An explicit bound on the extremal function for complete graph minors

Kostochka and Thomason independently proved that every graph with density at least $\beta\,t\sqrt{\log t}$ has a $K_t$ minor, for some constant $\beta$. Thomason later proved that the least such density is $(0.319\ldots+o(1))\,t\sqrt{\log t}$. However, the $o(1)$ term in this formula is not explicit, so the formula gives no bound for any specific value of $t$. The goal of this paper is a bound of the form $\beta\,t\sqrt{\log t}$ that holds for every $t$, with $\beta$ small. We prove that, for every integer $t\geqslant2$, every graph with density at least $4.5\,t\sqrt{\log t}$ has a $K_t$ minor.

==> anc/exact_recheck.py <==
"""Computer check for the range 4 <= t <= 400 of Theorem 1 (the constant 4.5; Lemma 9).

Usage:
  python3 exact_recheck.py                     check every t with 4 <= t <= 400
  python3 exact_recheck.py T                   check the single value t = T
  python3 exact_recheck.py TMIN TMAX           check every t with TMIN <= t <= TMAX
Options:
  --jobs J        number of worker processes (default: all processors)
  --summary FILE  summary file (default: exact_recheck_summary.txt in the current directory)
The exit status is 0 if and only if every check passes for every t in the range.

Numbering of results and displays as in the paper:
  Lemma 4       the second reduction with a density function
  condition (1) the upper bound on a density function in the definition of a density function
  Lemma 6       the connector of size ell_k(pi) = k + 1 + floor(k pi)
  Lemma 7       the core lemma with charged costs
  Lemma 8       the assembly lemma (certified pairs (V(n), D(n)))
  Lemma 9       the range 4 <= t <= 400
  condition (2) the condition of the core lemma, sum_{a<i} (w_a pi_i)^{k_i} < 1/(k_i+1)

For each t, the script does the following.
 1. A floating-point search (part A below) gives, for every integer V >= t-2, an integer Dbar(V);
    let Dbar(V) := V for V < t-2. The proof does not rely on this search.
 2. Phi(t-2) := C(t-2,2) + 1, and for n >= t-1, Phi(n) is the least integer X >= Phi(n-1) such that
    X > C(n,2), or D >= V, or D >= Dbar(V), where V = floor(2X/n) and D = X - Phi(n-1).
 3. f is the least integer f >= t-2 such that condition (1) with floor(c) = f and N = 2f holds,
    that is, Phi(n) <= ceil(n f/2) for every integer n with f+1 <= n <= 2f.
 4. Exact checks (part B below), all in integer or rational arithmetic, or in interval arithmetic:
    * Phi is a density function for c = f and n0 = t-2: Phi(t-2) > C(t-2,2), Phi is non-decreasing on
      {t-2, ..., 2f}, condition (1) holds at every n with f+1 <= n <= 2f, and t-2 <= f;
    * for every n with t-1 <= n <= 2f and Phi(n) <= C(n,2), with V := V(n) = floor(2 Phi(n)/n) and
      D := D(n) = Phi(n) - Phi(n-1): either D >= V, or V >= t-2 and D >= Dbar(V) and some sequence
      k_1, ..., k_{t-3} with canonical costs is admissible for t with respect to V and
      R := 2 Dbar(V) - V + 1 (so (V(n), D(n)) is certified for t, with D' := Dbar(V));
    * admissibility is checked exactly: the canonical costs L_i = ell_{k_i}(pi_i) are computed exactly,
      sum L_i <= R < V is checked, and condition (2) is checked at every position, with each term
      w_a^{k_i} rounded up to an integer multiple of 2^-512;
    * f <= 4.5 t sqrt(log t), in interval arithmetic (mpmath), so d(G) >= 4.5 t sqrt(log t) implies d(G) >= f.
    If Dbar(V) = V - 1, the sequence is 1, 1, ..., 1; otherwise it comes from the floating-point search.
    Then Lemma 8 with c = f and n0 = t-2 gives Lemma 9 for this t.
Every check is an explicit test that reports the failure (no assert statements), so the checks also run
under python3 -O.
"""
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))

import math        # noqa: E402
import time        # noqa: E402
import functools   # noqa: E402
from math import comb  # noqa: E402
import mpmath      # noqa: E402

TMIN_DEFAULT, TMAX_DEFAULT = 4, 400
PBITS = 512        # condition (2) is checked with terms rounded up to multiples of 2^-PBITS


# =====================================================================================================
# Part A. Floating-point search (heuristic; the proof does not rely on it).
# =====================================================================================================
#
# Greedy search for a sequence k_1, ..., k_{t-3} with canonical costs ell_k(pi) = k + 1 + floor(k pi)
# (ell_1 = 1): k_i is non-decreasing, and a run of equal k with equal cost is handled in closed form,
# with sums of w_a^{k'} over the run bounded by an integral. Any sequence it returns is re-checked
# exactly in Part B.

KMAX = 40
THETAS = (1.0, 0.6)


def ell_float(k, pi):
    """canonical cost ell_k(pi) (floating point)"""
    if k == 1:
        return 1
    return k + 1 + math.floor(k * pi + 1e-12)


def lsum(k, kp, S0, N, L, V, h):
    """upper bound for the sum over N positions (value k, cost L each, the first preceded by total cost S0)
    of w^{kp}, where w = (1+1/k) (h/(V-S))^{k-1}"""
    if N <= 0:
        return 0.0
    base = ((k + 1) / k) ** kp
    eta = (k - 1) * kp
    if eta == 0:
        return N * base
    M = V - S0
    if M - N * L <= 0:
        return math.inf
    if eta == 1:
        return base * h * math.log(M / (M - N * L)) / L
    x = -(eta - 1) * math.log1p(-(N * L) / M)
    if x > 700:
        return math.inf
    return base * h * (h / M) ** (eta - 1) * math.expm1(x) / (L * (eta - 1))


def search_run(m1, V, R, theta, kstart, record=False):
    """greedy search for m1 positions with respect to V and R; returns (success, list of (k, n, L))"""
    h = (V - R - 1) / 2.0
    H = [0.0] * (KMAX + 2)
    S, rem, k = 0, m1, kstart
    levels = []
    while rem > 0:
        if k > KMAX:
            return False, None
        pi0 = h / (V - S)
        L = ell_float(k, pi0)
        # run: positions with value k and cost L; the cost stays L while floor(k pi) is unchanged
        cap = min(rem, (R - S) // L)
        if k > 1 and cap > 1:
            # largest n such that positions 1..n all have cost L (the cost is non-decreasing in pi)
            def same(n):
                Sl = S + (n - 1) * L
                return Sl < V and ell_float(k, h / (V - Sl)) == L
            if not same(cap):
                lo_, hi_ = 1, cap
                while hi_ - lo_ > 1:
                    mid = (lo_ + hi_) // 2
                    if same(mid):
                        lo_ = mid
                    else:
                        hi_ = mid
                cap = lo_

        def ok(n):   # condition (2) at the last of n positions
            if n == 0:
                return True
            Sl = S + (n - 1) * L
            if V - Sl <= 0:
                return False
            tot = H[k] + lsum(k, k, S, n - 1, L, V, h)
            return tot * (h / (V - Sl)) ** k * (1 + 1e-9) < theta / (k + 1)
        if cap <= 0 or not ok(1):
            if cap <= 0 and ok(1) and S + L > R:
                return False, None
            k += 1
            continue
        if ok(cap):
            n = cap
        else:
            lo, hi = 1, cap
            while hi - lo > 1:
                mid = (lo + hi) // 2
                if ok(mid):
                    lo = mid
                else:
                    hi = mid
            n = lo
        for kp in range(k, KMAX + 1):
            H[kp] += lsum(k, kp, S, n, L, V, h)
        S += n * L
        rem -= n
        if record:
            levels.append((k, n, L))
        if S > R:
            return False, None
        if n < cap:   # the run ended because of the condition, not because the cost changed
            k += 1
    return True, levels


def kstart_max(t):
    return min(KMAX, int(math.sqrt(math.log2(t))) + 2)


@functools.lru_cache(maxsize=None)
def search_ok(t, V, R):
    """floating point: does the search find a sequence of length t-3 for V and R?"""
    if R < t - 3 or R >= V:
        return False
    for th in THETAS:
        for ks in range(1, kstart_max(t) + 1):
            if search_run(t - 3, V, R, th, ks)[0]:
                return True
    return False


def search_seq(t, V, R):
    """floating point: a sequence of length t-3 for V and R as a list of runs (k, n, L), or None"""
    for th in THETAS:
        for ks in range(1, kstart_max(t) + 1):
            ok, lv = search_run(t - 3, V, R, th, ks, record=True)
            if ok:
                return lv
    return None


class DGrid:
    """Dbar(V) for every integer V >= t-2: the least D (found by the float search, starting from
    max(Dbar(V-1), ceil((V+t-4)/2))) such that D >= V-1 or the search succeeds for V and R = 2D-V+1."""

    def __init__(self, t):
        self.t = t
        self.D = []      # self.D[i] = Dbar(t-2+i)

    def search_ok(self, V, D):
        return D >= V - 1 or search_ok(self.t, V, 2 * D - V + 1)

    def extend(self, Vneed):
        t = self.t
        while not self.D or t - 2 + len(self.D) - 1 < Vneed:
            Vn = t - 2 + len(self.D)
            lb = max(self.D[-1] if self.D else 0, -(-(Vn + t - 4) // 2))
            if self.search_ok(Vn, lb):
                D = lb
            else:
                step, lo = 1, lb
                while not self.search_ok(Vn, min(lo + step, Vn - 1)):
                    lo, step = lo + step, step * 2
                hi = min(lo + step, Vn - 1)
                while hi - lo > 1:
                    mid = (lo + hi) // 2
                    if self.search_ok(Vn, mid):
                        hi = mid
                    else:
                        lo = mid
                D = hi
            self.D.append(D)

    def Dbar(self, V):
        if V < self.t - 2:
            return V
        self.extend(V)
        return self.D[V - (self.t - 2)]


def greedy_phi(G, n0, Nmax):
    """Phi(n0) = C(n0,2)+1, and for n0 < n <= Nmax, Phi(n) = least X >= Phi(n-1) such that X > C(n,2),
    or D >= V, or D >= Dbar(V), where V = floor(2X/n) and D = X - Phi(n-1). The scan skips values of X
    that cannot qualify; this uses that Dbar is non-decreasing, which is checked in run(). Returns a dict."""
    Phi = comb(n0, 2) + 1
    out = {n0: Phi}
    for n in range(n0 + 1, Nmax + 1):
        X = Phi
        esc = comb(n, 2) + 1
        while True:
            V, D = 2 * X // n, X - Phi
            if X > comb(n, 2) or D >= V or D >= G.Dbar(V):
                break
            nxt = max(X + 1, Phi + min(V, G.Dbar(V)))
            if X < esc:
                nxt = min(nxt, esc)
            X = nxt
        out[n] = X
        Phi = X
    return out


def cond_45A1(Phi, f):
    """condition (1) with floor(c) = f and N = 2f (integer arithmetic)"""
    return all(Phi[n] <= -(-n * f // 2) for n in range(f + 1, 2 * f + 1))


# =====================================================================================================
# Part B. Exact checks (the proof relies on these).
# =====================================================================================================

def ell_exact(k, pnum, pden):
    """canonical cost ell_k(pi) for pi = pnum/pden, exactly"""
    return 1 if k == 1 else k + 1 + (k * pnum) // pden


def admissible_exact(ks, V, R):
    """exact: the sequence ks with canonical costs is admissible with respect to V and R, that is,
    the canonical costs are defined, their sum is at most R, R < V, and condition (2) holds at every
    position; each term w_a^{k'} is rounded up to an integer multiple of 2^-PBITS."""
    if not (0 <= R < V) or any(k < 1 for k in ks):
        return False
    h = V - R - 1                       # pi_i = h / (2 (V - S_{i-1}))
    K = sorted(set(ks))
    sums = {kp: 0 for kp in K}          # upper bounds for 2^PBITS * sum_{a<i} w_a^{kp}, integers
    S = 0
    for k in ks:
        pnum, pden = h, 2 * (V - S)      # V - S > 0 since S <= R < V
        # condition (2): (k+1) pi_i^k sum_{a<i} w_a^k < 1
        if not sums[k] * pnum ** k * (k + 1) < (pden ** k) << PBITS:
            return False
        S += ell_exact(k, pnum, pden)
        if S > R:
            return False
        wn, wd = (k + 1) * pnum ** (k - 1), k * pden ** (k - 1)     # w_i = wn / wd
        for kp in K:
            sums[kp] += -(-(wn ** kp << PBITS) // wd ** kp)
    return True


def certify(t, G, V, cache):
    """exact: some sequence with canonical costs is admissible for t with respect to V and
    R = 2 Dbar(V) - V + 1"""
    if V in cache:
        return cache[V]
    D = G.Dbar(V)
    R = 2 * D - V + 1
    if D == V - 1:
        ks = [1] * (t - 3)                      # R = V - 1: every term equal to 1
    else:
        runs = search_seq(t, V, R)
        ks = None if runs is None else [k for k, n, L in runs for _ in range(n)]
    ok = ks is not None and len(ks) == t - 3 and admissible_exact(ks, V, R)
    cache[V] = ok
    return ok


def le_45_t_sqrt_log_t(f, t):
    """exact enclosure: f <= 4.5 t sqrt(log t)"""
    mpmath.iv.prec = 200
    x = mpmath.iv.mpf(9) / 2 * t * mpmath.iv.sqrt(mpmath.iv.log(t))
    return mpmath.mpf(f) <= x.a


def run(t):
    """all checks for one t; returns (ok, summary line, f, f/(t sqrt(log t)))"""
    t0 = time.process_time()
    errors = []
    G = DGrid(t)
    mpmath.mp.prec = 100
    unit = t * mpmath.sqrt(mpmath.log(t))
    fhi = int(5.0 * unit) + 1
    Nmax = 2 * fhi + 2
    Phi = greedy_phi(G, t - 2, Nmax)
    # Dbar is non-decreasing on every value computed (the greedy scan uses this)
    if not all(a <= b for a, b in zip(G.D, G.D[1:])):
        errors.append("Dbar is not non-decreasing")
    f = next((f for f in range(t - 2, fhi + 1) if cond_45A1(Phi, f)), None)
    if f is None:
        errors.append("no f <= %d satisfies condition (1)" % fhi)
        line = "t=%d FAIL: %s" % (t, "; ".join(errors))
        return False, line, None, None
    C = float(mpmath.mpf(f) / unit)

    # Phi is a density function for c = f and n0 = t-2
    dens = {"t-2 <= f": t - 2 <= f,
            "Phi(t-2) > C(t-2,2)": Phi[t - 2] > comb(t - 2, 2),
            "Phi non-decreasing on {t-2,...,2f}": all(Phi[n - 1] <= Phi[n] for n in range(t - 1, 2 * f + 1)),
            "condition (1)": cond_45A1(Phi, f)}
    errors += ["fails: " + k for k, v in dens.items() if not v]
    dens_ok = all(dens.values())
    bound_ok = le_45_t_sqrt_log_t(f, t)
    if not bound_ok:
        errors.append("fails: f <= 4.5 t sqrt(log t)")

    # (V(n), D(n)) is certified for t whenever t-1 <= n <= 2f and Phi(n) <= C(n,2)
    cache = {}
    bad = []
    for n in range(t - 1, 2 * f + 1):
        if Phi[n] > comb(n, 2):
            continue
        V, D = 2 * Phi[n] // n, Phi[n] - Phi[n - 1]
        if D >= V:
            continue
        if not (V >= t - 2 and D >= G.Dbar(V) and certify(t, G, V, cache)):
            bad.append(V)
    bad = sorted(set(bad))
    if bad:
        errors.append("pairs not certified for V in %s" % bad)
    ok = not errors
    line = ("t=%d f=%d f/(t sqrt(log t)) = %.5f | density function for c=f, n0=t-2: %s"
            " | f <= 4.5 t sqrt(log t): %s | %d pairs (V, Dbar(V)) certified exactly, failures %s | rc=%d | %.1f s"
            % (t, f, C, dens_ok, bound_ok, len(cache), bad, 0 if ok else 1, time.process_time() - t0))
    if errors:
        line += " | FAIL: " + "; ".join(errors)
    return ok, line, f, C


def _worker(t):
    try:
        return (t,) + run(t)
    except Exception as e:      # report any unexpected error as a failure for this t
        return (t, False, "t=%d FAIL: exception %r" % (t, e), None, None)


def main(argv):
    args, jobs, summary = [], os.cpu_count() or 1, "exact_recheck_summary.txt"
    i = 0
    while i < len(argv):
        if argv[i] == "--jobs":
            jobs = int(argv[i + 1]); i += 2
        elif argv[i] == "--summary":
            summary = argv[i + 1]; i += 2
        else:
            args.append(int(argv[i])); i += 1
    if len(args) == 0:
        tmin, tmax = TMIN_DEFAULT, TMAX_DEFAULT
    elif len(args) == 1:
        tmin = tmax = args[0]
    elif len(args) == 2:
        tmin, tmax = args
    else:
        sys.exit(__doc__)
    if not 4 <= tmin <= tmax:
        sys.exit("need 4 <= TMIN <= TMAX")
    ts = list(range(tmin, tmax + 1))
    wall = time.time()
    results = {}
    if jobs > 1 and len(ts) > 1:
        import multiprocessing
        with multiprocessing.Pool(min(jobs, len(ts))) as pool:
            # largest t first, for load balancing
            for r in pool.imap_unordered(_worker, sorted(ts, reverse=True), chunksize=1):
                results[r[0]] = r
                print(r[2], flush=True)
    else:
        for t in ts:
            r = _worker(t)
            results[t] = r
            print(r[2], flush=True)
    wall = time.time() - wall
    fails = [t for t in ts if not results[t][1]]
    good = [results[t] for t in ts if results[t][4] is not None]
    lines = [results[t][2] for t in ts]
    if good:
        tb, _, _, fb, Cb = max(good, key=lambda r: r[4])
        lines.append("max f/(t sqrt(log t)) = %.5f at t=%d, f=%d" % (Cb, tb, fb))
    lines.append("range %d <= t <= %d: %s" % (tmin, tmax, "every check passes" if not fails
                                                   else "FAILURES at t in %s" % fails))
    lines.append("wall %.0f s on %d processes" % (wall, jobs if len(ts) > 1 else 1))
    with open(summary, "w") as fo:
        fo.write("\n".join(lines) + "\n")
    for s in lines[len(ts):]:
        print(s)
    print("summary written to %s" % summary)
    return 0 if not fails else 1


if __name__ == "__main__":
    sys.exit(main(sys.argv[1:]))


==> anc/lean/KtMinor45.lean <==
import KtMinor45.Theorem


==> anc/lean/KtMinor45/Assembly.lean <==
import KtMinor45.Red2
import KtMinor45.Core

/-!
# Certified pairs and Lemma 8 (assembly)

Section 4 of the paper.
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45



universe u

/-- A pair `(V, D)` is *certified for `t`* if `D ≥ V`, or there is an integer `D' ≤ D` and a
sequence with charged costs that is admissible for `t` (that is, with `m = t - 2`) with respect to
`V` and `2D' - V + 1`. -/
def Certified (t : ℕ) (V D : ℤ) : Prop :=
  V ≤ D ∨ ∃ D' : ℤ, D' ≤ D ∧ ∃ k L : ℕ → ℕ, Admissible (t - 2) V (2 * D' - V + 1) k L

/-- **Lemma 8.** For every integer `t ≥ 4`, every real `c > 0`, every positive integer
`n₀ ≤ ⌊c⌋` and every density function `Φ` for `c` and `n₀` such that `(V(n), D(n))` is certified
for `t` for every integer `n` with `n₀ + 1 ≤ n ≤ N` and `Φ(n) ≤ C(n, 2)`, every graph `G` with
`d(G) ≥ c` has a `K_t` minor. -/
theorem lemma_assembly (t : ℕ) (ht : 4 ≤ t) (c : ℝ) (hc : 0 < c) (n₀ N : ℕ) (Φ : ℕ → ℕ)
    (hΦ : DensityFn c n₀ N Φ)
    (hcert : ∀ n, n₀ + 1 ≤ n → n ≤ N → Φ n ≤ n.choose 2 →
      Certified t (Vn Φ n : ℤ) (Dn Φ n : ℤ))
    {X : Type u} [Fintype X] (G : SimpleGraph X) (hd : c ≤ density G) : HasKMinor G t := by
  classical
  -- Lemma 3
  obtain ⟨W, instW, instEqW, G₁, instAdj, z, hG₁G, hv1, hv2, hδ, hK1⟩ := lemma_red1 G c hc hd
  -- Lemma 4
  obtain ⟨Y, instY, instEqY, J, instAdjJ, u, hJ, hn1, hnN, hΦn, hG₀ne, hG₀V, hG₀δ, hK2⟩ :=
    lemma_red2 c hc n₀ N Φ hΦ (G₁.induce (G₁.neighborSet z)) hv1 hv2 hδ
  set n := Fintype.card Y
  -- `D(n) ≤ δ(G₀) ≤ v(G₀) - 1 ≤ V(n) - 1`
  have hne : Nonempty (J.neighborSet u) := Fintype.card_pos_iff.mp hG₀ne
  obtain ⟨w0⟩ := hne
  have hDV : Dn Φ n < Vn Φ n := by
    have h1 := hG₀δ w0
    have h2 := (J.induce (J.neighborSet u)).degree_lt_card_verts w0
    have h3 : (J.induce (J.neighborSet u)).degree w0 ≤ Fintype.card (J.neighborSet u) - 1 := by
      convert Nat.le_sub_one_of_lt h2
    omega
  rcases hcert n hn1 hnN hΦn with hle | ⟨D', hD', k, L, hadm⟩
  · exact absurd hle (by push_cast; omega)
  -- Lemma 7 with `m = t - 2`
  have hcore : HasKMinor (J.induce (J.neighborSet u)) (t - 2) := by
    apply lemma_core (t - 2) (by omega) (2 * D' - Vn Φ n + 1) (Vn Φ n) k L hadm (J.induce (J.neighborSet u)) hG₀ne
      (by exact_mod_cast hG₀V)
    intro x
    have := hG₀δ x
    have : (Dn Φ n : ℤ) ≤ (J.induce (J.neighborSet u)).degree x := by exact_mod_cast this
    have : (Fintype.card (J.neighborSet u) : ℤ) ≤ Vn Φ n := by exact_mod_cast hG₀V
    omega
  have h1 := hK2 (t - 2) (by omega) hcore
  have h2 := hK1 (t - 2 + 1) (by omega) h1
  rwa [show t - 2 + 1 + 1 = t by omega] at h2

end KtMinor45


==> anc/lean/KtMinor45/AxCheck.lean <==
import KtMinor45.Theorem

#print axioms KtMinor45.kt_minor_45
#print axioms KtMinor45.theorem_Kt


==> anc/lean/KtMinor45/Basic.lean <==
import Mathlib

/-!
# Basic definitions: models of `K_s`, minors, and Lemma 2

Section 2 of the paper.  A *model* of `K_s` in a graph `G` is a family `(X₁, …, X_s)` of
pairwise disjoint non-empty subsets of `V(G)` such that each `G[Xᵢ]` is connected and, for all
distinct `i, j`, some edge of `G` joins `Xᵢ` and `Xⱼ`.  `G` has a `K_s` minor iff it has a model
of `K_s`; we take this as the definition (`HasKMinor`).

More generally, a graph `H` is a minor of `G` (`IsMinor H G`) if `G` has an `H`-model: non-empty,
pairwise disjoint, connected branch sets indexed by `V(H)`, with an edge of `G` between the branch
sets of every edge of `H`.  This is the standard equivalent form of the paper's definition
("a graph isomorphic to `H` can be obtained from a subgraph of `G` by contracting edges").
-/

set_option linter.unusedVariables false

namespace KtMinor45

open Finset

universe u v w

section Conn

variable {V : Type u} (G : SimpleGraph V)

/-- Adjacency inside a vertex set `X`. -/
def inAdj (X : Set V) (a b : V) : Prop := a ∈ X ∧ b ∈ X ∧ G.Adj a b

/-- `X` induces a connected subgraph (internal form; see `connected_induce_iff`). -/
def ConnIn (X : Set V) : Prop :=
  ∀ x ∈ X, ∀ y ∈ X, Relation.ReflTransGen (inAdj G X) x y

variable {G}

lemma inAdj_mono {X Y : Set V} (h : X ⊆ Y) {a b : V} (hab : inAdj G X a b) : inAdj G Y a b :=
  ⟨h hab.1, h hab.2.1, hab.2.2⟩

lemma rtg_mono {X Y : Set V} (h : X ⊆ Y) {a b : V}
    (hab : Relation.ReflTransGen (inAdj G X) a b) : Relation.ReflTransGen (inAdj G Y) a b := by
  induction hab with
  | refl => exact Relation.ReflTransGen.refl
  | tail _ hbc ih => exact ih.tail (inAdj_mono h hbc)

lemma rtg_symm {X : Set V} {a b : V}
    (hab : Relation.ReflTransGen (inAdj G X) a b) : Relation.ReflTransGen (inAdj G X) b a := by
  induction hab with
  | refl => exact Relation.ReflTransGen.refl
  | tail _ hbc ih =>
    exact Relation.ReflTransGen.head ⟨hbc.2.1, hbc.1, hbc.2.2.symm⟩ ih

/-- `G[X]` is connected iff `X` is non-empty and `ConnIn G X`. -/
theorem connected_induce_iff (X : Set V) :
    (G.induce X).Connected ↔ X.Nonempty ∧ ConnIn G X := by
  rw [SimpleGraph.connected_iff]
  constructor
  · rintro ⟨hpre, ⟨x0⟩⟩
    refine ⟨⟨x0.1, x0.2⟩, ?_⟩
    intro x hx y hy
    have h := (SimpleGraph.reachable_iff_reflTransGen _ _).mp (hpre ⟨x, hx⟩ ⟨y, hy⟩)
    have key : ∀ a b : X, Relation.ReflTransGen (G.induce X).Adj a b →
        Relation.ReflTransGen (inAdj G X) a.1 b.1 := by
      intro a b hab
      induction hab with
      | refl => exact Relation.ReflTransGen.refl
      | tail _ hbc ih => exact ih.tail ⟨by simp, by simp, hbc⟩
    exact key _ _ h
  · rintro ⟨⟨x0, hx0⟩, hc⟩
    refine ⟨?_, ⟨⟨x0, hx0⟩⟩⟩
    intro a b
    rw [SimpleGraph.reachable_iff_reflTransGen]
    have key : ∀ y, Relation.ReflTransGen (inAdj G X) a.1 y → ∀ hy : y ∈ X,
        Relation.ReflTransGen (G.induce X).Adj a ⟨y, hy⟩ := by
      intro y h
      induction h with
      | refl => intro _; exact Relation.ReflTransGen.refl
      | @tail b' c' _ hbc ih =>
        intro hc'
        exact (ih hbc.1).tail (by simpa using hbc.2.2)
    exact key b.1 (hc a.1 a.2 b.1 b.2) b.2

lemma connIn_singleton (x : V) : ConnIn G {x} := by
  intro a ha b hb
  rw [Set.mem_singleton_iff] at ha hb
  subst ha hb
  exact Relation.ReflTransGen.refl

/-- The union of two connected sets joined by an edge is connected. -/
lemma connIn_union {X Y : Set V} (hX : ConnIn G X) (hY : ConnIn G Y)
    (h : ∃ x ∈ X, ∃ y ∈ Y, G.Adj x y) : ConnIn G (X ∪ Y) := by
  obtain ⟨x0, hx0, y0, hy0, hxy⟩ := h
  have e : inAdj G (X ∪ Y) x0 y0 := ⟨Or.inl hx0, Or.inr hy0, hxy⟩
  have toY : ∀ a ∈ X ∪ Y, Relation.ReflTransGen (inAdj G (X ∪ Y)) a y0 := by
    intro a ha
    rcases ha with ha | ha
    · exact (rtg_mono Set.subset_union_left (hX a ha x0 hx0)).tail e
    · exact rtg_mono Set.subset_union_right (hY a ha y0 hy0)
  intro a ha b hb
  exact (toY a ha).trans (rtg_symm (toY b hb))

/-- The union of two connected sets that share a vertex is connected. -/
lemma connIn_union_of_mem {X Y : Set V} (hX : ConnIn G X) (hY : ConnIn G Y)
    {z : V} (hzX : z ∈ X) (hzY : z ∈ Y) : ConnIn G (X ∪ Y) := by
  have toZ : ∀ a ∈ X ∪ Y, Relation.ReflTransGen (inAdj G (X ∪ Y)) a z := by
    intro a ha
    rcases ha with ha | ha
    · exact rtg_mono Set.subset_union_left (hX a ha z hzX)
    · exact rtg_mono Set.subset_union_right (hY a ha z hzY)
  intro a ha b hb
  exact (toZ a ha).trans (rtg_symm (toZ b hb))

lemma connIn_mono_graph {G' : SimpleGraph V} (hle : G ≤ G') {X : Set V} (h : ConnIn G X) :
    ConnIn G' X := by
  intro a ha b hb
  have key : ∀ c, Relation.ReflTransGen (inAdj G X) a c → Relation.ReflTransGen (inAdj G' X) a c := by
    intro c hc
    induction hc with
    | refl => exact Relation.ReflTransGen.refl
    | tail _ hbc ih => exact ih.tail ⟨hbc.1, hbc.2.1, hle hbc.2.2⟩
  exact key b (h a ha b hb)

end Conn

/-! ## Models of `K_s` -/

section Models

variable {V : Type u}

/-- A model of `K_s` in `G` (Section 2 of the paper). -/
structure IsKModel (G : SimpleGraph V) {s : ℕ} (X : Fin s → Set V) : Prop where
  nonempty : ∀ i, (X i).Nonempty
  disjoint : ∀ i j, i ≠ j → Disjoint (X i) (X j)
  connected : ∀ i, (G.induce (X i)).Connected
  adj : ∀ i j, i ≠ j → ∃ x ∈ X i, ∃ y ∈ X j, G.Adj x y

/-- `G` has a `K_s` minor, i.e. a model of `K_s`. -/
def HasKMinor (G : SimpleGraph V) (s : ℕ) : Prop := ∃ X : Fin s → Set V, IsKModel G X

/-- An `H`-model in `G`. -/
structure Model {W : Type v} (H : SimpleGraph W) (G : SimpleGraph V) where
  X : W → Set V
  nonempty : ∀ a, (X a).Nonempty
  disjoint : ∀ a b, a ≠ b → Disjoint (X a) (X b)
  conn : ∀ a, ConnIn G (X a)
  adj : ∀ a b, H.Adj a b → ∃ x ∈ X a, ∃ y ∈ X b, G.Adj x y

/-- `H` is a minor of `G`. -/
def IsMinor {W : Type v} (H : SimpleGraph W) (G : SimpleGraph V) : Prop := Nonempty (Model H G)

lemma hasKMinor_iff_isMinor (G : SimpleGraph V) (s : ℕ) :
    HasKMinor G s ↔ IsMinor (⊤ : SimpleGraph (Fin s)) G := by
  constructor
  · rintro ⟨X, hX⟩
    exact ⟨⟨X, hX.nonempty, hX.disjoint,
      fun i => ((connected_induce_iff _).mp (hX.connected i)).2,
      fun i j hij => hX.adj i j hij⟩⟩
  · rintro ⟨M⟩
    exact ⟨M.X, ⟨M.nonempty, M.disjoint,
      fun i => (connected_induce_iff _).mpr ⟨M.nonempty i, M.conn i⟩,
      fun i j hij => M.adj i j hij⟩⟩

/-- Minors compose. -/
theorem IsMinor.trans {W : Type v} {U : Type w} {F : SimpleGraph U} {H : SimpleGraph W}
    {G : SimpleGraph V} (hFH : IsMinor F H) (hHG : IsMinor H G) : IsMinor F G := by
  obtain ⟨N⟩ := hFH
  obtain ⟨M⟩ := hHG
  refine ⟨⟨fun f => ⋃ a ∈ N.X f, M.X a, ?_, ?_, ?_, ?_⟩⟩
  · intro f
    obtain ⟨a, ha⟩ := N.nonempty f
    obtain ⟨x, hx⟩ := M.nonempty a
    exact ⟨x, Set.mem_biUnion ha hx⟩
  · intro f f' hff'
    rw [Set.disjoint_iUnion₂_left]
    intro a ha
    rw [Set.disjoint_iUnion₂_right]
    intro b hb
    apply M.disjoint
    rintro rfl
    exact Set.disjoint_left.mp (N.disjoint f f' hff') ha hb
  · intro f
    set Z := ⋃ a ∈ N.X f, M.X a
    have hsub : ∀ a ∈ N.X f, M.X a ⊆ Z := fun a ha => Set.subset_biUnion_of_mem ha
    -- if `a, b ∈ N.X f` are linked in `H`, every vertex of `M.X a` reaches every vertex of `M.X b`
    have key : ∀ a b, Relation.ReflTransGen (inAdj H (N.X f)) a b → a ∈ N.X f →
        ∀ x ∈ M.X a, ∀ y ∈ M.X b, Relation.ReflTransGen (inAdj G Z) x y := by
      intro a b hab
      induction hab with
      | refl =>
        intro ha x hx y hy
        exact rtg_mono (hsub a ha) (M.conn a x hx y hy)
      | @tail b c _ hbc ih =>
        intro ha x hx y hy
        obtain ⟨p, hp, q, hq, hpq⟩ := M.adj b c hbc.2.2
        have h1 := ih ha x hx p hp
        have h2 : inAdj G Z p q := ⟨hsub b hbc.1 hp, hsub c hbc.2.1 hq, hpq⟩
        exact (h1.tail h2).trans (rtg_mono (hsub c hbc.2.1) (M.conn c q hq y hy))
    intro x hx y hy
    obtain ⟨a, ha, hxa⟩ := Set.mem_iUnion₂.mp hx
    obtain ⟨b, hb, hyb⟩ := Set.mem_iUnion₂.mp hy
    exact key a b (N.conn f a ha b hb) ha x hxa y hyb
  · intro f f' hff'
    obtain ⟨a, ha, b, hb, hab⟩ := N.adj f f' hff'
    obtain ⟨x, hx, y, hy, hxy⟩ := M.adj a b hab
    exact ⟨x, Set.mem_biUnion ha hx, y, Set.mem_biUnion hb hy, hxy⟩

theorem HasKMinor.of_isMinor {W : Type v} {H : SimpleGraph W} {G : SimpleGraph V} {s : ℕ}
    (hH : HasKMinor H s) (hHG : IsMinor H G) : HasKMinor G s := by
  rw [hasKMinor_iff_isMinor] at hH ⊢
  exact hH.trans hHG

lemma IsMinor.refl (G : SimpleGraph V) : IsMinor G G :=
  ⟨⟨fun a => {a}, fun a => Set.singleton_nonempty a,
    fun a b hab => Set.disjoint_singleton.mpr hab,
    fun a => connIn_singleton a,
    fun a b hab => ⟨a, rfl, b, rfl, hab⟩⟩⟩

/-- A subgraph on the same vertex set is a minor. -/
lemma isMinor_of_le {H G : SimpleGraph V} (h : H ≤ G) : IsMinor H G :=
  ⟨⟨fun a => {a}, fun a => Set.singleton_nonempty a,
    fun a b hab => Set.disjoint_singleton.mpr hab,
    fun a => connIn_singleton a,
    fun a b hab => ⟨a, rfl, b, rfl, h hab⟩⟩⟩

/-- An induced subgraph is a minor. -/
lemma isMinor_induce (G : SimpleGraph V) (S : Set V) : IsMinor (G.induce S) G :=
  ⟨⟨fun a => {a.1}, fun a => Set.singleton_nonempty _,
    fun a b hab => Set.disjoint_singleton.mpr (fun h => hab (Subtype.ext h)),
    fun a => connIn_singleton _,
    fun a b hab => ⟨a.1, rfl, b.1, rfl, hab⟩⟩⟩

/-- **Lemma 2.** If `J[N_J(u)]` has a `K_s` minor, then `J` has a `K_{s+1}` minor. -/
theorem lemma_apex (J : SimpleGraph V) (s : ℕ) (hs : 1 ≤ s) (u : V)
    (h : HasKMinor (J.induce (J.neighborSet u)) s) : HasKMinor J (s + 1) := by
  have _ := hs
  obtain ⟨X, hX⟩ := h
  -- `(X₁, …, X_s, {u})`, the `X i` mapped into `V(J)`
  let Y : Fin (s + 1) → Set V := Fin.lastCases {u} (fun i => Subtype.val '' X i)
  have hYc : ∀ i : Fin s, Y i.castSucc = Subtype.val '' X i := fun i => by simp [Y]
  have hYl : Y (Fin.last s) = {u} := by simp [Y]
  have hsubN : ∀ i : Fin s, Subtype.val '' X i ⊆ J.neighborSet u := by
    rintro i _ ⟨x, -, rfl⟩; exact x.2
  have hu : ∀ i : Fin s, u ∉ Subtype.val '' X i := by
    intro i hu
    exact J.loopless.irrefl u (hsubN i hu)
  have hconn : ∀ i : Fin s, ConnIn J (Subtype.val '' X i) := by
    intro i
    obtain ⟨-, hc⟩ := (connected_induce_iff _).mp (hX.connected i)
    rintro _ ⟨x, hx, rfl⟩ _ ⟨y, hy, rfl⟩
    have h := hc x hx y hy
    have key : ∀ b, Relation.ReflTransGen (inAdj (J.induce (J.neighborSet u)) (X i)) x b →
        Relation.ReflTransGen (inAdj J (Subtype.val '' X i)) x.1 b.1 := by
      intro b hb
      induction hb with
      | refl => exact Relation.ReflTransGen.refl
      | tail _ hbc ih => exact ih.tail ⟨⟨_, hbc.1, rfl⟩, ⟨_, hbc.2.1, rfl⟩, hbc.2.2⟩
    exact key y h
  refine ⟨Y, ⟨?_, ?_, ?_, ?_⟩⟩
  · intro i
    refine Fin.lastCases ?_ (fun i => ?_) i
    · rw [hYl]; exact Set.singleton_nonempty u
    · rw [hYc]; exact (hX.nonempty i).image _
  · -- disjointness
    have hd : ∀ i : Fin s, Disjoint (Y i.castSucc) (Y (Fin.last s)) := by
      intro i; rw [hYc, hYl, Set.disjoint_singleton_right]; exact hu i
    intro i j hij
    induction i using Fin.lastCases with
    | last =>
      induction j using Fin.lastCases with
      | last => exact absurd rfl hij
      | cast j => exact (hd j).symm
    | cast i =>
      induction j using Fin.lastCases with
      | last => exact hd i
      | cast j =>
        rw [hYc, hYc]
        have hij' : i ≠ j := fun h => hij (by rw [h])
        exact (Set.disjoint_image_iff Subtype.val_injective).mpr (hX.disjoint i j hij')
  · intro i
    rw [connected_induce_iff]
    induction i using Fin.lastCases with
    | last => rw [hYl]; exact ⟨Set.singleton_nonempty u, connIn_singleton u⟩
    | cast i => rw [hYc]; exact ⟨(hX.nonempty i).image _, hconn i⟩
  · -- adjacency: `u` is adjacent to every vertex of every `X i`
    have hl : ∀ i : Fin s, ∃ x ∈ Y i.castSucc, ∃ y ∈ Y (Fin.last s), J.Adj x y := by
      intro i
      obtain ⟨x, hx⟩ := hX.nonempty i
      refine ⟨x.1, by rw [hYc]; exact ⟨x, hx, rfl⟩, u, by rw [hYl]; rfl, ?_⟩
      exact (x.2 : J.Adj u x.1).symm
    intro i j hij
    induction i using Fin.lastCases with
    | last =>
      induction j using Fin.lastCases with
      | last => exact absurd rfl hij
      | cast j =>
        obtain ⟨x, hx, y, hy, hxy⟩ := hl j
        exact ⟨y, hy, x, hx, hxy.symm⟩
    | cast i =>
      induction j using Fin.lastCases with
      | last => exact hl i
      | cast j =>
        have hij' : i ≠ j := fun h => hij (by rw [h])
        obtain ⟨x, hx, y, hy, hxy⟩ := hX.adj i j hij'
        exact ⟨x.1, by rw [hYc]; exact ⟨x, hx, rfl⟩, y.1, by rw [hYc]; exact ⟨y, hy, rfl⟩, hxy⟩

end Models

end KtMinor45


==> anc/lean/KtMinor45/Connect.lean <==
import KtMinor45.Defs

/-!
# Lemma 6 (the connector of size `ℓ_k(π)`)

Section 4 of the paper.
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45

open Finset

universe u

section Connect

variable {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V) [DecidableRel G.Adj]

/-- **Lemma 6.** For `q`, `G`, `n` as in Lemma 5, every real `π ≥ q/n'`, every integer `k ≥ 1`
and every non-empty `Y ⊆ V(G')` with `|Y| ≤ k`, there is a set `X` with `Y ⊆ X ⊆ V(G')` such that
`G'[X]` is connected and `|X| ≤ ℓ_k(π)`. -/
theorem lemma_connect (q : ℕ) (hn : 2 * q + 1 ≤ Fintype.card V)
    (hq : ∀ x, (nonNbrs G x).card ≤ q) (π : ℝ) (hπ : (q : ℝ) / Fintype.card V ≤ π)
    (k : ℕ) (hk : 1 ≤ k) (Y : Finset V) (hY : Y.Nonempty) (hYk : Y.card ≤ k) :
    ∃ X : Finset V, Y ⊆ X ∧ (G.induce (X : Set V)).Connected ∧ X.card ≤ ellPi k π := by
  set j := Y.card with hj
  have hj1 : 1 ≤ j := card_pos.mpr hY
  by_cases hj1' : j = 1
  · -- `X := Y`
    obtain ⟨y, hy⟩ := card_eq_one.mp hj1'
    refine ⟨Y, subset_rfl, ?_, ?_⟩
    · rw [connected_induce_iff, hy]
      exact ⟨by simp, by rw [coe_singleton]; exact connIn_singleton y⟩
    · rw [← hj, hj1']; exact one_le_ellPi k π
  have hk2 : 2 ≤ k := by omega
  set n := Fintype.card V with hndef
  have hnpos : 0 < n := by omega
  have hnR : (0 : ℝ) < n := by exact_mod_cast hnpos
  -- double counting: some `z` has `|N[z] ∩ Y| ≥ j (n - q) / n`
  have hsum : ∑ z, (cNbhd G z ∩ Y).card = ∑ w ∈ Y, (G.degree w + 1) := by
    have : ∀ z, (cNbhd G z ∩ Y).card = ∑ w ∈ Y, if w ∈ cNbhd G z then 1 else 0 := by
      intro z
      rw [sum_boole, Nat.cast_id]
      congr 1; ext w; simp [and_comm]
    simp_rw [this]
    rw [sum_comm]
    apply sum_congr rfl
    intro w _
    rw [sum_boole, Nat.cast_id]
    have : univ.filter (fun z => w ∈ cNbhd G z) = cNbhd G w := by
      ext z; simp only [mem_filter, mem_univ, true_and, mem_cNbhd]
      constructor
      · rintro (h | h)
        · exact Or.inl h.symm
        · exact Or.inr h.symm
      · rintro (h | h)
        · exact Or.inl h.symm
        · exact Or.inr h.symm
    rw [this, cNbhd, card_insert_of_notMem (G.notMem_neighborFinset_self w),
      G.card_neighborFinset_eq_degree]
  have hlow : j * (n - q) ≤ ∑ w ∈ Y, (G.degree w + 1) := by
    calc j * (n - q) = ∑ _w ∈ Y, (n - q) := by rw [sum_const, smul_eq_mul]
      _ ≤ _ := sum_le_sum (fun w _ => by
          have := card_eq_degree_add G w; have := hq w; omega)
  obtain ⟨z, -, hz⟩ : ∃ z ∈ (univ : Finset V), j * (n - q) ≤ n * (cNbhd G z ∩ Y).card := by
    by_contra hno
    push Not at hno
    have hne : (univ : Finset V).Nonempty := univ_nonempty_iff.mpr (Fintype.card_pos_iff.mp hnpos)
    have h1 := sum_lt_sum_of_nonempty hne hno
    rw [← mul_sum, hsum, sum_const, card_univ, smul_eq_mul] at h1
    rw [show Fintype.card V = n from rfl] at h1
    have := Nat.mul_le_mul_left n hlow
    omega
  obtain ⟨hcommon, -⟩ := lemma_dense_a G q hn hq
  -- `Q := Y ∖ N[z]` has `|Q| ≤ j q / n ≤ k π`
  set Q := Y \ cNbhd G z with hQdef
  have hQcard : Q.card + (cNbhd G z ∩ Y).card = j := by
    rw [hQdef, inter_comm]; exact card_sdiff_add_card_inter Y (cNbhd G z)
  have hQle : (Q.card : ℝ) ≤ (k : ℝ) * π := by
    have h1 : Q.card * n ≤ j * q := by
      have hq' : q ≤ n := by omega
      have : j * (n - q) + j * q = j * n := by rw [← mul_add]; congr 1; omega
      nlinarith
    have h1' : (Q.card : ℝ) * n ≤ j * q := by exact_mod_cast h1
    have hjk : (j : ℝ) ≤ k := by exact_mod_cast hYk
    have hπ0 : 0 ≤ π := le_trans (by positivity) hπ
    have h2 : (Q.card : ℝ) ≤ j * ((q : ℝ) / n) := by
      rw [mul_div_assoc', le_div_iff₀ hnR]; exact h1'
    calc (Q.card : ℝ) ≤ j * ((q : ℝ) / n) := h2
      _ ≤ j * π := mul_le_mul_of_nonneg_left hπ (by positivity)
      _ ≤ k * π := mul_le_mul_of_nonneg_right hjk hπ0
  have hQfloor : Q.card ≤ ⌊(k : ℝ) * π⌋₊ := Nat.le_floor hQle
  -- a common neighbour of `y` and `z` for each `y ∈ Q` (Lemma 5)
  have hcn : ∀ y ∈ Q, ∃ c, G.Adj y c ∧ G.Adj z c := by
    intro y hy
    rw [hQdef, mem_sdiff, mem_cNbhd, not_or] at hy
    exact hcommon y z hy.2.1 (fun h => hy.2.2 h.symm)
  choose! cn hcn using hcn
  let X : Finset V := Y ∪ insert z (Q.image cn)
  refine ⟨X, subset_union_left, ?_, ?_⟩
  · rw [connected_induce_iff]
    have hzX : z ∈ (X : Set V) := by simp [X]
    refine ⟨⟨z, hzX⟩, connIn_of_star G hzX ?_⟩
    have hstep : ∀ x ∈ (X : Set V), G.Adj x z → Relation.ReflTransGen (inAdj G X) x z :=
      fun x hx h => Relation.ReflTransGen.single ⟨hx, hzX, h⟩
    intro x hx
    have hx' : x ∈ X := hx
    simp only [X, mem_union, mem_insert, mem_image] at hx'
    rcases hx' with hxY | rfl | ⟨y, hyQ, rfl⟩
    · by_cases hxQ : x ∈ Q
      · have hcX : cn x ∈ (X : Set V) := by
          simp only [X, coe_union, coe_insert, coe_image, Set.mem_union, Set.mem_insert_iff,
            Set.mem_image, mem_coe]
          exact Or.inr (Or.inr ⟨x, hxQ, rfl⟩)
        exact (Relation.ReflTransGen.single ⟨hx, hcX, (hcn x hxQ).1⟩).trans
          (hstep _ hcX (hcn x hxQ).2.symm)
      · have : x ∈ cNbhd G z := by
          by_contra h; exact hxQ (by rw [hQdef, mem_sdiff]; exact ⟨hxY, h⟩)
        rcases (mem_cNbhd G).mp this with rfl | h
        · exact Relation.ReflTransGen.refl
        · exact hstep x hx h.symm
    · exact Relation.ReflTransGen.refl
    · exact hstep _ hx (hcn y hyQ).2.symm
  · -- `|X| ≤ j + 1 + |Q| ≤ k + 1 + ⌊k π⌋`
    have hkne : k ≠ 1 := by omega
    calc X.card ≤ Y.card + (insert z (Q.image cn)).card := card_union_le _ _
      _ ≤ Y.card + ((Q.image cn).card + 1) := by gcongr; exact card_insert_le _ _
      _ ≤ Y.card + (Q.card + 1) := by have := card_image_le (s := Q) (f := cn); omega
      _ ≤ ellPi k π := by unfold ellPi; rw [if_neg hkne]; omega

end Connect

end KtMinor45


==> anc/lean/KtMinor45/Core.lean <==
import KtMinor45.Connect

/-!
# Lemma 7 (the core lemma with charged costs)

Section 4 of the paper.  The branch sets `X₁, …, X_m` are built one at a time.  After `j` steps,
`Used X j = X₁ ∪ ⋯ ∪ X_j`, `Rest X j = V(G₀) ∖ Used X j = V(G')`, and for `a ≤ j`,
`Uset X a = V(G^{(a)}) ∖ N_{G^{(a)}}[X_a]` with `V(G^{(a)}) = Rest X (a-1)`.
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45



open Finset

universe u

section Core

variable {W : Type u} [Fintype W] [DecidableEq W] (G₀ : SimpleGraph W) [DecidableRel G₀.Adj]

/-- `X₁ ∪ ⋯ ∪ X_j`. -/
def Used (X : ℕ → Finset W) : ℕ → Finset W
  | 0 => ∅
  | j + 1 => Used X j ∪ X (j + 1)

/-- `V(G₀) ∖ (X₁ ∪ ⋯ ∪ X_j)`. -/
def Rest (X : ℕ → Finset W) (j : ℕ) : Finset W := univ \ Used X j

/-- `U_a = V(G^{(a)}) ∖ N_{G^{(a)}}[X_a]`. -/
def Uset (X : ℕ → Finset W) (a : ℕ) : Finset W :=
  (Rest X (a - 1)).filter (fun v => v ∉ X a ∧ ∀ x ∈ X a, ¬ G₀.Adj x v)

variable {G₀}

lemma mem_Used {X : ℕ → Finset W} {j : ℕ} {v : W} :
    v ∈ Used X j ↔ ∃ a, 1 ≤ a ∧ a ≤ j ∧ v ∈ X a := by
  induction j with
  | zero => simp [Used]
  | succ j ih =>
    rw [Used, mem_union, ih]
    constructor
    · rintro (⟨a, h1, h2, h3⟩ | h)
      · exact ⟨a, h1, by omega, h3⟩
      · exact ⟨j + 1, by omega, le_rfl, h⟩
    · rintro ⟨a, h1, h2, h3⟩
      rcases Nat.lt_or_ge a (j + 1) with h | h
      · exact Or.inl ⟨a, h1, by omega, h3⟩
      · rw [show a = j + 1 by omega] at h3; exact Or.inr h3

lemma subset_Used {X : ℕ → Finset W} {a j : ℕ} (ha : 1 ≤ a) (haj : a ≤ j) : X a ⊆ Used X j :=
  fun v hv => mem_Used.mpr ⟨a, ha, haj, hv⟩

lemma Used_congr {X X' : ℕ → Finset W} {j : ℕ} (h : ∀ a, 1 ≤ a → a ≤ j → X a = X' a) :
    Used X j = Used X' j := by
  ext v; rw [mem_Used, mem_Used]
  constructor
  · rintro ⟨a, h1, h2, h3⟩; exact ⟨a, h1, h2, h a h1 h2 ▸ h3⟩
  · rintro ⟨a, h1, h2, h3⟩; exact ⟨a, h1, h2, (h a h1 h2).symm ▸ h3⟩

lemma Rest_anti {X : ℕ → Finset W} {i j : ℕ} (h : i ≤ j) : Rest X j ⊆ Rest X i := by
  intro v hv
  simp only [Rest, mem_sdiff, mem_univ, true_and, mem_Used] at hv ⊢
  rintro ⟨a, h1, h2, h3⟩
  exact hv ⟨a, h1, by omega, h3⟩

lemma card_Rest (X : ℕ → Finset W) (j : ℕ) :
    (Rest X j).card + (Used X j).card = Fintype.card W := by
  rw [Rest, card_sdiff_add_card_eq_card (subset_univ _), card_univ]

lemma card_Used_le (L : ℕ → ℕ) (X : ℕ → Finset W) (j : ℕ)
    (h : ∀ a, 1 ≤ a → a ≤ j → (X a).card ≤ L a) : (Used X j).card ≤ S L j := by
  induction j with
  | zero => simp [Used, S]
  | succ j ih =>
    rw [Used, S]
    have h1 := card_union_le (Used X j) (X (j + 1))
    have h2 := ih (fun a h1 h2 => h a h1 (by omega))
    have h3 := h (j + 1) (by omega) le_rfl
    omega

/-- A vertex of `V(G')` not in `U_a` is adjacent to a vertex of `X_a` (for `a ≤ j`). -/
lemma adj_of_notMem_Uset {X : ℕ → Finset W} {a j : ℕ} (ha : 1 ≤ a) (haj : a ≤ j) {v : W}
    (hv : v ∈ Rest X j) (hvU : v ∉ Uset G₀ X a) : ∃ x ∈ X a, G₀.Adj x v := by
  have hvR : v ∈ Rest X (a - 1) := Rest_anti (by omega) hv
  have hvX : v ∉ X a := by
    intro h
    simp only [Rest, mem_sdiff] at hv
    exact hv.2 (subset_Used ha haj h)
  by_contra hno
  push Not at hno
  exact hvU (mem_filter.mpr ⟨hvR, hvX, hno⟩)

/-- The data of Lemma 7 after the preliminary reductions of its proof: `q` bounds the numbers of
non-neighbours and `2q + 1 ≤ n - R`. -/
structure CoreData (G₀ : SimpleGraph W) [DecidableRel G₀.Adj] (k L : ℕ → ℕ) (m R V q : ℕ) :
    Prop where
  hm : 2 ≤ m
  hRV : R < V
  hcost : S L (m - 1) ≤ R
  hnV : Fintype.card W ≤ V
  hq : ∀ x, (nonNbrs G₀ x).card ≤ q
  h2q : 2 * q + 1 + R ≤ Fintype.card W
  hk : ∀ i, 1 ≤ i → i ≤ m - 1 → 1 ≤ k i
  hL : ∀ i, 1 ≤ i → i ≤ m - 1 → ellPi (k i) (pi (V : ℤ) (R : ℤ) L i) ≤ L i

/-- The state after `j` steps: the properties of `X₁, …, X_j`, including the invariant (A.4)
`|U_a| ≤ (1 + 1/k_a) q^{k_a} (n^{(a)})^{1 - k_a}`. -/
structure Good (G₀ : SimpleGraph W) [DecidableRel G₀.Adj] (k L : ℕ → ℕ) (q : ℕ)
    (X : ℕ → Finset W) (j : ℕ) : Prop where
  ne : ∀ a, 1 ≤ a → a ≤ j → (X a).Nonempty
  conn : ∀ a, 1 ≤ a → a ≤ j → ConnIn G₀ (X a : Set W)
  card : ∀ a, 1 ≤ a → a ≤ j → (X a).card ≤ L a
  disj : ∀ a b, 1 ≤ a → a < b → b ≤ j → Disjoint (X a) (X b)
  adj : ∀ a b, 1 ≤ a → a < b → b ≤ j → ∃ x ∈ X a, ∃ y ∈ X b, G₀.Adj x y
  inv : ∀ a, 1 ≤ a → a ≤ j → ((Uset G₀ X a).card : ℝ) ≤
    (1 + 1 / (k a : ℝ)) * (q : ℝ) ^ (k a) * ((Rest X (a - 1)).card : ℝ) ^ ((1 : ℤ) - k a)

lemma zpow_one_sub_eq {x : ℝ} (hx : 0 < x) {k : ℕ} (hk : 1 ≤ k) :
    x ^ ((1 : ℤ) - k) = 1 / x ^ (k - 1) := by
  rw [one_div, ← zpow_natCast, ← zpow_neg]
  congr 1
  push_cast [Nat.cast_sub hk]
  ring

variable {k L : ℕ → ℕ} {m R V q : ℕ}

/-- `n' ≥ n - S_j ≥ n - R ≥ 2q + 1` and **inequality (A.3)**:
`q/n' ≤ (n - R - 1)/(2(n - S_j)) ≤ (V - R - 1)/(2(V - S_j)) = π_{j+1} < 1/2`. -/
lemma eq4_half (hD : CoreData G₀ k L m R V q) {X : ℕ → Finset W} {j : ℕ} (hj : j ≤ m - 1)
    (hX : ∀ a, 1 ≤ a → a ≤ j → (X a).card ≤ L a) :
    2 * q + 1 ≤ (Rest X j).card ∧
    (q : ℝ) / (Rest X j).card ≤ ((Fintype.card W : ℝ) - R - 1) / (2 * ((Fintype.card W : ℝ) - S L j)) ∧
    ((Fintype.card W : ℝ) - R - 1) / (2 * ((Fintype.card W : ℝ) - S L j)) ≤ pi V R L (j + 1) ∧
    pi V R L (j + 1) < 1 / 2 := by
  have hU := card_Used_le L X j hX
  have hSj : S L j ≤ R := le_trans (S_mono L hj) hD.hcost
  have h2q := hD.h2q
  have hnV := hD.hnV
  have hrest := card_Rest X j
  have hn' : 2 * q + 1 ≤ (Rest X j).card := by omega
  refine ⟨hn', ?_, ?_, ?_⟩
  · -- `q/n' ≤ q/(n - S_j) ≤ (n-R-1)/(2(n-S_j))`
    have h1 : (Fintype.card W : ℝ) - S L j ≤ (Rest X j).card := by
      have : Fintype.card W - S L j ≤ (Rest X j).card := by omega
      have h' : ((Fintype.card W - S L j : ℕ) : ℝ) = (Fintype.card W : ℝ) - S L j := by
        rw [Nat.cast_sub (by omega)]
      rw [← h']; exact_mod_cast this
    have hpos : (0 : ℝ) < (Fintype.card W : ℝ) - S L j := by
      have : S L j < Fintype.card W := by omega
      have : (S L j : ℝ) < Fintype.card W := by exact_mod_cast this
      linarith
    have h2 : 2 * (q : ℝ) ≤ (Fintype.card W : ℝ) - R - 1 := by
      have : (2 * q + 1 + R : ℝ) ≤ Fintype.card W := by exact_mod_cast h2q
      linarith
    calc (q : ℝ) / (Rest X j).card ≤ q / ((Fintype.card W : ℝ) - S L j) :=
          div_le_div_of_nonneg_left (by positivity) hpos h1
      _ ≤ _ := by
          rw [div_le_div_iff₀ hpos (by linarith)]
          nlinarith
  · -- `y ↦ (y - R - 1)/(y - S_j)` is increasing on `(S_j, ∞)`, and `n ≤ V`
    unfold pi
    simp only [Nat.add_sub_cancel, Int.cast_natCast]
    have hS : (S L j : ℝ) ≤ R := by exact_mod_cast hSj
    have hn : (Fintype.card W : ℝ) ≤ V := by exact_mod_cast hnV
    have hnR : (R : ℝ) + 1 ≤ Fintype.card W := by
      have : (2 * q + 1 + R : ℝ) ≤ Fintype.card W := by exact_mod_cast h2q
      have : (0 : ℝ) ≤ q := by positivity
      linarith
    rw [div_le_div_iff₀ (by linarith) (by linarith)]
    nlinarith
  · have := (pi_bounds (V : ℤ) (R : ℤ) L m (by exact_mod_cast hD.hRV)
      (by exact_mod_cast hD.hcost) (j + 1) (by have := hD.hm; omega)).2
    exact this

/-- **Inequality (A.5)**: `|U_a ∩ V(G')| ≤ w_a π_{j+1} n'` and `w_a π_{j+1} < ψ(k_a)`. -/
lemma eq6_Ua (hD : CoreData G₀ k L m R V q) {X : ℕ → Finset W} {j : ℕ} (hj : j ≤ m - 1)
    (hX : Good G₀ k L q X j) (a : ℕ) (ha : 1 ≤ a) (haj : a ≤ j) :
    ((Uset G₀ X a ∩ Rest X j).card : ℝ) ≤ w V R k L a * pi V R L (j + 1) * (Rest X j).card ∧
    w V R k L a * pi V R L (j + 1) < psi (k a) := by
  have hka := hD.hk a ha (by omega)
  obtain ⟨hn', h4a, h4b, h4c⟩ := eq4_half hD hj hX.card
  -- (A.3) at the step at which `X_a` was chosen: `q/n^{(a)} ≤ π_a`
  obtain ⟨hna, h4a', h4b', h4c'⟩ := eq4_half (j := a - 1) hD (by omega)
    (fun b h1 h2 => hX.card b h1 (by omega))
  rw [show a - 1 + 1 = a by omega] at h4b' h4c'
  have hpia0 := (pi_bounds (V : ℤ) (R : ℤ) L m (by exact_mod_cast hD.hRV)
    (by exact_mod_cast hD.hcost) a (by omega)).1
  have hpij0 := (pi_bounds (V : ℤ) (R : ℤ) L m (by exact_mod_cast hD.hRV)
    (by exact_mod_cast hD.hcost) (j + 1) (by have := hD.hm; omega)).1
  have hna0 : (0 : ℝ) < ((Rest X (a - 1)).card : ℝ) := by
    have : 0 < (Rest X (a - 1)).card := by omega
    exact_mod_cast this
  have hn'0 : (0 : ℝ) < ((Rest X j).card : ℝ) := by
    have : 0 < (Rest X j).card := by omega
    exact_mod_cast this
  set na : ℝ := ((Rest X (a - 1)).card : ℝ)
  set n' : ℝ := ((Rest X j).card : ℝ)
  have hqa : (q : ℝ) / na ≤ pi V R L a := le_trans h4a' h4b'
  have hqj : (q : ℝ) ≤ pi V R L (j + 1) * n' := by
    have := le_trans h4a h4b
    rwa [div_le_iff₀ hn'0] at this
  have hinv := hX.inv a ha haj
  rw [zpow_one_sub_eq hna0 hka] at hinv
  have hsub : ((Uset G₀ X a ∩ Rest X j).card : ℝ) ≤ (Uset G₀ X a).card := by
    exact_mod_cast card_le_card inter_subset_left
  have hkq : (1 + 1 / (k a : ℝ)) * (q : ℝ) ^ (k a) * (1 / na ^ (k a - 1)) =
      (1 + 1 / (k a : ℝ)) * ((q : ℝ) / na) ^ (k a - 1) * q := by
    have hpow : (q : ℝ) ^ (k a) = (q : ℝ) ^ (k a - 1) * q := by
      rw [← pow_succ]; congr 1; omega
    rw [hpow, div_pow]; field_simp
  have hc : 0 ≤ 1 + 1 / (k a : ℝ) := by positivity
  have hpowle : ((q : ℝ) / na) ^ (k a - 1) ≤ pi V R L a ^ (k a - 1) :=
    pow_le_pow_left₀ (by positivity) hqa _
  constructor
  · calc ((Uset G₀ X a ∩ Rest X j).card : ℝ) ≤ (Uset G₀ X a).card := hsub
      _ ≤ (1 + 1 / (k a : ℝ)) * ((q : ℝ) / na) ^ (k a - 1) * q := by rw [← hkq]; exact hinv
      _ ≤ (1 + 1 / (k a : ℝ)) * pi V R L a ^ (k a - 1) * (pi V R L (j + 1) * n') := by
          apply mul_le_mul (mul_le_mul_of_nonneg_left hpowle hc) hqj (by positivity)
            (by positivity)
      _ = w V R k L a * pi V R L (j + 1) * n' := by unfold w; ring
  · -- `π_a ≤ 1/2` and `π_{j+1} < 1/2`
    unfold w psi
    have hpa : pi V R L a ^ (k a - 1) ≤ (1 / 2 : ℝ) ^ (k a - 1) :=
      pow_le_pow_left₀ hpia0 (by linarith) _
    have h2 : (2 : ℝ) ^ (-(k a : ℤ)) = (1 / 2) ^ (k a - 1) * (1 / 2) := by
      rw [← pow_succ, show k a - 1 + 1 = k a by omega, zpow_neg, zpow_natCast, one_div,
        inv_pow]
    rw [h2]
    have hpos : 0 < (1 + 1 / (k a : ℝ)) * (1 / 2 : ℝ) ^ (k a - 1) := by positivity
    calc (1 + 1 / (k a : ℝ)) * pi V R L a ^ (k a - 1) * pi V R L (j + 1)
        ≤ (1 + 1 / (k a : ℝ)) * (1 / 2) ^ (k a - 1) * pi V R L (j + 1) := by
          apply mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hpa hc) hpij0
      _ < (1 + 1 / (k a : ℝ)) * (1 / 2) ^ (k a - 1) * (1 / 2) :=
          mul_lt_mul_of_pos_left h4c hpos
      _ = (1 + 1 / (k a : ℝ)) * ((1 / 2) ^ (k a - 1) * (1 / 2)) := by ring

/-! ## Transfer lemmas between `G'` and `G₀` -/

lemma nonNbrs_induce_le (Rs : Finset W) (x : ↥(Rs : Set W)) [DecidableEq ↥(Rs : Set W)] :
    (nonNbrs (G₀.induce (Rs : Set W)) x).card ≤ (nonNbrs G₀ x.1).card := by
  classical
  rw [← card_map (Function.Embedding.subtype _)]
  apply card_le_card
  intro v hv
  simp only [mem_map, nonNbrs, mem_filter, mem_univ, true_and, Function.Embedding.coe_subtype] at hv ⊢
  obtain ⟨y, ⟨hyx, hadj⟩, rfl⟩ := hv
  exact ⟨fun h => hyx (Subtype.ext h), hadj⟩

lemma card_coe_finset (Rs : Finset W) : Fintype.card ↥(Rs : Set W) = Rs.card := by simp

/-- Connectivity in `G' = G₀[S]` transfers to `G₀`. -/
lemma connIn_val_image (Ss : Set W) (X' : Set ↥Ss) (h : ConnIn (G₀.induce Ss) X') :
    ConnIn G₀ (Subtype.val '' X') := by
  rintro _ ⟨x, hx, rfl⟩ _ ⟨y, hy, rfl⟩
  have key : ∀ b, Relation.ReflTransGen (inAdj (G₀.induce Ss) X') x b →
      Relation.ReflTransGen (inAdj G₀ (Subtype.val '' X')) x.1 b.1 := by
    intro b hb
    induction hb with
    | refl => exact Relation.ReflTransGen.refl
    | tail _ hbc ih => exact ih.tail ⟨⟨_, hbc.1, rfl⟩, ⟨_, hbc.2.1, rfl⟩, hbc.2.2⟩
  exact key y (h x hx y hy)

/-- Pairwise disjoint non-empty connected sets `X 1, …, X m`, pairwise joined by edges, form a
model of `K_m`. -/
lemma model_of_family (X : ℕ → Finset W) (m : ℕ)
    (h1 : ∀ a, 1 ≤ a → a ≤ m → (X a).Nonempty ∧ ConnIn G₀ (X a : Set W))
    (h2 : ∀ a b, 1 ≤ a → a < b → b ≤ m →
      Disjoint (X a) (X b) ∧ ∃ x ∈ X a, ∃ y ∈ X b, G₀.Adj x y) :
    HasKMinor G₀ m := by
  refine ⟨fun i => (X (i.val + 1) : Set W), ⟨?_, ?_, ?_, ?_⟩⟩
  · intro i
    exact Finset.coe_nonempty.mpr (h1 _ (by omega) (by omega)).1
  · intro i j hij
    have hv : i.val ≠ j.val := fun h => hij (Fin.ext h)
    rw [Finset.disjoint_coe]
    rcases Nat.lt_or_gt_of_ne hv with h | h
    · exact (h2 (i.val + 1) (j.val + 1) (by omega) (by omega) (by omega)).1
    · exact (h2 (j.val + 1) (i.val + 1) (by omega) (by omega) (by omega)).1.symm
  · intro i
    rw [connected_induce_iff]
    obtain ⟨hne, hc⟩ := h1 (i.val + 1) (by omega) (by omega)
    exact ⟨Finset.coe_nonempty.mpr hne, hc⟩
  · intro i j hij
    have hv : i.val ≠ j.val := fun h => hij (Fin.ext h)
    rcases Nat.lt_or_gt_of_ne hv with h | h
    · obtain ⟨x, hx, y, hy, hxy⟩ := (h2 (i.val + 1) (j.val + 1) (by omega) (by omega) (by omega)).2
      exact ⟨x, hx, y, hy, hxy⟩
    · obtain ⟨x, hx, y, hy, hxy⟩ := (h2 (j.val + 1) (i.val + 1) (by omega) (by omega) (by omega)).2
      exact ⟨y, hy, x, hx, hxy.symm⟩

variable {k L : ℕ → ℕ} {m R V q : ℕ}

lemma w_nonneg (hD : CoreData G₀ k L m R V q) {a : ℕ} (ha : a ≤ m) : 0 ≤ w V R k L a := by
  unfold w
  have := (pi_bounds (V : ℤ) (R : ℤ) L m (by exact_mod_cast hD.hRV)
    (by exact_mod_cast hD.hcost) a ha).1
  positivity

/-! ## Choosing one branch set -/

/-- One step of the construction (`j ≤ m - 2`, `i = j + 1`). -/
lemma core_step (hD : CoreData G₀ k L m R V q) (hq1 : 1 ≤ q) (h3 : Cond2 V R k L m)
    {X : ℕ → Finset W} {j : ℕ} (hj : j + 1 ≤ m - 1) (hX : Good G₀ k L q X j) :
    ∃ X' : ℕ → Finset W, Good G₀ k L q X' (j + 1) := by
  classical
  have hm := hD.hm
  have hki : 1 ≤ k (j + 1) := hD.hk (j + 1) (by omega) hj
  obtain ⟨hn', -, -, -⟩ := eq4_half hD (j := j) (by omega) hX.card
  set Rj := Rest X j with hRj
  set G' := G₀.induce (Rj : Set W) with hG'
  have hcardT : Fintype.card ↥(Rj : Set W) = Rj.card := card_coe_finset Rj
  have hqG' : ∀ x, (nonNbrs G' x).card ≤ q :=
    fun x => (nonNbrs_induce_le Rj x).trans (hD.hq x.1)
  -- the adjacency events: `B a = U_a ∩ V(G')`
  let B : ℕ → Finset ↥(Rj : Set W) := fun a => univ.filter (fun t => t.1 ∈ Uset G₀ X a)
  have hBcard : ∀ a, (B a).card = (Uset G₀ X a ∩ Rj).card := by
    intro a
    rw [← card_map (Function.Embedding.subtype _)]
    congr 1
    ext v
    simp only [B, mem_map, mem_filter, mem_univ, true_and, Function.Embedding.coe_subtype,
      mem_inter]
    constructor
    · rintro ⟨t, ht, rfl⟩; exact ⟨ht, t.2⟩
    · rintro ⟨hv, hvR⟩; exact ⟨⟨v, hvR⟩, hv, rfl⟩
  have hp : ∀ a ∈ Ico 1 (j + 1), 0 ≤ w V R k L a * pi V R L (j + 1) := by
    intro a ha
    rw [mem_Ico] at ha
    exact mul_nonneg (w_nonneg hD (by omega)) (pi_bounds (V : ℤ) (R : ℤ) L m
      (by exact_mod_cast hD.hRV) (by exact_mod_cast hD.hcost) (j + 1) (by omega)).1
  have hB : ∀ a ∈ Ico 1 (j + 1), ((B a).card : ℝ) ≤
      w V R k L a * pi V R L (j + 1) * Fintype.card ↥(Rj : Set W) := by
    intro a ha
    rw [mem_Ico] at ha
    rw [hBcard, hcardT]
    exact (eq6_Ua hD (j := j) (by omega) hX a ha.1 (by omega)).1
  -- by (2), Markov and the union bound, some sample avoids every bad event
  obtain ⟨ω, hdom, hadjω⟩ := exists_good_sample G' q (k (j + 1)) hki hq1 hqG'
    (by rw [hcardT]; omega) (Ico 1 (j + 1)) B (fun a => w V R k L a * pi V R L (j + 1)) hp hB
    (h3 (j + 1) (by omega) hj)
  -- `Y_i = {ω 1, …, ω k}` and the connector `X_i ⊇ Y_i` of Lemma 6
  set Y' : Finset ↥(Rj : Set W) := univ.image ω with hY'
  have hY'ne : Y'.Nonempty := ⟨ω ⟨0, hki⟩, mem_image_of_mem _ (mem_univ _)⟩
  have hY'card : Y'.card ≤ k (j + 1) := by
    calc Y'.card ≤ (univ : Finset (Fin (k (j + 1)))).card := card_image_le
      _ = k (j + 1) := by simp
  have hπ : (q : ℝ) / Fintype.card ↥(Rj : Set W) ≤ pi (V : ℤ) (R : ℤ) L (j + 1) := by
    obtain ⟨-, h4a, h4b, -⟩ := eq4_half hD (j := j) (by omega) hX.card
    rw [hcardT]; exact le_trans h4a h4b
  obtain ⟨X', hYX', hconn', hcard''⟩ := lemma_connect G' q (by rw [hcardT]; omega) hqG'
    _ hπ (k (j + 1)) hki Y' hY'ne hY'card
  have hcard' : X'.card ≤ L (j + 1) := le_trans hcard'' (hD.hL (j + 1) (by omega) hj)
  set Xi : Finset W := X'.map (Function.Embedding.subtype _) with hXi
  have hXiR : Xi ⊆ Rj := by
    intro v hv
    simp only [hXi, mem_map, Function.Embedding.coe_subtype] at hv
    obtain ⟨t, -, rfl⟩ := hv
    exact t.2
  have hωXi : ∀ j0, (ω j0).1 ∈ Xi := by
    intro j0
    have : ω j0 ∈ X' := hYX' (mem_image_of_mem _ (mem_univ _))
    exact mem_map_of_mem _ this
  let Xn : ℕ → Finset W := fun a => if a = j + 1 then Xi else X a
  have hsame : ∀ a, a ≤ j → Xn a = X a := by
    intro a ha; simp only [Xn]; rw [if_neg (by omega)]
  have hnew : Xn (j + 1) = Xi := by simp [Xn]
  have hRest : ∀ a, a ≤ j → Rest Xn a = Rest X a := by
    intro a ha
    unfold Rest
    rw [Used_congr (fun b h1 h2 => hsame b (by omega))]
  have hUset : ∀ a, 1 ≤ a → a ≤ j → Uset G₀ Xn a = Uset G₀ X a := by
    intro a h1 h2
    unfold Uset
    rw [hRest (a - 1) (by omega), hsame a h2]
  -- disjointness from the earlier branch sets
  have hdisjXi : ∀ a, 1 ≤ a → a ≤ j → Disjoint (X a) Xi := by
    intro a h1 h2
    rw [disjoint_left]
    intro v hva hvXi
    have := hXiR hvXi
    simp only [hRj, Rest, mem_sdiff] at this
    exact this.2 (subset_Used h1 h2 hva)
  refine ⟨Xn, ⟨?_, ?_, ?_, ?_, ?_, ?_⟩⟩
  · intro a h1 h2
    rcases Nat.lt_or_ge a (j + 1) with h | h
    · rw [hsame a (by omega)]; exact hX.ne a h1 (by omega)
    · rw [show a = j + 1 by omega, hnew]
      obtain ⟨t, ht⟩ := hY'ne
      exact ⟨t.1, mem_map_of_mem _ (hYX' ht)⟩
  · intro a h1 h2
    rcases Nat.lt_or_ge a (j + 1) with h | h
    · rw [hsame a (by omega)]; exact hX.conn a h1 (by omega)
    · rw [show a = j + 1 by omega, hnew, hXi, coe_map]
      exact connIn_val_image _ _ ((connected_induce_iff _).mp hconn').2
  · intro a h1 h2
    rcases Nat.lt_or_ge a (j + 1) with h | h
    · rw [hsame a (by omega)]; exact hX.card a h1 (by omega)
    · rw [show a = j + 1 by omega, hnew, hXi, card_map]; exact hcard'
  · intro a b h1 h2 h3'
    rw [hsame a (by omega)]
    rcases Nat.lt_or_ge b (j + 1) with h | h
    · rw [hsame b (by omega)]; exact hX.disj a b h1 h2 (by omega)
    · rw [show b = j + 1 by omega, hnew]; exact hdisjXi a h1 (by omega)
  · intro a b h1 h2 h3'
    rw [hsame a (by omega)]
    rcases Nat.lt_or_ge b (j + 1) with h | h
    · rw [hsame b (by omega)]; exact hX.adj a b h1 h2 (by omega)
    · rw [show b = j + 1 by omega, hnew]
      -- the adjacency event for `a` does not occur
      obtain ⟨j0, hj0⟩ := hadjω a (mem_Ico.mpr ⟨h1, by omega⟩)
      have hnotU : (ω j0).1 ∉ Uset G₀ X a := by
        intro h'; exact hj0 (mem_filter.mpr ⟨mem_univ _, h'⟩)
      obtain ⟨x, hx, hxy⟩ := adj_of_notMem_Uset h1 (by omega : a ≤ j) (ω j0).2 hnotU
      exact ⟨x, hx, (ω j0).1, hωXi j0, hxy⟩
  · intro a h1 h2
    rcases Nat.lt_or_ge a (j + 1) with h | h
    · rw [hUset a h1 (by omega), hRest (a - 1) (by omega)]
      exact hX.inv a h1 (by omega)
    · rw [show a = j + 1 by omega]
      -- `U_i ⊆ V(G') ∖ N_{G'}[Y_i]`, so the domination event gives (A.4) for `a = i`
      have hsub : Uset G₀ Xn (j + 1) ⊆
          (univ.filter (fun t : ↥(Rj : Set W) => ∀ j0, ω j0 ∉ cNbhd G' t)).map
            (Function.Embedding.subtype _) := by
        intro v hv
        simp only [Uset, Nat.add_sub_cancel, hnew, mem_filter] at hv
        obtain ⟨hvR, hvXi, hvadj⟩ := hv
        rw [hRest j le_rfl] at hvR
        simp only [mem_map, mem_filter, mem_univ, true_and, Function.Embedding.coe_subtype]
        refine ⟨⟨v, hvR⟩, ?_, rfl⟩
        intro j0 hmem
        rw [mem_cNbhd] at hmem
        rcases hmem with h' | h'
        · have := hωXi j0
          rw [h'] at this
          exact hvXi this
        · exact hvadj _ (hωXi j0) h'.symm
      have hc := card_le_card hsub
      rw [card_map] at hc
      have hc' : ((Uset G₀ Xn (j + 1)).card : ℝ) ≤ undom G' ω := by exact_mod_cast hc
      rw [Nat.add_sub_cancel, hRest j le_rfl]
      have hpos : (0 : ℝ) < (Rest X j).card := by
        have : 0 < Rj.card := by omega
        exact_mod_cast this
      rw [zpow_one_sub_eq hpos hki]
      rw [hcardT] at hdom
      calc ((Uset G₀ Xn (j + 1)).card : ℝ) ≤ undom G' ω := hc'
        _ ≤ _ := hdom
        _ = _ := by rw [mul_one_div]

/-! ## The last branch set -/

lemma core_last (hD : CoreData G₀ k L m R V q) {X : ℕ → Finset W} (hX : Good G₀ k L q X (m - 1)) :
    HasKMinor G₀ m := by
  classical
  have hm := hD.hm
  obtain ⟨hn', -, -, -⟩ := eq4_half hD (j := m - 1) le_rfl hX.card
  set Rm := Rest X (m - 1) with hRm
  have hcardT : Fintype.card ↥(Rm : Set W) = Rm.card := card_coe_finset Rm
  have hqG' : ∀ x, (nonNbrs (G₀.induce (Rm : Set W)) x).card ≤ q :=
    fun x => (nonNbrs_induce_le Rm x).trans (hD.hq x.1)
  -- `G'[X_m] = G'` is connected by Lemma 5
  have hconn := (lemma_dense_a (G₀.induce (Rm : Set W)) q (by rw [hcardT]; omega) hqG').2
  have hconnIn : ConnIn G₀ (Rm : Set W) := ((connected_induce_iff _).mp hconn).2
  let Xn : ℕ → Finset W := fun a => if a = m then Rm else X a
  have hsame : ∀ a, a < m → Xn a = X a := by
    intro a ha; simp only [Xn]; rw [if_neg (by omega)]
  have hnew : Xn m = Rm := by simp [Xn]
  apply model_of_family Xn m
  · intro a h1 h2
    rcases Nat.lt_or_ge a m with h | h
    · rw [hsame a h]; exact ⟨hX.ne a h1 (by omega), hX.conn a h1 (by omega)⟩
    · rw [show a = m by omega, hnew]
      refine ⟨card_pos.mp (by omega), hconnIn⟩
  · intro a b h1 h2 h3'
    rw [hsame a (by omega)]
    rcases Nat.lt_or_ge b m with h | h
    · rw [hsame b h]; exact ⟨hX.disj a b h1 h2 (by omega), hX.adj a b h1 h2 (by omega)⟩
    · rw [show b = m by omega, hnew]
      refine ⟨?_, ?_⟩
      · rw [disjoint_left]
        intro v hva hvR
        simp only [hRm, Rest, mem_sdiff] at hvR
        exact hvR.2 (subset_Used h1 (by omega) hva)
      · -- by (A.5) and `ψ(k_a) ≤ 1`, `|U_a ∩ V(G')| < n'`
        obtain ⟨h6, h6'⟩ := eq6_Ua hD (j := m - 1) le_rfl hX a h1 (by omega)
        have hka := hD.hk a h1 (by omega)
        have hψ := psi_le_one (k a) hka
        have hpos : (0 : ℝ) < Rm.card := by
          have : 0 < Rm.card := by omega
          exact_mod_cast this
        have hlt : ((Uset G₀ X a ∩ Rm).card : ℝ) < Rm.card := by
          rw [show m - 1 + 1 = m by omega] at h6 h6'
          have : w V R k L a * pi V R L m * Rm.card < 1 * Rm.card :=
            mul_lt_mul_of_pos_right (by linarith) hpos
          linarith
        have hlt' : (Uset G₀ X a ∩ Rm).card < Rm.card := by exact_mod_cast hlt
        obtain ⟨v, hvR, hvU⟩ := exists_mem_notMem_of_card_lt_card hlt'
        have hvU' : v ∉ Uset G₀ X a := fun h' => hvU (mem_inter.mpr ⟨h', hvR⟩)
        obtain ⟨x, hx, hxv⟩ := adj_of_notMem_Uset h1 (by omega : a ≤ m - 1) hvR hvU'
        exact ⟨x, hx, v, hvR, hxv⟩

end Core

/-- **Lemma 7 (core lemma).** For all integers `m ≥ 2` and `R < V`, and all positive integers
`k₁, …, k_{m-1}` and `L₁, …, L_{m-1}` with `∑ L_i ≤ R` such that `L_i ≥ ℓ_{k_i}(π_i)` and
condition (2) holds, every non-null graph `G₀` with `v(G₀) ≤ V` and `2δ(G₀) - v(G₀) ≥ R - 1` has a
`K_m` minor. -/
theorem lemma_core (m : ℕ) (hm : 2 ≤ m) (R V : ℤ) (k L : ℕ → ℕ) (hadm : Admissible m V R k L)
    {W : Type u} [Fintype W] [DecidableEq W] (G₀ : SimpleGraph W) [DecidableRel G₀.Adj]
    (hne : 0 < Fintype.card W) (hV : (Fintype.card W : ℤ) ≤ V)
    (hδ : ∀ x, R - 1 ≤ 2 * (G₀.degree x : ℤ) - Fintype.card W) :
    HasKMinor G₀ m := by
  obtain ⟨hk, hL1, hcost, hRV, hLell, h3⟩ := hadm
  classical
  -- `n = v(G₀)`, `q = n - 1 - δ(G₀)`
  set n := Fintype.card W with hn
  haveI : Nonempty W := Fintype.card_pos_iff.mp hne
  obtain ⟨x0, -, hx0⟩ := exists_min_image univ (fun x => G₀.degree x) univ_nonempty
  set δ := G₀.degree x0
  have hδn : δ < n := G₀.degree_lt_card_verts x0
  set q := n - 1 - δ with hq
  have hqx : ∀ x, (nonNbrs G₀ x).card ≤ q := by
    intro x
    have h1 := card_eq_degree_add G₀ x
    have h2 := hx0 x (mem_univ x)
    omega
  -- `2δ - n ≥ R - 1` says `2q + 1 ≤ n - R`
  have h2q : (2 * q + 1 : ℤ) ≤ n - R := by
    have := hδ x0
    have hq' : (q : ℤ) = n - 1 - δ := by omega
    omega
  -- `R ≥ m - 1` and `n ≥ R + 1 ≥ m`
  have hSm := S_ge L (m - 1) hL1
  have hR0 : (0 : ℤ) ≤ R := le_trans (by positivity) hcost
  obtain ⟨Rn, rfl⟩ := Int.eq_ofNat_of_zero_le hR0
  obtain ⟨Vn, rfl⟩ := Int.eq_ofNat_of_zero_le (le_trans hR0 hRV.le)
  have hD : CoreData G₀ k L m Rn Vn q :=
    { hm := hm, hRV := by exact_mod_cast hRV, hcost := by exact_mod_cast hcost,
      hnV := by exact_mod_cast hV, hq := hqx, h2q := by omega, hk := hk,
      hL := by simpa using hLell }
  by_cases hq0 : q = 0
  · -- `q = 0`: `G₀` is complete with at least `m` vertices
    have hmn : m ≤ n := by
      have := hD.h2q; have : m - 1 ≤ Rn := by have := hD.hcost; omega
      omega
    obtain ⟨f⟩ : Nonempty (Fin m ↪ W) := Function.Embedding.nonempty_of_card_le (by simpa using hmn)
    refine ⟨fun i => {f i}, ⟨fun i => Set.singleton_nonempty _, ?_, ?_, ?_⟩⟩
    · intro i j hij
      exact Set.disjoint_singleton.mpr (fun h => hij (f.injective h))
    · intro i
      rw [connected_induce_iff]
      exact ⟨Set.singleton_nonempty _, connIn_singleton _⟩
    · intro i j hij
      refine ⟨f i, rfl, f j, rfl, ?_⟩
      by_contra hadj
      have hmem : f j ∈ nonNbrs G₀ (f i) := by
        simp only [nonNbrs, mem_filter, mem_univ, true_and]
        exact ⟨fun h => hij (f.injective h).symm, hadj⟩
      have := hqx (f i)
      rw [hq0] at this
      exact absurd (card_pos.mpr ⟨_, hmem⟩) (by omega)
  · -- `q ≥ 1`: construct `X₁, …, X_{m-1}` one at a time, then `X_m`
    have hq1 : 1 ≤ q := Nat.one_le_iff_ne_zero.mpr hq0
    have hcond : Cond2 (Vn : ℤ) (Rn : ℤ) k L m := h3
    have hall : ∀ j, j ≤ m - 1 → ∃ X : ℕ → Finset W, Good G₀ k L q X j := by
      intro j
      induction j with
      | zero =>
        intro _
        refine ⟨fun _ => ∅, ⟨?_, ?_, ?_, ?_, ?_, ?_⟩⟩ <;> intros <;> omega
      | succ j ih =>
        intro hj
        obtain ⟨X, hX⟩ := ih (by omega)
        exact core_step hD hq1 hcond hj hX
    obtain ⟨X, hX⟩ := hall (m - 1) le_rfl
    exact core_last hD hX

end KtMinor45


==> anc/lean/KtMinor45/Defs.lean <==
import KtMinor45.Sample

/-!
# The numbers `ℓ_k(π)`, `S_j`, `π_i`, `w_a`, and condition (2)

Section 4 of the paper.  The sequence `k₁, …, k_{m-1}` and the charged costs `L₁, …, L_{m-1}` are
functions `k L : ℕ → ℕ` (only the values at `1, …, m-1` matter).  `R` and `V` are integers.
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45

open Finset

/-- `ℓ_1(π) = 1` and `ℓ_k(π) = k + 1 + ⌊k π⌋` for `k ≥ 2`. -/
noncomputable def ellPi (k : ℕ) (π : ℝ) : ℕ := if k = 1 then 1 else k + 1 + ⌊(k : ℝ) * π⌋₊

lemma one_le_ellPi (k : ℕ) (π : ℝ) : 1 ≤ ellPi k π := by
  unfold ellPi; split_ifs <;> omega

/-- `ℓ_k(π)` is non-decreasing in `π`. -/
lemma ellPi_mono (k : ℕ) {π π' : ℝ} (h : π ≤ π') : ellPi k π ≤ ellPi k π' := by
  unfold ellPi
  split_ifs
  · exact le_rfl
  · have := Nat.floor_le_floor (mul_le_mul_of_nonneg_left h (Nat.cast_nonneg k))
    omega

/-- `S_j = L₁ + ⋯ + L_j`. -/
def S (L : ℕ → ℕ) : ℕ → ℕ
  | 0 => 0
  | j + 1 => S L j + L (j + 1)

lemma S_eq_sum (L : ℕ → ℕ) (j : ℕ) : S L j = ∑ a ∈ Icc 1 j, L a := by
  induction j with
  | zero => simp [S]
  | succ j ih => rw [S, ih, sum_Icc_succ_top (by omega)]

lemma S_mono (L : ℕ → ℕ) {i j : ℕ} (h : i ≤ j) : S L i ≤ S L j := by
  induction j with
  | zero => rw [Nat.le_zero.mp h]
  | succ j ih =>
    rcases Nat.lt_or_ge i (j + 1) with h' | h'
    · have := ih (by omega); rw [S]; omega
    · rw [show i = j + 1 by omega]

/-- `S_j ≥ j` when `L₁, …, L_j ≥ 1`. -/
lemma S_ge (L : ℕ → ℕ) (j : ℕ) (hL : ∀ a, 1 ≤ a → a ≤ j → 1 ≤ L a) : j ≤ S L j := by
  induction j with
  | zero => simp
  | succ j ih =>
    rw [S]
    have h1 := ih (fun a h1 h2 => hL a h1 (by omega))
    have h2 := hL (j + 1) (by omega) le_rfl
    omega

/-- `π_i = (V - R - 1) / (2 (V - S_{i-1}))`. -/
noncomputable def pi (V R : ℤ) (L : ℕ → ℕ) (i : ℕ) : ℝ :=
  ((V : ℝ) - R - 1) / (2 * ((V : ℝ) - S L (i - 1)))

/-- `w_a = (1 + 1/k_a) π_a^{k_a - 1}` (with `0^0 = 1`). -/
noncomputable def w (V R : ℤ) (k L : ℕ → ℕ) (a : ℕ) : ℝ :=
  (1 + 1 / (k a : ℝ)) * pi V R L a ^ (k a - 1)

/-- `ψ(k) = (1 + 1/k) 2^{-k}`. -/
noncomputable def psi (k : ℕ) : ℝ := (1 + 1 / (k : ℝ)) * (2 : ℝ) ^ (-(k : ℤ))

lemma psi_le_one (k : ℕ) (hk : 1 ≤ k) : psi k ≤ 1 := by
  unfold psi
  have hk' : (1 : ℝ) ≤ k := by exact_mod_cast hk
  have h1 : 1 + 1 / (k : ℝ) ≤ 2 := by
    have : 1 / (k : ℝ) ≤ 1 := by rw [div_le_one (by linarith)]; exact hk'
    linarith
  have h2 : (2 : ℝ) ^ (-(k : ℤ)) ≤ 1 / 2 := by
    rw [zpow_neg, zpow_natCast, one_div]
    exact inv_anti₀ (by norm_num) (by
      calc (2 : ℝ) = 2 ^ 1 := by norm_num
        _ ≤ 2 ^ k := pow_le_pow_right₀ (by norm_num) hk)
  have h3 : 0 ≤ (2 : ℝ) ^ (-(k : ℤ)) := by positivity
  nlinarith

/-- **Condition (2)**: `∑_{a=1}^{i-1} (w_a π_i)^{k_i} < 1/(k_i + 1)` for `1 ≤ i ≤ m - 1`. -/
def Cond2 (V R : ℤ) (k L : ℕ → ℕ) (m : ℕ) : Prop :=
  ∀ i, 1 ≤ i → i ≤ m - 1 →
    ∑ a ∈ Ico 1 i, (w V R k L a * pi V R L i) ^ (k i) < 1 / ((k i : ℝ) + 1)

/-- `0 ≤ π_1 ≤ π_2 ≤ ⋯ ≤ π_m < 1/2` (for `S_{m-1} ≤ R < V`). -/
lemma pi_bounds (V R : ℤ) (L : ℕ → ℕ) (m : ℕ) (hRV : R < V) (hS : (S L (m - 1) : ℤ) ≤ R)
    (i : ℕ) (hi : i ≤ m) : 0 ≤ pi V R L i ∧ pi V R L i < 1 / 2 := by
  have hSi : (S L (i - 1) : ℤ) ≤ R := le_trans (by exact_mod_cast S_mono L (by omega)) hS
  have hSi' : (S L (i - 1) : ℝ) ≤ R := by exact_mod_cast hSi
  have hRV' : (R : ℝ) + 1 ≤ V := by exact_mod_cast hRV
  have hpos : 0 < 2 * ((V : ℝ) - S L (i - 1)) := by linarith
  unfold pi
  refine ⟨div_nonneg (by linarith) hpos.le, ?_⟩
  rw [div_lt_iff₀ hpos]; linarith

lemma pi_mono (V R : ℤ) (L : ℕ → ℕ) (m : ℕ) (hRV : R < V) (hS : (S L (m - 1) : ℤ) ≤ R)
    {i j : ℕ} (hij : i ≤ j) (hj : j ≤ m) : pi V R L i ≤ pi V R L j := by
  have hSj : (S L (j - 1) : ℤ) ≤ R := le_trans (by exact_mod_cast S_mono L (by omega)) hS
  have hSj' : (S L (j - 1) : ℝ) ≤ R := by exact_mod_cast hSj
  have hSij : (S L (i - 1) : ℝ) ≤ S L (j - 1) := by exact_mod_cast S_mono L (by omega)
  have hRV' : (R : ℝ) + 1 ≤ V := by exact_mod_cast hRV
  unfold pi
  apply div_le_div_of_nonneg_left (by linarith) (by linarith) (by linarith)

/-- The hypotheses of the core lemma (Lemma 7) on `k`, `L`, `R`, `V`: the sequence `k₁, …, k_{m-1}`
with charged costs `L₁, …, L_{m-1}` is *admissible* (Section 4) with respect to `V` and `R`. -/
def Admissible (m : ℕ) (V R : ℤ) (k L : ℕ → ℕ) : Prop :=
  (∀ i, 1 ≤ i → i ≤ m - 1 → 1 ≤ k i) ∧ (∀ i, 1 ≤ i → i ≤ m - 1 → 1 ≤ L i) ∧
  (S L (m - 1) : ℤ) ≤ R ∧ R < V ∧
  (∀ i, 1 ≤ i → i ≤ m - 1 → ellPi (k i) (pi V R L i) ≤ L i) ∧ Cond2 V R k L m

end KtMinor45


==> anc/lean/KtMinor45/Dense.lean <==
import KtMinor45.Basic

/-!
# Lemma 5, the numbers `ℓ_k`, inequality (A.2), and Lemma A.3

Section 4 (Lemma 5) and Appendix A.2 (`ℓ_k`, inequality (A.2), Lemma A.3) of the paper.  A
non-neighbour of a vertex `u` is a vertex `w ≠ u` not adjacent to `u`; `N[z]` is the closed
neighbourhood.
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45

open Finset

universe u

section Dense

variable {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V) [DecidableRel G.Adj]

/-- The non-neighbours of `x`. -/
def nonNbrs (x : V) : Finset V := univ.filter (fun y => y ≠ x ∧ ¬ G.Adj x y)

/-- The closed neighbourhood `N[x]`. -/
def cNbhd (x : V) : Finset V := insert x (G.neighborFinset x)

lemma mem_cNbhd {x y : V} : y ∈ cNbhd G x ↔ y = x ∨ G.Adj x y := by
  simp [cNbhd]

/-- `n = 1 + deg x + #(non-neighbours of x)`. -/
lemma card_eq_degree_add (x : V) :
    Fintype.card V = G.degree x + 1 + (nonNbrs G x).card := by
  have hsplit : (univ : Finset V) = cNbhd G x ∪ nonNbrs G x := by
    ext y; simp only [mem_univ, mem_union, mem_cNbhd, nonNbrs, mem_filter, true_iff]; tauto
  have hdisj : Disjoint (cNbhd G x) (nonNbrs G x) := by
    rw [disjoint_left]; intro y h1 h2
    simp only [mem_cNbhd, nonNbrs, mem_filter] at h1 h2; tauto
  rw [← card_univ, hsplit, card_union_of_disjoint hdisj, cNbhd,
    card_insert_of_notMem (G.notMem_neighborFinset_self x), G.card_neighborFinset_eq_degree]

/-- **Lemma 5 (a).** If `n' ≥ 2q + 1` and every vertex has at most `q` non-neighbours, then any
two distinct non-adjacent vertices have a common neighbour, and `G'` is connected. -/
theorem lemma_dense_a (q : ℕ) (hn : 2 * q + 1 ≤ Fintype.card V)
    (hq : ∀ x, (nonNbrs G x).card ≤ q) :
    (∀ w w', w ≠ w' → ¬ G.Adj w w' → ∃ z, G.Adj w z ∧ G.Adj w' z) ∧ G.Connected := by
  have hcommon : ∀ w w', w ≠ w' → ¬ G.Adj w w' → ∃ z, G.Adj w z ∧ G.Adj w' z := by
    intro w w' hww' hnadj
    -- `N(w), N(w') ⊆ V ∖ {w, w'}`, each of size at least `n' - 1 - q`
    have hsub : G.neighborFinset w ∪ G.neighborFinset w' ⊆ univ \ {w, w'} := by
      intro z hz
      simp only [mem_sdiff, mem_univ, mem_insert, mem_singleton, true_and, mem_union,
        SimpleGraph.mem_neighborFinset] at hz ⊢
      rintro (rfl | rfl)
      · rcases hz with h | h
        · exact G.loopless.irrefl _ h
        · exact hnadj h.symm
      · rcases hz with h | h
        · exact hnadj h
        · exact G.loopless.irrefl _ h
    have h1 := card_le_card hsub
    have h2 := card_union_add_card_inter (G.neighborFinset w) (G.neighborFinset w')
    rw [card_sdiff_of_subset (subset_univ _), card_pair hww'] at h1
    rw [G.card_neighborFinset_eq_degree, G.card_neighborFinset_eq_degree] at h2
    have hw := card_eq_degree_add G w
    have hw' := card_eq_degree_add G w'
    have hqw := hq w
    have hqw' := hq w'
    -- `|N(w) ∩ N(w')| ≥ 2(n' - 1 - q) - (n' - 2) = n' - 2q ≥ 1`
    have hpos : 0 < (G.neighborFinset w ∩ G.neighborFinset w').card := by
      have hu : (univ : Finset V).card = Fintype.card V := card_univ
      rw [hu] at h1
      have h2le : 2 ≤ Fintype.card V := by
        have := card_le_univ ({w, w'} : Finset V); rwa [card_pair hww'] at this
      omega
    obtain ⟨z, hz⟩ := card_pos.mp hpos
    rw [mem_inter, SimpleGraph.mem_neighborFinset, SimpleGraph.mem_neighborFinset] at hz
    exact ⟨z, hz⟩
  refine ⟨hcommon, ?_⟩
  have hne : Nonempty V := Fintype.card_pos_iff.mp (by omega)
  refine (SimpleGraph.connected_iff _).mpr ⟨fun w w' => ?_, hne⟩
  by_cases h : w = w'
  · rw [h]
  by_cases hadj : G.Adj w w'
  · exact hadj.reachable
  obtain ⟨z, hz, hz'⟩ := hcommon w w' h hadj
  exact hz.reachable.trans hz'.symm.reachable

/-- **Lemma 5 (b).** Under the same hypotheses, for every non-empty `Q ⊆ V(G')` some vertex `z`
satisfies `|N[z] ∩ Q| > |Q| / 2`. -/
theorem lemma_dense_b (q : ℕ) (hn : 2 * q + 1 ≤ Fintype.card V)
    (hq : ∀ x, (nonNbrs G x).card ≤ q) (Q : Finset V) (hQ : Q.Nonempty) :
    ∃ z, Q.card < 2 * (cNbhd G z ∩ Q).card := by
  by_contra hno
  push Not at hno
  -- double counting: `∑_z |N[z] ∩ Q| = ∑_{w ∈ Q} (deg w + 1)`
  have hsum : ∑ z, (cNbhd G z ∩ Q).card = ∑ w ∈ Q, (G.degree w + 1) := by
    have : ∀ z, (cNbhd G z ∩ Q).card = ∑ w ∈ Q, if w ∈ cNbhd G z then 1 else 0 := by
      intro z
      rw [sum_boole, Nat.cast_id]
      congr 1; ext w; simp [and_comm]
    simp_rw [this]
    rw [sum_comm]
    apply sum_congr rfl
    intro w _
    rw [sum_boole, Nat.cast_id]
    have : univ.filter (fun z => w ∈ cNbhd G z) = cNbhd G w := by
      ext z; simp only [mem_filter, mem_univ, true_and, mem_cNbhd]
      constructor
      · rintro (h | h)
        · exact Or.inl h.symm
        · exact Or.inr h.symm
      · rintro (h | h)
        · exact Or.inl h.symm
        · exact Or.inr h.symm
    rw [this, cNbhd, card_insert_of_notMem (G.notMem_neighborFinset_self w),
      G.card_neighborFinset_eq_degree]
  -- `≥ |Q| (n' - q) > |Q| n' / 2`
  have hlow : Q.card * (Fintype.card V - q) ≤ ∑ w ∈ Q, (G.degree w + 1) := by
    calc Q.card * (Fintype.card V - q) = ∑ _w ∈ Q, (Fintype.card V - q) := by
          rw [sum_const, smul_eq_mul]
      _ ≤ _ := sum_le_sum (fun w _ => by
          have := card_eq_degree_add G w; have := hq w; omega)
  have hup : 2 * ∑ z, (cNbhd G z ∩ Q).card ≤ Fintype.card V * Q.card := by
    rw [mul_sum]
    calc ∑ z, 2 * (cNbhd G z ∩ Q).card ≤ ∑ _z : V, Q.card := sum_le_sum (fun z _ => hno z)
      _ = Fintype.card V * Q.card := by rw [sum_const, smul_eq_mul, card_univ]
  rw [hsum] at hup
  have hQpos : 0 < Q.card := card_pos.mpr hQ
  have h3 : 2 * (Q.card * (Fintype.card V - q)) ≤ Fintype.card V * Q.card := by omega
  have h4 : Q.card * (Fintype.card V + 1) ≤ Q.card * (2 * (Fintype.card V - q)) := by
    apply Nat.mul_le_mul_left; omega
  nlinarith

end Dense

/-! ## The numbers `ℓ_k` -/

/-- `ℓ_k = k + ⌈k/2⌉` (written `k + (k+1)/2` with natural division). -/
def ell (k : ℕ) : ℕ := k + (k + 1) / 2

lemma ell_eq_ceil (k : ℕ) : ell k = k + ⌈(k : ℚ) / 2⌉₊ := by
  unfold ell
  congr 1
  rcases Nat.even_or_odd' k with ⟨m, rfl | rfl⟩
  · have h1 : (2 * m + 1) / 2 = m := by omega
    have h2 : ((2 * m : ℕ) : ℚ) / 2 = m := by push_cast; ring
    rw [h1, h2, Nat.ceil_natCast]
  · have h1 : (2 * m + 1 + 1) / 2 = m + 1 := by omega
    rw [h1, eq_comm, Nat.ceil_eq_iff (by omega)]
    simp only [Nat.add_sub_cancel]
    push_cast
    constructor <;> linarith

/-- **Inequality (A.2).** For `k ≥ 1`: `1 ≤ ℓ_k ≤ (3k+1)/2`. -/
theorem eq2_ell (k : ℕ) (hk : 1 ≤ k) : 1 ≤ ell k ∧ 2 * ell k ≤ 3 * k + 1 := by
  unfold ell; omega

/-! ## Lemma A.3 -/

section Connect

variable {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V) [DecidableRel G.Adj]

/-- A set in which every vertex is linked to a fixed vertex `z` of the set is connected. -/
lemma connIn_of_star {X : Set V} {z : V} (hz : z ∈ X)
    (h : ∀ x ∈ X, Relation.ReflTransGen (inAdj G X) x z) : ConnIn G X := by
  intro a ha b hb
  exact (h a ha).trans (rtg_symm (h b hb))

/-- **Lemma A.3.** For `q`, `G'`, `n'` as in Lemma 5, every integer `k ≥ 1` and every non-empty
`Y ⊆ V(G')` with `|Y| ≤ k`, there is a set `X` with `Y ⊆ X ⊆ V(G')` such that `G'[X]` is
connected and `|X| ≤ ℓ_k`. -/
theorem lemma_connect_ell (q : ℕ) (hn : 2 * q + 1 ≤ Fintype.card V)
    (hq : ∀ x, (nonNbrs G x).card ≤ q) (k : ℕ) (hk : 1 ≤ k) (Y : Finset V) (hY : Y.Nonempty)
    (hYk : Y.card ≤ k) :
    ∃ X : Finset V, Y ⊆ X ∧ (G.induce (X : Set V)).Connected ∧ X.card ≤ ell k := by
  -- by Lemma 5 (b), some `z` has `|N[z] ∩ Y| > |Y|/2`
  obtain ⟨z, hz⟩ := lemma_dense_b G q hn hq Y hY
  obtain ⟨hcommon, -⟩ := lemma_dense_a G q hn hq
  -- `Q := Y ∖ N[z]` has `|Q| ≤ ⌈k/2⌉ - 1`
  set Q := Y \ cNbhd G z with hQdef
  have hQcard : Q.card + (cNbhd G z ∩ Y).card = Y.card := by
    rw [hQdef, inter_comm]; exact card_sdiff_add_card_inter Y (cNbhd G z)
  have hQk : Q.card + 1 ≤ (k + 1) / 2 := by omega
  -- a common neighbour of `y` and `z` for each `y ∈ Q` (Lemma 5 (a))
  have hcn : ∀ y ∈ Q, ∃ c, G.Adj y c ∧ G.Adj z c := by
    intro y hy
    rw [hQdef, mem_sdiff, mem_cNbhd, not_or] at hy
    exact hcommon y z hy.2.1 (fun h => hy.2.2 h.symm)
  choose! cn hcn using hcn
  let X : Finset V := Y ∪ insert z (Q.image cn)
  refine ⟨X, subset_union_left, ?_, ?_⟩
  · rw [connected_induce_iff]
    have hzX : z ∈ (X : Set V) := by simp [X]
    refine ⟨⟨z, hzX⟩, connIn_of_star G hzX ?_⟩
    have hstep : ∀ x ∈ (X : Set V), G.Adj x z → Relation.ReflTransGen (inAdj G X) x z :=
      fun x hx h => Relation.ReflTransGen.single ⟨hx, hzX, h⟩
    intro x hx
    have hx' : x ∈ X := hx
    simp only [X, mem_union, mem_insert, mem_image] at hx'
    rcases hx' with hxY | rfl | ⟨y, hyQ, rfl⟩
    · by_cases hxQ : x ∈ Q
      · -- `x – cn x – z`
        have hcX : cn x ∈ (X : Set V) := by
          simp only [X, coe_union, coe_insert, coe_image, Set.mem_union, Set.mem_insert_iff,
            Set.mem_image, mem_coe]
          exact Or.inr (Or.inr ⟨x, hxQ, rfl⟩)
        exact (Relation.ReflTransGen.single ⟨hx, hcX, (hcn x hxQ).1⟩).trans
          (hstep _ hcX (hcn x hxQ).2.symm)
      · have : x ∈ cNbhd G z := by
          by_contra h; exact hxQ (by rw [hQdef, mem_sdiff]; exact ⟨hxY, h⟩)
        rcases (mem_cNbhd G).mp this with rfl | h
        · exact Relation.ReflTransGen.refl
        · exact hstep x hx h.symm
    · exact Relation.ReflTransGen.refl
    · exact hstep _ hx (hcn y hyQ).2.symm
  · -- `|X| ≤ |Y| + 1 + |Q| ≤ k + ⌈k/2⌉`
    calc X.card ≤ Y.card + (insert z (Q.image cn)).card := card_union_le _ _
      _ ≤ Y.card + ((Q.image cn).card + 1) := by gcongr; exact card_insert_le _ _
      _ ≤ Y.card + (Q.card + 1) := by have := card_image_le (s := Q) (f := cn); omega
      _ ≤ ell k := by unfold ell; omega

end Connect

end KtMinor45


==> anc/lean/KtMinor45/Integral.lean <==
import Mathlib

/-!
# The integral in inequality (A.8)

Appendix A.4 of the paper.  `h(x) = A (M - x ℓ)^{-η}` with `A ≥ 0`, `ℓ > 0`, `η ≥ 2` and
`M - N ℓ > 0`.  Then `h` is non-negative and non-decreasing on `[0, N]`, so
`h(p) ≤ ∫_p^{p+1} h` for `0 ≤ p ≤ N - 1`, and
`∑_{p=0}^{N-1} h(p) ≤ ∫_0^N h = A ((M - Nℓ)^{1-η} - M^{1-η}) / ((η - 1) ℓ)`.
-/

set_option linter.unusedVariables false

namespace KtMinor45

open Finset intervalIntegral

/-- `h(x) = A (M - x ℓ)^{-η}`. -/
noncomputable def hfun (A M l : ℝ) (η : ℕ) (x : ℝ) : ℝ := A * (M - x * l) ^ (-(η : ℤ))

section

variable {A M l : ℝ} {η N : ℕ}

lemma hfun_continuousOn (hl : 0 < l) (hMN : 0 < M - N * l) :
    ContinuousOn (hfun A M l η) (Set.Icc 0 N) := by
  intro x hx
  have hpos : 0 < M - x * l := by
    have : x * l ≤ N * l := mul_le_mul_of_nonneg_right hx.2 hl.le
    linarith
  apply ContinuousAt.continuousWithinAt
  unfold hfun
  apply ContinuousAt.mul continuousAt_const
  exact ContinuousAt.zpow₀ (f := fun x => M - x * l) (by fun_prop) _ (Or.inl hpos.ne')

lemma hfun_mono (hA : 0 ≤ A) (hl : 0 < l) {x y : ℝ} (hxy : x ≤ y) (hy : 0 < M - y * l) :
    hfun A M l η x ≤ hfun A M l η y := by
  unfold hfun
  apply mul_le_mul_of_nonneg_left _ hA
  have h1 : M - y * l ≤ M - x * l := by nlinarith
  rw [zpow_neg, zpow_neg, zpow_natCast, zpow_natCast]
  exact inv_anti₀ (by positivity) (pow_le_pow_left₀ hy.le h1 η)

lemma hfun_intervalIntegrable (hl : 0 < l) (hMN : 0 < M - N * l) {a b : ℝ} (ha : 0 ≤ a)
    (hab : a ≤ b) (hb : b ≤ N) : IntervalIntegrable (hfun A M l η) MeasureTheory.volume a b := by
  apply ContinuousOn.intervalIntegrable
  apply (hfun_continuousOn (A := A) (η := η) hl hMN).mono
  rw [Set.uIcc_of_le hab]
  exact Set.Icc_subset_Icc ha hb

/-- `h(p) ≤ ∫_p^{p+1} h`, summed: `∑_{p=0}^{N-1} h(p) ≤ ∫_0^N h`. -/
theorem sum_le_integral (hA : 0 ≤ A) (hl : 0 < l) (hMN : 0 < M - N * l) :
    ∑ p ∈ range N, hfun A M l η p ≤ ∫ x in (0 : ℝ)..N, hfun A M l η x := by
  have hint : ∀ p < N, IntervalIntegrable (hfun A M l η) MeasureTheory.volume (p : ℝ)
      ((p + 1 : ℕ) : ℝ) := by
    intro p hp
    apply hfun_intervalIntegrable hl hMN (by positivity) (by push_cast; linarith)
    exact_mod_cast hp
  have hsum := sum_integral_adjacent_intervals (a := fun p : ℕ => (p : ℝ)) (μ := MeasureTheory.volume)
    (f := hfun A M l η) hint
  simp only [Nat.cast_zero] at hsum
  rw [← hsum]
  apply sum_le_sum
  intro p hp
  rw [mem_range] at hp
  have hle : (p : ℝ) ≤ ((p + 1 : ℕ) : ℝ) := by push_cast; linarith
  calc hfun A M l η p = ∫ _x in (p : ℝ)..((p + 1 : ℕ) : ℝ), hfun A M l η p := by
        rw [integral_const]; push_cast; simp
    _ ≤ ∫ x in (p : ℝ)..((p + 1 : ℕ) : ℝ), hfun A M l η x := by
        apply integral_mono_on hle intervalIntegrable_const (hint p hp)
        intro x hx
        apply hfun_mono hA hl hx.1
        have : x * l ≤ N * l := by
          apply mul_le_mul_of_nonneg_right _ hl.le
          have := hx.2; push_cast at this
          have : (p : ℝ) + 1 ≤ N := by exact_mod_cast hp
          linarith
        linarith

/-- `∫_0^N h = A ((M - Nℓ)^{1-η} - M^{1-η}) / ((η - 1) ℓ)`. -/
theorem integral_hfun (hl : 0 < l) (hη : 2 ≤ η) (hMN : 0 < M - N * l) :
    ∫ x in (0 : ℝ)..N, hfun A M l η x =
      A * ((M - N * l) ^ (1 - (η : ℤ)) - M ^ (1 - (η : ℤ))) / (((η : ℝ) - 1) * l) := by
  have hη' : (1 : ℝ) < η := by exact_mod_cast (by omega : 1 < η)
  set F : ℝ → ℝ := fun x => A / (((η : ℝ) - 1) * l) * (M - x * l) ^ (1 - (η : ℤ)) with hF
  have hderiv : ∀ x ∈ Set.uIcc (0 : ℝ) N, HasDerivAt F (hfun A M l η x) x := by
    intro x hx
    rw [Set.uIcc_of_le (by positivity)] at hx
    have hpos : 0 < M - x * l := by
      have : x * l ≤ N * l := mul_le_mul_of_nonneg_right hx.2 hl.le
      linarith
    have h1 : HasDerivAt (fun x : ℝ => M - x * l) (-l) x := by
      simpa using ((hasDerivAt_id' x).mul_const l).const_sub M
    have h2 := (hasDerivAt_zpow (1 - (η : ℤ)) (M - x * l) (Or.inl hpos.ne')).comp x h1
    have h3 := h2.const_mul (A / (((η : ℝ) - 1) * l))
    refine h3.congr_deriv ?_
    unfold hfun
    have hne : ((η : ℝ) - 1) ≠ 0 := by linarith
    have hz : (M - x * l) ^ (1 - (η : ℤ) - 1) = (M - x * l) ^ (-(η : ℤ)) := by congr 1; ring
    simp only [hz]
    push_cast
    field_simp
    ring
  rw [integral_eq_sub_of_hasDerivAt hderiv
    (hfun_intervalIntegrable hl hMN le_rfl (by positivity) le_rfl)]
  simp only [hF, zero_mul, sub_zero]
  ring

end

end KtMinor45


==> anc/lean/KtMinor45/Large.lean <==
import KtMinor45.LargeV
import KtMinor45.Slopes

/-!
# Lemma 13: the range `log t ≥ 80`

Section 4 of the paper.  `c = 4.5 t √λ` with `λ = log t ≥ 80`, slope data with `ν = 3`,
`R_j = ⌈ρ_j c⌉`, `Y_j = ⌈σ_j c⌉`, `(ρ₁, ρ₂, ρ₃) = (0.305, 0.351, 0.389)`,
`(σ₁, σ₂) = (0.485, 0.903)`, and canonical threshold data.
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45



universe u

/-- `σ₁ = 0.485`, `σ₂ = 0.903`. -/
def sigmaQ : ℕ → ℚ
  | 1 => 97 / 200
  | _ => 903 / 1000

lemma ceil_bounds {x : ℝ} (hx : 0 ≤ x) : x ≤ (⌈x⌉₊ : ℝ) ∧ (⌈x⌉₊ : ℝ) < x + 1 :=
  ⟨Nat.le_ceil x, Nat.ceil_lt_add_one hx⟩

lemma L_real {y l u : ℚ} (h : logBoundOK y l u = true) :
    (l : ℝ) ≤ Real.log (y : ℝ) ∧ Real.log (y : ℝ) ≤ (u : ℝ) := logBoundOK_sound h

lemma logY1r1 {c r1 Y1 : ℝ} (hc : 2 ^ 80 ≤ c)
    (hr1 : 61 / 200 * c ≤ r1 ∧ r1 ≤ 61 / 200 * c + 3 / 2)
    (hY1 : 97 / 200 * c ≤ Y1 ∧ Y1 ≤ 97 / 200 * c + 1) :
    (L1lo : ℝ) - 5 / c ≤ Real.log (Y1 / r1) ∧ Real.log (Y1 / r1) ≤ L1hi + 5 / c := by
  have hc0 : (0 : ℝ) < c := lt_of_lt_of_le (by norm_num) hc
  obtain ⟨l1lo, l1hi⟩ := L_real L1_ok
  push_cast at l1lo l1hi
  have e : Real.log ((97 / 200 : ℝ) / (61 / 200)) = Real.log (97 / 61) := by norm_num
  constructor
  · have := log_div_lower (X := Y1) (Y := r1) (a := 97 / 200) (b := 61 / 200) (c := c) (e := 3 / 2)
      (by norm_num) (by norm_num) hc0 hY1.1 (by linarith) hr1.2 (by norm_num)
    rw [e] at this
    have : 3 / 2 / (61 / 200 * c) ≤ 5 / c := by
      rw [div_le_div_iff₀ (by positivity) hc0]; linarith
    linarith
  · have := log_div_upper (X := Y1) (Y := r1) (a := 97 / 200) (b := 61 / 200) (c := c) (e := 1)
      (by norm_num) (by norm_num) hc0 (by linarith) hY1.2 (by norm_num) hr1.1
    rw [e] at this
    have : 1 / (97 / 200 * c) ≤ 5 / c := by
      rw [div_le_div_iff₀ (by positivity) hc0]; linarith
    linarith

lemma logY2Y1 {c Y1 Y2 : ℝ} (hc : 2 ^ 80 ≤ c)
    (hY1 : 97 / 200 * c ≤ Y1 ∧ Y1 ≤ 97 / 200 * c + 1)
    (hY2 : 903 / 1000 * c ≤ Y2 ∧ Y2 ≤ 903 / 1000 * c + 1) :
    (L2lo : ℝ) - 5 / c ≤ Real.log (Y2 / Y1) ∧ Real.log (Y2 / Y1) ≤ L2hi + 5 / c := by
  have hc0 : (0 : ℝ) < c := lt_of_lt_of_le (by norm_num) hc
  obtain ⟨l2lo, l2hi⟩ := L_real L2_ok
  push_cast at l2lo l2hi
  have e : Real.log ((903 / 1000 : ℝ) / (97 / 200)) = Real.log (903 / 485) := by norm_num
  constructor
  · have := log_div_lower (X := Y2) (Y := Y1) (a := 903 / 1000) (b := 97 / 200) (c := c) (e := 1)
      (by norm_num) (by norm_num) hc0 hY2.1 (by linarith) hY1.2 (by norm_num)
    rw [e] at this
    have : 1 / (97 / 200 * c) ≤ 5 / c := by
      rw [div_le_div_iff₀ (by positivity) hc0]; linarith
    linarith
  · have := log_div_upper (X := Y2) (Y := Y1) (a := 903 / 1000) (b := 97 / 200) (c := c) (e := 1)
      (by norm_num) (by norm_num) hc0 (by linarith) hY2.2 (by norm_num) hY1.1
    rw [e] at this
    have : 1 / (903 / 1000 * c) ≤ 5 / c := by
      rw [div_le_div_iff₀ (by positivity) hc0]; linarith
    linarith

lemma logcY2 {c Y2 : ℝ} (hc : 2 ^ 80 ≤ c)
    (hY2 : 903 / 1000 * c ≤ Y2 ∧ Y2 ≤ 903 / 1000 * c + 1) :
    (L3lo : ℝ) - 5 / c ≤ Real.log ((2 * c + 1) / Y2) ∧
      Real.log ((2 * c + 1) / Y2) ≤ L3hi + 5 / c := by
  have hc0 : (0 : ℝ) < c := lt_of_lt_of_le (by norm_num) hc
  obtain ⟨l3lo, l3hi⟩ := L_real L3_ok
  push_cast at l3lo l3hi
  have e : Real.log ((2 : ℝ) / (903 / 1000)) = Real.log (2000 / 903) := by norm_num
  constructor
  · have := log_div_lower (X := 2 * c + 1) (Y := Y2) (a := 2) (b := 903 / 1000) (c := c) (e := 1)
      (by norm_num) (by norm_num) hc0 (by linarith) (by linarith) hY2.2 (by norm_num)
    rw [e] at this
    have : 1 / (903 / 1000 * c) ≤ 5 / c := by
      rw [div_le_div_iff₀ (by positivity) hc0]; linarith
    linarith
  · have := log_div_upper (X := 2 * c + 1) (Y := Y2) (a := 2) (b := 903 / 1000) (c := c) (e := 1)
      (by norm_num) (by norm_num) hc0 (by linarith) (by linarith) (by norm_num) hY2.1
    rw [e] at this
    have : 1 / (2 * c) ≤ 5 / c := by
      rw [div_le_div_iff₀ (by positivity) hc0]; linarith
    linarith

/-- The bounds `A'_j c - 40 ≤ v_j ≤ A_j c + 40` for `j = 1, 2, 3`. -/
lemma v_chain {c r1 r2 r3 Y1 Y2 : ℝ} (hc : 2 ^ 80 ≤ c)
    (hr1 : 61 / 200 * c ≤ r1 ∧ r1 ≤ 61 / 200 * c + 3 / 2)
    (hr2 : 351 / 1000 * c ≤ r2 ∧ r2 ≤ 351 / 1000 * c + 3 / 2)
    (hr3 : 389 / 1000 * c ≤ r3 ∧ r3 ≤ 389 / 1000 * c + 3 / 2)
    (hY1 : 97 / 200 * c ≤ Y1 ∧ Y1 ≤ 97 / 200 * c + 1)
    (hY2 : 903 / 1000 * c ≤ Y2 ∧ Y2 ≤ 903 / 1000 * c + 1) :
    ((ApQ 1 : ℝ) * c - 40 ≤ r1 + r1 * Real.log (Y1 / r1) ∧
      r1 + r1 * Real.log (Y1 / r1) ≤ (largeAQ 1 : ℝ) * c + 40) ∧
    ((ApQ 2 : ℝ) * c - 40 ≤ r1 + r1 * Real.log (Y1 / r1) + r2 * Real.log (Y2 / Y1) ∧
      r1 + r1 * Real.log (Y1 / r1) + r2 * Real.log (Y2 / Y1) ≤ (largeAQ 2 : ℝ) * c + 40) ∧
    ((ApQ 3 : ℝ) * c - 40 ≤ r1 + r1 * Real.log (Y1 / r1) + r2 * Real.log (Y2 / Y1) +
        r3 * Real.log ((2 * c + 1) / Y2) ∧
      r1 + r1 * Real.log (Y1 / r1) + r2 * Real.log (Y2 / Y1) + r3 * Real.log ((2 * c + 1) / Y2) ≤
        (largeAQ 3 : ℝ) * c + 40) := by
  have hc1 : (1 : ℝ) ≤ c := le_trans (by norm_num) hc
  have hℓ1 := logY1r1 hc hr1 hY1
  have hℓ2 := logY2Y1 hc hY1 hY2
  have hℓ3 := logcY2 hc hY2
  have hr1pos : 0 < r1 := by linarith
  have hY1pos : 0 < Y1 := by linarith
  have hY2pos : 0 < Y2 := by linarith
  have hl1 : 0 ≤ Real.log (Y1 / r1) := Real.log_nonneg (by rw [le_div_iff₀ hr1pos]; linarith)
  have hl2 : 0 ≤ Real.log (Y2 / Y1) := Real.log_nonneg (by rw [le_div_iff₀ hY1pos]; linarith)
  have hl3 : 0 ≤ Real.log ((2 * c + 1) / Y2) :=
    Real.log_nonneg (by rw [le_div_iff₀ hY2pos]; linarith)
  obtain ⟨s1a, s1b⟩ := slope_step (vp := r1) (A := 61 / 200) (A' := 61 / 200) (E := 3 / 2)
    (E' := 3 / 2) (ρ := 61 / 200) hc1 (by linarith [hr1.1]) (by linarith [hr1.2]) hr1.1 hr1.2 (by norm_num) hl1 hℓ1.1 hℓ1.2
    (by unfold L1hi; norm_num)
  obtain ⟨s2a, s2b⟩ := slope_step (ρ := 351 / 1000) hc1 s1a s1b hr2.1 hr2.2 (by norm_num) hl2
    hℓ2.1 hℓ2.2 (by unfold L2hi; norm_num)
  obtain ⟨s3a, s3b⟩ := slope_step (ρ := 389 / 1000) hc1 s2a s2b hr3.1 hr3.2 (by norm_num) hl3
    hℓ3.1 hℓ3.2 (by unfold L3hi; norm_num)
  have b1 : (L1hi : ℝ) ≤ 1 := by unfold L1hi; norm_num
  have b2 : (L2hi : ℝ) ≤ 1 := by unfold L2hi; norm_num
  have b3 : (L3hi : ℝ) ≤ 1 := by unfold L3hi; norm_num
  have eA1 : (ApQ 1 : ℝ) = 61 / 200 + 61 / 200 * L1lo := by simp [ApQ]
  have eA1' : (largeAQ 1 : ℝ) = 61 / 200 + 61 / 200 * L1hi := by simp [largeAQ]
  have eA2 : (ApQ 2 : ℝ) = 61 / 200 + 61 / 200 * L1lo + 351 / 1000 * L2lo := by simp [ApQ]
  have eA2' : (largeAQ 2 : ℝ) = 61 / 200 + 61 / 200 * L1hi + 351 / 1000 * L2hi := by simp [largeAQ]
  have eA3 : (ApQ 3 : ℝ) = 61 / 200 + 61 / 200 * L1lo + 351 / 1000 * L2lo + 389 / 1000 * L3lo := by
    simp [ApQ]
  have eA3' : (largeAQ 3 : ℝ) = 61 / 200 + 61 / 200 * L1hi + 351 / 1000 * L2hi + 389 / 1000 * L3hi := by
    simp [largeAQ]
  rw [eA1, eA1', eA2, eA2', eA3, eA3']
  refine ⟨⟨by linarith, by linarith⟩, ⟨by linarith, by linarith⟩, ⟨by linarith, by linarith⟩⟩

/-- From `A' c - 40 ≤ v_j ≤ A c + 40` and `ρ c ≤ R < ρ c + 1`, with `V = ⌈v_j + 2/3⌉ - 1`:
`R ≥ 1`, `h ≥ α c`, `p⁻ ≤ π_lo ≤ p⁺` and `V - R ≥ 5000`. -/
lemma per_slope {c v ρ A A' α pm pp : ℝ} {Rn : ℕ} (hc : 2 ^ 80 ≤ c) (hv1 : A' * c - 40 ≤ v)
    (hv2 : v ≤ A * c + 40) (hR1 : ρ * c ≤ Rn) (hR2 : (Rn : ℝ) < ρ * c + 1) (hρ : 0 < ρ)
    (m1 : 1 / 10 ^ 9 ≤ (A' - ρ) / 2 - α) (m2 : 1 / 10 ^ 9 ≤ (1 - 2 * pm) * A' - ρ)
    (m3 : 1 / 10 ^ 9 ≤ ρ - (1 - 2 * pp) * A) (m4 : 1 / 100 ≤ A' - ρ) (hpm : pm < 1 / 2)
    (hpm0 : 0 ≤ pm) (hpp : pp < 1 / 2) :
    1 ≤ (Rn : ℤ) ∧ α * c ≤ thH (⌈v + 2 / 3⌉ - 1) Rn ∧ pm ≤ piLo (⌈v + 2 / 3⌉ - 1) Rn ∧
      piLo (⌈v + 2 / 3⌉ - 1) Rn ≤ pp ∧ (5000 : ℝ) ≤ ((⌈v + 2 / 3⌉ - 1 : ℤ) : ℝ) - (Rn : ℤ) := by
  have hc0 : (0 : ℝ) < c := lt_of_lt_of_le (by norm_num) hc
  have hcb : (10 ^ 12 : ℝ) ≤ c := le_trans (by norm_num) hc
  set V : ℤ := ⌈v + 2 / 3⌉ - 1 with hVdef
  have hV1 : v - 1 / 3 ≤ (V : ℝ) := by
    have := Int.le_ceil (v + 2 / 3); rw [hVdef]; push_cast; linarith
  have hV2 : (V : ℝ) < v + 2 / 3 := by
    have := Int.ceil_lt_add_one (v + 2 / 3); rw [hVdef]; push_cast; linarith
  set Vr : ℝ := (V : ℝ)
  set Rr : ℝ := (Rn : ℝ)
  have hRcast : (((Rn : ℤ) : ℝ)) = Rr := by simp [Rr]
  have hρc : 0 < ρ * c := mul_pos hρ hc0
  have hR1' : 1 ≤ Rn := by
    have : (0 : ℝ) < Rn := lt_of_lt_of_le hρc hR1
    exact_mod_cast this
  -- `(A' - ρ) c ≥ c/100`
  have hm4 : (1 / 100) * c ≤ (A' - ρ) * c := mul_le_mul_of_nonneg_right m4 hc0.le
  have e4 : (A' - ρ) * c = A' * c - ρ * c := by ring
  have hVpos : 0 < Vr := by linarith
  refine ⟨by exact_mod_cast hR1', ?_, ?_, ?_, ?_⟩
  · -- `h ≥ α c`
    have hm1 := mul_le_mul_of_nonneg_right m1 hc0.le
    have e1 : ((A' - ρ) / 2 - α) * c = A' * c / 2 - ρ * c / 2 - α * c := by ring
    unfold thH
    rw [hRcast]
    linarith
  · -- `p⁻ ≤ π_lo`
    unfold piLo thH
    rw [hRcast, le_div_iff₀ hVpos]
    have h12 : 0 ≤ 1 - 2 * pm := by linarith
    have hA : (1 - 2 * pm) * (A' * c - 41) ≤ (1 - 2 * pm) * Vr :=
      mul_le_mul_of_nonneg_left (by linarith) h12
    have hm2 := mul_le_mul_of_nonneg_right m2 hc0.le
    have e2 : ((1 - 2 * pm) * A' - ρ) * c = (1 - 2 * pm) * A' * c - ρ * c := by ring
    have e3 : (1 - 2 * pm) * (A' * c - 41) = (1 - 2 * pm) * A' * c - 41 * (1 - 2 * pm) := by ring
    have : 41 * (1 - 2 * pm) ≤ 41 := by linarith
    nlinarith
  · -- `π_lo ≤ p⁺`
    unfold piLo thH
    rw [hRcast, div_le_iff₀ hVpos]
    have h12 : 0 ≤ 1 - 2 * pp := by linarith
    have hA : (1 - 2 * pp) * Vr ≤ (1 - 2 * pp) * (A * c + 41) :=
      mul_le_mul_of_nonneg_left (by linarith) h12
    have hm3 := mul_le_mul_of_nonneg_right m3 hc0.le
    have e2 : (ρ - (1 - 2 * pp) * A) * c = ρ * c - (1 - 2 * pp) * A * c := by ring
    have e3 : (1 - 2 * pp) * (A * c + 41) = (1 - 2 * pp) * A * c + 41 * (1 - 2 * pp) := by ring
    nlinarith
  · rw [hRcast]; linarith

/-! ## Soundness of the numerical checks -/

lemma k1OK_sound {k : ℕ} {p : ℚ} (h : k1OK k p = true) :
    0 < (p : ℝ) ∧ (((k : ℝ) - 1) ^ 2 - 1) * Real.log (1 / (p : ℝ)) +
      Real.log (((k : ℝ) - 1) ^ 2 - k) ≤ 80 := by
  simp only [k1OK, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨⟨⟨h0, h1⟩, h2⟩, h3⟩ := h
  have l1 := (log_sound (1 / p) h1).2
  have l2 := (log_sound (((k : ℚ) - 1) ^ 2 - k) h2).2
  have h2' : (1 : ℝ) ≤ ((k : ℝ) - 1) ^ 2 - k := by exact_mod_cast h2
  have hcoef : (0 : ℝ) ≤ ((k : ℝ) - 1) ^ 2 - 1 := by
    have : (0 : ℝ) ≤ k := Nat.cast_nonneg k
    linarith
  have h3' : (((((k : ℚ) - 1) ^ 2 - 1) * logHi (1 / p) + logHi (((k : ℚ) - 1) ^ 2 - k) : ℚ) : ℝ)
      ≤ ((80 : ℚ) : ℝ) := by exact_mod_cast h3
  push_cast at l1 l2 h3'
  refine ⟨by exact_mod_cast h0, ?_⟩
  have := mul_le_mul_of_nonneg_left l1 hcoef
  linarith

lemma k2OK_sound {k : ℕ} {p : ℚ} (h : k2OK k p = true) :
    (1 / 2) ^ (k + 1) * cβ k / ((1 - cβ k) * (p : ℝ)) +
      ((k : ℝ) + 1) * ((k : ℝ) + 2) * cθ k ^ (k + 1) ≤ 1 / 2 := by
  simp only [k2OK, decide_eq_true_eq] at h
  have h' := (Rat.cast_le (K := ℝ)).mpr h
  unfold cβ cθ
  push_cast at h' ⊢
  linarith

lemma h4OK_sound {α Γ : ℚ} (h : h4OK α Γ = true) :
    0 < (α : ℝ) ∧ 0 < (Γ : ℝ) ∧ 1 ≤ (9 / 2 * (α : ℝ)) ^ 2 * 80 ∧
      0 < 1 + Real.log (9 * (α : ℝ)) ∧
      1 + (Real.log 80 / 2 + 1 + Real.log (9 * (α : ℝ))) / 80 < (9 / 2 * (α : ℝ) * Γ) ^ 2 := by
  simp only [h4OK, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨⟨⟨⟨h0, hΓ⟩, h1⟩, h2⟩, h3⟩ := h
  have h9 : (0 : ℚ) < 9 * α := by linarith
  obtain ⟨d1, d2⟩ := logUpDn_sound h9
  have l80 := (log_sound 80 (by norm_num)).2
  have h2' : ((0 : ℚ) : ℝ) < ((1 + logDn (9 * α) : ℚ) : ℝ) := by exact_mod_cast h2
  have h3' : ((1 + (logHi 80 / 2 + 1 + logUp (9 * α)) / 80 : ℚ) : ℝ) <
      (((9 / 2 * α * Γ) ^ 2 : ℚ) : ℝ) := by exact_mod_cast h3
  have h1' : (((1 : ℚ)) : ℝ) ≤ (((9 / 2 * α) ^ 2 * 80 : ℚ) : ℝ) := by exact_mod_cast h1
  push_cast at d1 d2 l80 h2' h3' h1'
  refine ⟨by exact_mod_cast h0, by exact_mod_cast hΓ, h1', by linarith, by linarith⟩

lemma marginOK_sound {j : ℕ} (h : marginOK j = true) :
    (1 / 10 ^ 9 : ℝ) ≤ ((ApQ j : ℝ) - rhoQ j) / 2 - alphaQ j ∧
    (1 / 10 ^ 9 : ℝ) ≤ (1 - 2 * (pmQ j : ℝ)) * ApQ j - rhoQ j ∧
    (1 / 10 ^ 9 : ℝ) ≤ (rhoQ j : ℝ) - (1 - 2 * (ppQ j : ℝ)) * largeAQ j ∧
    (1 / 100 : ℝ) ≤ (ApQ j : ℝ) - rhoQ j ∧ (pmQ j : ℝ) < 1 / 2 ∧ (ppQ j : ℝ) < 1 / 2 ∧
    0 < (pmQ j : ℝ) ∧ (largeAQ j : ℝ) ≤ 99 / 100 := by
  simp only [marginOK, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨⟨⟨⟨⟨⟨⟨a1, a2⟩, a3⟩, a4⟩, a5⟩, a6⟩, a7⟩, a8⟩ := h
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩ <;> [skip; skip; skip; skip; skip; skip; skip; skip] <;>
    first
    | (have := (by exact_mod_cast a1 : ((1 / 10 ^ 9 : ℚ) : ℝ) ≤ (((ApQ j - rhoQ j) / 2 - alphaQ j : ℚ) : ℝ));
       push_cast at this; exact this)
    | (have := (by exact_mod_cast a2 : ((1 / 10 ^ 9 : ℚ) : ℝ) ≤ (((1 - 2 * pmQ j) * ApQ j - rhoQ j : ℚ) : ℝ));
       push_cast at this; exact this)
    | (have := (by exact_mod_cast a3 : ((1 / 10 ^ 9 : ℚ) : ℝ) ≤ ((rhoQ j - (1 - 2 * ppQ j) * largeAQ j : ℚ) : ℝ));
       push_cast at this; exact this)
    | (have := (by exact_mod_cast a4 : ((1 / 100 : ℚ) : ℝ) ≤ ((ApQ j - rhoQ j : ℚ) : ℝ));
       push_cast at this; exact this)
    | (have := (by exact_mod_cast a5 : ((pmQ j : ℚ) : ℝ) < ((1 / 2 : ℚ) : ℝ)); push_cast at this; exact this)
    | (have := (by exact_mod_cast a6 : ((ppQ j : ℚ) : ℝ) < ((1 / 2 : ℚ) : ℝ)); push_cast at this; exact this)
    | (exact_mod_cast a7)
    | (have := (by exact_mod_cast a8 : ((largeAQ j : ℚ) : ℝ) ≤ ((99 / 100 : ℚ) : ℝ)); push_cast at this; exact this)

lemma slopeOK_parts {j : ℕ} (h : slopeOK j = true) :
    gamOK (ppQ j) bQ 100 (ssData j) = true ∧ h4OK (alphaQ j) (GamLo j) = true ∧
      k1OK (kstarN j) (pmQ j) = true ∧ k2OK (kstarN j) (pmQ j) = true ∧ pmQ j ≤ ppQ j ∧
      ppQ j < bQ ∧ marginOK j = true := by
  simp only [slopeOK, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨⟨⟨⟨⟨⟨g, h4⟩, k1⟩, k2⟩, pmpp⟩, ppb⟩, m⟩ := h
  exact ⟨g, h4, k1, k2, pmpp, ppb, m⟩

lemma rhoQ_pos (j : ℕ) : (0 : ℝ) < (rhoQ j : ℝ) := by
  unfold rhoQ; split <;> norm_num

set_option maxHeartbeats 1000000 in
/-- The core of Lemma 13: from the graph `G₀` given by Lemma 10 (for slope `j`), a `K_{t-2}` minor
via Lemma 11 with canonical threshold data. -/
lemma large_core {t : ℕ} (ht : 80 ≤ Real.log t) (ht4 : 4 ≤ t) {c : ℝ}
    (hc : c = 4.5 * t * √(Real.log t)) (hc80 : 2 ^ 80 ≤ c) {j : ℕ} (hj1 : 1 ≤ j) (hj3 : j ≤ 3)
    {v : ℝ} (hv1 : (ApQ j : ℝ) * c - 40 ≤ v) (hv2 : v ≤ (largeAQ j : ℝ) * c + 40) {Rn : ℕ}
    (hR1 : (rhoQ j : ℝ) * c ≤ Rn) (hR2 : (Rn : ℝ) < (rhoQ j : ℝ) * c + 1)
    {W : Type u} [Fintype W] [DecidableEq W] (G₀ : SimpleGraph W) [DecidableRel G₀.Adj]
    (hne : 0 < Fintype.card W) (hV : (Fintype.card W : ℝ) < v + 2 / 3)
    (hδ : ∀ x, (Rn : ℤ) - 1 ≤ 2 * (G₀.degree x : ℤ) - Fintype.card W) :
    HasKMinor G₀ (t - 2) := by
  obtain ⟨hg, h4, k1, k2, hpmpp, hppb, hm⟩ := slopeOK_parts (slopeOK_all j hj1 hj3)
  obtain ⟨m1, m2, m3, m4, hpm2, hpp2, hpm0, hA99⟩ := marginOK_sound hm
  obtain ⟨hRz, hαh, hpmlo, hpphi, hVR⟩ := per_slope hc80 hv1 hv2 hR1 hR2 (rhoQ_pos j) m1 m2 m3 m4
    hpm2 hpm0.le hpp2
  set V : ℤ := ⌈v + 2 / 3⌉ - 1 with hVdef
  set Rz : ℤ := (Rn : ℤ)
  obtain ⟨hα0, hΓ0, h45, hC, hQ⟩ := h4OK_sound h4
  have ht1 : (1 : ℝ) ≤ t := by exact_mod_cast (show 1 ≤ t by omega)
  set lam := Real.log (t : ℝ)
  have hlam0 : 0 ≤ lam := by linarith
  -- `α c ≥ t ≥ 1`
  have hαc : (t : ℝ) ≤ (alphaQ j : ℝ) * c := by
    have hK : 1 ≤ 9 / 2 * (alphaQ j : ℝ) * √lam := by
      have hsq : (9 / 2 * (alphaQ j : ℝ) * √lam) ^ 2 = (9 / 2 * (alphaQ j : ℝ)) ^ 2 * lam := by
        rw [mul_pow, Real.sq_sqrt hlam0]
      have : 1 ≤ (9 / 2 * (alphaQ j : ℝ) * √lam) ^ 2 := by
        rw [hsq]; nlinarith
      have hx0 : 0 ≤ 9 / 2 * (alphaQ j : ℝ) * √lam := by positivity
      by_contra hlt
      push Not at hlt
      have : (9 / 2 * (alphaQ j : ℝ) * √lam) ^ 2 < 1 := by
        rw [sq]; nlinarith
      linarith
    rw [hc]
    have : (alphaQ j : ℝ) * (4.5 * t * √lam) = t * (9 / 2 * (alphaQ j : ℝ) * √lam) := by ring
    rw [this]; nlinarith
  have hh : 1 ≤ thH V Rz := by linarith
  have hΛ : 80 ≤ canonL (thH V Rz) := by
    have hhpos : 0 < thH V Rz := by linarith
    have he : 1 ≤ 2 * Real.exp 1 := by have := Real.add_one_le_exp 1; linarith
    calc (80 : ℝ) ≤ lam := ht
      _ ≤ Real.log (thH V Rz) := Real.log_le_log (by linarith) (by linarith)
      _ ≤ canonL (thH V Rz) := by
          unfold canonL
          have := mul_le_mul_of_nonneg_right he hhpos.le
          exact Real.log_le_log hhpos (by linarith)
  have hT := canon_thresh hRz hh
  obtain ⟨hp0, K1⟩ := k1OK_sound k1
  have hA := canon_A hRz hh (pmQ j) 80 (kstarN j) hp0 hpmlo hΛ (by unfold kstarN; omega) K1
    (k2OK_sound k2)
  -- the count
  have hbQ : ((bQ : ℚ) : ℝ) ≤ piHi V Rz := by
    rw [piHi_eq hRz hh]
    have : 1 / (2 * ((V : ℝ) - Rz)) ≤ 1 / 10000 := by
      rw [div_le_div_iff₀ (by linarith) (by norm_num)]; linarith
    unfold bQ; push_cast; linarith
  have hppb' : ((ppQ j : ℚ) : ℝ) ≤ ((bQ : ℚ) : ℝ) := by exact_mod_cast hppb.le
  have hN1 := canon_thN_ge hRz hh hΛ hpphi hppb' hbQ
  have hgam := gamSum_le hg
  have hcf := count_final ht1 ht hc hα0 (le_trans ht1 hαc) hαh hΓ0 hC hQ
  have hfac : 0 ≤ thH V Rz / √(canonL (thH V Rz)) := by
    have : 0 < thH V Rz := by linarith
    positivity
  have hN : ((t - 3 : ℕ) : ℝ) < thN V Rz (cP V Rz) (cκ V Rz) (cb V Rz) := by
    have : ((t - 3 : ℕ) : ℝ) ≤ t := by exact_mod_cast Nat.sub_le t 3
    have h2 : thH V Rz / √(canonL (thH V Rz)) * (GamLo j : ℝ) ≤
        thH V Rz / √(canonL (thH V Rz)) * ∫ π in ((ppQ j : ℚ) : ℝ)..((bQ : ℚ) : ℝ), 1 / (π ^ 2 * gam π) :=
      mul_le_mul_of_nonneg_left (by unfold GamLo; exact hgam) hfac
    unfold canonL at h2 hN1
    linarith
  -- Lemma 11
  have hcard : (Fintype.card W : ℤ) ≤ V := by
    have : (Fintype.card W : ℤ) < ⌈v + 2 / 3⌉ := Int.lt_ceil.mpr (by exact_mod_cast hV)
    rw [hVdef]; omega
  have := lemma_threshold V Rz (t - 3) (by omega) (cP V Rz) (cκ V Rz) (cb V Rz) hT hA hN G₀ hne
    hcard hδ
  rwa [show t - 3 + 1 = t - 2 by omega] at this

lemma sigmaQ_pos (j : ℕ) : (0 : ℝ) < (sigmaQ j : ℝ) := by
  unfold sigmaQ; split <;> norm_num

set_option maxHeartbeats 1000000 in
/-- **Lemma 13.** For every integer `t` with `log t ≥ 80`, every graph `G` with
`d(G) ≥ 4.5 t √(log t)` has a `K_t` minor. -/
theorem lemma_large (t : ℕ) (ht : 80 ≤ Real.log t) {X : Type u} [Fintype X] (G : SimpleGraph X)
    (hd : (4.5 : ℝ) * t * √(Real.log t) ≤ density G) : HasKMinor G t := by
  classical
  -- `t ≥ 2^80`
  have ht0 : (0 : ℝ) < t := by
    rcases Nat.eq_zero_or_pos t with h | h
    · rw [h] at ht; simp at ht; linarith
    · exact_mod_cast h
  have h280 : (2 : ℝ) ^ 80 ≤ t := by
    have htexp : Real.exp 80 ≤ t := by rw [← Real.exp_log ht0]; exact Real.exp_le_exp.mpr ht
    have h2 : (2 : ℝ) ≤ Real.exp 1 := by have := Real.add_one_le_exp 1; linarith
    calc (2 : ℝ) ^ 80 ≤ Real.exp 1 ^ 80 := pow_le_pow_left₀ (by norm_num) h2 80
      _ = Real.exp 80 := by rw [← Real.exp_nat_mul]; norm_num
      _ ≤ t := htexp
  have ht4 : 4 ≤ t := by
    have : (4 : ℝ) ≤ t := le_trans (by norm_num) h280
    exact_mod_cast this
  set lam := Real.log (t : ℝ) with hlam
  set c : ℝ := 4.5 * t * √lam with hcdef
  have hsl : 1 ≤ √lam := by rw [Real.one_le_sqrt]; linarith
  have hc80 : (2 : ℝ) ^ 80 ≤ c := by
    have : (t : ℝ) ≤ c := by rw [hcdef]; nlinarith
    linarith
  have hc0 : 0 < c := lt_of_lt_of_le (by norm_num) hc80
  -- slope data
  set R : ℕ → ℕ := fun j => ⌈(rhoQ j : ℝ) * c⌉₊ with hRdef
  set Y : ℕ → ℕ := fun j => ⌈(sigmaQ j : ℝ) * c⌉₊ with hYdef
  have hRb : ∀ j, (rhoQ j : ℝ) * c ≤ R j ∧ (R j : ℝ) < (rhoQ j : ℝ) * c + 1 :=
    fun j => ceil_bounds (mul_pos (rhoQ_pos j) hc0).le
  have hYb : ∀ j, (sigmaQ j : ℝ) * c ≤ Y j ∧ (Y j : ℝ) < (sigmaQ j : ℝ) * c + 1 :=
    fun j => ceil_bounds (mul_pos (sigmaQ_pos j) hc0).le
  have ρ1 : (rhoQ 1 : ℝ) = 61 / 200 := by simp [rhoQ]
  have ρ2 : (rhoQ 2 : ℝ) = 351 / 1000 := by simp [rhoQ]
  have ρ3 : (rhoQ 3 : ℝ) = 389 / 1000 := by simp [rhoQ]
  have σ1 : (sigmaQ 1 : ℝ) = 97 / 200 := by simp [sigmaQ]
  have σ2 : (sigmaQ 2 : ℝ) = 903 / 1000 := by simp [sigmaQ]
  have hR1 := hRb 1; have hR2 := hRb 2; have hR3 := hRb 3
  have hY1 := hYb 1; have hY2 := hYb 2
  rw [ρ1] at hR1; rw [ρ2] at hR2; rw [ρ3] at hR3; rw [σ1] at hY1; rw [σ2] at hY2
  have hr1 : 61 / 200 * c ≤ slopeR R 1 ∧ slopeR R 1 ≤ 61 / 200 * c + 3 / 2 := by
    unfold slopeR; constructor <;> linarith
  have hr2 : 351 / 1000 * c ≤ slopeR R 2 ∧ slopeR R 2 ≤ 351 / 1000 * c + 3 / 2 := by
    unfold slopeR; constructor <;> linarith
  have hr3 : 389 / 1000 * c ≤ slopeR R 3 ∧ slopeR R 3 ≤ 389 / 1000 * c + 3 / 2 := by
    unfold slopeR; constructor <;> linarith
  have hY1' : 97 / 200 * c ≤ (Y 1 : ℝ) ∧ (Y 1 : ℝ) ≤ 97 / 200 * c + 1 := ⟨hY1.1, hY1.2.le⟩
  have hY2' : 903 / 1000 * c ≤ (Y 2 : ℝ) ∧ (Y 2 : ℝ) ≤ 903 / 1000 * c + 1 := ⟨hY2.1, hY2.2.le⟩
  have hS : SlopeData c 3 R Y := by
    refine ⟨by norm_num, ?_, ?_, ?_, ?_, ?_⟩
    · intro j _ _; exact Nat.ceil_pos.mpr (mul_pos (rhoQ_pos j) hc0)
    · intro j hj1 hj2
      have hj : j = 1 := by omega
      subst hj
      have : (Y 1 : ℝ) < Y 2 := by linarith
      exact_mod_cast this
    · unfold slopeR; linarith
    · intro _; unfold slopeR; linarith
    · intro _; show (Y 2 : ℝ) < 2 * c + 1; linarith
  -- `v_1, v_2, v_3`
  have hve1 : slopeV c 3 R Y 1 = slopeR R 1 + slopeR R 1 * Real.log ((Y 1 : ℝ) / slopeR R 1) := by
    simp [slopeV, slopeY]
  have hve2 : slopeV c 3 R Y 2 = slopeR R 1 + slopeR R 1 * Real.log ((Y 1 : ℝ) / slopeR R 1) +
      slopeR R 2 * Real.log ((Y 2 : ℝ) / Y 1) := by
    rw [show (2 : ℕ) = 1 + 1 from rfl, slopeV, hve1]; simp [slopeY]
  have hve3 : slopeV c 3 R Y 3 = slopeR R 1 + slopeR R 1 * Real.log ((Y 1 : ℝ) / slopeR R 1) +
      slopeR R 2 * Real.log ((Y 2 : ℝ) / Y 1) + slopeR R 3 * Real.log ((2 * c + 1) / Y 2) := by
    rw [show (3 : ℕ) = 2 + 1 from rfl, slopeV, hve2]; simp [slopeY]
  obtain ⟨⟨v1a, v1b⟩, ⟨v2a, v2b⟩, ⟨v3a, v3b⟩⟩ := v_chain hc80 hr1 hr2 hr3 hY1' hY2'
  rw [← hve1] at v1a v1b; rw [← hve2] at v2a v2b; rw [← hve3] at v3a v3b
  have hvb : ∀ j, 1 ≤ j → j ≤ 3 →
      (ApQ j : ℝ) * c - 40 ≤ slopeV c 3 R Y j ∧ slopeV c 3 R Y j ≤ (largeAQ j : ℝ) * c + 40 := by
    intro j h1 h3
    interval_cases j
    · exact ⟨v1a, v1b⟩
    · exact ⟨v2a, v2b⟩
    · exact ⟨v3a, v3b⟩
  have hv : slopeV c 3 R Y 3 ≤ ⌊c⌋₊ := by
    have hA3 := (marginOK_sound (slopeOK_parts (slopeOK_all 3 (by norm_num) le_rfl)).2.2.2.2.2.2).2.2.2.2.2.2.2
    have := Nat.lt_floor_add_one c
    nlinarith
  -- Lemma 3 and Lemma 10
  have hd' : c ≤ density G := hd
  obtain ⟨W, instW, instEqW, G₁, instAdj, z, hG₁G, hv1, hv2, hδ1, hK1⟩ := lemma_red1 G c hc0 hd'
  obtain ⟨Xj, instX, instEqX, J, instAdjJ, u, hJ, hne, ⟨j, hj1, hj3, hcard, hdeg⟩, hK2⟩ :=
    lemma_slopes c hc0 3 R Y hS hv (G₁.induce (G₁.neighborSet z)) hv1 hv2 hδ1
  -- `2δ(G₀) - v(G₀) ≥ R_j - 1`
  have hY' : slopeR R j ≤ (slopeY' R Y (j - 1) : ℝ) ∧ (0 : ℝ) < slopeY' R Y (j - 1) := by
    interval_cases j
    · simp only [slopeY', slopeR]; push_cast; constructor <;> linarith [hR1.1]
    · simp only [slopeY', show (2 - 1 : ℕ) = 1 from rfl, if_neg one_ne_zero]
      constructor <;> linarith
    · simp only [slopeY', show (3 - 1 : ℕ) = 2 from rfl, if_neg two_ne_zero]
      constructor <;> linarith
  have hδ : ∀ x, (R j : ℤ) - 1 ≤
      2 * ((J.induce (J.neighborSet u)).degree x : ℤ) - Fintype.card (J.neighborSet u) := by
    intro x
    have h1 := hdeg x
    have hpos := hY'.2
    have h2 : (R j : ℝ) ≤ slopeR R j * (1 - 1 / (2 * (slopeY' R Y (j - 1) : ℝ))) := by
      have hrj : slopeR R j = (R j : ℝ) + 1 / 2 := rfl
      have hr0 : 0 ≤ slopeR R j := by rw [hrj]; positivity
      have : slopeR R j / (2 * (slopeY' R Y (j - 1) : ℝ)) ≤ 1 / 2 := by
        rw [div_le_iff₀ (by positivity)]
        have := hY'.1
        nlinarith
      have e : slopeR R j * (1 - 1 / (2 * (slopeY' R Y (j - 1) : ℝ))) =
          slopeR R j - slopeR R j / (2 * (slopeY' R Y (j - 1) : ℝ)) := by ring
      rw [e]; linarith
    have h3 : ((R j : ℤ) : ℝ) - 2 < ((2 * ((J.induce (J.neighborSet u)).degree x : ℤ) -
        Fintype.card (J.neighborSet u) : ℤ) : ℝ) := by
      push_cast; linarith
    have h4 : (R j : ℤ) - 2 < 2 * ((J.induce (J.neighborSet u)).degree x : ℤ) -
        Fintype.card (J.neighborSet u) := by exact_mod_cast h3
    omega
  -- the core
  obtain ⟨hva, hvb'⟩ := hvb j hj1 hj3
  have hcore := large_core ht ht4 hcdef hc80 hj1 hj3 hva hvb' (hRb j).1 (hRb j).2
    (J.induce (J.neighborSet u)) hne hcard hδ
  have h1 := hK2 (t - 2) (by omega) hcore
  have h2 := hK1 (t - 2 + 1) (by omega) h1
  rwa [show t - 2 + 1 + 1 = t by omega] at h2

end KtMinor45


==> anc/lean/KtMinor45/LargeCanon.lean <==
import KtMinor45.Threshold
import Mathlib.Analysis.SpecialFunctions.Pow.Real

/-!
# Canonical threshold data (Section 4 of the paper)

For integers `V` and `R ≥ 1` with `h = (V - R - 1)/2 ≥ 1`, `Λ_h = log(2eh)` and, for `k ≥ 2`,
`Π_k = ((k² - k - 1)/(2eh))^{1/(k² - 1)}`.  `k_f` is the least `k ≥ 2` with `Π_k > π_lo`, `k_l`
is the least `k ≥ 2` with `Π_k ≥ π_hi`, `P = k_l - k_f + 1`, `κ_p = k_f + p - 1`,
`b_p = Π_{κ_p}` for `1 ≤ p ≤ P - 1`, `b_0 = π_lo` and `b_P = π_hi`.
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45

open Finset

/-- `Λ_h = log(2eh)`. -/
noncomputable def canonL (h : ℝ) : ℝ := Real.log (2 * Real.exp 1 * h)

/-- `Π_k = ((k² - k - 1)/(2eh))^{1/(k² - 1)}`. -/
noncomputable def canonPi (h : ℝ) (k : ℕ) : ℝ :=
  (((k : ℝ) ^ 2 - k - 1) / (2 * Real.exp 1 * h)) ^ (1 / ((k : ℝ) ^ 2 - 1))

lemma kk_ge_one {k : ℕ} (hk : 2 ≤ k) : 1 ≤ (k : ℝ) ^ 2 - k - 1 := by
  have : (2 : ℝ) ≤ k := by exact_mod_cast hk
  nlinarith

lemma kk1_pos {k : ℕ} (hk : 2 ≤ k) : 0 < (k : ℝ) ^ 2 - 1 := by
  have : (2 : ℝ) ≤ k := by exact_mod_cast hk
  nlinarith

lemma canonBase_pos {h : ℝ} (hh : 0 < h) {k : ℕ} (hk : 2 ≤ k) :
    0 < ((k : ℝ) ^ 2 - k - 1) / (2 * Real.exp 1 * h) := by
  have := kk_ge_one hk
  positivity

lemma canonPi_pos {h : ℝ} (hh : 0 < h) {k : ℕ} (hk : 2 ≤ k) : 0 < canonPi h k :=
  Real.rpow_pos_of_pos (canonBase_pos hh hk) _

lemma log_canonPi {h : ℝ} (hh : 0 < h) {k : ℕ} (hk : 2 ≤ k) :
    Real.log (canonPi h k) =
      (Real.log ((k : ℝ) ^ 2 - k - 1) - canonL h) / ((k : ℝ) ^ 2 - 1) := by
  unfold canonPi canonL
  rw [Real.log_rpow (canonBase_pos hh hk), Real.log_div (by have := kk_ge_one hk; positivity)
    (by positivity)]
  ring

/-- `Π_k^{k² - 1} = (k² - k - 1)/(2eh)`. -/
lemma canonPi_pow {h : ℝ} (hh : 0 < h) {k : ℕ} (hk : 2 ≤ k) :
    canonPi h k ^ (k ^ 2 - 1) = ((k : ℝ) ^ 2 - k - 1) / (2 * Real.exp 1 * h) := by
  unfold canonPi
  rw [← Real.rpow_natCast, ← Real.rpow_mul (canonBase_pos hh hk).le]
  have hk1 : ((k ^ 2 - 1 : ℕ) : ℝ) = (k : ℝ) ^ 2 - 1 := by
    have : 1 ≤ k ^ 2 := Nat.one_le_pow _ _ (by omega)
    push_cast [Nat.cast_sub this]; ring
  rw [hk1, one_div_mul_cancel (kk1_pos hk).ne', Real.rpow_one]

/-- `Π_k ≤ x` iff `(k² - 1) log(1/x) + log(k² - k - 1) ≤ Λ_h` (for `x > 0`). -/
lemma canonPi_le_iff {h : ℝ} (hh : 0 < h) {k : ℕ} (hk : 2 ≤ k) {x : ℝ} (hx : 0 < x) :
    canonPi h k ≤ x ↔
      ((k : ℝ) ^ 2 - 1) * Real.log (1 / x) + Real.log ((k : ℝ) ^ 2 - k - 1) ≤ canonL h := by
  rw [← Real.log_le_log_iff (canonPi_pos hh hk) hx, log_canonPi hh hk,
    div_le_iff₀ (kk1_pos hk), one_div, Real.log_inv]
  constructor <;> intro H <;> linarith

lemma canonPi_lt_iff {h : ℝ} (hh : 0 < h) {k : ℕ} (hk : 2 ≤ k) {x : ℝ} (hx : 0 < x) :
    canonPi h k < x ↔
      ((k : ℝ) ^ 2 - 1) * Real.log (1 / x) + Real.log ((k : ℝ) ^ 2 - k - 1) < canonL h := by
  rw [← Real.log_lt_log_iff (canonPi_pos hh hk) hx, log_canonPi hh hk,
    div_lt_iff₀ (kk1_pos hk), one_div, Real.log_inv]
  constructor <;> intro H <;> linarith

/-- If `Π_{k+1} < 1`, then `Π_k < Π_{k+1}`. -/
lemma canonPi_lt_succ {h : ℝ} (hh : 0 < h) {k : ℕ} (hk : 2 ≤ k)
    (h1 : canonPi h (k + 1) < 1) : canonPi h k < canonPi h (k + 1) := by
  have hk' : 2 ≤ k + 1 := by omega
  have hΛ := (canonPi_lt_iff hh hk' one_pos).mp h1
  rw [div_one, Real.log_one, mul_zero, zero_add] at hΛ
  rw [← Real.log_lt_log_iff (canonPi_pos hh hk) (canonPi_pos hh hk'), log_canonPi hh hk,
    log_canonPi hh hk', div_lt_div_iff₀ (kk1_pos hk) (kk1_pos hk')]
  set ℓ := Real.log ((k : ℝ) ^ 2 - k - 1)
  set ℓ' := Real.log (((k + 1 : ℕ) : ℝ) ^ 2 - (k + 1 : ℕ) - 1)
  have hkR : (2 : ℝ) ≤ k := by exact_mod_cast hk
  have hℓ : ℓ ≤ ℓ' := by
    apply Real.log_le_log (by have := kk_ge_one hk; linarith)
    push_cast; nlinarith
  push_cast
  have e1 : 0 < (canonL h - ℓ') * (2 * (k : ℝ) + 1) := mul_pos (by linarith) (by linarith)
  have e2 : 0 ≤ (ℓ' - ℓ) * ((k : ℝ) ^ 2 + 2 * k) := mul_nonneg (by linarith) (by positivity)
  nlinarith

/-- If `k² - k - 1 ≥ 2eh`, then `Π_k ≥ 1`. -/
lemma one_le_canonPi {h : ℝ} (hh : 0 < h) {k : ℕ} (hk : 2 ≤ k)
    (hbig : 2 * Real.exp 1 * h ≤ (k : ℝ) ^ 2 - k - 1) : 1 ≤ canonPi h k := by
  unfold canonPi
  apply Real.one_le_rpow
  · rw [le_div_iff₀ (by positivity)]; linarith
  · have := kk1_pos hk; positivity

/-- Some `k ≥ 2` has `Π_k ≥ 1`. -/
lemma exists_canonPi_ge_one {h : ℝ} (hh : 0 < h) : ∃ k, 2 ≤ k ∧ 1 ≤ canonPi h k := by
  refine ⟨⌈2 * Real.exp 1 * h⌉₊ + 2, by omega, one_le_canonPi hh (by omega) ?_⟩
  have h1 := Nat.le_ceil (2 * Real.exp 1 * h)
  set K := ⌈2 * Real.exp 1 * h⌉₊
  have h0 : (0 : ℝ) ≤ K := by positivity
  push_cast
  nlinarith

/-! ## The canonical threshold data -/

open Classical in
/-- `k_f`: the least `k ≥ 2` with `Π_k > π_lo`. -/
noncomputable def kf (V R : ℤ) : ℕ :=
  if hex : ∃ k, 2 ≤ k ∧ piLo V R < canonPi (thH V R) k then Nat.find hex else 2

open Classical in
/-- `k_l`: the least `k ≥ 2` with `Π_k ≥ π_hi`. -/
noncomputable def kl (V R : ℤ) : ℕ :=
  if hex : ∃ k, 2 ≤ k ∧ piHi V R ≤ canonPi (thH V R) k then Nat.find hex else 2

/-- `P = k_l - k_f + 1`. -/
noncomputable def cP (V R : ℤ) : ℕ := kl V R - kf V R + 1

/-- `κ_p = k_f + p - 1`. -/
noncomputable def cκ (V R : ℤ) (p : ℕ) : ℕ := kf V R + p - 1

/-- `b_0 = π_lo`, `b_p = Π_{κ_p}` for `1 ≤ p ≤ P - 1`, and `b_p = π_hi` for `p ≥ P`. -/
noncomputable def cb (V R : ℤ) (p : ℕ) : ℝ :=
  if p = 0 then piLo V R else if p < cP V R then canonPi (thH V R) (cκ V R p) else piHi V R

lemma cb_zero {V R : ℤ} : cb V R 0 = piLo V R := by simp [cb]

section Canon

variable {V R : ℤ} (hR : 1 ≤ R) (hh : 1 ≤ thH V R)
include hR hh

lemma thH_pos : 0 < thH V R := by linarith

lemma canon_V_pos : (0 : ℝ) < (V : ℝ) - R := by
  have : thH V R = ((V : ℝ) - R - 1) / 2 := rfl
  linarith

lemma canon_V_pos' : (0 : ℝ) < (V : ℝ) := by
  have := canon_V_pos hR hh
  have : (1 : ℝ) ≤ R := by exact_mod_cast hR
  linarith

lemma piLo_pos : 0 < piLo V R := div_pos (thH_pos hR hh) (canon_V_pos' hR hh)

lemma piLo_lt_piHi : piLo V R < piHi V R := by
  have hR' : (1 : ℝ) ≤ R := by exact_mod_cast hR
  exact div_lt_div_of_pos_left (thH_pos hR hh) (canon_V_pos hR hh) (by linarith)

lemma piHi_lt_half : piHi V R < 1 / 2 := by
  have h1 := canon_V_pos hR hh
  unfold piHi thH
  rw [div_lt_iff₀ h1]; linarith

lemma piHi_eq : piHi V R = 1 / 2 - 1 / (2 * ((V : ℝ) - R)) := by
  have h1 := canon_V_pos hR hh
  unfold piHi thH; field_simp

lemma kf_exists : ∃ k, 2 ≤ k ∧ piLo V R < canonPi (thH V R) k := by
  obtain ⟨k, hk, h1⟩ := exists_canonPi_ge_one (thH_pos hR hh)
  exact ⟨k, hk, by linarith [piLo_lt_piHi hR hh, piHi_lt_half hR hh]⟩

lemma kl_exists : ∃ k, 2 ≤ k ∧ piHi V R ≤ canonPi (thH V R) k := by
  obtain ⟨k, hk, h1⟩ := exists_canonPi_ge_one (thH_pos hR hh)
  exact ⟨k, hk, by linarith [piHi_lt_half hR hh]⟩

lemma kf_spec : 2 ≤ kf V R ∧ piLo V R < canonPi (thH V R) (kf V R) := by
  classical
  have hex := kf_exists hR hh
  unfold kf; rw [dif_pos hex]
  exact Nat.find_spec hex

lemma kf_min {k : ℕ} (hk : 2 ≤ k) (hlt : k < kf V R) : canonPi (thH V R) k ≤ piLo V R := by
  classical
  have hex := kf_exists hR hh
  unfold kf at hlt; rw [dif_pos hex] at hlt
  have := Nat.find_min hex hlt
  push Not at this
  exact this hk

lemma kl_spec : 2 ≤ kl V R ∧ piHi V R ≤ canonPi (thH V R) (kl V R) := by
  classical
  have hex := kl_exists hR hh
  unfold kl; rw [dif_pos hex]
  exact Nat.find_spec hex

lemma kl_min {k : ℕ} (hk : 2 ≤ k) (hlt : k < kl V R) : canonPi (thH V R) k < piHi V R := by
  classical
  have hex := kl_exists hR hh
  unfold kl at hlt; rw [dif_pos hex] at hlt
  have := Nat.find_min hex hlt
  push Not at this
  exact this hk

lemma kf_le_kl : kf V R ≤ kl V R := by
  classical
  have hex := kf_exists hR hh
  obtain ⟨h1, h2⟩ := kl_spec hR hh
  have hk : 2 ≤ kl V R ∧ piLo V R < canonPi (thH V R) (kl V R) :=
    ⟨h1, lt_of_lt_of_le (piLo_lt_piHi hR hh) h2⟩
  unfold kf; rw [dif_pos hex]
  exact Nat.find_min' hex hk

lemma cP_pos : 1 ≤ cP V R := by unfold cP; omega

lemma cκ_last : cκ V R (cP V R) = kl V R := by
  have := kf_le_kl hR hh; have := (kf_spec hR hh).1; unfold cκ cP; omega

lemma cb_of_lt {p : ℕ} (hp : 1 ≤ p) (hpP : p < cP V R) :
    cb V R p = canonPi (thH V R) (cκ V R p) := by
  unfold cb; rw [if_neg (by omega), if_pos hpP]

lemma cb_of_ge {p : ℕ} (hpP : cP V R ≤ p) : cb V R p = piHi V R := by
  have := cP_pos hR hh
  unfold cb; rw [if_neg (by omega), if_neg (by omega)]

/-- The canonical threshold data are threshold data. -/
theorem canon_thresh : ThreshData V R (cP V R) (cκ V R) (cb V R) := by
  have hkf := kf_spec hR hh
  have hkl := kl_spec hR hh
  have hfl := kf_le_kl hR hh
  have hP := cP_pos hR hh
  have hhpos := thH_pos hR hh
  refine ⟨hR, ?_, hP, ?_, ?_, cb_zero, cb_of_ge hR hh le_rfl, ?_⟩
  · have := canon_V_pos hR hh
    have h2 : thH V R = ((V : ℝ) - R - 1) / 2 := rfl
    have : (2 : ℝ) ≤ (V : ℝ) - R - 1 := by linarith
    have : ((R + 2 : ℤ) : ℝ) ≤ V := by push_cast; linarith
    exact_mod_cast this
  · unfold cκ; omega
  · intro p hp hpP; unfold cκ; omega
  · intro p hpP
    rcases Nat.eq_zero_or_pos p with rfl | hp
    · rw [cb_zero]
      by_cases h1 : 1 < cP V R
      · rw [cb_of_lt hR hh le_rfl h1]
        have : cκ V R 1 = kf V R := by unfold cκ; omega
        rw [this]; exact hkf.2
      · rw [cb_of_ge hR hh (by omega)]; exact piLo_lt_piHi hR hh
    · rw [cb_of_lt hR hh hp hpP]
      by_cases h1 : p + 1 < cP V R
      · rw [cb_of_lt hR hh (by omega) h1]
        have he : cκ V R (p + 1) = cκ V R p + 1 := by unfold cκ; omega
        rw [he]
        apply canonPi_lt_succ hhpos (by unfold cκ; omega)
        rw [← he]
        have := kl_min hR hh (k := cκ V R (p + 1)) (by unfold cκ; omega)
          (by unfold cκ cP at *; omega)
        linarith [piHi_lt_half hR hh]
      · rw [cb_of_ge hR hh (by omega)]
        exact kl_min hR hh (by unfold cκ; omega) (by unfold cκ cP at *; omega)

/-- `0 < b_p` for every `p`. -/
lemma cb_pos (p : ℕ) : 0 < cb V R p := by
  have hT := canon_thresh hR hh
  have h0 := piLo_pos hR hh
  have key : ∀ p, cb V R 0 ≤ cb V R p := by
    intro p
    induction p with
    | zero => exact le_rfl
    | succ p ih =>
      by_cases hp : p < cP V R
      · exact le_trans ih (hT.hb p hp).le
      · rw [cb_of_ge hR hh (p := p + 1) (by omega), cb_zero]
        exact (piLo_lt_piHi hR hh).le
  rw [← cb_zero (V := V) (R := R)] at h0
  exact lt_of_lt_of_le h0 (key p)

/-- `b_p ≤ π_hi < 1/2` for every `p`. -/
lemma cb_le_piHi (p : ℕ) : cb V R p ≤ piHi V R := by
  have hT := canon_thresh hR hh
  have key : ∀ i, i ≤ cP V R → cb V R (cP V R - i) ≤ piHi V R := by
    intro i
    induction i with
    | zero => intro _; rw [Nat.sub_zero, cb_of_ge hR hh le_rfl]
    | succ i ih =>
      intro hi
      have h1 := hT.hb (cP V R - (i + 1)) (by omega)
      rw [show cP V R - (i + 1) + 1 = cP V R - i by omega] at h1
      linarith [ih (by omega)]
  by_cases hp : p ≤ cP V R
  · have := key (cP V R - p) (by omega)
    rwa [show cP V R - (cP V R - p) = p by omega] at this
  · rw [cb_of_ge hR hh (by omega)]

/-- `b_p ≤ Π_{κ_p}` for `1 ≤ p ≤ P`. -/
lemma cb_le_canonPi {p : ℕ} (hp : 1 ≤ p) (hpP : p ≤ cP V R) :
    cb V R p ≤ canonPi (thH V R) (cκ V R p) := by
  rcases lt_or_eq_of_le hpP with h | rfl
  · rw [cb_of_lt hR hh hp h]
  · rw [cb_of_ge hR hh le_rfl, cκ_last hR hh]; exact (kl_spec hR hh).2

/-- `b_0 < b_q` for `1 ≤ q ≤ P`. -/
lemma cb_zero_lt {q : ℕ} (hq : 1 ≤ q) (hqP : q ≤ cP V R) : cb V R 0 < cb V R q := by
  have hT := canon_thresh hR hh
  induction q with
  | zero => omega
  | succ q ih =>
    rcases Nat.eq_zero_or_pos q with rfl | hq'
    · exact hT.hb 0 (by omega)
    · exact lt_trans (ih hq' (by omega)) (hT.hb q (by omega))

/-- `k_f ≥ k*` under (K1). -/
lemma canon_kf_ge (p0 Λ0 : ℝ) (kstar : ℕ) (hp0 : 0 < p0) (hp0lo : p0 ≤ piLo V R)
    (hΛ : Λ0 ≤ canonL (thH V R)) (hk3 : 3 ≤ kstar)
    (K1 : (((kstar : ℝ) - 1) ^ 2 - 1) * Real.log (1 / p0) +
      Real.log (((kstar : ℝ) - 1) ^ 2 - kstar) ≤ Λ0) :
    kstar ≤ kf V R := by
  by_contra hlt
  push Not at hlt
  have hkf := kf_spec hR hh
  set k := kf V R
  have hlo := piLo_pos hR hh
  have hlo1 : piLo V R < 1 := by linarith [piLo_lt_piHi hR hh, piHi_lt_half hR hh]
  have hle : canonPi (thH V R) k ≤ piLo V R := by
    rw [canonPi_le_iff (thH_pos hR hh) hkf.1 hlo]
    have hkR : (2 : ℝ) ≤ k := by exact_mod_cast hkf.1
    have hkK : (k : ℝ) ≤ (kstar : ℝ) - 1 := by
      have : k + 1 ≤ kstar := hlt
      have : ((k + 1 : ℕ) : ℝ) ≤ kstar := by exact_mod_cast this
      push_cast at this; linarith
    have hl0 : 0 ≤ Real.log (1 / piLo V R) := Real.log_nonneg (by rw [le_div_iff₀ hlo]; linarith)
    have hl1 : Real.log (1 / piLo V R) ≤ Real.log (1 / p0) :=
      Real.log_le_log (by positivity) (one_div_le_one_div_of_le hp0 hp0lo)
    have hsq : (k : ℝ) ^ 2 - 1 ≤ ((kstar : ℝ) - 1) ^ 2 - 1 := by nlinarith
    have hl2 : Real.log ((k : ℝ) ^ 2 - k - 1) ≤ Real.log (((kstar : ℝ) - 1) ^ 2 - kstar) := by
      apply Real.log_le_log (by have := kk_ge_one hkf.1; linarith)
      nlinarith
    have h1 : ((k : ℝ) ^ 2 - 1) * Real.log (1 / piLo V R) ≤
        (((kstar : ℝ) - 1) ^ 2 - 1) * Real.log (1 / p0) := by
      have := kk1_pos hkf.1
      calc ((k : ℝ) ^ 2 - 1) * Real.log (1 / piLo V R)
          ≤ (((kstar : ℝ) - 1) ^ 2 - 1) * Real.log (1 / piLo V R) :=
            mul_le_mul_of_nonneg_right hsq hl0
        _ ≤ _ := mul_le_mul_of_nonneg_left hl1 (by linarith)
    linarith
  linarith [hkf.2]

end Canon

/-- The phase of `π ≤ b_P`. -/
lemma phase_spec {P : ℕ} {b : ℕ → ℝ} (hP : 1 ≤ P) {π : ℝ} (hπ : π ≤ b P) :
    1 ≤ phase P b π ∧ phase P b π ≤ P ∧ π ≤ b (phase P b π) ∧
      (2 ≤ phase P b π → b (phase P b π - 1) < π) := by
  classical
  have hex : ∃ p, 1 ≤ p ∧ p ≤ P ∧ π ≤ b p := ⟨P, hP, le_rfl, hπ⟩
  unfold phase
  rw [dif_pos hex]
  obtain ⟨h1, h2, h3⟩ := Nat.find_spec hex
  refine ⟨h1, h2, h3, fun h => ?_⟩
  have := Nat.find_min hex (show Nat.find hex - 1 < Nat.find hex by omega)
  push Not at this
  exact this (by omega) (by omega)

section Canon2

variable {V R : ℤ} (hR : 1 ≤ R) (hh : 1 ≤ thH V R)
include hR hh

/-- **The bound on `μ`** in the proof of Lemma 13: for `π_lo ≤ π ≤ π_hi`,
`μ(π) ≤ (2 + π) + (1 + π) √(1 + Λ_h / log(1/π))`. -/
theorem canon_mu {π : ℝ} (h1 : piLo V R ≤ π) (h2 : π ≤ piHi V R) :
    (mu (cP V R) (cκ V R) (cb V R) π : ℝ) ≤
      (2 + π) + (1 + π) * √(1 + canonL (thH V R) / Real.log (1 / π)) := by
  have hT := canon_thresh hR hh
  have hP := cP_pos hR hh
  have hπP : π ≤ cb V R (cP V R) := by rw [cb_of_ge hR hh le_rfl]; exact h2
  obtain ⟨hp1, hpP, hπb, hprev⟩ := phase_spec hP hπP
  set p := phase (cP V R) (cb V R) π with hpdef
  set k := cκ V R p with hkdef
  have hkf := kf_spec hR hh
  have hk2 : 2 ≤ k := by rw [hkdef]; unfold cκ; omega
  have hπ0 : 0 < π := lt_of_lt_of_le (piLo_pos hR hh) h1
  have hπ1 : π < 1 := by linarith [piHi_lt_half hR hh]
  have hlpos : 0 < Real.log (1 / π) := Real.log_pos (by rw [lt_div_iff₀ hπ0]; linarith)
  have hΛ0 : 0 ≤ canonL (thH V R) := by
    unfold canonL
    apply Real.log_nonneg
    have := Real.add_one_le_exp 1
    nlinarith
  -- `(k - 1)² ≤ 1 + Λ_h / log(1/π)`
  have hsq : ((k : ℝ) - 1) ^ 2 ≤ 1 + canonL (thH V R) / Real.log (1 / π) := by
    have hdiv : 0 ≤ canonL (thH V R) / Real.log (1 / π) := div_nonneg hΛ0 hlpos.le
    by_cases hk : k = 2
    · rw [hk]; push_cast; linarith
    have hk3 : 3 ≤ k := by omega
    -- `Π_{k-1} ≤ π`
    have hPi : canonPi (thH V R) (k - 1) ≤ π := by
      by_cases hp : 2 ≤ p
      · have := hprev hp
        rw [cb_of_lt hR hh (by omega) (by omega)] at this
        have he : cκ V R (p - 1) = k - 1 := by rw [hkdef]; unfold cκ; omega
        rw [he] at this; exact this.le
      · have hp1' : p = 1 := by omega
        have he : k = kf V R := by rw [hkdef, hp1']; unfold cκ; omega
        rw [he]
        exact le_trans (kf_min hR hh (by omega) (by omega)) h1
    rw [canonPi_le_iff (thH_pos hR hh) (by omega) hπ0] at hPi
    have hcast : ((k - 1 : ℕ) : ℝ) = (k : ℝ) - 1 := by
      rw [Nat.cast_sub (by omega)]; simp
    rw [hcast] at hPi
    have hlog0 : 0 ≤ Real.log (((k : ℝ) - 1) ^ 2 - ((k : ℝ) - 1) - 1) := by
      apply Real.log_nonneg
      have : (3 : ℝ) ≤ k := by exact_mod_cast hk3
      nlinarith
    have : (((k : ℝ) - 1) ^ 2 - 1) * Real.log (1 / π) ≤ canonL (thH V R) := by linarith
    have : ((k : ℝ) - 1) ^ 2 - 1 ≤ canonL (thH V R) / Real.log (1 / π) := by
      rw [le_div_iff₀ hlpos]; exact this
    linarith
  have hk1 : (k : ℝ) - 1 ≤ √(1 + canonL (thH V R) / Real.log (1 / π)) :=
    le_trans (le_abs_self _) (Real.abs_le_sqrt hsq)
  -- `μ(π) = k + 1 + ⌊kπ⌋ ≤ k(1 + π) + 1`
  have hmu : (mu (cP V R) (cκ V R) (cb V R) π : ℝ) ≤ k + 1 + k * π := by
    unfold mu
    rw [← hpdef, ← hkdef]
    push_cast
    have := Nat.floor_le (show 0 ≤ (k : ℝ) * π by positivity)
    linarith
  have : (1 + π) * ((k : ℝ) - 1) ≤ (1 + π) * √(1 + canonL (thH V R) / Real.log (1 / π)) :=
    mul_le_mul_of_nonneg_left hk1 (by linarith)
  nlinarith

end Canon2

/-! ## The condition on `A_p` -/

lemma one_add_inv_pow_lt_exp {k : ℕ} (hk : 1 ≤ k) : (1 + 1 / (k : ℝ)) ^ k < Real.exp 1 := by
  have hk' : (0 : ℝ) < k := by exact_mod_cast hk
  have h1 : 1 + 1 / (k : ℝ) < Real.exp (1 / k) := by
    have := Real.add_one_lt_exp (show (1 / (k : ℝ)) ≠ 0 by positivity); linarith
  calc (1 + 1 / (k : ℝ)) ^ k < Real.exp (1 / k) ^ k :=
        pow_lt_pow_left₀ h1 (by positivity) (by omega)
    _ = Real.exp 1 := by rw [← Real.exp_nat_mul]; congr 1; field_simp

lemma geom_reflect (β : ℝ) (hβ0 : 0 ≤ β) (hβ1 : β < 1) (p : ℕ) :
    ∑ q ∈ Ico 1 p, β ^ (p - q) ≤ β / (1 - β) := by
  have hpos : 0 ≤ β / (1 - β) := div_nonneg hβ0 (by linarith)
  induction p with
  | zero => simp; exact hpos
  | succ p ih =>
    rcases Nat.eq_zero_or_pos p with rfl | hp
    · simp; exact hpos
    rw [sum_Ico_succ_top (by omega), show p + 1 - p = 1 by omega, pow_one]
    have : ∑ q ∈ Ico 1 p, β ^ (p + 1 - q) = β * ∑ q ∈ Ico 1 p, β ^ (p - q) := by
      rw [mul_sum]; apply sum_congr rfl; intro q hq
      rw [mem_Ico] at hq
      rw [show p + 1 - q = (p - q) + 1 by omega, pow_succ, mul_comm]
    rw [this]
    have h1 := mul_le_mul_of_nonneg_left ih hβ0
    have h2 : β * (β / (1 - β)) + β = β / (1 - β) := by
      have : (1 - β) ≠ 0 := by linarith
      field_simp; ring
    linarith

/-- `β(k) = (1 + 1/k)(1 + 1/(k+1))/2`. -/
noncomputable def cβ (k : ℕ) : ℝ := (1 + 1 / (k : ℝ)) * (1 + 1 / ((k : ℝ) + 1)) / 2

/-- `θ(k) = (2/3) (1/2)^{k-1}`. -/
noncomputable def cθ (k : ℕ) : ℝ := 2 / 3 * (1 / 2) ^ (k - 1)

lemma cβ_nonneg (k : ℕ) : 0 ≤ cβ k := by unfold cβ; positivity

lemma cβ_anti {a b : ℕ} (ha : 1 ≤ a) (hab : a ≤ b) : cβ b ≤ cβ a := by
  unfold cβ
  have ha' : (1 : ℝ) ≤ a := by exact_mod_cast ha
  have hab' : (a : ℝ) ≤ b := by exact_mod_cast hab
  have h1 : 1 / (b : ℝ) ≤ 1 / a := one_div_le_one_div_of_le (by linarith) hab'
  have h2 : 1 / ((b : ℝ) + 1) ≤ 1 / ((a : ℝ) + 1) := one_div_le_one_div_of_le (by linarith) (by linarith)
  have h3 : 0 ≤ 1 / (b : ℝ) := by positivity
  have h4 : 0 ≤ 1 / ((b : ℝ) + 1) := by positivity
  have := mul_le_mul (by linarith : 1 + 1 / (b : ℝ) ≤ 1 + 1 / a)
    (by linarith : 1 + 1 / ((b : ℝ) + 1) ≤ 1 + 1 / ((a : ℝ) + 1)) (by linarith) (by positivity)
  linarith

lemma cβ_lt_one {k : ℕ} (hk : 3 ≤ k) : cβ k < 1 := by
  have := cβ_anti (a := 3) (b := k) (by norm_num) hk
  have h3 : cβ 3 = 5 / 6 := by unfold cβ; norm_num
  linarith

lemma cθ_nonneg (k : ℕ) : 0 ≤ cθ k := by unfold cθ; positivity

lemma cθ_le {k : ℕ} (hk : 3 ≤ k) : cθ k ≤ 1 / 3 := by
  unfold cθ
  have : (1 / 2 : ℝ) ^ (k - 1) ≤ (1 / 2) ^ 2 :=
    pow_le_pow_of_le_one (by norm_num) (by norm_num) (by omega)
  nlinarith

/-- `k (k + 1) θ^k` is non-increasing for `θ ≤ 1/3`. -/
lemma kθ_le {θ : ℝ} (h0 : 0 ≤ θ) (h1 : θ ≤ 1 / 3) {k0 : ℕ} (hk0 : 1 ≤ k0) :
    ∀ k, k0 ≤ k → (k : ℝ) * (k + 1) * θ ^ k ≤ k0 * (k0 + 1) * θ ^ k0 := by
  intro k hk
  induction k, hk using Nat.le_induction with
  | base => exact le_rfl
  | succ k hk ih =>
    have hk1 : (1 : ℝ) ≤ k := by exact_mod_cast le_trans hk0 hk
    have hθk : 0 ≤ θ ^ k := pow_nonneg h0 k
    have key : ((k : ℝ) + 1) * (k + 2) * θ ≤ k * (k + 1) := by
      have := mul_le_mul_of_nonneg_left h1 (by positivity : (0 : ℝ) ≤ ((k : ℝ) + 1) * (k + 2))
      nlinarith
    push_cast
    calc ((k : ℝ) + 1) * (k + 1 + 1) * θ ^ (k + 1) = ((k : ℝ) + 1) * (k + 2) * θ * θ ^ k := by
          rw [pow_succ]; ring
      _ ≤ k * (k + 1) * θ ^ k := mul_le_mul_of_nonneg_right key hθk
      _ ≤ _ := ih

lemma kk_identity (k : ℕ) (hk : 2 ≤ k) : k + ((k - 1) * k - 1) = k ^ 2 - 1 := by
  obtain ⟨m, rfl⟩ : ∃ m, k = m + 2 := ⟨k - 2, by omega⟩
  rw [show m + 2 - 1 = m + 1 by omega]
  ring_nf
  omega

lemma kk_cast (k : ℕ) (hk : 2 ≤ k) : (((k - 1) * k - 1 : ℕ) : ℝ) = (k : ℝ) ^ 2 - k - 1 := by
  obtain ⟨m, rfl⟩ : ∃ m, k = m + 2 := ⟨k - 2, by omega⟩
  rw [show m + 2 - 1 = m + 1 by omega]
  have : 1 ≤ (m + 1) * (m + 2) := Nat.one_le_iff_ne_zero.mpr (by positivity)
  push_cast [Nat.cast_sub this]
  ring

lemma sq_sub_one_eq (k : ℕ) (hk : 1 ≤ k) : (k - 1) * (k + 1) = k ^ 2 - 1 := by
  obtain ⟨m, rfl⟩ : ∃ m, k = m + 1 := ⟨k - 1, by omega⟩
  rw [Nat.add_sub_cancel]
  symm; apply Nat.sub_eq_of_eq_add; ring

/-- Real core of the bound on a cross term `T_q`. -/
lemma T_core (k' e1 : ℕ) (H Bq Bq' M p0 : ℝ) (hk'3 : 3 ≤ k') (hH : 0 < H) (hBq0 : 0 < Bq)
    (hBq1 : Bq ≤ 1) (hBq' : 0 ≤ Bq') (hp0 : 0 < p0) (hp0Bq : p0 ≤ Bq)
    (hpow : H * Bq ^ (k' ^ 2 - 1) = ((k' : ℝ) ^ 2 - k' - 1) / (2 * Real.exp 1))
    (he1 : (k' - 1) * (k' + 1) - 1 ≤ e1) (he1R : (k' : ℝ) ^ 2 - k' - 1 ≤ e1)
    (hM : (k' : ℝ) + 1 ≤ M) :
    H * (Bq ^ e1 - Bq' ^ e1) / (e1 * M) ≤ 1 / (2 * Real.exp 1 * p0 * ((k' : ℝ) + 1)) := by
  have hk'R : (3 : ℝ) ≤ k' := by exact_mod_cast hk'3
  have h6 : (6 : ℝ) ≤ k' * (k' - 1) :=
    le_trans (by norm_num) (mul_le_mul hk'R (by linarith : (2 : ℝ) ≤ k' - 1) (by norm_num)
      (by linarith))
  have hA : 0 < (k' : ℝ) ^ 2 - k' - 1 := by
    have : (k' : ℝ) ^ 2 - k' - 1 = k' * (k' - 1) - 1 := by ring
    linarith
  have hexp : 0 < Real.exp 1 := Real.exp_pos 1
  have hsq := sq_sub_one_eq k' (by omega)
  have hn2 : (k' - 1) * (k' + 1) ≠ 0 := by
    have : 1 * 4 ≤ (k' - 1) * (k' + 1) := Nat.mul_le_mul (by omega) (by omega)
    omega
  have h1 : Bq ^ e1 ≤ Bq ^ ((k' - 1) * (k' + 1) - 1) := pow_le_pow_of_le_one hBq0.le hBq1 he1
  have h2 : Bq ^ ((k' - 1) * (k' + 1) - 1) = Bq ^ (k' ^ 2 - 1) / Bq := by
    rw [eq_div_iff hBq0.ne', pow_sub_one_mul hn2, hsq]
  have hHB : H * Bq ^ e1 ≤ ((k' : ℝ) ^ 2 - k' - 1) / (2 * Real.exp 1 * p0) := by
    calc H * Bq ^ e1 ≤ H * (Bq ^ (k' ^ 2 - 1) / Bq) := by
          rw [← h2]; exact mul_le_mul_of_nonneg_left h1 hH.le
      _ = ((k' : ℝ) ^ 2 - k' - 1) / (2 * Real.exp 1) / Bq := by rw [← hpow]; ring
      _ ≤ ((k' : ℝ) ^ 2 - k' - 1) / (2 * Real.exp 1) / p0 :=
          div_le_div_of_nonneg_left (by positivity) hp0 hp0Bq
      _ = _ := by rw [div_div]
  have hBq'e : 0 ≤ Bq' ^ e1 := pow_nonneg hBq' _
  have he1pos : (0 : ℝ) < e1 := lt_of_lt_of_le hA he1R
  have hden : ((k' : ℝ) ^ 2 - k' - 1) * ((k' : ℝ) + 1) ≤ e1 * M :=
    mul_le_mul he1R hM (by positivity) he1pos.le
  have hMpos : 0 < M := by have : (0 : ℝ) < (k' : ℝ) + 1 := by positivity
                           linarith
  have hk1 : (0 : ℝ) < (k' : ℝ) + 1 := by positivity
  have hAne := hA.ne'
  calc H * (Bq ^ e1 - Bq' ^ e1) / (e1 * M) ≤ H * Bq ^ e1 / (e1 * M) := by
        apply div_le_div_of_nonneg_right _ (mul_nonneg he1pos.le hMpos.le)
        exact mul_le_mul_of_nonneg_left (by linarith) hH.le
    _ ≤ (((k' : ℝ) ^ 2 - k' - 1) / (2 * Real.exp 1 * p0)) /
          (((k' : ℝ) ^ 2 - k' - 1) * ((k' : ℝ) + 1)) :=
        div_le_div₀ (div_nonneg hA.le (by positivity)) hHB (mul_pos hA hk1) hden
    _ = _ := by
        have hX : (k' : ℝ) * (k' - 1) - 1 ≠ 0 := ne_of_gt (by linarith)
        field_simp

/-- Real core of the bound on a cross term of `A_p`. -/
lemma cross_core (k' d kstar : ℕ) (T p0 Bp : ℝ) (hk3 : 3 ≤ kstar) (hk' : kstar ≤ k')
    (hp0 : 0 < p0) (hBp0 : 0 ≤ Bp) (hBp2 : Bp ≤ 1 / 2)
    (hT : T ≤ 1 / (2 * Real.exp 1 * p0 * ((k' : ℝ) + 1))) :
    (((k' + d : ℕ) : ℝ) + 1) * Bp ^ (k' + d) * ((1 + 1 / (k' : ℝ)) ^ (k' + d) * T) ≤
      (1 / 2) ^ (kstar + 1) * cβ kstar ^ d / p0 := by
  have hk'R : (3 : ℝ) ≤ k' := by exact_mod_cast le_trans hk3 hk'
  have hexp : 0 < Real.exp 1 := Real.exp_pos 1
  set X := (1 + 1 / (k' : ℝ)) ^ (k' + d)
  have hX0 : 0 ≤ X := by positivity
  have hX : X ≤ Real.exp 1 * (1 + 1 / (k' : ℝ)) ^ d := by
    simp only [X]; rw [pow_add]
    exact mul_le_mul_of_nonneg_right (one_add_inv_pow_lt_exp (by omega)).le (by positivity)
  have hbern : (((k' + d : ℕ) : ℝ) + 1) / ((k' : ℝ) + 1) ≤ (1 + 1 / ((k' : ℝ) + 1)) ^ d := by
    have := one_add_mul_le_pow (show (-2 : ℝ) ≤ 1 / ((k' : ℝ) + 1) by
      have : (0 : ℝ) ≤ 1 / ((k' : ℝ) + 1) := by positivity
      linarith) d
    calc (((k' + d : ℕ) : ℝ) + 1) / ((k' : ℝ) + 1) = 1 + d * (1 / ((k' : ℝ) + 1)) := by
          push_cast; field_simp; ring
      _ ≤ _ := this
  have hBpk : Bp ^ (k' + d) ≤ (1 / 2) ^ (k' + d) := pow_le_pow_left₀ hBp0 hBp2 _
  have hβ : cβ k' ^ d ≤ cβ kstar ^ d := pow_le_pow_left₀ (cβ_nonneg _) (cβ_anti (by omega) hk') d
  have h2 : (1 / 2 : ℝ) ^ (k' + 1) ≤ (1 / 2) ^ (kstar + 1) :=
    pow_le_pow_of_le_one (by norm_num) (by norm_num) (by omega)
  set K : ℝ := ((k' + d : ℕ) : ℝ) + 1
  have hK : 0 ≤ K := by positivity
  set U := 1 / (2 * Real.exp 1 * p0 * ((k' : ℝ) + 1))
  have hstep : K * Bp ^ (k' + d) * (X * T) ≤ K * (1 / 2) ^ (k' + d) *
      ((Real.exp 1 * (1 + 1 / (k' : ℝ)) ^ d) * U) := by
    rcases le_or_gt 0 T with hT0 | hT0
    · have hprod : X * T ≤ (Real.exp 1 * (1 + 1 / (k' : ℝ)) ^ d) * U :=
        mul_le_mul hX hT hT0 (by positivity)
      exact mul_le_mul (mul_le_mul_of_nonneg_left hBpk hK) hprod (mul_nonneg hX0 hT0)
        (by positivity)
    · have : K * Bp ^ (k' + d) * (X * T) ≤ 0 :=
        mul_nonpos_of_nonneg_of_nonpos (by positivity) (mul_nonpos_of_nonneg_of_nonpos hX0 hT0.le)
      exact le_trans this (by positivity)
  calc K * Bp ^ (k' + d) * (X * T)
      ≤ K * (1 / 2) ^ (k' + d) * ((Real.exp 1 * (1 + 1 / (k' : ℝ)) ^ d) * U) := hstep
    _ = (K / ((k' : ℝ) + 1)) * ((1 / 2) ^ (k' + d) * (1 + 1 / (k' : ℝ)) ^ d / (2 * p0)) := by
        simp only [U]; field_simp
    _ ≤ (1 + 1 / ((k' : ℝ) + 1)) ^ d * ((1 / 2) ^ (k' + d) * (1 + 1 / (k' : ℝ)) ^ d / (2 * p0)) :=
        mul_le_mul_of_nonneg_right hbern (by positivity)
    _ = (1 / 2) ^ (k' + 1) * cβ k' ^ d / p0 := by
        unfold cβ; simp only [div_pow, mul_pow, pow_add, one_pow]; field_simp
    _ ≤ (1 / 2) ^ (kstar + 1) * cβ kstar ^ d / p0 := by
        apply div_le_div_of_nonneg_right _ hp0.le
        exact mul_le_mul h2 hβ (pow_nonneg (cβ_nonneg _) _) (by positivity)

section Canon3

variable {V R : ℤ} (hR : 1 ≤ R) (hh : 1 ≤ thH V R)
include hR hh

lemma thM_ge (q : ℕ) : ((cκ V R q : ℝ) + 1) ≤ (thM (cκ V R) (cb V R) q : ℝ) := by
  have : cκ V R q + 1 ≤ thM (cκ V R) (cb V R) q := by unfold thM; omega
  exact_mod_cast this

/-- The term `q = p` of `A_p`: `(κ_p + 1) b_p^{κ_p} T_p < 1/2`. -/
lemma A_term_self {p : ℕ} (hp : 1 ≤ p) (hpP : p ≤ cP V R) :
    ((cκ V R p : ℝ) + 1) * cb V R p ^ cκ V R p *
      ((1 + 1 / (cκ V R p : ℝ)) ^ cκ V R p *
        (thH V R * (cb V R p ^ (thEta (cκ V R) p p - 1) -
            cb V R (p - 1) ^ (thEta (cκ V R) p p - 1)) /
          (((thEta (cκ V R) p p - 1 : ℕ) : ℝ) * thM (cκ V R) (cb V R) p))) < 1 / 2 := by
  have hM := thM_ge hR hh p
  set k := cκ V R p with hk
  have hk2 : 2 ≤ k := by have := (kf_spec hR hh).1; rw [hk]; unfold cκ; omega
  have he : thEta (cκ V R) p p = (k - 1) * k := rfl
  rw [he] at *
  set e1 := (k - 1) * k - 1 with he1
  have he1R : (e1 : ℝ) = (k : ℝ) ^ 2 - k - 1 := kk_cast k hk2
  have he1pos : (0 : ℝ) < e1 := by rw [he1R]; have := kk_ge_one hk2; linarith
  set B := cb V R p
  set B' := cb V R (p - 1)
  set H := thH V R
  set M := (thM (cκ V R) (cb V R) p : ℝ)
  have hB0 : 0 < B := cb_pos hR hh p
  have hB'0 : 0 ≤ B' := (cb_pos hR hh (p - 1)).le
  have hH : 0 < H := thH_pos hR hh
  have hkR : (2 : ℝ) ≤ k := by exact_mod_cast hk2
  have hX0 : 0 ≤ (1 + 1 / (k : ℝ)) ^ k := by positivity
  have hXe := one_add_inv_pow_lt_exp (k := k) (by omega)
  have hpow : B ^ (k ^ 2 - 1) ≤ ((k : ℝ) ^ 2 - k - 1) / (2 * Real.exp 1 * H) := by
    rw [← canonPi_pow hH hk2]
    exact pow_le_pow_left₀ hB0.le (cb_le_canonPi hR hh hp hpP) _
  have hBB : B ^ k * B ^ e1 = B ^ (k ^ 2 - 1) := by rw [← pow_add, kk_identity k hk2]
  have hT : H * (B ^ e1 - B' ^ e1) / (e1 * M) ≤ H * B ^ e1 / (e1 * ((k : ℝ) + 1)) := by
    apply div_le_div₀ (by positivity) _ (by positivity) (by nlinarith)
    have : 0 ≤ B' ^ e1 := pow_nonneg hB'0 _
    nlinarith
  have hexp : 0 < Real.exp 1 := Real.exp_pos 1
  calc ((k : ℝ) + 1) * B ^ k * ((1 + 1 / (k : ℝ)) ^ k * (H * (B ^ e1 - B' ^ e1) / (e1 * M)))
      ≤ ((k : ℝ) + 1) * B ^ k * ((1 + 1 / (k : ℝ)) ^ k * (H * B ^ e1 / (e1 * ((k : ℝ) + 1)))) := by
        apply mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left hT hX0) (by positivity)
    _ = (1 + 1 / (k : ℝ)) ^ k * H * (B ^ k * B ^ e1) / e1 := by field_simp
    _ ≤ (1 + 1 / (k : ℝ)) ^ k * H * (((k : ℝ) ^ 2 - k - 1) / (2 * Real.exp 1 * H)) / e1 := by
        rw [hBB]
        apply div_le_div_of_nonneg_right _ he1pos.le
        exact mul_le_mul_of_nonneg_left hpow (by positivity)
    _ = (1 + 1 / (k : ℝ)) ^ k / (2 * Real.exp 1) := by
        rw [he1R]
        have hne : (k : ℝ) * (k - 1) - 1 ≠ 0 := by nlinarith
        field_simp
    _ < Real.exp 1 / (2 * Real.exp 1) := by
        apply div_lt_div_of_pos_right hXe (by positivity)
    _ = 1 / 2 := by field_simp

/-- A term `q < p` of the first sum of `A_p`:
`(κ_p + 1) b_p^{κ_p} T_q ≤ 2^{-k*-1} β(k*)^{p-q} / p₀`. -/
lemma A_term_cross (p0 : ℝ) (kstar : ℕ) (hp0 : 0 < p0) (hp0lo : p0 ≤ piLo V R)
    (hk3 : 3 ≤ kstar) (hkf : kstar ≤ kf V R) {q p : ℕ} (hq : 1 ≤ q) (hqp : q < p)
    (hpP : p ≤ cP V R) :
    ((cκ V R p : ℝ) + 1) * cb V R p ^ cκ V R p *
      ((1 + 1 / (cκ V R q : ℝ)) ^ cκ V R p *
        (thH V R * (cb V R q ^ (thEta (cκ V R) q p - 1) -
            cb V R (q - 1) ^ (thEta (cκ V R) q p - 1)) /
          (((thEta (cκ V R) q p - 1 : ℕ) : ℝ) * thM (cκ V R) (cb V R) q))) ≤
      (1 / 2) ^ (kstar + 1) * cβ kstar ^ (p - q) / p0 := by
  have hkk : cκ V R p = cκ V R q + (p - q) := by unfold cκ; omega
  have hk'3 : kstar ≤ cκ V R q := by unfold cκ; omega
  have he : thEta (cκ V R) q p = (cκ V R q - 1) * cκ V R p := rfl
  have hhalf : piHi V R < 1 / 2 := piHi_lt_half hR hh
  have hT := T_core (cκ V R q) (thEta (cκ V R) q p - 1) (thH V R) (cb V R q) (cb V R (q - 1))
    (thM (cκ V R) (cb V R) q : ℝ) p0 (by omega) (thH_pos hR hh) (cb_pos hR hh q)
    (by linarith [cb_le_piHi hR hh q]) (cb_pos hR hh (q - 1)).le hp0
    (by have := cb_zero_lt hR hh hq (by omega); rw [cb_zero] at this; linarith)
    (by rw [cb_of_lt hR hh hq (by omega), canonPi_pow (thH_pos hR hh) (by omega)]; field_simp)
    (by rw [he, hkk]; exact Nat.sub_le_sub_right (Nat.mul_le_mul_left _ (by omega)) 1)
    (by
      rw [he, hkk]
      have hk'R : (3 : ℝ) ≤ cκ V R q := by exact_mod_cast le_trans hk3 hk'3
      have h1 : 1 ≤ (cκ V R q - 1) * (cκ V R q + (p - q)) := by
        have : 1 * 1 ≤ (cκ V R q - 1) * (cκ V R q + (p - q)) := Nat.mul_le_mul (by omega) (by omega)
        omega
      have hd : (1 : ℝ) ≤ ((p - q : ℕ) : ℝ) := by exact_mod_cast (show 1 ≤ p - q by omega)
      push_cast [Nat.cast_sub h1, Nat.cast_sub (show 1 ≤ cκ V R q by omega)]
      nlinarith)
    (thM_ge hR hh q)
  have := cross_core (cκ V R q) (p - q) kstar _ p0 (cb V R p) hk3 hk'3 hp0
    (cb_pos hR hh p).le (by linarith [cb_le_piHi hR hh p]) hT
  rw [← hkk] at this
  exact this

/-- A term `q < p` of the second sum of `A_p`: `(κ_p + 1) b_p^{κ_p} T'_q ≤ (κ_p + 1) θ(k*)^{κ_p}`. -/
lemma A_term_two (kstar : ℕ) (hk3 : 3 ≤ kstar) (hkf : kstar ≤ kf V R) {q p : ℕ} (hq : 1 ≤ q)
    (hqp : q < p) (hpP : p ≤ cP V R) :
    ((cκ V R p : ℝ) + 1) * cb V R p ^ cκ V R p *
      ((1 + 1 / (cκ V R q : ℝ)) ^ cκ V R p * cb V R q ^ thEta (cκ V R) q p) ≤
      ((cκ V R p : ℝ) + 1) * cθ kstar ^ cκ V R p := by
  set k := cκ V R p
  set k' := cκ V R q with hk'
  have hk'3 : kstar ≤ k' := by rw [hk']; unfold cκ; omega
  have he : thEta (cκ V R) q p = (k' - 1) * k := rfl
  rw [he]
  set Bp := cb V R p
  set Bq := cb V R q
  have hBp0 : 0 < Bp := cb_pos hR hh p
  have hBq0 : 0 < Bq := cb_pos hR hh q
  have hhalf : piHi V R < 1 / 2 := piHi_lt_half hR hh
  have hBp2 : Bp ≤ 1 / 2 := by linarith [cb_le_piHi hR hh p]
  have hBq2 : Bq ≤ 1 / 2 := by linarith [cb_le_piHi hR hh q]
  have hk'R : (3 : ℝ) ≤ k' := by exact_mod_cast le_trans hk3 hk'3
  have h43 : 1 + 1 / (k' : ℝ) ≤ 4 / 3 := by
    have : 1 / (k' : ℝ) ≤ 1 / 3 := one_div_le_one_div_of_le (by norm_num) hk'R
    linarith
  have hBqη : Bq ^ ((k' - 1) * k) ≤ ((1 / 2) ^ (kstar - 1)) ^ k := by
    rw [pow_mul]
    apply pow_le_pow_left₀ (by positivity)
    calc Bq ^ (k' - 1) ≤ (1 / 2) ^ (k' - 1) := pow_le_pow_left₀ hBq0.le hBq2 _
      _ ≤ (1 / 2) ^ (kstar - 1) := pow_le_pow_of_le_one (by norm_num) (by norm_num) (by omega)
  have h1 : (1 + 1 / (k' : ℝ)) ^ k ≤ (4 / 3) ^ k := pow_le_pow_left₀ (by positivity) h43 k
  have h2 : Bp ^ k ≤ (1 / 2) ^ k := pow_le_pow_left₀ hBp0.le hBp2 k
  have hθ : cθ kstar ^ k = (4 / 3) ^ k * (1 / 2) ^ k * ((1 / 2) ^ (kstar - 1)) ^ k := by
    unfold cθ; rw [← mul_pow, ← mul_pow]; congr 1; ring
  rw [hθ]
  have := mul_le_mul (mul_le_mul h2 h1 (by positivity) (by positivity)) hBqη (by positivity)
    (by positivity)
  calc ((k : ℝ) + 1) * Bp ^ k * ((1 + 1 / (k' : ℝ)) ^ k * Bq ^ ((k' - 1) * k))
      = ((k : ℝ) + 1) * (Bp ^ k * (1 + 1 / (k' : ℝ)) ^ k * Bq ^ ((k' - 1) * k)) := by ring
    _ ≤ ((k : ℝ) + 1) * ((1 / 2) ^ k * (4 / 3) ^ k * ((1 / 2) ^ (kstar - 1)) ^ k) :=
        mul_le_mul_of_nonneg_left this (by positivity)
    _ = _ := by ring

/-- **The condition on `A_p`** (proof of Lemma 13): if `0 < p₀ ≤ π_lo`, `Λ₀ ≤ Λ_h`, `k* ≥ 3`,
(K1) `((k* - 1)² - 1) log(1/p₀) + log((k* - 1)² - k*) ≤ Λ₀` and
(K2) `2^{-k*-1} β(k*)/((1 - β(k*)) p₀) + (k* + 1)(k* + 2) θ(k*)^{k*+1} ≤ 1/2`, then the canonical
threshold data satisfy `A_p < 1/(κ_p + 1)` for every `p`. -/
theorem canon_A (p0 Λ0 : ℝ) (kstar : ℕ) (hp0 : 0 < p0) (hp0lo : p0 ≤ piLo V R)
    (hΛ : Λ0 ≤ canonL (thH V R)) (hk3 : 3 ≤ kstar)
    (K1 : (((kstar : ℝ) - 1) ^ 2 - 1) * Real.log (1 / p0) +
      Real.log (((kstar : ℝ) - 1) ^ 2 - kstar) ≤ Λ0)
    (K2 : (1 / 2) ^ (kstar + 1) * cβ kstar / ((1 - cβ kstar) * p0) +
      ((kstar : ℝ) + 1) * ((kstar : ℝ) + 2) * cθ kstar ^ (kstar + 1) ≤ 1 / 2) :
    ∀ p, 1 ≤ p → p ≤ cP V R → thA V R (cκ V R) (cb V R) p < 1 / ((cκ V R p : ℝ) + 1) := by
  intro p hp hpP
  have hkf := canon_kf_ge hR hh p0 Λ0 kstar hp0 hp0lo hΛ hk3 K1
  have hkp : kf V R + p - 1 = cκ V R p := rfl
  set k := cκ V R p with hk
  have hk0 : (0 : ℝ) < (k : ℝ) + 1 := by positivity
  set Bp := cb V R p
  have hBp0 : 0 ≤ Bp := (cb_pos hR hh p).le
  set T1 : ℕ → ℝ := fun q => (1 + 1 / (cκ V R q : ℝ)) ^ k *
      (thH V R * (cb V R q ^ (thEta (cκ V R) q p - 1) - cb V R (q - 1) ^ (thEta (cκ V R) q p - 1)) /
        (((thEta (cκ V R) q p - 1 : ℕ) : ℝ) * thM (cκ V R) (cb V R) q)) with hT1
  set T2 : ℕ → ℝ := fun q => (1 + 1 / (cκ V R q : ℝ)) ^ k * cb V R q ^ thEta (cκ V R) q p with hT2
  have hA : thA V R (cκ V R) (cb V R) p =
      Bp ^ k * ((∑ q ∈ Ico 1 p, T1 q) + T1 p + ∑ q ∈ Ico 1 p, T2 q) := by
    unfold thA
    rw [← Finset.Ico_add_one_right_eq_Icc, sum_Ico_succ_top hp]
  -- the three bounds
  have hself : ((k : ℝ) + 1) * Bp ^ k * T1 p < 1 / 2 := A_term_self hR hh hp hpP
  have hcross : ∑ q ∈ Ico 1 p, ((k : ℝ) + 1) * Bp ^ k * T1 q ≤
      (1 / 2) ^ (kstar + 1) * cβ kstar / ((1 - cβ kstar) * p0) := by
    have hβ1 := cβ_lt_one hk3
    have hβ0 := cβ_nonneg kstar
    calc ∑ q ∈ Ico 1 p, ((k : ℝ) + 1) * Bp ^ k * T1 q
        ≤ ∑ q ∈ Ico 1 p, (1 / 2) ^ (kstar + 1) * cβ kstar ^ (p - q) / p0 := by
          apply sum_le_sum; intro q hq; rw [mem_Ico] at hq
          exact A_term_cross hR hh p0 kstar hp0 hp0lo hk3 hkf hq.1 hq.2 hpP
      _ = (1 / 2) ^ (kstar + 1) / p0 * ∑ q ∈ Ico 1 p, cβ kstar ^ (p - q) := by
          rw [mul_sum]; apply sum_congr rfl; intro q _; ring
      _ ≤ (1 / 2) ^ (kstar + 1) / p0 * (cβ kstar / (1 - cβ kstar)) :=
          mul_le_mul_of_nonneg_left (geom_reflect _ hβ0 hβ1 p) (by positivity)
      _ = _ := by
          have : 1 - cβ kstar ≠ 0 := by linarith
          field_simp
  have htwo : ∑ q ∈ Ico 1 p, ((k : ℝ) + 1) * Bp ^ k * T2 q ≤
      ((kstar : ℝ) + 1) * ((kstar : ℝ) + 2) * cθ kstar ^ (kstar + 1) := by
    have hθ0 := cθ_nonneg kstar
    calc ∑ q ∈ Ico 1 p, ((k : ℝ) + 1) * Bp ^ k * T2 q
        ≤ ∑ q ∈ Ico 1 p, ((k : ℝ) + 1) * cθ kstar ^ k := by
          apply sum_le_sum; intro q hq; rw [mem_Ico] at hq
          exact A_term_two hR hh kstar hk3 hkf hq.1 hq.2 hpP
      _ = ((p - 1 : ℕ) : ℝ) * (((k : ℝ) + 1) * cθ kstar ^ k) := by
          rw [sum_const, Nat.card_Ico, nsmul_eq_mul]
      _ ≤ _ := by
          rcases Nat.lt_or_ge p 2 with hp2 | hp2
          · rw [show p - 1 = 0 by omega]; simp; positivity
          · have hkk : kstar + 1 ≤ k := by rw [hk]; unfold cκ; omega
            have hpk : ((p - 1 : ℕ) : ℝ) ≤ k := by
              have : p - 1 ≤ k := by rw [hk]; unfold cκ; omega
              exact_mod_cast this
            have := kθ_le hθ0 (cθ_le hk3) (k0 := kstar + 1) (by omega) k hkk
            push_cast at this
            calc ((p - 1 : ℕ) : ℝ) * (((k : ℝ) + 1) * cθ kstar ^ k)
                ≤ (k : ℝ) * (((k : ℝ) + 1) * cθ kstar ^ k) :=
                  mul_le_mul_of_nonneg_right hpk (by positivity)
              _ = (k : ℝ) * ((k : ℝ) + 1) * cθ kstar ^ k := by ring
              _ ≤ ((kstar : ℝ) + 1) * ((kstar : ℝ) + 1 + 1) * cθ kstar ^ (kstar + 1) := this
              _ = _ := by ring
  have htot : ((k : ℝ) + 1) * thA V R (cκ V R) (cb V R) p < 1 := by
    rw [hA]
    have e : ((k : ℝ) + 1) * (Bp ^ k * ((∑ q ∈ Ico 1 p, T1 q) + T1 p + ∑ q ∈ Ico 1 p, T2 q)) =
        ((k : ℝ) + 1) * Bp ^ k * T1 p + ∑ q ∈ Ico 1 p, ((k : ℝ) + 1) * Bp ^ k * T1 q +
          ∑ q ∈ Ico 1 p, ((k : ℝ) + 1) * Bp ^ k * T2 q := by
      rw [← mul_sum, ← mul_sum]; ring
    rw [e]
    linarith
  rw [lt_div_iff₀ hk0]
  linarith

end Canon3

end KtMinor45


==> anc/lean/KtMinor45/LargeCount.lean <==
import KtMinor45.LargeCanon

/-!
# The count `𝒩` in the proof of Lemma 13

`γ(π) = (1 + π) √(1/log(1/π) + 1/80) + (2 + π)/√80`.  If `Λ_h ≥ 80`, then `μ(π) ≤ √Λ_h γ(π)`, and
so `𝒩 ≥ (h / √Λ_h) ∫_a^b dπ / (π² γ(π))` for `π_lo ≤ a ≤ b ≤ π_hi`.  The integral is bounded
below by `∑_i (1/x_i - 1/x_{i+1}) / g_i` for a grid `a = x_0 < ⋯ < x_n = b` and `g_i ≥ γ(x_{i+1})`.
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45

open Finset

/-- `γ(π) = (1 + π) √(1/log(1/π) + 1/80) + (2 + π)/√80`. -/
noncomputable def gam (π : ℝ) : ℝ :=
  (1 + π) * √(1 / Real.log (1 / π) + 1 / 80) + (2 + π) / √80

lemma log_inv_pos {π : ℝ} (h0 : 0 < π) (h1 : π < 1) : 0 < Real.log (1 / π) :=
  Real.log_pos (by rw [lt_div_iff₀ h0]; linarith)

lemma gam_pos {π : ℝ} (h0 : 0 < π) : 0 < gam π := by
  unfold gam
  have : 0 < (2 + π) / √80 := by positivity
  have : 0 ≤ (1 + π) * √(1 / Real.log (1 / π) + 1 / 80) := by positivity
  linarith

/-- `γ` is non-decreasing on `(0, 1)`. -/
lemma gam_mono {π π' : ℝ} (h0 : 0 < π) (hle : π ≤ π') (h1 : π' < 1) : gam π ≤ gam π' := by
  unfold gam
  have h0' : 0 < π' := lt_of_lt_of_le h0 hle
  have hl : 0 < Real.log (1 / π') := log_inv_pos h0' h1
  have hll : Real.log (1 / π') ≤ Real.log (1 / π) :=
    Real.log_le_log (by positivity) (one_div_le_one_div_of_le h0 hle)
  have hinv : 1 / Real.log (1 / π) ≤ 1 / Real.log (1 / π') := one_div_le_one_div_of_le hl hll
  have hs : √(1 / Real.log (1 / π) + 1 / 80) ≤ √(1 / Real.log (1 / π') + 1 / 80) :=
    Real.sqrt_le_sqrt (by linarith)
  have h2 : (2 + π) / √80 ≤ (2 + π') / √80 := div_le_div_of_nonneg_right (by linarith) (by positivity)
  have h3 : (1 + π) * √(1 / Real.log (1 / π) + 1 / 80) ≤ (1 + π') * √(1 / Real.log (1 / π') + 1 / 80) :=
    mul_le_mul (by linarith) hs (by positivity) (by linarith)
  linarith

/-- `μ̄(π) ≤ √Λ γ(π)` for `Λ ≥ 80`, where `μ̄(π) = (2 + π) + (1 + π) √(1 + Λ/log(1/π))`. -/
lemma mubar_le_gam {Λ π : ℝ} (hΛ : 80 ≤ Λ) (h0 : 0 < π) (h1 : π < 1) :
    (2 + π) + (1 + π) * √(1 + Λ / Real.log (1 / π)) ≤ √Λ * gam π := by
  have hl := log_inv_pos h0 h1
  have hΛ0 : 0 < Λ := by linarith
  unfold gam
  have e1 : √Λ * ((1 + π) * √(1 / Real.log (1 / π) + 1 / 80)) =
      (1 + π) * √(Λ / Real.log (1 / π) + Λ / 80) := by
    rw [← mul_assoc, mul_comm (√Λ), mul_assoc, ← Real.sqrt_mul hΛ0.le]
    congr 2; ring
  have e2 : √Λ * ((2 + π) / √80) = (2 + π) * √(Λ / 80) := by
    rw [Real.sqrt_div hΛ0.le]; ring
  rw [mul_add, e1, e2]
  have s1 : √(1 + Λ / Real.log (1 / π)) ≤ √(Λ / Real.log (1 / π) + Λ / 80) :=
    Real.sqrt_le_sqrt (by have : (1 : ℝ) ≤ Λ / 80 := by rw [le_div_iff₀ (by norm_num)]; linarith
                          linarith)
  have s2 : 1 ≤ √(Λ / 80) := by
    rw [Real.le_sqrt (by norm_num) (by positivity)]
    rw [one_pow, le_div_iff₀ (by norm_num)]; linarith
  have := mul_le_mul_of_nonneg_left s1 (by linarith : (0 : ℝ) ≤ 1 + π)
  have := mul_le_mul_of_nonneg_left s2 (by linarith : (0 : ℝ) ≤ 2 + π)
  linarith

/-- `1/(π² γ(π))` is non-increasing on `(0, 1)`. -/
lemma gam_integrand_antitoneOn {a b : ℝ} (ha : 0 < a) (hb : b < 1) :
    AntitoneOn (fun π => 1 / (π ^ 2 * gam π)) (Set.Icc a b) := by
  intro π hπ π' hπ' hle
  have h0 : 0 < π := lt_of_lt_of_le ha hπ.1
  apply one_div_le_one_div_of_le (mul_pos (by positivity) (gam_pos h0))
  exact mul_le_mul (pow_le_pow_left₀ h0.le hle 2) (gam_mono h0 hle (lt_of_le_of_lt hπ'.2 hb))
    (gam_pos h0).le (by positivity)

lemma gam_integrand_intervalIntegrable {a b : ℝ} (ha : 0 < a) (hab : a ≤ b) (hb : b < 1) :
    IntervalIntegrable (fun π => 1 / (π ^ 2 * gam π)) MeasureTheory.volume a b := by
  apply AntitoneOn.intervalIntegrable
  rw [Set.uIcc_of_le hab]
  exact gam_integrand_antitoneOn ha hb

/-- Lower bound for `∫_{x_0}^{x_n} dπ / (π² γ(π))` by a sum over a grid. -/
theorem gam_integral_ge (n : ℕ) (x g : ℕ → ℝ) (hx0 : 0 < x 0) (hxn : x n < 1)
    (hinc : ∀ i, i < n → x i ≤ x (i + 1)) (hg : ∀ i, i < n → gam (x (i + 1)) ≤ g i) :
    ∑ i ∈ range n, (1 / x i - 1 / x (i + 1)) / g i ≤
      ∫ π in x 0..x n, 1 / (π ^ 2 * gam π) := by
  induction n with
  | zero => simp
  | succ n ih =>
    have hmono : ∀ i, i ≤ n + 1 → x 0 ≤ x i := by
      intro i hi
      induction i with
      | zero => exact le_rfl
      | succ i ihi => exact le_trans (ihi (by omega)) (hinc i (by omega))
    have hmono' : ∀ i, i ≤ n + 1 → x i ≤ x (n + 1) := by
      intro i hi
      induction hi using Nat.decreasingInduction with
      | self => exact le_rfl
      | of_succ k hk ih' => exact le_trans (hinc k (by omega)) ih'
    have hxn' : x n < 1 := lt_of_le_of_lt (hinc n (by omega)) hxn
    have ih' := ih hxn' (fun i hi => hinc i (by omega)) (fun i hi => hg i (by omega))
    have hpos : 0 < x n := lt_of_lt_of_le hx0 (hmono n (by omega))
    have hgpos : 0 < g n := lt_of_lt_of_le (gam_pos (lt_of_lt_of_le hpos (hinc n (by omega))))
      (hg n (by omega))
    rw [sum_range_succ, ← intervalIntegral.integral_add_adjacent_intervals
      (gam_integrand_intervalIntegrable hx0 (hmono n (by omega)) hxn')
      (gam_integrand_intervalIntegrable hpos (hinc n (by omega)) hxn)]
    have hpiece : (1 / x n - 1 / x (n + 1)) / g n ≤
        ∫ π in x n..x (n + 1), 1 / (π ^ 2 * gam π) := by
      rw [← integral_one_div_sq_mul hpos (hinc n (by omega)) hgpos]
      apply intervalIntegral.integral_mono_on (hinc n (by omega))
      · apply ContinuousOn.intervalIntegrable
        rw [Set.uIcc_of_le (hinc n (by omega))]
        apply ContinuousOn.div continuousOn_const
        · exact (continuous_pow 2).continuousOn.mul continuousOn_const
        · intro π hπ; exact (mul_pos (pow_pos (lt_of_lt_of_le hpos hπ.1) 2) hgpos).ne'
      · exact gam_integrand_intervalIntegrable hpos (hinc n (by omega)) hxn
      · intro π hπ
        have h0 : 0 < π := lt_of_lt_of_le hpos hπ.1
        apply one_div_le_one_div_of_le (mul_pos (by positivity) (gam_pos h0))
        apply mul_le_mul_of_nonneg_left _ (by positivity)
        exact le_trans (gam_mono h0 hπ.2 hxn) (hg n (by omega))
    linarith

section Count

variable {V R : ℤ} (hR : 1 ≤ R) (hh : 1 ≤ thH V R)
include hR hh

/-- `𝒩 ≥ (h/√Λ_h) ∫_a^b dπ/(π² γ(π))` for canonical threshold data, `Λ_h ≥ 80` and
`π_lo ≤ a ≤ b ≤ π_hi`. -/
theorem canon_thN_ge (hΛ : 80 ≤ canonL (thH V R)) {a b : ℝ} (ha : piLo V R ≤ a) (hab : a ≤ b)
    (hb : b ≤ piHi V R) :
    thH V R / √(canonL (thH V R)) * ∫ π in a..b, 1 / (π ^ 2 * gam π) ≤
      thN V R (cP V R) (cκ V R) (cb V R) := by
  have hT := canon_thresh hR hh
  have hlo := piLo_pos hR hh
  have ha0 : 0 < a := lt_of_lt_of_le hlo ha
  have hhalf := piHi_lt_half hR hh
  have hb1 : b < 1 := by linarith
  have hH := thH_pos hR hh
  set Λ := canonL (thH V R)
  have hΛ0 : 0 < √Λ := Real.sqrt_pos.mpr (by linarith)
  set f := fun π => 1 / (π ^ 2 * (mu (cP V R) (cκ V R) (cb V R) π : ℝ))
  have hfi : IntervalIntegrable f MeasureTheory.volume (piLo V R) (piHi V R) :=
    integrand_intervalIntegrable hT le_rfl (piLo_lt_piHi hR hh).le le_rfl
  have hsub : ∫ π in a..b, f π ≤ ∫ π in piLo V R..piHi V R, f π := by
    apply intervalIntegral.integral_mono_interval ha hab hb
    · refine Filter.Eventually.of_forall (fun π => ?_)
      simp only [Pi.zero_apply, f]
      exact div_nonneg zero_le_one (mul_nonneg (sq_nonneg _) (Nat.cast_nonneg _))
    · exact hfi
  have hcmp : ∫ π in a..b, 1 / (π ^ 2 * gam π) / √Λ ≤ ∫ π in a..b, f π := by
    apply intervalIntegral.integral_mono_on hab
    · exact (gam_integrand_intervalIntegrable ha0 hab hb1).div_const _
    · exact integrand_intervalIntegrable hT ha hab hb
    · intro π hπ
      have h0 : 0 < π := lt_of_lt_of_le ha0 hπ.1
      have hπ1 : π < 1 := by linarith [hπ.2]
      have hmu := canon_mu hR hh (le_trans ha hπ.1) (le_trans hπ.2 hb)
      have hm := le_trans hmu (mubar_le_gam hΛ h0 hπ1)
      have hmu0 := mu_pos' (cP V R) (cκ V R) (cb V R) π
      simp only [f]
      rw [div_div]
      apply one_div_le_one_div_of_le (by positivity)
      calc π ^ 2 * (mu (cP V R) (cκ V R) (cb V R) π : ℝ) ≤ π ^ 2 * (√Λ * gam π) :=
            mul_le_mul_of_nonneg_left hm (by positivity)
        _ = π ^ 2 * gam π * √Λ := by ring
  rw [intervalIntegral.integral_div] at hcmp
  unfold thN
  calc thH V R / √Λ * ∫ π in a..b, 1 / (π ^ 2 * gam π)
      = thH V R * ((∫ π in a..b, 1 / (π ^ 2 * gam π)) / √Λ) := by ring
    _ ≤ thH V R * ∫ π in piLo V R..piHi V R, f π :=
        mul_le_mul_of_nonneg_left (le_trans hcmp hsub) hH.le

end Count

end KtMinor45


==> anc/lean/KtMinor45/LargeGam.lean <==
import KtMinor45.LargeCount
import KtMinor45.LogBounds

/-!
# A checkable lower bound for `∫_a^b dπ / (π² γ(π))`

On the grid `x_i = a + (b - a) i / n`, `γ(x_{i+1}) ≤ (1 + x) s_i + (2 + x) s₈₀` whenever
`ℓ := logZLo 25 (1/x) > 0` (a lower bound for `log(1/x)`), `s_i ≥ 0`, `s_i² ≥ 1/ℓ + 1/80`
(here `x = x_{i+1}`) and `s₈₀² ≥ 1/80`.
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45

open Finset

/-- `s₈₀ ≥ 1/√80`. -/
def s80 : ℚ := 1118034 / 10 ^ 7

/-- A rational lower bound for `log(1/x)`. -/
def lgLo (x : ℚ) : ℚ := logZLo 25 (1 / x)

/-- The upper bound `(1 + x) s + (2 + x) s₈₀` for `γ(x)`. -/
def gUp (x s : ℚ) : ℚ := (1 + x) * s + (2 + x) * s80

/-- The hypotheses on `s` at a grid point `x`. -/
def gOK (x s : ℚ) : Bool :=
  decide (0 < lgLo x) && decide (0 ≤ s) && decide (1 / lgLo x + 1 / 80 ≤ s ^ 2)

/-- `x_i = a + (b - a) i / n`. -/
def gridX (a b : ℚ) (n i : ℕ) : ℚ := a + (b - a) * i / n

/-- `∑_{i<m} (1/x_i - 1/x_{i+1}) / gUp(x_{i+1}, s_i)`. -/
def gamSum (a b : ℚ) (n : ℕ) (ss : List ℚ) : ℕ → ℚ
  | 0 => 0
  | i + 1 => gamSum a b n ss i +
      (1 / gridX a b n i - 1 / gridX a b n (i + 1)) / gUp (gridX a b n (i + 1)) (ss.getD i 0)

/-- The checks: `0 < a < b < 1`, `n > 0`, and `gOK` at every grid point. -/
def gamOK (a b : ℚ) (n : ℕ) (ss : List ℚ) : Bool :=
  decide (0 < a) && decide (a < b) && decide (b < 1) && decide (0 < n) &&
    (List.range n).all (fun i => gOK (gridX a b n (i + 1)) (ss.getD i 0))

lemma gam_le_gUp {x s : ℚ} (hx0 : 0 < (x : ℝ)) (hx1 : (x : ℝ) ≤ 1) (h : gOK x s = true) :
    gam (x : ℝ) ≤ (gUp x s : ℝ) := by
  simp only [gOK, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨⟨hl0, hs0⟩, hs2⟩ := h
  have hx1' : (1 : ℚ) ≤ 1 / x := by
    rw [le_div_iff₀ (by exact_mod_cast hx0)]; simpa using (by exact_mod_cast hx1 : x ≤ 1)
  have hlog := (logZ_sound 25 (1 / x) hx1').1
  have hl0' : (0 : ℝ) < lgLo x := by exact_mod_cast hl0
  have hlg : (lgLo x : ℝ) ≤ Real.log (1 / (x : ℝ)) := by
    unfold lgLo; push_cast at hlog ⊢; exact hlog
  have hinv : 1 / Real.log (1 / (x : ℝ)) ≤ 1 / (lgLo x : ℝ) := one_div_le_one_div_of_le hl0' hlg
  have hs2' : ((1 / lgLo x + 1 / 80 : ℚ) : ℝ) ≤ ((s ^ 2 : ℚ) : ℝ) := by exact_mod_cast hs2
  push_cast at hs2'
  have hs0' : (0 : ℝ) ≤ s := by exact_mod_cast hs0
  have hsq : √(1 / Real.log (1 / (x : ℝ)) + 1 / 80) ≤ s := by
    rw [Real.sqrt_le_left hs0']; linarith
  have h80 : 1 / √80 ≤ (s80 : ℝ) := by
    rw [div_le_iff₀ (by positivity)]
    have h1 : (1 : ℝ) / 80 ≤ (s80 : ℝ) ^ 2 := by unfold s80; norm_num
    have h2 : √(1 / 80) ≤ (s80 : ℝ) := by rw [Real.sqrt_le_left (by unfold s80; norm_num)]; exact h1
    have h3 : √(1 / 80 : ℝ) * √80 = 1 := by
      rw [← Real.sqrt_mul (by norm_num)]; norm_num
    nlinarith [Real.sqrt_nonneg (80 : ℝ)]
  unfold gam gUp
  push_cast
  have e : (2 + (x : ℝ)) / √80 = (2 + (x : ℝ)) * (1 / √80) := by ring
  rw [e]
  have := mul_le_mul_of_nonneg_left hsq (by linarith : (0 : ℝ) ≤ 1 + x)
  have := mul_le_mul_of_nonneg_left h80 (by linarith : (0 : ℝ) ≤ 2 + x)
  linarith

/-- Soundness: `gamSum ≤ ∫_a^b dπ / (π² γ(π))`. -/
theorem gamSum_le {a b : ℚ} {n : ℕ} {ss : List ℚ} (h : gamOK a b n ss = true) :
    (gamSum a b n ss n : ℝ) ≤ ∫ π in (a : ℝ)..(b : ℝ), 1 / (π ^ 2 * gam π) := by
  simp only [gamOK, Bool.and_eq_true, decide_eq_true_eq, List.all_eq_true, List.mem_range] at h
  obtain ⟨⟨⟨⟨ha, hab⟩, hb⟩, hn⟩, hg⟩ := h
  set x : ℕ → ℝ := fun i => ((gridX a b n i : ℚ) : ℝ) with hxdef
  set g : ℕ → ℝ := fun i => ((gUp (gridX a b n (i + 1)) (ss.getD i 0) : ℚ) : ℝ)
  have hnR : (0 : ℚ) < n := by exact_mod_cast hn
  have hx : ∀ i, i ≤ n → (a : ℚ) ≤ gridX a b n i ∧ gridX a b n i ≤ b := by
    intro i hi
    unfold gridX
    have hi' : (i : ℚ) ≤ n := by exact_mod_cast hi
    constructor
    · have : 0 ≤ (b - a) * i / n := by positivity
      linarith
    · have : (b - a) * i / n ≤ b - a := by
        rw [div_le_iff₀ hnR]; nlinarith
      linarith
  have hx0 : x 0 = a := by simp [hxdef, gridX]
  have hxn : x n = b := by simp [hxdef, gridX]; field_simp; ring
  have hinc : ∀ i, i < n → x i ≤ x (i + 1) := by
    intro i hi
    simp only [hxdef, gridX]
    have : ((a + (b - a) * i / n : ℚ)) ≤ a + (b - a) * ((i + 1 : ℕ) : ℚ) / n := by
      apply add_le_add_right
      apply div_le_div_of_nonneg_right _ hnR.le
      apply mul_le_mul_of_nonneg_left (by exact_mod_cast Nat.le_succ i) (by linarith)
    exact_mod_cast this
  have hgam : ∀ i, i < n → gam (x (i + 1)) ≤ g i := by
    intro i hi
    have hxi := hx (i + 1) hi
    apply gam_le_gUp
    · have : (0 : ℚ) < gridX a b n (i + 1) := lt_of_lt_of_le ha hxi.1
      exact_mod_cast this
    · have : gridX a b n (i + 1) ≤ 1 := le_trans hxi.2 hb.le
      exact_mod_cast this
    · exact hg i hi
  have hsum : (gamSum a b n ss n : ℝ) = ∑ i ∈ range n, (1 / x i - 1 / x (i + 1)) / g i := by
    have key : ∀ m, (gamSum a b n ss m : ℝ) = ∑ i ∈ range m, (1 / x i - 1 / x (i + 1)) / g i := by
      intro m
      induction m with
      | zero => simp [gamSum]
      | succ m ih => rw [gamSum, sum_range_succ, ← ih]; push_cast; rfl
    exact key n
  rw [hsum, ← hx0, ← hxn]
  exact gam_integral_ge n x g (by rw [hx0]; exact_mod_cast ha) (by rw [hxn]; exact_mod_cast hb)
    hinc hgam

end KtMinor45


==> anc/lean/KtMinor45/LargeNum.lean <==
import KtMinor45.LargeGam

/-!
# Numerical facts for Lemma 13 (the range `log t ≥ 80`)

All facts are checked by the kernel (`decide +kernel`) in exact rational arithmetic, with rational
bounds for logarithms (`KtMinor45.log_sound`, `logZ_sound`).  The data (square-root bounds on the
grids) were computed by `scripts/large_consts.py`; they are not trusted.
-/

set_option linter.unusedVariables false

namespace KtMinor45



/-! ## Rational bounds for `L₁ = log(σ₁/ρ₁)`, `L₂ = log(σ₂/σ₁)`, `L₃ = log(2/σ₂)` -/

def L1lo : ℚ := 231918557 / 500000000
def L1hi : ℚ := 92767423 / 200000000
def L2lo : ℚ := 310786831 / 500000000
def L2hi : ℚ := 621573663 / 1000000000
def L3lo : ℚ := 397589953 / 500000000
def L3hi : ℚ := 795179907 / 1000000000

/-- `lo ≤ log y ≤ hi`, checked through `logLo`, `logHi`. -/
def logBoundOK (y lo hi : ℚ) : Bool :=
  decide (1 ≤ y) && decide (lo ≤ logLo y) && decide (logHi y ≤ hi)

lemma logBoundOK_sound {y lo hi : ℚ} (h : logBoundOK y lo hi = true) :
    (lo : ℝ) ≤ Real.log y ∧ Real.log y ≤ (hi : ℝ) := by
  simp only [logBoundOK, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨⟨h1, h2⟩, h3⟩ := h
  obtain ⟨l1, l2⟩ := log_sound y h1
  exact ⟨le_trans (by exact_mod_cast h2) l1, le_trans l2 (by exact_mod_cast h3)⟩

theorem L1_ok : logBoundOK (97 / 61) L1lo L1hi = true := by decide +kernel
theorem L2_ok : logBoundOK (903 / 485) L2lo L2hi = true := by decide +kernel
theorem L3_ok : logBoundOK (2000 / 903) L3lo L3hi = true := by decide +kernel

/-! ## Per-slope constants -/

/-- `α_j`: lower bounds for `h/c`. -/
def alphaQ : ℕ → ℚ
  | 1 => 3536757 / 50000000
  | 2 => 3920533 / 25000000
  | _ => 29248381 / 100000000

/-- `p_j^-`: lower bounds for `π_lo`. -/
def pmQ : ℕ → ℚ
  | 1 => 15843193 / 100000000
  | 2 => 23594833 / 100000000
  | _ => 3753767 / 12500000

/-- `p_j^+`: upper bounds for `π_lo`. -/
def ppQ : ℕ → ℚ
  | 1 => 3960799 / 25000000
  | 2 => 5898709 / 25000000
  | _ => 30030139 / 100000000

/-- `k*_j = 6 + j`. -/
def kstarN (j : ℕ) : ℕ := 6 + j

/-- The upper end `0.4999` of the integral. -/
def bQ : ℚ := 4999 / 10000

/-- Square-root upper bounds for the grid of slope `1`. -/
def ssData1 : List ℚ := [
  (187352749 : ℚ) / 250000000,
  (75364807 : ℚ) / 100000000,
  (378935549 : ℚ) / 500000000,
  (381040613 : ℚ) / 500000000,
  (191569887 : ℚ) / 250000000,
  (77046711 : ℚ) / 100000000,
  (774644913 : ℚ) / 1000000000,
  (4867587 : ℚ) / 6250000,
  (782975053 : ℚ) / 1000000000,
  (1967823 : ℚ) / 2500000,
  (24727413 : ℚ) / 31250000,
  (31816797 : ℚ) / 40000000,
  (799558123 : ℚ) / 1000000000,
  (401846291 : ℚ) / 500000000,
  (403912023 : ℚ) / 500000000,
  (811953237 : ℚ) / 1000000000,
  (408040429 : ℚ) / 500000000,
  (820207589 : ℚ) / 1000000000,
  (164866819 : ℚ) / 200000000,
  (41423051 : ℚ) / 50000000,
  (208147249 : ℚ) / 250000000,
  (167343727 : ℚ) / 200000000,
  (840850541 : ℚ) / 1000000000,
  (844985301 : ℚ) / 1000000000,
  (84912349 : ℚ) / 100000000,
  (34130627 : ℚ) / 40000000,
  (107176551 : ℚ) / 125000000,
  (215391059 : ℚ) / 250000000,
  (173144339 : ℚ) / 200000000,
  (869885311 : ℚ) / 1000000000,
  (174811121 : ℚ) / 200000000,
  (87823309 : ℚ) / 100000000,
  (27575571 : ℚ) / 31250000,
  (443305827 : ℚ) / 500000000,
  (890813729 : ℚ) / 1000000000,
  (223756247 : ℚ) / 250000000,
  (449622959 : ℚ) / 500000000,
  (903477001 : ℚ) / 1000000000,
  (226929679 : ℚ) / 250000000,
  (911971537 : ℚ) / 1000000000,
  (916235939 : ℚ) / 1000000000,
  (115064049 : ℚ) / 125000000,
  (184960273 : ℚ) / 200000000,
  (232275831 : ℚ) / 250000000,
  (933418737 : ℚ) / 1000000000,
  (937748069 : ℚ) / 1000000000,
  (117761473 : ℚ) / 125000000,
  (946450347 : ℚ) / 1000000000,
  (475412111 : ℚ) / 500000000,
  (238803469 : ℚ) / 250000000,
  (959619773 : ℚ) / 1000000000,
  (482021191 : ℚ) / 500000000,
  (96848217 : ℚ) / 100000000,
  (972939607 : ℚ) / 1000000000,
  (488707583 : ℚ) / 500000000,
  (981909321 : ℚ) / 1000000000,
  (246605637 : ℚ) / 250000000,
  (990955327 : ℚ) / 1000000000,
  (49775407 : ℚ) / 50000000,
  (1000081473 : ℚ) / 1000000000,
  (125584477 : ℚ) / 125000000,
  (1009291663 : ℚ) / 1000000000,
  (1013929509 : ℚ) / 1000000000,
  (1018589859 : ℚ) / 1000000000,
  (1023273217 : ℚ) / 1000000000,
  (16062189 : ℚ) / 15625000,
  (1032711013 : ℚ) / 1000000000,
  (103746649 : ℚ) / 100000000,
  (208449411 : ℚ) / 200000000,
  (1047053243 : ℚ) / 1000000000,
  (525942797 : ℚ) / 500000000,
  (66046541 : ℚ) / 62500000,
  (1061630983 : ℚ) / 1000000000,
  (533272569 : ℚ) / 500000000,
  (1071487689 : ℚ) / 1000000000,
  (1076459213 : ℚ) / 1000000000,
  (1081460297 : ℚ) / 1000000000,
  (217298307 : ℚ) / 200000000,
  (136444191 : ℚ) / 125000000,
  (109664689 : ℚ) / 100000000,
  (1101772243 : ℚ) / 1000000000,
  (553465109 : ℚ) / 500000000,
  (1112121457 : ℚ) / 1000000000,
  (1117346613 : ℚ) / 1000000000,
  (1122606349 : ℚ) / 1000000000,
  (1127901341 : ℚ) / 1000000000,
  (1133232277 : ℚ) / 1000000000,
  (227719971 : ℚ) / 200000000,
  (572002393 : ℚ) / 500000000,
  (574723899 : ℚ) / 500000000,
  (1154929627 : ℚ) / 1000000000,
  (290112757 : ℚ) / 250000000,
  (583006383 : ℚ) / 500000000,
  (374917 : ℚ) / 320000,
  (588630201 : ℚ) / 500000000,
  (1182947911 : ℚ) / 1000000000,
  (594339491 : ℚ) / 500000000,
  (1194454463 : ℚ) / 1000000000,
  (1200275219 : ℚ) / 1000000000,
  (603071067 : ℚ) / 500000000]

/-- Square-root upper bounds for the grid of slope `2`. -/
def ssData2 : List ℚ := [
  (842809673 : ℚ) / 1000000000,
  (846006701 : ℚ) / 1000000000,
  (849205863 : ℚ) / 1000000000,
  (852407419 : ℚ) / 1000000000,
  (6844893 : ℚ) / 8000000,
  (171763747 : ℚ) / 200000000,
  (862028997 : ℚ) / 1000000000,
  (43262133 : ℚ) / 50000000,
  (434229983 : ℚ) / 500000000,
  (217920289 : ℚ) / 250000000,
  (874906469 : ℚ) / 1000000000,
  (878136141 : ℚ) / 1000000000,
  (440685203 : ℚ) / 500000000,
  (176921899 : ℚ) / 200000000,
  (443926819 : ℚ) / 500000000,
  (891103063 : ℚ) / 1000000000,
  (223589499 : ℚ) / 250000000,
  (897618661 : ℚ) / 1000000000,
  (450442641 : ℚ) / 500000000,
  (904158081 : ℚ) / 1000000000,
  (453718639 : ℚ) / 500000000,
  (910723093 : ℚ) / 1000000000,
  (182803149 : ℚ) / 200000000,
  (229328863 : ℚ) / 250000000,
  (92062243 : ℚ) / 100000000,
  (184787379 : ℚ) / 200000000,
  (185451813 : ℚ) / 200000000,
  (465294577 : ℚ) / 500000000,
  (466963689 : ℚ) / 500000000,
  (18745479 : ℚ) / 20000000,
  (940629087 : ℚ) / 1000000000,
  (471996501 : ℚ) / 500000000,
  (94736591 : ℚ) / 100000000,
  (475374013 : ℚ) / 500000000,
  (190827913 : ℚ) / 200000000,
  (478770371 : ℚ) / 500000000,
  (240237943 : ℚ) / 250000000,
  (964372871 : ℚ) / 1000000000,
  (30243883 : ℚ) / 31250000,
  (15175721 : ℚ) / 15625000,
  (974698753 : ℚ) / 1000000000,
  (978162301 : ℚ) / 1000000000,
  (981637007 : ℚ) / 1000000000,
  (246280773 : ℚ) / 250000000,
  (988620777 : ℚ) / 1000000000,
  (248032571 : ℚ) / 250000000,
  (995651837 : ℚ) / 1000000000,
  (49959283 : ℚ) / 50000000,
  (1002731979 : ℚ) / 1000000000,
  (503145511 : ℚ) / 500000000,
  (1009863017 : ℚ) / 1000000000,
  (506724097 : ℚ) / 500000000,
  (508523393 : ℚ) / 500000000,
  (40826361 : ℚ) / 40000000,
  (256071287 : ℚ) / 250000000,
  (1027925391 : ℚ) / 1000000000,
  (128947499 : ℚ) / 125000000,
  (517624597 : ℚ) / 500000000,
  (1038933239 : ℚ) / 1000000000,
  (260658093 : ℚ) / 250000000,
  (1046346841 : ℚ) / 1000000000,
  (210015379 : ℚ) / 200000000,
  (1053822787 : ℚ) / 1000000000,
  (105758477 : ℚ) / 100000000,
  (530681551 : ℚ) / 500000000,
  (532579021 : ℚ) / 500000000,
  (1068969853 : ℚ) / 1000000000,
  (2681997 : ℚ) / 2500000,
  (33645161 : ℚ) / 31250000,
  (540254589 : ℚ) / 500000000,
  (542195577 : ℚ) / 500000000,
  (272072839 : ℚ) / 250000000,
  (68263129 : ℚ) / 62500000,
  (274036891 : ℚ) / 250000000,
  (1100104141 : ℚ) / 1000000000,
  (1104080087 : ℚ) / 1000000000,
  (1108075697 : ℚ) / 1000000000,
  (1112091267 : ℚ) / 1000000000,
  (1116127101 : ℚ) / 1000000000,
  (224036701 : ℚ) / 200000000,
  (1124260787 : ℚ) / 1000000000,
  (35261227 : ℚ) / 31250000,
  (283119813 : ℚ) / 250000000,
  (568310537 : ℚ) / 500000000,
  (1140785059 : ℚ) / 1000000000,
  (572485769 : ℚ) / 500000000,
  (71823803 : ℚ) / 62500000,
  (115341333 : ℚ) / 100000000,
  (1157669331 : ℚ) / 1000000000,
  (580974601 : ℚ) / 500000000,
  (583126651 : ℚ) / 500000000,
  (1170581991 : ℚ) / 1000000000,
  (587467819 : ℚ) / 500000000,
  (1179314617 : ℚ) / 1000000000,
  (1183719307 : ℚ) / 1000000000,
  (594075047 : ℚ) / 500000000,
  (1192607369 : ℚ) / 1000000000,
  (119709153 : ℚ) / 100000000,
  (1201602981 : ℚ) / 1000000000,
  (603071067 : ℚ) / 500000000]

/-- Square-root upper bounds for the grid of slope `3`. -/
def ssData3 : List ℚ := [
  (921075427 : ℚ) / 1000000000,
  (14430967 : ℚ) / 15625000,
  (463046371 : ℚ) / 500000000,
  (928608081 : ℚ) / 1000000000,
  (465563999 : ℚ) / 500000000,
  (933652587 : ℚ) / 1000000000,
  (46809097 : ℚ) / 50000000,
  (18774323 : ℚ) / 20000000,
  (941255309 : ℚ) / 1000000000,
  (117974939 : ℚ) / 125000000,
  (18926977 : ℚ) / 20000000,
  (118612927 : ℚ) / 125000000,
  (118932913 : ℚ) / 125000000,
  (190805721 : ℚ) / 200000000,
  (478299707 : ℚ) / 500000000,
  (959175823 : ℚ) / 1000000000,
  (480878963 : ℚ) / 500000000,
  (120543227 : ℚ) / 125000000,
  (483469793 : ℚ) / 500000000,
  (242384833 : ℚ) / 250000000,
  (194429029 : ℚ) / 200000000,
  (487378561 : ℚ) / 500000000,
  (244343839 : ℚ) / 250000000,
  (979999943 : ℚ) / 1000000000,
  (15353609 : ℚ) / 15625000,
  (985268553 : ℚ) / 1000000000,
  (987912767 : ℚ) / 1000000000,
  (990563717 : ℚ) / 1000000000,
  (993221497 : ℚ) / 1000000000,
  (199177241 : ℚ) / 200000000,
  (499278969 : ℚ) / 500000000,
  (500618397 : ℚ) / 500000000,
  (100392287 : ℚ) / 100000000,
  (503308133 : ℚ) / 500000000,
  (25232927 : ℚ) / 25000000,
  (1012025413 : ℚ) / 1000000000,
  (1014741363 : ℚ) / 1000000000,
  (1017465031 : ℚ) / 1000000000,
  (25504913 : ℚ) / 25000000,
  (102293593 : ℚ) / 100000000,
  (256420841 : ℚ) / 250000000,
  (257109731 : ℚ) / 250000000,
  (206240543 : ℚ) / 200000000,
  (25849371 : ℚ) / 25000000,
  (259188851 : ℚ) / 250000000,
  (1039544513 : ℚ) / 1000000000,
  (521171137 : ℚ) / 500000000,
  (1045148793 : ℚ) / 1000000000,
  (1047964177 : ℚ) / 1000000000,
  (131348567 : ℚ) / 125000000,
  (1053621979 : ℚ) / 1000000000,
  (132058077 : ℚ) / 125000000,
  (1059316557 : ℚ) / 1000000000,
  (212435583 : ℚ) / 200000000,
  (1065048803 : ℚ) / 1000000000,
  (1067929333 : ℚ) / 1000000000,
  (1070819621 : ℚ) / 1000000000,
  (1073719781 : ℚ) / 1000000000,
  (1076629931 : ℚ) / 1000000000,
  (539775093 : ℚ) / 500000000,
  (1082480667 : ℚ) / 1000000000,
  (271355373 : ℚ) / 250000000,
  (1088372781 : ℚ) / 1000000000,
  (1091334657 : ℚ) / 1000000000,
  (1094307241 : ℚ) / 1000000000,
  (1097290657 : ℚ) / 1000000000,
  (1100285031 : ℚ) / 1000000000,
  (137911311 : ℚ) / 125000000,
  (221261431 : ℚ) / 200000000,
  (1109335161 : ℚ) / 1000000000,
  (222474927 : ℚ) / 200000000,
  (1115425709 : ℚ) / 1000000000,
  (559244257 : ℚ) / 500000000,
  (70097699 : ℚ) / 62500000,
  (562324927 : ℚ) / 500000000,
  (1127748661 : ℚ) / 1000000000,
  (1130859741 : ℚ) / 1000000000,
  (566991617 : ℚ) / 500000000,
  (14213991 : ℚ) / 12500000,
  (570134011 : ℚ) / 500000000,
  (1143429603 : ℚ) / 1000000000,
  (143325521 : ℚ) / 125000000,
  (143723983 : ℚ) / 125000000,
  (1152992839 : ℚ) / 1000000000,
  (1156207243 : ℚ) / 1000000000,
  (1159435227 : ℚ) / 1000000000,
  (232535389 : ℚ) / 200000000,
  (145741569 : ℚ) / 125000000,
  (233840441 : ℚ) / 200000000,
  (586243031 : ℚ) / 500000000,
  (293946071 : ℚ) / 250000000,
  (1179097033 : ℚ) / 1000000000,
  (1182424473 : ℚ) / 1000000000,
  (1185766771 : ℚ) / 1000000000,
  (237824819 : ℚ) / 200000000,
  (238499323 : ℚ) / 200000000,
  (1195884503 : ℚ) / 1000000000,
  (599643967 : ℚ) / 500000000,
  (240541417 : ℚ) / 200000000,
  (603071067 : ℚ) / 500000000]
def ssData : ℕ → List ℚ
  | 1 => ssData1
  | 2 => ssData2
  | _ => ssData3

/-- `Γ_j^-`, the checked lower bound for `Γ_j = ∫_{p_j^+}^{0.4999} dπ/(π² γ(π))`. -/
def GamLo (j : ℕ) : ℚ := gamSum (ppQ j) bQ 100 (ssData j) 100

/-- An upper bound for `log y` (`y > 0`). -/
def logUp (y : ℚ) : ℚ := if 1 ≤ y then logHi y else -logLo (1 / y)

/-- A lower bound for `log y` (`y > 0`). -/
def logDn (y : ℚ) : ℚ := if 1 ≤ y then logLo y else -logHi (1 / y)

lemma logUpDn_sound {y : ℚ} (hy : 0 < y) :
    (logDn y : ℝ) ≤ Real.log y ∧ Real.log y ≤ (logUp y : ℝ) := by
  unfold logDn logUp
  split_ifs with h
  · exact log_sound y h
  · have h1 : 1 ≤ 1 / y := by rw [le_div_iff₀ hy]; linarith [not_le.mp h]
    obtain ⟨l1, l2⟩ := log_sound (1 / y) h1
    have e : Real.log ((1 / y : ℚ) : ℝ) = -Real.log y := by
      push_cast; rw [one_div, Real.log_inv]
    rw [e] at l1 l2
    push_cast
    constructor <;> linarith

/-- (H3) and (H4): `4.5 α √80 ≥ 1`, `9 e α > 1` (that is, `1 + log(9α) > 0`), and
`1 + (½ log 80 + 1 + log(9α))/80 < (4.5 α Γ⁻)²`. -/
def h4OK (α Γ : ℚ) : Bool :=
  decide (0 < α) && decide (0 < Γ) && decide (1 ≤ (9 / 2 * α) ^ 2 * 80) &&
    decide (0 < 1 + logDn (9 * α)) &&
    decide (1 + (logHi 80 / 2 + 1 + logUp (9 * α)) / 80 < (9 / 2 * α * Γ) ^ 2)

/-- (K1) with `Λ₀ = 80`: `((k-1)² - 1) log(1/p) + log((k-1)² - k) ≤ 80`. -/
def k1OK (k : ℕ) (p : ℚ) : Bool :=
  decide (0 < p) && decide (1 ≤ 1 / p) && decide (1 ≤ (((k : ℚ) - 1) ^ 2 - k)) &&
    decide ((((k : ℚ) - 1) ^ 2 - 1) * logHi (1 / p) + logHi (((k : ℚ) - 1) ^ 2 - k) ≤ 80)

/-- (K2): `2^{-k-1} β(k)/((1 - β(k)) p) + (k+1)(k+2) θ(k)^{k+1} ≤ 1/2`. -/
def k2OK (k : ℕ) (p : ℚ) : Bool :=
  decide ((1 / 2 : ℚ) ^ (k + 1) * ((1 + 1 / (k : ℚ)) * (1 + 1 / ((k : ℚ) + 1)) / 2) /
      ((1 - (1 + 1 / (k : ℚ)) * (1 + 1 / ((k : ℚ) + 1)) / 2) * p) +
    ((k : ℚ) + 1) * ((k : ℚ) + 2) * (2 / 3 * (1 / 2) ^ (k - 1)) ^ (k + 1) ≤ 1 / 2)

/-! ## The constants `A'_j ≤ v_j/c ≤ A_j` (up to `O(1/c)`) -/

def rhoQ : ℕ → ℚ
  | 1 => 61 / 200
  | 2 => 351 / 1000
  | _ => 389 / 1000

def ApQ : ℕ → ℚ
  | 1 => 61 / 200 + 61 / 200 * L1lo
  | 2 => 61 / 200 + 61 / 200 * L1lo + 351 / 1000 * L2lo
  | _ => 61 / 200 + 61 / 200 * L1lo + 351 / 1000 * L2lo + 389 / 1000 * L3lo

def largeAQ : ℕ → ℚ
  | 1 => 61 / 200 + 61 / 200 * L1hi
  | 2 => 61 / 200 + 61 / 200 * L1hi + 351 / 1000 * L2hi
  | _ => 61 / 200 + 61 / 200 * L1hi + 351 / 1000 * L2hi + 389 / 1000 * L3hi

/-- Margins used to pass from `v_j` to `h`, `π_lo` and `V - R`. -/
def marginOK (j : ℕ) : Bool :=
  decide (1 / 10 ^ 9 ≤ (ApQ j - rhoQ j) / 2 - alphaQ j) &&
    decide (1 / 10 ^ 9 ≤ (1 - 2 * pmQ j) * ApQ j - rhoQ j) &&
    decide (1 / 10 ^ 9 ≤ rhoQ j - (1 - 2 * ppQ j) * largeAQ j) &&
    decide (1 / 100 ≤ ApQ j - rhoQ j) && decide (pmQ j < 1 / 2) && decide (ppQ j < 1 / 2) &&
    decide (0 < pmQ j) && decide (largeAQ j ≤ 99 / 100)

/-- All checks for one slope `j`. -/
def slopeOK (j : ℕ) : Bool :=
  gamOK (ppQ j) bQ 100 (ssData j) && h4OK (alphaQ j) (GamLo j) &&
    k1OK (kstarN j) (pmQ j) && k2OK (kstarN j) (pmQ j) && decide (pmQ j ≤ ppQ j) &&
    decide (ppQ j < bQ) && marginOK j

theorem slope1_ok : slopeOK 1 = true := by decide +kernel
theorem slope2_ok : slopeOK 2 = true := by decide +kernel
theorem slope3_ok : slopeOK 3 = true := by decide +kernel

theorem slopeOK_all (j : ℕ) (h1 : 1 ≤ j) (h3 : j ≤ 3) : slopeOK j = true := by
  interval_cases j
  · exact slope1_ok
  · exact slope2_ok
  · exact slope3_ok

end KtMinor45


==> anc/lean/KtMinor45/LargeV.lean <==
import KtMinor45.LargeNum

/-!
# Real inequalities for Lemma 13

Bounds for `log(X/Y)` when `X ≈ a c` and `Y ≈ b c`; one step `v ↦ v + r ℓ` of the recursion for
`v_j`; and the final comparison `𝒩 > t`.
-/

set_option linter.unusedVariables false

namespace KtMinor45

/-- `log(X/Y) ≤ log(a/b) + e/(ac)` if `0 < X ≤ ac + e` and `Y ≥ bc`. -/
lemma log_div_upper {X Y a b c e : ℝ} (ha : 0 < a) (hb : 0 < b) (hc : 0 < c) (hX0 : 0 < X)
    (hX : X ≤ a * c + e) (he : 0 ≤ e) (hY : b * c ≤ Y) :
    Real.log (X / Y) ≤ Real.log (a / b) + e / (a * c) := by
  have hY0 : 0 < Y := lt_of_lt_of_le (by positivity) hY
  have h1 : X / Y ≤ (a * c + e) / (b * c) := div_le_div₀ (by positivity) hX (by positivity) hY
  have h2 : (a * c + e) / (b * c) = (a / b) * (1 + e / (a * c)) := by field_simp
  have h3 : Real.log (1 + e / (a * c)) ≤ e / (a * c) := by
    have := Real.log_le_sub_one_of_pos (show 0 < 1 + e / (a * c) by positivity); linarith
  calc Real.log (X / Y) ≤ Real.log ((a * c + e) / (b * c)) :=
        Real.log_le_log (by positivity) h1
    _ = Real.log (a / b) + Real.log (1 + e / (a * c)) := by
        rw [h2, Real.log_mul (by positivity) (by positivity)]
    _ ≤ _ := by linarith

/-- `log(X/Y) ≥ log(a/b) - e/(bc)` if `X ≥ ac` and `0 < Y ≤ bc + e`. -/
lemma log_div_lower {X Y a b c e : ℝ} (ha : 0 < a) (hb : 0 < b) (hc : 0 < c)
    (hX : a * c ≤ X) (hY0 : 0 < Y) (hY : Y ≤ b * c + e) (he : 0 ≤ e) :
    Real.log (a / b) - e / (b * c) ≤ Real.log (X / Y) := by
  have h1 : (a * c) / (b * c + e) ≤ X / Y := div_le_div₀ (by linarith [mul_pos ha hc]) hX hY0 hY
  have h2 : (a * c) / (b * c + e) = (a / b) / (1 + e / (b * c)) := by field_simp
  have h3 : Real.log (1 + e / (b * c)) ≤ e / (b * c) := by
    have := Real.log_le_sub_one_of_pos (show 0 < 1 + e / (b * c) by positivity); linarith
  calc Real.log (a / b) - e / (b * c) ≤ Real.log (a / b) - Real.log (1 + e / (b * c)) := by linarith
    _ = Real.log ((a * c) / (b * c + e)) := by
        rw [h2, Real.log_div (x := a / b) (by positivity) (by positivity)]
    _ ≤ Real.log (X / Y) := Real.log_le_log (by positivity) h1

/-- One step `v = v' + r ℓ` of the recursion for `v_j`. -/
lemma slope_step {c vp r ℓ A A' E E' ρ Llo Lhi : ℝ} (hc : 1 ≤ c) (hvp1 : A' * c - E ≤ vp)
    (hvp2 : vp ≤ A * c + E') (hr1 : ρ * c ≤ r) (hr2 : r ≤ ρ * c + 3 / 2) (hρ : 0 ≤ ρ)
    (hℓ0 : 0 ≤ ℓ) (hℓ1 : Llo - 5 / c ≤ ℓ) (hℓ2 : ℓ ≤ Lhi + 5 / c) (hL : 0 ≤ Lhi) :
    (A' + ρ * Llo) * c - (E + 5 * ρ) ≤ vp + r * ℓ ∧
      vp + r * ℓ ≤ (A + ρ * Lhi) * c + (E' + 5 * ρ + 2 * Lhi + 8) := by
  have hc0 : 0 < c := by linarith
  have hρc : 0 ≤ ρ * c := by positivity
  constructor
  · have h1 : ρ * c * ℓ ≤ r * ℓ := mul_le_mul_of_nonneg_right hr1 hℓ0
    have h2 : ρ * c * (Llo - 5 / c) ≤ ρ * c * ℓ := mul_le_mul_of_nonneg_left hℓ1 hρc
    have h3 : ρ * c * (Llo - 5 / c) = ρ * Llo * c - 5 * ρ := by field_simp
    nlinarith
  · have h1 : r * ℓ ≤ (ρ * c + 3 / 2) * ℓ := mul_le_mul_of_nonneg_right hr2 hℓ0
    have h2 : (ρ * c + 3 / 2) * ℓ ≤ (ρ * c + 3 / 2) * (Lhi + 5 / c) :=
      mul_le_mul_of_nonneg_left hℓ2 (by positivity)
    have h3 : (ρ * c + 3 / 2) * (Lhi + 5 / c) = ρ * Lhi * c + 5 * ρ + 3 / 2 * Lhi + 15 / 2 / c := by
      field_simp; ring
    have h4 : 15 / 2 / c ≤ 8 := by rw [div_le_iff₀ hc0]; linarith
    nlinarith

/-- `y ↦ y / √log(2ey)` is non-decreasing for `y ≥ 1`. -/
lemma div_sqrt_log_mono {y1 y2 : ℝ} (h1 : 1 ≤ y1) (h12 : y1 ≤ y2) :
    y1 / √(Real.log (2 * Real.exp 1 * y1)) ≤ y2 / √(Real.log (2 * Real.exp 1 * y2)) := by
  have he : 2 ≤ Real.exp 1 := by have := Real.add_one_le_exp 1; linarith
  have hy2 : 1 ≤ y2 := le_trans h1 h12
  set L1 := Real.log (2 * Real.exp 1 * y1)
  set L2 := Real.log (2 * Real.exp 1 * y2)
  have hL1 : 1 ≤ L1 := by
    rw [show (1 : ℝ) = Real.log (Real.exp 1) from (Real.log_exp 1).symm]
    exact Real.log_le_log (Real.exp_pos 1) (by nlinarith)
  have hs : 1 ≤ y2 / y1 := by rw [le_div_iff₀ (by linarith)]; linarith
  have hL2 : L2 = L1 + Real.log (y2 / y1) := by
    simp only [L1, L2]
    rw [← Real.log_mul (by positivity) (by positivity)]
    congr 1; field_simp
  have hlog : Real.log (y2 / y1) ≤ y2 / y1 - 1 := Real.log_le_sub_one_of_pos (by linarith)
  set s := y2 / y1
  have hy2s : y2 = s * y1 := by simp only [s]; field_simp
  -- `y1² L2 ≤ y2² L1`
  have key : y1 ^ 2 * L2 ≤ y2 ^ 2 * L1 := by
    rw [hL2, hy2s]
    have hs2 : 0 ≤ s ^ 2 - 1 := by nlinarith
    have := mul_le_mul_of_nonneg_left hL1 hs2
    have : Real.log s ≤ (s ^ 2 - 1) * L1 := by nlinarith
    have hy : 0 ≤ y1 ^ 2 := sq_nonneg _
    nlinarith
  have hL1' : 0 < √L1 := Real.sqrt_pos.mpr (by linarith)
  have hL2' : 0 < √L2 := Real.sqrt_pos.mpr (by rw [hL2]; linarith [Real.log_nonneg hs])
  rw [div_le_div_iff₀ hL1' hL2']
  have e1 : y1 * √L2 = √(y1 ^ 2 * L2) := by
    rw [Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq (by linarith)]
  have e2 : y2 * √L1 = √(y2 ^ 2 * L1) := by
    rw [Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq (by linarith)]
  rw [e1, e2]
  exact Real.sqrt_le_sqrt key

/-- The final comparison in the proof of Lemma 13: `t < (h/√Λ_h) Γ`. -/
lemma count_final {t c α Γ h : ℝ} (ht : 1 ≤ t) (hlam : 80 ≤ Real.log t)
    (hc : c = 4.5 * t * √(Real.log t)) (hα : 0 < α) (hαc : 1 ≤ α * c) (hh : α * c ≤ h)
    (hΓ : 0 < Γ) (hC : 0 < 1 + Real.log (9 * α))
    (hQ : 1 + (Real.log 80 / 2 + 1 + Real.log (9 * α)) / 80 < (9 / 2 * α * Γ) ^ 2) :
    t < h / √(Real.log (2 * Real.exp 1 * h)) * Γ := by
  set lam := Real.log t with hlamdef
  set C := 1 + Real.log (9 * α)
  have ht0 : 0 < t := by linarith
  have hlam0 : 0 < lam := by linarith
  have hslam : 0 < √lam := Real.sqrt_pos.mpr hlam0
  -- `log(2e αc) = lam + ½ log lam + C`
  have hL1 : Real.log (2 * Real.exp 1 * (α * c)) = lam + Real.log lam / 2 + C := by
    have e : 2 * Real.exp 1 * (α * c) = (9 * α) * Real.exp 1 * t * √lam := by rw [hc]; ring
    rw [e, Real.log_mul (by positivity) hslam.ne', Real.log_mul (by positivity) ht0.ne',
      Real.log_mul (by positivity) (Real.exp_pos 1).ne', Real.log_exp, Real.log_sqrt hlam0.le]
    simp only [C, hlamdef]; ring
  -- `½ log lam + C ≤ lam (½ log 80 + C)/80`
  have hlog80 : 1 ≤ Real.log 80 := by
    rw [show (1 : ℝ) = Real.log (Real.exp 1) from (Real.log_exp 1).symm]
    apply Real.log_le_log (Real.exp_pos 1)
    have := Real.exp_one_lt_d9; linarith
  have hQlam : Real.log lam / 2 + C ≤ lam * ((Real.log 80 / 2 + C) / 80) := by
    set s := lam / 80
    have hs : 1 ≤ s := by simp only [s]; rw [le_div_iff₀ (by norm_num)]; linarith
    have hls : Real.log lam = Real.log 80 + Real.log s := by
      rw [← Real.log_mul (by norm_num) (by positivity)]; congr 1; simp only [s]; ring
    have hlog : Real.log s ≤ s - 1 := Real.log_le_sub_one_of_pos (by linarith)
    have hlams : lam = 80 * s := by simp only [s]; ring
    rw [hls, hlams]
    have : (s - 1) * (1 / 2) ≤ (s - 1) * (Real.log 80 / 2 + C) :=
      mul_le_mul_of_nonneg_left (by linarith) (by linarith)
    nlinarith
  set K := 9 / 2 * α * Γ
  have hK0 : 0 < K := by positivity
  have hL1lt : Real.log (2 * Real.exp 1 * (α * c)) < (K * √lam) ^ 2 := by
    rw [hL1, mul_pow, Real.sq_sqrt hlam0.le]
    have : lam * (1 + (Real.log 80 / 2 + C) / 80) < lam * K ^ 2 := by
      apply mul_lt_mul_of_pos_left _ hlam0; simp only [C] at hQ ⊢; linarith
    nlinarith
  have hL1pos : 0 < Real.log (2 * Real.exp 1 * (α * c)) := by
    apply Real.log_pos
    have := Real.add_one_le_exp 1
    nlinarith
  have hsqrt : √(Real.log (2 * Real.exp 1 * (α * c))) < K * √lam := by
    rw [Real.sqrt_lt' (by positivity)]; exact hL1lt
  have hsL : 0 < √(Real.log (2 * Real.exp 1 * (α * c))) := Real.sqrt_pos.mpr hL1pos
  have h1 : t < α * c / √(Real.log (2 * Real.exp 1 * (α * c))) * Γ := by
    rw [div_mul_eq_mul_div, lt_div_iff₀ hsL]
    have e : α * c * Γ = t * (K * √lam) := by rw [hc]; simp only [K]; ring
    rw [e]
    exact mul_lt_mul_of_pos_left hsqrt ht0
  have h2 := div_sqrt_log_mono hαc hh
  calc t < α * c / √(Real.log (2 * Real.exp 1 * (α * c))) * Γ := h1
    _ ≤ h / √(Real.log (2 * Real.exp 1 * h)) * Γ := mul_le_mul_of_nonneg_right h2 hΓ.le

end KtMinor45


==> anc/lean/KtMinor45/LogBounds.lean <==
import Mathlib

/-!
# Rational bounds for logarithms

The paper's script evaluates logarithms in interval arithmetic.  Here we use exact rational
bounds instead: for `z ≥ 1` and `u = (z-1)/(z+1)`,
`2 ∑_{i<n} u^{2i+1}/(2i+1) ≤ log z ≤ 2 (∑_{i<n} u^{2i+1}/(2i+1) + u^{2n+1}/(1-u²))`
(Mathlib's `Real.sum_range_le_log_div` and `Real.log_div_le_sum_range_add`), after writing
`y = 2^e z` with `e = ⌊log₂ ⌊y⌋⌋`, and with rational bounds for `log 2`.
-/

namespace KtMinor45

open Finset

/-- `∑_{i<n} u^{2i+1}/(2i+1)`. -/
def atanhSum (u : ℚ) : ℕ → ℚ
  | 0 => 0
  | n + 1 => atanhSum u n + u ^ (2 * n + 1) / (2 * n + 1)

lemma atanhSum_eq (u : ℚ) (n : ℕ) :
    ((atanhSum u n : ℚ) : ℝ) = ∑ i ∈ range n, (u : ℝ) ^ (2 * i + 1) / (2 * i + 1) := by
  induction n with
  | zero => simp [atanhSum]
  | succ n ih => rw [atanhSum, sum_range_succ, ← ih]; push_cast; ring

/-- Bounds for `log z`, `z ≥ 1`. -/
lemma log_bounds_of_one_le (z : ℝ) (hz : 1 ≤ z) (n : ℕ) :
    2 * ∑ i ∈ range n, ((z - 1) / (z + 1)) ^ (2 * i + 1) / (2 * i + 1) ≤ Real.log z ∧
    Real.log z ≤ 2 * (∑ i ∈ range n, ((z - 1) / (z + 1)) ^ (2 * i + 1) / (2 * i + 1) +
      ((z - 1) / (z + 1)) ^ (2 * n + 1) / (1 - ((z - 1) / (z + 1)) ^ 2)) := by
  set u := (z - 1) / (z + 1) with hu
  have hz1 : 0 < z + 1 := by linarith
  have hu0 : 0 ≤ u := div_nonneg (by linarith) hz1.le
  have hu1 : u < 1 := by rw [hu, div_lt_one hz1]; linarith
  have hzu : (1 + u) / (1 - u) = z := by
    rw [hu]; field_simp; ring
  have h1 := Real.sum_range_le_log_div hu0 hu1 n
  have h2 := Real.log_div_le_sum_range_add hu0 hu1 n
  rw [hzu] at h1 h2
  constructor <;> linarith

/-- Lower bound `2 ∑` for `log z` (`z ≥ 1`). -/
def logZLo (n : ℕ) (z : ℚ) : ℚ := 2 * atanhSum ((z - 1) / (z + 1)) n

/-- Upper bound for `log z` (`z ≥ 1`). -/
def logZHi (n : ℕ) (z : ℚ) : ℚ :=
  2 * (atanhSum ((z - 1) / (z + 1)) n +
    ((z - 1) / (z + 1)) ^ (2 * n + 1) / (1 - ((z - 1) / (z + 1)) ^ 2))

lemma logZ_sound (n : ℕ) (z : ℚ) (hz : 1 ≤ z) :
    ((logZLo n z : ℚ) : ℝ) ≤ Real.log z ∧ Real.log z ≤ ((logZHi n z : ℚ) : ℝ) := by
  have hz' : (1 : ℝ) ≤ z := by exact_mod_cast hz
  obtain ⟨h1, h2⟩ := log_bounds_of_one_le (z : ℝ) hz' n
  unfold logZLo logZHi
  push_cast
  rw [atanhSum_eq]
  push_cast
  exact ⟨h1, h2⟩

/-- The number of series terms used. -/
def nTerms : ℕ := 40

/-- Rational bounds for `log 2`. -/
def log2Lo : ℚ := logZLo nTerms 2
def log2Hi : ℚ := logZHi nTerms 2

lemma L2_sound : ((log2Lo : ℚ) : ℝ) ≤ Real.log 2 ∧ Real.log 2 ≤ ((log2Hi : ℚ) : ℝ) := by
  have := logZ_sound nTerms 2 (by norm_num)
  simpa [log2Lo, log2Hi] using this

/-- The exponent `e` with `2^e ≤ y < 2^{e+1}` (for `1 ≤ y < 2^{300}`), by a bounded search. -/
def expoAux : ℕ → ℕ → ℚ → ℕ
  | 0, e, _ => e
  | fuel + 1, e, y => if (2 : ℚ) ^ (e + 1) ≤ y then expoAux fuel (e + 1) y else e

def expo (y : ℚ) : ℕ := expoAux 300 0 y

lemma expoAux_le : ∀ (fuel e : ℕ) (y : ℚ), (2 : ℚ) ^ e ≤ y → (2 : ℚ) ^ expoAux fuel e y ≤ y
  | 0, e, y, h => h
  | fuel + 1, e, y, h => by
    unfold expoAux
    split_ifs with h'
    · exact expoAux_le fuel (e + 1) y h'
    · exact h

lemma two_pow_expo_le (y : ℚ) (hy : 1 ≤ y) : ((2 : ℚ) ^ expo y) ≤ y :=
  expoAux_le 300 0 y (by simpa using hy)

/-- Lower bound for `log y`, `y ≥ 1`. -/
def logLo (y : ℚ) : ℚ := expo y * log2Lo + logZLo nTerms (y / 2 ^ expo y)

/-- Upper bound for `log y`, `y ≥ 1`. -/
def logHi (y : ℚ) : ℚ := expo y * log2Hi + logZHi nTerms (y / 2 ^ expo y)

theorem log_sound (y : ℚ) (hy : 1 ≤ y) :
    ((logLo y : ℚ) : ℝ) ≤ Real.log y ∧ Real.log y ≤ ((logHi y : ℚ) : ℝ) := by
  have he := two_pow_expo_le y hy
  have hpos : (0 : ℚ) < 2 ^ expo y := by positivity
  have hz : 1 ≤ y / 2 ^ expo y := by rw [le_div_iff₀ hpos, one_mul]; exact he
  obtain ⟨hz1, hz2⟩ := logZ_sound nTerms _ hz
  obtain ⟨hl1, hl2⟩ := L2_sound
  have hsplit : Real.log (y : ℝ) = expo y * Real.log 2 + Real.log (((y / 2 ^ expo y : ℚ) : ℝ)) := by
    push_cast
    rw [Real.log_div (by positivity) (by positivity), Real.log_pow]
    ring
  have he0 : (0 : ℝ) ≤ expo y := by positivity
  unfold logLo logHi
  push_cast
  rw [hsplit]
  constructor
  · have := mul_le_mul_of_nonneg_left hl1 he0
    push_cast at hz1 ⊢
    linarith
  · have := mul_le_mul_of_nonneg_left hl2 he0
    push_cast at hz2 ⊢
    linarith

end KtMinor45


==> anc/lean/KtMinor45/Middle.lean <==
import KtMinor45.MiddleCell
import KtMinor45.MiddleData.Cells00
import KtMinor45.MiddleData.Cells01
import KtMinor45.MiddleData.Cells02
import KtMinor45.MiddleData.Cells03
import KtMinor45.MiddleData.Cells04
import KtMinor45.MiddleData.Cells05
import KtMinor45.MiddleData.Cells06
import KtMinor45.MiddleData.Cells07
import KtMinor45.MiddleData.Cells08
import KtMinor45.MiddleData.Cells09
import KtMinor45.MiddleData.Cells10
import KtMinor45.MiddleData.Cells11
import KtMinor45.MiddleData.Cells12
import KtMinor45.MiddleData.Cells13
import KtMinor45.MiddleData.Cells14
import KtMinor45.MiddleData.Cells15
import KtMinor45.MiddleData.Cells16
import KtMinor45.MiddleData.Cells17
import KtMinor45.MiddleData.Cells18
import KtMinor45.MiddleData.Cells19
import KtMinor45.MiddleData.Cells20
import KtMinor45.MiddleData.Cells21
import KtMinor45.MiddleData.Cells22
import KtMinor45.MiddleData.Cells23
import KtMinor45.MiddleData.Cells24
import KtMinor45.MiddleData.Cells25
import KtMinor45.MiddleData.Cells26
import KtMinor45.MiddleData.Cells27
import KtMinor45.MiddleData.Cells28
import KtMinor45.MiddleData.Cells29
import KtMinor45.MiddleData.Cells30
import KtMinor45.MiddleData.Cells31
import KtMinor45.MiddleData.Cells32
import KtMinor45.MiddleData.Cells33
import KtMinor45.MiddleData.Cells34
import KtMinor45.MiddleData.Cells35

/-!
# Lemma 12 (the range `401 ≤ t ≤ 10^35`)

Section 4 of the paper.  The cells of `MiddleData/` (generated by `scripts/middle_gen.py` from the
paper's certificate `tail_cells_45.txt`) are consecutive and cover `401 ≤ t ≤ 100000000000000000000000000000000000`; each data file
is checked by the kernel (`decide +kernel`).
-/

namespace KtMinor45



universe u

/-- **Lemma 12.** For every integer `t` with `401 ≤ t ≤ 10^35`, every graph `G` with
`d(G) ≥ 4.5 t √(log t)` has a `K_t` minor. -/
theorem lemma_middle (t : ℕ) (h1 : 401 ≤ t) (h2 : t ≤ 10 ^ 35) {X : Type u} [Fintype X]
    (G : SimpleGraph X) (hd : (4.5 : ℝ) * t * √(Real.log t) ≤ density G) : HasKMinor G t := by
  have h2' : t ≤ 100000000000000000000000000000000000 := by norm_num at h2 ⊢; omega
  by_cases h00 : t ≤ 404
  · exact cellsOK_sound cells00 401 404 cellsOK00 t (by omega) h00 X G hd
  by_cases h01 : t ≤ 410
  · exact cellsOK_sound cells01 405 410 cellsOK01 t (by omega) h01 X G hd
  by_cases h02 : t ≤ 418
  · exact cellsOK_sound cells02 411 418 cellsOK02 t (by omega) h02 X G hd
  by_cases h03 : t ≤ 426
  · exact cellsOK_sound cells03 419 426 cellsOK03 t (by omega) h03 X G hd
  by_cases h04 : t ≤ 437
  · exact cellsOK_sound cells04 427 437 cellsOK04 t (by omega) h04 X G hd
  by_cases h05 : t ≤ 448
  · exact cellsOK_sound cells05 438 448 cellsOK05 t (by omega) h05 X G hd
  by_cases h06 : t ≤ 462
  · exact cellsOK_sound cells06 449 462 cellsOK06 t (by omega) h06 X G hd
  by_cases h07 : t ≤ 477
  · exact cellsOK_sound cells07 463 477 cellsOK07 t (by omega) h07 X G hd
  by_cases h08 : t ≤ 495
  · exact cellsOK_sound cells08 478 495 cellsOK08 t (by omega) h08 X G hd
  by_cases h09 : t ≤ 514
  · exact cellsOK_sound cells09 496 514 cellsOK09 t (by omega) h09 X G hd
  by_cases h10 : t ≤ 539
  · exact cellsOK_sound cells10 515 539 cellsOK10 t (by omega) h10 X G hd
  by_cases h11 : t ≤ 571
  · exact cellsOK_sound cells11 540 571 cellsOK11 t (by omega) h11 X G hd
  by_cases h12 : t ≤ 606
  · exact cellsOK_sound cells12 572 606 cellsOK12 t (by omega) h12 X G hd
  by_cases h13 : t ≤ 651
  · exact cellsOK_sound cells13 607 651 cellsOK13 t (by omega) h13 X G hd
  by_cases h14 : t ≤ 699
  · exact cellsOK_sound cells14 652 699 cellsOK14 t (by omega) h14 X G hd
  by_cases h15 : t ≤ 763
  · exact cellsOK_sound cells15 700 763 cellsOK15 t (by omega) h15 X G hd
  by_cases h16 : t ≤ 848
  · exact cellsOK_sound cells16 764 848 cellsOK16 t (by omega) h16 X G hd
  by_cases h17 : t ≤ 946
  · exact cellsOK_sound cells17 849 946 cellsOK17 t (by omega) h17 X G hd
  by_cases h18 : t ≤ 1056
  · exact cellsOK_sound cells18 947 1056 cellsOK18 t (by omega) h18 X G hd
  by_cases h19 : t ≤ 1348
  · exact cellsOK_sound cells19 1057 1348 cellsOK19 t (by omega) h19 X G hd
  by_cases h20 : t ≤ 2563
  · exact cellsOK_sound cells20 1349 2563 cellsOK20 t (by omega) h20 X G hd
  by_cases h21 : t ≤ 6690
  · exact cellsOK_sound cells21 2564 6690 cellsOK21 t (by omega) h21 X G hd
  by_cases h22 : t ≤ 20573
  · exact cellsOK_sound cells22 6691 20573 cellsOK22 t (by omega) h22 X G hd
  by_cases h23 : t ≤ 117925
  · exact cellsOK_sound cells23 20574 117925 cellsOK23 t (by omega) h23 X G hd
  by_cases h24 : t ≤ 1480967
  · exact cellsOK_sound cells24 117926 1480967 cellsOK24 t (by omega) h24 X G hd
  by_cases h25 : t ≤ 45045365
  · exact cellsOK_sound cells25 1480968 45045365 cellsOK25 t (by omega) h25 X G hd
  by_cases h26 : t ≤ 9377826323
  · exact cellsOK_sound cells26 45045366 9377826323 cellsOK26 t (by omega) h26 X G hd
  by_cases h27 : t ≤ 1704781366235
  · exact cellsOK_sound cells27 9377826324 1704781366235 cellsOK27 t (by omega) h27 X G hd
  by_cases h28 : t ≤ 921318710343190
  · exact cellsOK_sound cells28 1704781366236 921318710343190 cellsOK28 t (by omega) h28 X G hd
  by_cases h29 : t ≤ 563268961888260160
  · exact cellsOK_sound cells29 921318710343191 563268961888260160 cellsOK29 t (by omega) h29 X G hd
  by_cases h30 : t ≤ 932482557013304410112
  · exact cellsOK_sound cells30 563268961888260161 932482557013304410112 cellsOK30 t (by omega) h30 X G hd
  by_cases h31 : t ≤ 1863532101657120659734528
  · exact cellsOK_sound cells31 932482557013304410113 1863532101657120659734528 cellsOK31 t (by omega) h31 X G hd
  by_cases h32 : t ≤ 2875648992741558250352148480
  · exact cellsOK_sound cells32 1863532101657120659734529 2875648992741558250352148480 cellsOK32 t (by omega) h32 X G hd
  by_cases h33 : t ≤ 10995589617029501664432993861632
  · exact cellsOK_sound cells33 2875648992741558250352148481 10995589617029501664432993861632 cellsOK33 t (by omega) h33 X G hd
  by_cases h34 : t ≤ 45976201193682667204293629482893312
  · exact cellsOK_sound cells34 10995589617029501664432993861633 45976201193682667204293629482893312 cellsOK34 t (by omega) h34 X G hd
  exact cellsOK_sound cells35 45976201193682667204293629482893313 100000000000000000000000000000000000 cellsOK35 t (by omega) (by omega) X G hd

end KtMinor45


==> anc/lean/KtMinor45/MiddleCell.lean <==
import KtMinor45.MiddleThr
import KtMinor45.Slopes

/-!
# Soundness of the cell checker (`cellOK`)

A cell that passes `cellOK` gives Lemma 12 for every `t` with `t_a ≤ t ≤ t_b`: by Lemma 3 with
`c := f`, Lemma 10 with the slope data of the cell, and Lemma 11 with `V := V_j^+`, `R := R̃_j`
and `m := t - 3`.
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45

open Finset

universe u

lemma roundUp_ge (K : ℕ) (x : ℚ) : x ≤ roundUp K x := by
  unfold roundUp
  rw [le_div_iff₀ (by positivity)]
  exact_mod_cast Int.le_ceil _

lemma logLoN_sound (n : ℕ) (y : ℚ) (hy : 1 ≤ y) : ((logLoN n y : ℚ) : ℝ) ≤ Real.log y := by
  have he := two_pow_expo_le y hy
  have hpos : (0 : ℚ) < 2 ^ expo y := by positivity
  have hz : 1 ≤ y / 2 ^ expo y := by rw [le_div_iff₀ hpos, one_mul]; exact he
  have hz1 := (logZ_sound n _ hz).1
  have hl1 := (logZ_sound n 2 (by norm_num)).1
  have hy0 : (0 : ℝ) < y := by exact_mod_cast lt_of_lt_of_le one_pos hy
  have hsplit : Real.log (y : ℝ) =
      expo y * Real.log 2 + Real.log (((y / 2 ^ expo y : ℚ) : ℝ)) := by
    push_cast
    rw [Real.log_div hy0.ne' (by positivity), Real.log_pow]; ring
  have he0 : (0 : ℝ) ≤ expo y := by positivity
  unfold logLoN
  push_cast
  rw [hsplit]
  have := mul_le_mul_of_nonneg_left hl1 he0
  push_cast at hz1 this ⊢
  linarith

/-- The default level. -/
def dLev : Lev := ⟨0, 0, [], [], 0⟩

section CellSound

variable (c : Cell)

lemma slopeR_eq (j : ℕ) : slopeR (Rj c) j = ((rQ c j : ℚ) : ℝ) := by
  unfold slopeR rQ; push_cast; rfl

lemma slopeY_eq (j : ℕ) :
    slopeY (c.f : ℝ) c.Rs.length (Rj c) (Yj c) j = ((YQ c j : ℚ) : ℝ) := by
  unfold slopeY YQ
  split_ifs
  · exact slopeR_eq c 1
  · push_cast; rfl
  · push_cast; rfl

lemma slopeY'_eq (j : ℕ) : ((slopeY' (Rj c) (Yj c) j : ℕ) : ℝ) = ((YpQ c j : ℚ) : ℝ) := by
  unfold slopeY' YpQ
  split_ifs <;> push_cast <;> rfl

/-- One step of the upper bounds for `v_j`. -/
lemma slopeV_step (j n : ℕ) (hj : 1 ≤ j) (ub : ℚ)
    (hub : slopeV (c.f : ℝ) c.Rs.length (Rj c) (Yj c) (j - 1) ≤ ub)
    (hq : 1 ≤ YQ c j / YQ c (j - 1)) :
    slopeV (c.f : ℝ) c.Rs.length (Rj c) (Yj c) j ≤ ubNext c ub j n := by
  obtain ⟨i, rfl⟩ : ∃ i, j = i + 1 := ⟨j - 1, by omega⟩
  simp only [Nat.add_sub_cancel] at hub hq
  set q := YQ c (i + 1) / YQ c i with hqdef
  have hq' : 1 ≤ roundUp 256 q := le_trans hq (roundUp_ge 256 q)
  have hlog : Real.log ((q : ℚ) : ℝ) ≤ ((logZHi n (roundUp 256 q) : ℚ) : ℝ) := by
    have h1 : Real.log ((q : ℚ) : ℝ) ≤ Real.log ((roundUp 256 q : ℚ) : ℝ) :=
      Real.log_le_log (by have : (0 : ℚ) < q := by linarith
                          exact_mod_cast this) (by exact_mod_cast roundUp_ge 256 q)
    exact le_trans h1 (logZ_sound n _ hq').2
  have hr : (0 : ℝ) ≤ ((rQ c (i + 1) : ℚ) : ℝ) := by unfold rQ; positivity
  have hYi : slopeY (c.f : ℝ) c.Rs.length (Rj c) (Yj c) (i + 1) /
      slopeY (c.f : ℝ) c.Rs.length (Rj c) (Yj c) i = ((q : ℚ) : ℝ) := by
    rw [slopeY_eq, slopeY_eq, hqdef]; push_cast; rfl
  show slopeV (c.f : ℝ) c.Rs.length (Rj c) (Yj c) i +
      slopeR (Rj c) (i + 1) * Real.log (slopeY (c.f : ℝ) c.Rs.length (Rj c) (Yj c) (i + 1) /
        slopeY (c.f : ℝ) c.Rs.length (Rj c) (Yj c) i) ≤ _
  rw [hYi, slopeR_eq]
  unfold ubNext
  simp only [Nat.add_sub_cancel]
  rw [← hqdef]
  have h3 := roundUp_ge 64 (ub + rQ c (i + 1) * logZHi n (roundUp 256 q))
  have h3' : ((ub + rQ c (i + 1) * logZHi n (roundUp 256 q) : ℚ) : ℝ) ≤
      ((roundUp 64 (ub + rQ c (i + 1) * logZHi n (roundUp 256 q)) : ℚ) : ℝ) := by
    exact_mod_cast h3
  push_cast at h3'
  have := mul_le_mul_of_nonneg_left hlog hr
  linarith

/-- The loop gives, for each `j`, an upper bound `u` for `v_j` with the checks at `j`, and
`v_ν ≤ f`. -/
lemma loop_sound : ∀ (lvs : List Lev) (j : ℕ) (ub : ℚ), 1 ≤ j → j - 1 + lvs.length = c.Rs.length →
    slopeV (c.f : ℝ) c.Rs.length (Rj c) (Yj c) (j - 1) ≤ ub → cellLoopOK c j ub lvs = true →
    (∀ i, i < lvs.length → ∃ u : ℚ, slopeV (c.f : ℝ) c.Rs.length (Rj c) (Yj c) (j + i) ≤ u ∧
      levChk c u (j + i) (lvs.getD i dLev) = true) ∧
    slopeV (c.f : ℝ) c.Rs.length (Rj c) (Yj c) c.Rs.length ≤ c.f := by
  intro lvs
  induction lvs with
  | nil =>
    intro j ub hj hlen hub h
    simp only [cellLoopOK, decide_eq_true_eq] at h
    simp only [List.length_nil, add_zero] at hlen
    refine ⟨fun i hi => by simp at hi, ?_⟩
    have hub' := hlen ▸ hub
    have : ((ub : ℚ) : ℝ) ≤ ((c.f : ℚ) : ℝ) := by exact_mod_cast h
    push_cast at this; linarith
  | cons L rest ih =>
    intro j ub hj hlen hub h
    simp only [cellLoopOK, Bool.and_eq_true] at h
    obtain ⟨hlev, hrest⟩ := h
    have hq : 1 ≤ YQ c j / YQ c (j - 1) := by
      simp only [levChk, Bool.and_eq_true, decide_eq_true_eq] at hlev
      exact hlev.1.1.1
    have hstep := slopeV_step c j L.n hj ub hub hq
    obtain ⟨r1, r2⟩ := ih (j + 1) (ubNext c ub j L.n) (by omega)
      (by simp only [List.length_cons] at hlen; omega) (by simpa using hstep) hrest
    refine ⟨?_, r2⟩
    intro i hi
    rcases i with _ | i
    · exact ⟨_, by simpa using hstep, by simpa using hlev⟩
    · obtain ⟨u, hu1, hu2⟩ := r1 i (by simpa using hi)
      refine ⟨u, ?_, ?_⟩
      · rw [show j + (i + 1) = j + 1 + i by omega]; exact hu1
      · rw [show j + (i + 1) = j + 1 + i by omega]; simpa using hu2

end CellSound

/-- What Lemma 12 asserts for `t`. -/
def MidProp.{w} (t : ℕ) : Prop :=
  ∀ (X : Type w) [Fintype X] (G : SimpleGraph X),
    (4.5 : ℝ) * t * √(Real.log t) ≤ density G → HasKMinor G t

/-- `x ↦ 4.5 x √(log x)` is non-decreasing on `[1, ∞)`. -/
lemma bound_mono {a t : ℕ} (ha : 1 ≤ a) (hat : a ≤ t) :
    (4.5 : ℝ) * a * √(Real.log a) ≤ 4.5 * t * √(Real.log t) := by
  have ha' : (1 : ℝ) ≤ a := by exact_mod_cast ha
  have hat' : (a : ℝ) ≤ t := by exact_mod_cast hat
  have hl : Real.log a ≤ Real.log t := Real.log_le_log (by linarith) hat'
  have hs : √(Real.log a) ≤ √(Real.log t) := Real.sqrt_le_sqrt hl
  have h0 : 0 ≤ √(Real.log a) := Real.sqrt_nonneg _
  have : (a : ℝ) * √(Real.log a) ≤ t * √(Real.log t) :=
    mul_le_mul hat' hs h0 (by linarith)
  linarith

/-- **Soundness of `cellOK`.** -/
theorem cellOK_sound (c : Cell) (h : cellOK c = true) (t : ℕ) (h1 : c.ta ≤ t) (h2 : t ≤ c.tb) :
    MidProp.{u} t := by
  intro X _ G hd
  classical
  simp only [cellOK, Bool.and_eq_true, Bool.or_eq_true, decide_eq_true_eq, List.all_eq_true,
    List.mem_range] at h
  obtain ⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨⟨hta, htab⟩, hf1⟩, hfsq⟩, hν⟩, hYlen⟩, hlvlen⟩, hRall⟩, hYinc⟩, hr1⟩, hr1Y⟩,
    hloop⟩ := h
  set ν := c.Rs.length with hνdef
  -- `f ≤ 4.5 t_a √(log t_a) ≤ 4.5 t √(log t)`
  have hta1 : (1 : ℚ) ≤ c.ta := by exact_mod_cast (show 1 ≤ c.ta by omega)
  have hlogta := logLoN_sound 80 (c.ta : ℚ) hta1
  have hfR : (c.f : ℝ) ≤ 4.5 * c.ta * √(Real.log c.ta) := by
    have hsq := (Rat.cast_le (K := ℝ)).mpr hfsq
    push_cast at hsq hlogta
    have hl0 : 0 ≤ Real.log c.ta := Real.log_nonneg (by exact_mod_cast hta1)
    have hsq' : (c.f : ℝ) ^ 2 ≤ (4.5 * c.ta * √(Real.log c.ta)) ^ 2 := by
      rw [mul_pow, mul_pow, Real.sq_sqrt hl0]
      have : (0 : ℝ) ≤ 81 / 4 * (c.ta : ℝ) ^ 2 := by positivity
      nlinarith
    exact (pow_le_pow_iff_left₀ (by positivity) (by positivity) (by norm_num)).mp hsq'
  have hft : (c.f : ℝ) ≤ density G :=
    le_trans hfR (le_trans (bound_mono (by omega) h1) hd)
  have hc0 : (0 : ℝ) < c.f := by exact_mod_cast (show 0 < c.f by omega)
  have hfl : ⌊(c.f : ℝ)⌋₊ = c.f := Nat.floor_natCast c.f
  -- Lemma 3 with `c := f`
  obtain ⟨W, instW, instEqW, G₁, instAdj, z, hG₁G, hv1, hv2, hδ, hK1⟩ :=
    lemma_red1 G (c.f : ℝ) hc0 hft
  -- the slope data
  have hS : SlopeData (c.f : ℝ) ν (Rj c) (Yj c) :=
    { hν := hν
      hR := fun j h1 h2 => by
        unfold Rj
        rw [List.getD_eq_getElem _ _ (by omega)]
        exact hRall _ (List.getElem_mem _)
      hY := fun j h1 h2 => by
        have := hYinc (j - 1) (by omega)
        rwa [show j - 1 + 1 = j by omega, show j - 1 + 2 = j + 1 by omega] at this
      hr1 := by rw [slopeR_eq]; exact_mod_cast hr1
      hr1Y := fun h2 => by
        rcases hr1Y with h' | ⟨h3, -⟩
        · omega
        · rw [slopeR_eq]; exact_mod_cast h3
      hYν := fun h2 => by
        rcases hr1Y with h' | ⟨-, h3⟩
        · omega
        · exact_mod_cast h3 }
  have h0 : slopeV (c.f : ℝ) ν (Rj c) (Yj c) (1 - 1) ≤ ((rQ c 1 : ℚ) : ℝ) := by
    show slopeR (Rj c) 1 ≤ _; rw [slopeR_eq]
  obtain ⟨hlv, hvν⟩ := loop_sound c c.lv 1 (rQ c 1) le_rfl (by omega) h0 hloop
  have hv : slopeV (c.f : ℝ) ν (Rj c) (Yj c) ν ≤ ⌊(c.f : ℝ)⌋₊ := by rw [hfl]; exact hvν
  -- Lemma 10
  obtain ⟨Y', instY, instEqY, J, instAdjJ, u, hJ, hne, ⟨j, hj1, hjν, hcard, hdeg⟩, hK2⟩ :=
    lemma_slopes (c.f : ℝ) hc0 ν (Rj c) (Yj c) hS hv (G₁.induce (G₁.neighborSet z)) hv1 hv2 hδ
  obtain ⟨ub, hub, hchk⟩ := hlv (j - 1) (by omega)
  rw [show 1 + (j - 1) = j by omega] at hub hchk
  set L := c.lv.getD (j - 1) dLev
  simp only [levChk, Bool.and_eq_true, decide_eq_true_eq] at hchk
  obtain ⟨⟨⟨-, hubV⟩, hRt⟩, hthr⟩ := hchk
  obtain ⟨hT, hA, hN⟩ := thrOK_sound L.V L.R L.ks L.bs (c.tb - 2) hthr
  -- `v(G₀) ≤ V_j^+`
  have hV : (Fintype.card (J.neighborSet u) : ℤ) ≤ (L.V : ℤ) := by
    have hubV' : ((ub : ℚ) : ℝ) + 2 / 3 ≤ (L.V : ℝ) + 1 := by
      have : ((ub + 2 / 3 : ℚ) : ℝ) ≤ (((L.V : ℚ) + 1 : ℚ) : ℝ) := by exact_mod_cast hubV
      push_cast at this; exact this
    have : (Fintype.card (J.neighborSet u) : ℝ) < (L.V : ℝ) + 1 := by linarith
    have : Fintype.card (J.neighborSet u) < L.V + 1 := by exact_mod_cast this
    omega
  -- `2δ(G₀) - v(G₀) ≥ R̃_j - 1`
  have hδ' : ∀ x, (L.R : ℤ) - 1 ≤
      2 * ((J.induce (J.neighborSet u)).degree x : ℤ) - Fintype.card (J.neighborSet u) := by
    intro x
    have h' := hdeg x
    rw [slopeR_eq, slopeY'_eq] at h'
    have hRt' : (L.R : ℝ) ≤ ((rQ c j : ℚ) : ℝ) * (1 - 1 / (2 * ((YpQ c (j - 1) : ℚ) : ℝ))) := by
      have : ((L.R : ℚ) : ℝ) ≤ ((rQ c j * (1 - 1 / (2 * YpQ c (j - 1))) : ℚ) : ℝ) := by
        exact_mod_cast hRt
      push_cast at this; exact this
    have : (L.R : ℝ) - 2 <
        2 * ((J.induce (J.neighborSet u)).degree x : ℝ) - Fintype.card (J.neighborSet u) := by
      linarith
    have : (L.R : ℤ) - 2 <
        2 * ((J.induce (J.neighborSet u)).degree x : ℤ) - Fintype.card (J.neighborSet u) := by
      exact_mod_cast this
    omega
  -- Lemma 11 with `m := t - 3`
  have htb : 401 ≤ t := le_trans hta h1
  have hN' : ((t - 3 : ℕ) : ℝ) < thN (L.V : ℤ) (L.R : ℤ) L.ks.length (kAt L.ks) (bR L.V L.R L.ks L.bs) := by
    have : ((t - 3 : ℕ) : ℝ) < ((c.tb - 2 : ℕ) : ℝ) := by exact_mod_cast (by omega : t - 3 < c.tb - 2)
    linarith
  have hcore := lemma_threshold (L.V : ℤ) (L.R : ℤ) (t - 3) (by omega) L.ks.length (kAt L.ks)
    (bR L.V L.R L.ks L.bs) hT hA hN' (J.induce (J.neighborSet u)) hne hV hδ'
  have h3 := hK2 (t - 3 + 1) (by omega) hcore
  have h4 := hK1 (t - 3 + 1 + 1) (by omega) h3
  rwa [show t - 3 + 1 + 1 + 1 = t by omega] at h4

/-- Consecutive cells passing `cellOK` give Lemma 12 on `[start, stop]`. -/
theorem cellsOK_sound : ∀ (Cs : List Cell) (start stop : ℕ), cellsOK start Cs stop = true →
    ∀ t, start ≤ t → t ≤ stop → MidProp.{u} t
  | [], start, stop, h, t, h1, h2 => by
    simp only [cellsOK, beq_iff_eq] at h; omega
  | c :: rest, start, stop, h, t, h1, h2 => by
    simp only [cellsOK, Bool.and_eq_true, beq_iff_eq] at h
    obtain ⟨⟨hs, hc⟩, hrest⟩ := h
    by_cases ht : t ≤ c.tb
    · exact cellOK_sound c hc t (by omega) ht
    · exact cellsOK_sound rest (c.tb + 1) stop hrest t (by omega) h2

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells00.lean <==
import KtMinor45.MiddleDefs

/-! Cells 0 to 3 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `401 ≤ t ≤ 404`. -/
def cells00 : List Cell := [
  ⟨401, 401, 4417,
    [1208, 1212, 1216, 1221, 1226, 1229, 1235, 1241, 1247, 1253, 1259, 1263, 1269, 1276, 1280, 1286, 1293, 1300, 1304, 1312, 1319, 1327, 1334, 1338, 1346, 1354, 1362, 1366, 1373, 1377, 1385, 1390, 1394, 1401, 1406, 1414, 1418, 1426, 1430, 1438, 1446, 1451, 1455, 1463, 1471, 1475, 1479, 1483, 1487, 1491, 1499, 1507, 1515, 1519, 1527, 1531, 1535, 1539, 1543, 1547, 1555, 1562, 1566, 1570, 1577, 1581, 1585, 1592, 1599, 1603, 1610, 1617, 1624, 1631, 1638, 1645, 1649, 1655, 1662, 1668, 1675, 1681, 1688, 1694, 1701, 1707, 1713, 1716, 1723, 1729, 1735, 1741, 1748, 1754, 1760, 1766, 1772, 1779, 1785, 1791, 1797, 1801, 1807, 1813, 1820, 1826, 1833, 1839, 1846, 1849, 1853, 1859, 1863, 1869, 1876, 1883, 1890, 1894, 1897, 1901],
    [1228, 1244, 1260, 1277, 1293, 1302, 1320, 1338, 1356, 1374, 1393, 1402, 1422, 1442, 1453, 1473, 1494, 1515, 1526, 1549, 1571, 1596, 1620, 1632, 1657, 1682, 1708, 1721, 1747, 1761, 1789, 1804, 1818, 1846, 1861, 1891, 1907, 1937, 1953, 1985, 2018, 2036, 2052, 2087, 2122, 2140, 2158, 2176, 2195, 2214, 2252, 2292, 2333, 2354, 2395, 2416, 2438, 2460, 2484, 2506, 2553, 2600, 2625, 2650, 2700, 2725, 2750, 2804, 2858, 2886, 2943, 3001, 3062, 3124, 3189, 3255, 3288, 3356, 3427, 3501, 3577, 3654, 3734, 3818, 3904, 3991, 4082, 4127, 4223, 4321, 4424, 4529, 4639, 4751, 4868, 4987, 5112, 5239, 5375, 5511, 5653, 5728, 5878, 6035, 6196, 6364, 6539, 6719, 6907, 7000, 7098, 7303, 7405, 7617, 7839, 8071, 8309, 8432, 8557],
    [⟨1228, 1208, [2, 3], [408617469045427], 7⟩,
      ⟨1244, 1212, [2, 3], [349350589962586], 6⟩,
      ⟨1259, 1216, [2, 3], [317821353342123], 6⟩,
      ⟨1276, 1221, [2, 3], [294573037393468], 6⟩,
      ⟨1291, 1226, [2, 3], [280267736472725], 6⟩,
      ⟨1299, 1229, [2, 3], [274289811881506], 6⟩,
      ⟨1316, 1235, [2, 3], [263179043020440], 6⟩,
      ⟨1333, 1241, [2, 3], [254193586426390], 6⟩,
      ⟨1350, 1247, [2, 3], [246775247455294], 6⟩,
      ⟨1366, 1253, [2, 3], [241070266101849], 6⟩,
      ⟨1384, 1259, [2, 3], [235272349972781], 6⟩,
      ⟨1392, 1263, [2, 3], [233520581250920], 6⟩,
      ⟨1410, 1269, [2, 3], [228879446918582], 6⟩,
      ⟨1428, 1276, [2, 3], [225197375554835], 6⟩,
      ⟨1437, 1280, [2, 3], [223670394393966], 6⟩,
      ⟨1455, 1286, [2, 3], [220424421837785], 6⟩,
      ⟨1473, 1293, [2, 3, 4], [217808228735889, 559211540828414], 6⟩,
      ⟨1491, 1300, [2, 3, 4], [215507489831862, 554847846262964], 6⟩,
      ⟨1501, 1304, [2, 3, 4], [214366411910822, 552598734498162], 6⟩,
      ⟨1521, 1312, [2, 3, 4], [212304972874590, 548352141001240], 6⟩,
      ⟨1539, 1319, [2, 3, 4], [210653912603388, 544728521538421], 6⟩,
      ⟨1560, 1327, [2, 3, 4], [208958964646051, 540747069629578], 7⟩,
      ⟨1580, 1334, [2, 3, 4], [207527483373630, 537058815645929], 6⟩,
      ⟨1590, 1338, [2, 3, 4], [206919435272879, 535451720975168], 6⟩,
      ⟨1610, 1346, [2, 3, 4], [205825639967773, 532398522090892], 6⟩,
      ⟨1631, 1354, [2, 3, 4], [204826515495897, 529314329316696], 6⟩,
      ⟨1652, 1362, [2, 3, 4], [203983613308772, 526444764390907], 7⟩,
      ⟨1662, 1366, [2, 3, 4], [203633395926653, 525187841808687], 6⟩,
      ⟨1682, 1373, [2, 3, 4], [203019982860429, 522599409044001], 6⟩,
      ⟨1693, 1377, [2, 3, 4], [202733445423342, 521278816570447], 6⟩,
      ⟨1715, 1385, [2, 3, 4], [202257535059017, 518780164706119], 7⟩,
      ⟨1727, 1390, [2, 3, 4], [202031636175248, 517596324721396], 6⟩,
      ⟨1738, 1394, [2, 3, 4], [201866357317012, 516456008289629], 6⟩,
      ⟨1759, 1401, [2, 3, 4], [201649092548749, 514298038339205], 7⟩,
      ⟨1771, 1406, [2, 3, 4], [201524970481402, 513271168771847], 6⟩,
      ⟨1793, 1414, [2, 3, 4], [201413695499151, 511328797448805], 7⟩,
      ⟨1805, 1418, [2, 3, 4], [201408922604669, 510281137995275], 6⟩,
      ⟨1827, 1426, [2, 3, 4], [201424897071473, 508540750187507], 7⟩,
      ⟨1839, 1430, [2, 3, 4], [201488438558399, 507602018924753], 6⟩,
      ⟨1863, 1438, [2, 3, 4], [201682329691254, 505832349312840], 7⟩,
      ⟨1886, 1446, [2, 3, 4], [201917995446261, 504290748652006], 7⟩,
      ⟨1899, 1451, [2, 3, 4], [202039942061197, 503506947970624], 6⟩,
      ⟨1911, 1455, [2, 3, 4], [202220267267417, 502759996777412], 6⟩,
      ⟨1935, 1463, [2, 3, 4], [202630201506652, 501348826368666], 7⟩,
      ⟨1960, 1471, [2, 3, 4], [203153828695179, 499966511638606], 7⟩,
      ⟨1972, 1475, [2, 3, 4], [203411679295448, 499350852353052], 6⟩,
      ⟨1985, 1479, [2, 3, 4], [203739719316083, 498690218590160], 6⟩,
      ⟨1997, 1483, [2, 3, 4], [204024375742457, 498120928166139], 6⟩,
      ⟨2010, 1487, [2, 3, 4], [204381530273954, 497510440225108], 6⟩,
      ⟨2023, 1491, [2, 3, 4], [204753014092357, 496924748067706], 6⟩,
      ⟨2048, 1499, [2, 3, 4], [205469709669341, 495876292211284], 7⟩,
      ⟨2075, 1507, [2, 3, 4], [206366965038710, 494806783757287], 7⟩,
      ⟨2102, 1515, [2, 3, 4], [207313122617685, 493824165708158], 7⟩,
      ⟨2115, 1519, [2, 3, 4], [207766017604705, 493383501421218], 6⟩,
      ⟨2142, 1527, [2, 3, 4], [208773749248848, 492513231869796], 7⟩,
      ⟨2155, 1531, [2, 3, 4], [209252843836946, 492121600467871], 6⟩,
      ⟨2169, 1535, [2, 3, 4], [209817211735108, 491709902564880], 6⟩,
      ⟨2183, 1539, [2, 3, 4], [210390450664158, 491314985428132], 6⟩,
      ⟨2198, 1543, [2, 3, 4], [211052099283470, 490905269521550], 6⟩,
      ⟨2211, 1547, [2, 3, 4], [211561111773866, 490571871280028], 6⟩,
      ⟨2240, 1555, [2, 3, 4], [212843047016323, 489859220028811], 7⟩,
      ⟨2269, 1562, [2, 3, 4], [214293372408280, 489196161245586], 7⟩,
      ⟨2284, 1566, [2, 3, 4], [215000766037717, 488877047648870], 6⟩,
      ⟨2299, 1570, [2, 3, 4], [215714003089168, 488570653308749], 6⟩,
      ⟨2328, 1577, [2, 3, 4], [217214344031797, 488010879161849], 7⟩,
      ⟨2343, 1581, [2, 3, 4], [217942332898404, 487738243301714], 6⟩,
      ⟨2357, 1585, [2, 3, 4], [218585811878511, 487492282839611], 6⟩,
      ⟨2388, 1592, [2, 3, 4], [220296668194820, 486980217465051], 7⟩,
      ⟨2419, 1599, [2, 3, 4], [222022354782975, 486507201622277], 7⟩,
      ⟨2434, 1603, [2, 3, 4], [222768157801238, 486286964268005], 6⟩,
      ⟨2466, 1610, [2, 3, 4], [224598304177510, 485849708579566], 7⟩,
      ⟨2498, 1617, [2, 3, 4], [226434646611723, 485441662703828], 7⟩,
      ⟨2530, 1624, [2, 3, 4], [228273574464902, 485058455346209], 7⟩,
      ⟨2563, 1631, [2, 3, 4], [230203618995888, 484687661417082], 7⟩,
      ⟨2597, 1638, [2, 3, 4], [232221982440258, 484328080950505], 7⟩,
      ⟨2630, 1645, [2, 3, 4], [234142187788360, 483992984919711], 7⟩,
      ⟨2647, 1649, [2, 3, 4], [235065600829238, 483820777013873], 6⟩,
      ⟨2681, 1655, [2, 3, 4], [237221569039828, 483510715272781], 7⟩,
      ⟨2716, 1662, [2, 3, 4], [239297016589992, 483192394643862], 7⟩,
      ⟨2751, 1668, [2, 3, 4], [241516145955390, 482896442131763], 7⟩,
      ⟨2787, 1675, [2, 3, 4], [243648062824743, 482588660826251], 7⟩,
      ⟨2823, 1681, [2, 3, 4], [245918695880587, 482300294245740], 7⟩,
      ⟨2860, 1688, [2, 3, 4], [248096063988935, 481997435003630], 7⟩,
      ⟨2897, 1694, [2, 3, 4], [250407184752742, 481711518510866], 7⟩,
      ⟨2935, 1701, [2, 3, 4], [252619656171062, 481409256784718], 7⟩,
      ⟨2973, 1707, [2, 3, 4], [254960997872433, 481121949473445], 7⟩,
      ⟨3012, 1713, [2, 3, 4], [257356419863939, 480830038814881], 7⟩,
      ⟨3030, 1716, [2, 3, 4], [258414326363107, 480692494494246], 6⟩,
      ⟨3070, 1723, [2, 3, 4], [260687332231435, 480382854370409], 7⟩,
      ⟨3110, 1729, [2, 3, 4], [263080547596184, 480085764757408], 7⟩,
      ⟨3151, 1735, [2, 3, 4], [265517963132859, 479782600446024], 7⟩,
      ⟨3191, 1741, [2, 3, 4], [267834910866602, 479484485729429], 7⟩,
      ⟨3233, 1748, [2, 3, 4], [270119814821123, 479162749511233], 7⟩,
      ⟨3275, 1754, [2, 3, 4], [272516292692938, 478852268428268], 7⟩,
      ⟨3318, 1760, [2, 3, 4], [274947601266136, 478535506373886], 7⟩,
      ⟨3361, 1766, [2, 3, 4], [277334539099556, 478218408384925], 7⟩,
      ⟨3405, 1772, [2, 3, 4], [279752168717698, 477895366600458], 7⟩,
      ⟨3448, 1779, [2, 3, 4], [281902819293966, 477567754892242], 7⟩,
      ⟨3494, 1785, [2, 3, 4], [284376192472606, 477233769114941], 7⟩,
      ⟨3539, 1791, [2, 3, 4], [286728946770525, 476906469481294], 7⟩,
      ⟨3585, 1797, [2, 3, 4], [289105275947784, 476574453592780], 7⟩,
      ⟨3608, 1801, [2, 3, 4], [290132239658338, 476398862866088], 6⟩,
      ⟨3655, 1807, [2, 3, 4], [292506434743550, 476063560978659], 7⟩,
      ⟨3703, 1813, [2, 3, 4], [294898631260111, 475724598943585], 7⟩,
      ⟨3751, 1820, [2, 3, 4], [297101317561934, 475378313708670], 7⟩,
      ⟨3800, 1826, [2, 3, 4], [299459923775185, 475039242350109], 7⟩,
      ⟨3849, 1833, [2, 3, 4], [301631585815325, 474693715707391], 7⟩,
      ⟨3899, 1839, [2, 3, 4], [303954142087292, 474356243907556], 7⟩,
      ⟨3950, 1846, [2, 3, 4], [306153594842419, 474007645564015], 7⟩,
      ⟨3975, 1849, [2, 3, 4], [307271386051580, 473842695502524], 6⟩,
      ⟨4001, 1853, [2, 3, 4], [308304495884240, 473663644815040], 6⟩,
      ⟨4054, 1859, [2, 3, 4], [310656750701313, 473323978058249], 7⟩,
      ⟨4080, 1863, [2, 3, 4], [311653406654655, 473148816414854], 6⟩,
      ⟨4132, 1869, [2, 3, 4], [313871437827558, 472822597418043], 7⟩,
      ⟨4186, 1876, [2, 3, 4], [316025002675360, 472482056556241], 8⟩,
      ⟨4241, 1883, [2, 3, 4], [318184506084819, 472142925728510], 8⟩,
      ⟨4296, 1890, [2, 3, 4], [320294394622847, 471810417792098], 8⟩,
      ⟨4324, 1894, [2, 3, 4], [321295745201964, 471639146129270], 6⟩,
      ⟨4352, 1897, [2, 3, 4], [322408928802660, 471480145284712], 6⟩,
      ⟨4413, 1901, [2, 3, 4], [325099346411333, 471167568125807], 8⟩]⟩,
  ⟨402, 402, 4429,
    [1209, 1213, 1217, 1222, 1227, 1232, 1238, 1244, 1250, 1256, 1263, 1269, 1273, 1279, 1286, 1293, 1300, 1304, 1311, 1315, 1323, 1330, 1334, 1342, 1349, 1357, 1361, 1365, 1373, 1377, 1385, 1393, 1401, 1405, 1413, 1421, 1426, 1430, 1438, 1446, 1454, 1458, 1463, 1471, 1479, 1483, 1487, 1495, 1503, 1507, 1515, 1519, 1527, 1531, 1535, 1539, 1543, 1547, 1555, 1559, 1566, 1570, 1574, 1581, 1585, 1589, 1596, 1600, 1607, 1611, 1618, 1625, 1632, 1639, 1643, 1649, 1656, 1660, 1666, 1670, 1676, 1680, 1686, 1692, 1696, 1702, 1708, 1712, 1718, 1724, 1730, 1737, 1743, 1749, 1755, 1761, 1768, 1774, 1780, 1786, 1793, 1799, 1805, 1812, 1815, 1821, 1828, 1834, 1841, 1847, 1851, 1857, 1864, 1867, 1874, 1881, 1888, 1895, 1902, 1906],
    [1224, 1240, 1256, 1272, 1289, 1305, 1323, 1341, 1360, 1378, 1397, 1416, 1426, 1446, 1467, 1488, 1509, 1520, 1542, 1553, 1576, 1599, 1611, 1635, 1660, 1685, 1698, 1711, 1737, 1750, 1778, 1806, 1835, 1849, 1879, 1909, 1925, 1941, 1973, 2006, 2040, 2056, 2074, 2109, 2144, 2162, 2180, 2218, 2258, 2277, 2317, 2338, 2379, 2400, 2421, 2443, 2465, 2489, 2535, 2557, 2604, 2628, 2653, 2703, 2730, 2755, 2809, 2835, 2892, 2920, 2978, 3039, 3099, 3163, 3195, 3261, 3328, 3364, 3435, 3472, 3545, 3585, 3662, 3742, 3784, 3869, 3956, 4000, 4091, 4187, 4282, 4384, 4488, 4597, 4708, 4821, 4942, 5063, 5192, 5321, 5459, 5600, 5747, 5897, 5975, 6134, 6300, 6470, 6648, 6834, 6930, 7122, 7327, 7429, 7646, 7868, 8096, 8338, 8587],
    [⟨1224, 1209, [2, 3], [451321980080166], 6⟩,
      ⟨1240, 1213, [2, 3], [369396294742420], 6⟩,
      ⟨1255, 1217, [2, 3], [330501648258292], 6⟩,
      ⟨1271, 1222, [2, 3], [305133756070753], 6⟩,
      ⟨1287, 1227, [2, 3], [286950966593638], 6⟩,
      ⟨1302, 1232, [2, 3], [274265047301976], 6⟩,
      ⟨1319, 1238, [2, 3], [263150637974619], 6⟩,
      ⟨1336, 1244, [2, 3], [254161600221170], 6⟩,
      ⟨1354, 1250, [2, 3], [246135390435548], 6⟩,
      ⟨1370, 1256, [2, 3], [240514830696987], 6⟩,
      ⟨1388, 1263, [2, 3], [235215831856377], 6⟩,
      ⟨1405, 1269, [2, 3], [230684852492515], 6⟩,
      ⟨1414, 1273, [2, 3], [228816505564766], 6⟩,
      ⟨1432, 1279, [2, 3], [224847247161943], 6⟩,
      ⟨1450, 1286, [2, 3], [221674020375542], 6⟩,
      ⟨1468, 1293, [2, 3], [218894821476987], 6⟩,
      ⟨1487, 1300, [2, 3, 4], [216259015763527, 556414099863345], 6⟩,
      ⟨1496, 1304, [2, 3, 4], [215243000280878, 554487537856159], 6⟩,
      ⟨1515, 1311, [2, 3, 4], [213079194381844, 550095673650917], 6⟩,
      ⟨1524, 1315, [2, 3, 4], [212238370839265, 548368618537917], 6⟩,
      ⟨1544, 1323, [2, 3, 4], [210435547988153, 544427706170960], 6⟩,
      ⟨1563, 1330, [2, 3, 4], [208885899911971, 540760081101503], 6⟩,
      ⟨1573, 1334, [2, 3, 4], [208176516507746, 539024717600704], 6⟩,
      ⟨1593, 1342, [2, 3, 4], [206896811909999, 535731501498807], 6⟩,
      ⟨1613, 1349, [2, 3, 4], [205744468163514, 532406486091421], 6⟩,
      ⟨1634, 1357, [2, 3, 4], [204742041431484, 529320051727832], 6⟩,
      ⟨1644, 1361, [2, 3, 4], [204324364060132, 527969556047071], 6⟩,
      ⟨1655, 1365, [2, 3, 4], [203895893102273, 526448198918558], 6⟩,
      ⟨1675, 1373, [2, 3, 4], [203220517221789, 523972163148668], 6⟩,
      ⟨1686, 1377, [2, 3, 4], [202896799345517, 522599455803507], 6⟩,
      ⟨1708, 1385, [2, 3, 4], [202352131964261, 520003098441297], 7⟩,
      ⟨1729, 1393, [2, 3, 4], [201939849635080, 517756885695827], 7⟩,
      ⟨1752, 1401, [2, 3, 4], [201625297816300, 515348618840324], 7⟩,
      ⟨1762, 1405, [2, 3, 4], [201505504218591, 514434113799505], 6⟩,
      ⟨1785, 1413, [2, 3, 4], [201351243789312, 512271628583961], 7⟩,
      ⟨1808, 1421, [2, 3, 4], [201298266857437, 510267242001217], 7⟩,
      ⟨1820, 1426, [2, 3, 4], [201258096357170, 509375836691485], 6⟩,
      ⟨1831, 1430, [2, 3, 4], [201273382265550, 508519083141041], 6⟩,
      ⟨1855, 1438, [2, 3, 4], [201418344913739, 506674487801727], 7⟩,
      ⟨1879, 1446, [2, 3, 4], [201649462406090, 504969467323582], 7⟩,
      ⟨1903, 1454, [2, 3, 4], [201958202439608, 503391947212288], 7⟩,
      ⟨1915, 1458, [2, 3, 4], [202139271472792, 502647537350183], 6⟩,
      ⟨1927, 1463, [2, 3, 4], [202247972771659, 502005944126772], 6⟩,
      ⟨1952, 1471, [2, 3, 4], [202735500011339, 500567023093585], 7⟩,
      ⟨1976, 1479, [2, 3, 4], [203233495958345, 499309441882647], 7⟩,
      ⟨1989, 1483, [2, 3, 4], [203559128626749, 498647158444145], 6⟩,
      ⟨2001, 1487, [2, 3, 4], [203841778628754, 498076475294933], 6⟩,
      ⟨2027, 1495, [2, 3, 4], [204565787648588, 496877214436892], 7⟩,
      ⟨2054, 1503, [2, 3, 4], [205410133140217, 495719406018742], 7⟩,
      ⟨2067, 1507, [2, 3, 4], [205819369968686, 495202217203279], 6⟩,
      ⟨2093, 1515, [2, 3, 4], [206671241989978, 494227636718704], 7⟩,
      ⟨2107, 1519, [2, 3, 4], [207184513620161, 493724591528211], 6⟩,
      ⟨2133, 1527, [2, 3, 4], [208097643288457, 492861429009634], 7⟩,
      ⟨2147, 1531, [2, 3, 4], [208642592285950, 492416052045626], 6⟩,
      ⟨2160, 1535, [2, 3, 4], [209120846401150, 492025100724380], 6⟩,
      ⟨2174, 1539, [2, 3, 4], [209684187312467, 491614091852402], 6⟩,
      ⟨2188, 1543, [2, 3, 4], [210256379642175, 491219817526818], 6⟩,
      ⟨2203, 1547, [2, 3, 4], [210916790380289, 490810741917640], 6⟩,
      ⟨2231, 1555, [2, 3, 4], [212101883003152, 490100891817494], 7⟩,
      ⟨2245, 1559, [2, 3, 4], [212704469445824, 489766267056853], 6⟩,
      ⟨2273, 1566, [2, 3, 4], [214067680254187, 489127508180680], 7⟩,
      ⟨2288, 1570, [2, 3, 4], [214773029502449, 488807553573353], 6⟩,
      ⟨2303, 1574, [2, 3, 4], [215484277571867, 488500372371912], 6⟩,
      ⟨2332, 1581, [2, 3, 4], [216980557290290, 487939108744665], 7⟩,
      ⟨2348, 1585, [2, 3, 4], [217794324563069, 487648071218328], 6⟩,
      ⟨2362, 1589, [2, 3, 4], [218436699853124, 487402432134958], 6⟩,
      ⟨2393, 1596, [2, 3, 4], [220144450185112, 486890964508459], 7⟩,
      ⟨2408, 1600, [2, 3, 4], [220884365505190, 486655161813065], 6⟩,
      ⟨2440, 1607, [2, 3, 4], [222701811598178, 486185742121662], 7⟩,
      ⟨2456, 1611, [2, 3, 4], [223538309649961, 485960674251028], 6⟩,
      ⟨2487, 1618, [2, 3, 4], [225277771502004, 485550574377935], 7⟩,
      ⟨2520, 1625, [2, 3, 4], [227203487498331, 485145464050017], 7⟩,
      ⟨2552, 1632, [2, 3, 4], [229039242168645, 484774105742392], 7⟩,
      ⟨2586, 1639, [2, 3, 4], [231056124420132, 484405529650957], 7⟩,
      ⟨2602, 1643, [2, 3, 4], [231892719618550, 484230662479003], 6⟩,
      ⟨2636, 1649, [2, 3, 4], [234058897130200, 483900269882244], 7⟩,
      ⟨2670, 1656, [2, 3, 4], [236058542572249, 483572480220322], 7⟩,
      ⟨2688, 1660, [2, 3, 4], [237065941773937, 483400020701326], 6⟩,
      ⟨2723, 1666, [2, 3, 4], [239296482191726, 483095752721977], 7⟩,
      ⟨2740, 1670, [2, 3, 4], [240201822553678, 482937172292854], 6⟩,
      ⟨2775, 1676, [2, 3, 4], [242408550345776, 482645939513394], 7⟩,
      ⟨2794, 1680, [2, 3, 4], [243480646469870, 482480741401351], 6⟩,
      ⟨2830, 1686, [2, 3, 4], [245747192957531, 482193229198816], 7⟩,
      ⟨2867, 1692, [2, 3, 4], [248079697359506, 481904666433983], 7⟩,
      ⟨2885, 1696, [2, 3, 4], [249033652990740, 481751129708643], 6⟩,
      ⟨2923, 1702, [2, 3, 4], [251415161816920, 481461845939350], 7⟩,
      ⟨2961, 1708, [2, 3, 4], [253767352920003, 481174539876482], 7⟩,
      ⟨2980, 1712, [2, 3, 4], [254774376120319, 481018322612246], 6⟩,
      ⟨3019, 1718, [2, 3, 4], [257165982576949, 480727251979987], 7⟩,
      ⟨3059, 1724, [2, 3, 4], [259607888562847, 480430991760112], 7⟩,
      ⟨3098, 1730, [2, 3, 4], [261930205642912, 480140142931109], 7⟩,
      ⟨3139, 1737, [2, 3, 4], [264226566031343, 479825611337411], 7⟩,
      ⟨3180, 1743, [2, 3, 4], [266639010984113, 479522895549160], 7⟩,
      ⟨3221, 1749, [2, 3, 4], [269011571845503, 479219535689908], 7⟩,
      ⟨3263, 1755, [2, 3, 4], [271422808462193, 478909848497516], 7⟩,
      ⟨3305, 1761, [2, 3, 4], [273791847237419, 478599607814303], 7⟩,
      ⟨3349, 1768, [2, 3, 4], [276121483099524, 478266308053230], 7⟩,
      ⟨3392, 1774, [2, 3, 4], [278480699064984, 477949848752996], 7⟩,
      ⟨3437, 1780, [2, 3, 4], [280944171265721, 477621720715530], 7⟩,
      ⟨3481, 1786, [2, 3, 4], [283287072499473, 477299776953002], 7⟩,
      ⟨3526, 1793, [2, 3, 4], [285511322254332, 476962263865611], 7⟩,
      ⟨3572, 1799, [2, 3, 4], [287905942152002, 476630364489406], 7⟩,
      ⟨3619, 1805, [2, 3, 4], [290321562779389, 476293978919166], 7⟩,
      ⟨3666, 1812, [2, 3, 4], [292546041399923, 475949371787369], 7⟩,
      ⟨3690, 1815, [2, 3, 4], [293745025641722, 475779999199666], 6⟩,
      ⟨3738, 1821, [2, 3, 4], [296105217998968, 475443107749882], 7⟩,
      ⟨3786, 1828, [2, 3, 4], [298277721693342, 475099136248354], 7⟩,
      ⟨3835, 1834, [2, 3, 4], [300605160579126, 474762536011661], 7⟩,
      ⟨3885, 1841, [2, 3, 4], [302810098782010, 474414123117030], 7⟩,
      ⟨3936, 1847, [2, 3, 4], [305162678777933, 474074101039522], 7⟩,
      ⟨3962, 1851, [2, 3, 4], [306216444713903, 473893205615703], 6⟩,
      ⟨4013, 1857, [2, 3, 4], [308492784543406, 473560087164753], 7⟩,
      ⟨4066, 1864, [2, 3, 4], [310705820566180, 473211530331804], 7⟩,
      ⟨4092, 1867, [2, 3, 4], [311829504753139, 473046867953967], 6⟩,
      ⟨4145, 1874, [2, 3, 4], [313967861372773, 472706603605508], 8⟩,
      ⟨4199, 1881, [2, 3, 4], [316114085775039, 472367212599837], 7⟩,
      ⟨4253, 1888, [2, 3, 4], [318211648015027, 472034021152992], 7⟩,
      ⟨4309, 1895, [2, 3, 4], [320369315158106, 471697887178008], 8⟩,
      ⟨4365, 1902, [2, 3, 4], [322477029313791, 471368772093249], 8⟩,
      ⟨4425, 1906, [2, 3, 4], [325107692948837, 471061692388532], 8⟩]⟩,
  ⟨403, 403, 4441,
    [1212, 1216, 1220, 1225, 1230, 1233, 1238, 1244, 1250, 1256, 1263, 1269, 1273, 1279, 1286, 1293, 1300, 1304, 1311, 1315, 1322, 1330, 1337, 1345, 1353, 1361, 1369, 1373, 1381, 1389, 1397, 1405, 1413, 1421, 1429, 1438, 1446, 1454, 1462, 1470, 1475, 1479, 1483, 1487, 1491, 1495, 1503, 1511, 1519, 1527, 1531, 1535, 1539, 1543, 1547, 1551, 1559, 1567, 1574, 1578, 1582, 1589, 1593, 1597, 1604, 1608, 1615, 1622, 1629, 1636, 1640, 1644, 1650, 1657, 1661, 1667, 1674, 1677, 1684, 1690, 1697, 1703, 1710, 1716, 1722, 1729, 1735, 1741, 1747, 1750, 1754, 1760, 1766, 1772, 1779, 1785, 1791, 1794, 1801, 1807, 1813, 1817, 1823, 1829, 1836, 1842, 1846, 1852, 1859, 1862, 1869, 1872, 1879, 1883, 1889, 1893, 1896, 1900, 1907, 1911],
    [1227, 1243, 1259, 1276, 1292, 1300, 1317, 1335, 1354, 1372, 1391, 1410, 1419, 1439, 1460, 1480, 1501, 1512, 1534, 1545, 1568, 1591, 1614, 1639, 1664, 1689, 1715, 1728, 1755, 1783, 1811, 1840, 1870, 1900, 1930, 1962, 1994, 2028, 2061, 2096, 2114, 2132, 2150, 2168, 2186, 2205, 2243, 2283, 2323, 2364, 2385, 2406, 2427, 2449, 2471, 2495, 2541, 2588, 2637, 2662, 2687, 2738, 2763, 2790, 2844, 2872, 2929, 2987, 3046, 3108, 3140, 3172, 3238, 3305, 3340, 3410, 3482, 3519, 3595, 3674, 3754, 3838, 3924, 4011, 4102, 4197, 4294, 4396, 4500, 4551, 4605, 4718, 4831, 4952, 5075, 5201, 5333, 5401, 5540, 5682, 5831, 5908, 6065, 6229, 6397, 6572, 6661, 6846, 7036, 7134, 7339, 7441, 7657, 7767, 7992, 8111, 8231, 8353, 8601],
    [⟨1227, 1212, [2, 3], [451316682015784], 6⟩,
      ⟨1243, 1216, [2, 3], [369386592084655], 6⟩,
      ⟨1258, 1220, [2, 3], [330487998722185], 6⟩,
      ⟨1275, 1225, [2, 3], [303225774950198], 6⟩,
      ⟨1290, 1230, [2, 3], [286929686432078], 6⟩,
      ⟨1298, 1233, [2, 3], [280214011436316], 5⟩,
      ⟨1314, 1238, [2, 3], [267871480847467], 6⟩,
      ⟨1331, 1244, [2, 3], [257997767674338], 6⟩,
      ⟨1348, 1250, [2, 3], [249915242225981], 6⟩,
      ⟨1365, 1256, [2, 3], [243180529682487], 6⟩,
      ⟨1382, 1263, [2, 3], [237951092877195], 6⟩,
      ⟨1400, 1269, [2, 3], [232620435346516], 6⟩,
      ⟨1408, 1273, [2, 3], [231000998442443], 6⟩,
      ⟨1426, 1279, [2, 3], [226706711549297], 6⟩,
      ⟨1444, 1286, [2, 3], [223285676206189], 6⟩,
      ⟨1462, 1293, [2, 3], [220295363558280], 6⟩,
      ⟨1480, 1300, [2, 3, 4], [217671884597467, 559257946942064], 6⟩,
      ⟨1490, 1304, [2, 3, 4], [216373132270396, 556837899879757], 6⟩,
      ⟨1509, 1311, [2, 3, 4], [214049730446134, 552270067767369], 6⟩,
      ⟨1518, 1315, [2, 3, 4], [213149480774041, 550475268021648], 6⟩,
      ⟨1538, 1322, [2, 3, 4], [211104104346493, 546046490494247], 6⟩,
      ⟨1557, 1330, [2, 3, 4], [209550729298979, 542576993183337], 6⟩,
      ⟨1576, 1337, [2, 3, 4], [208102220844920, 539036829172445], 6⟩,
      ⟨1597, 1345, [2, 3, 4], [206737628399063, 535475045996406], 7⟩,
      ⟨1617, 1353, [2, 3, 4], [205636785574184, 532417189345065], 6⟩,
      ⟨1638, 1361, [2, 3, 4], [204629974176319, 529327783818459], 6⟩,
      ⟨1659, 1369, [2, 3, 4], [203779515280167, 526452897433049], 6⟩,
      ⟨1669, 1373, [2, 3, 4], [203425945216412, 525193512307167], 6⟩,
      ⟨1690, 1381, [2, 3, 4], [202774309464779, 522599665422269], 7⟩,
      ⟨1712, 1389, [2, 3, 4], [202225095337957, 519999944063895], 7⟩,
      ⟨1734, 1397, [2, 3, 4], [201801030589845, 517584787212963], 7⟩,
      ⟨1757, 1405, [2, 3, 4], [201490572868520, 515185850270805], 7⟩,
      ⟨1779, 1413, [2, 3, 4], [201287787006222, 513106123792623], 7⟩,
      ⟨1802, 1421, [2, 3, 4], [201191883414166, 511037353349906], 7⟩,
      ⟨1824, 1429, [2, 3, 4], [201168611772182, 509239422346884], 7⟩,
      ⟨1848, 1438, [2, 3, 4], [201209515614664, 507443045333713], 7⟩,
      ⟨1871, 1446, [2, 3, 4], [201365887665329, 505778558283772], 7⟩,
      ⟨1896, 1454, [2, 3, 4], [201671697783685, 504040538870450], 7⟩,
      ⟨1920, 1462, [2, 3, 4], [202016797860388, 502526971924323], 7⟩,
      ⟨1944, 1470, [2, 3, 4], [202428097048560, 501124355145967], 7⟩,
      ⟨1957, 1475, [2, 3, 4], [202613250213087, 500452111352911], 6⟩,
      ⟨1970, 1479, [2, 3, 4], [202908529666235, 499740113323102], 6⟩,
      ⟨1982, 1483, [2, 3, 4], [203166046611512, 499127562976981], 6⟩,
      ⟨1994, 1487, [2, 3, 4], [203436311062829, 498537110182351], 6⟩,
      ⟨2007, 1491, [2, 3, 4], [203777547071960, 497903626818357], 6⟩,
      ⟨2020, 1495, [2, 3, 4], [204133826643141, 497295995829826], 6⟩,
      ⟨2045, 1503, [2, 3, 4], [204824014187973, 496209007005359], 7⟩,
      ⟨2072, 1511, [2, 3, 4], [205693487206659, 495099943908378], 7⟩,
      ⟨2099, 1519, [2, 3, 4], [206614422229141, 494081555876198], 7⟩,
      ⟨2125, 1527, [2, 3, 4], [207507729112004, 493186240696808], 7⟩,
      ⟨2139, 1531, [2, 3, 4], [208042264734087, 492724180302066], 6⟩,
      ⟨2152, 1535, [2, 3, 4], [208511914606262, 492319099078800], 6⟩,
      ⟨2166, 1539, [2, 3, 4], [209065957652460, 491893058894297], 6⟩,
      ⟨2180, 1543, [2, 3, 4], [209629402310811, 491484562610012], 6⟩,
      ⟨2193, 1547, [2, 3, 4], [210122801413611, 491124872316103], 6⟩,
      ⟨2208, 1551, [2, 3, 4], [210781979951112, 490716435869835], 6⟩,
      ⟨2237, 1559, [2, 3, 4], [212046640278350, 489980241115346], 7⟩,
      ⟨2266, 1567, [2, 3, 4], [213340612086881, 489302535151188], 7⟩,
      ⟨2295, 1574, [2, 3, 4], [214801039010219, 488672029560581], 7⟩,
      ⟨2310, 1578, [2, 3, 4], [215512362617150, 488367628718893], 6⟩,
      ⟨2325, 1582, [2, 3, 4], [216228919020650, 488075040119789], 6⟩,
      ⟨2355, 1589, [2, 3, 4], [217821915076413, 487522880387152], 7⟩,
      ⟨2369, 1593, [2, 3, 4], [218464018844404, 487279203800947], 6⟩,
      ⟨2385, 1597, [2, 3, 4], [219285428805112, 487011247820645], 6⟩,
      ⟨2416, 1604, [2, 3, 4], [220999399091374, 486523820305097], 7⟩,
      ⟨2431, 1608, [2, 3, 4], [221741038460081, 486297842647691], 6⟩,
      ⟨2463, 1615, [2, 3, 4], [223561434514130, 485848628080249], 7⟩,
      ⟨2495, 1622, [2, 3, 4], [225389725509220, 485430505754452], 7⟩,
      ⟨2527, 1629, [2, 3, 4], [227222146932203, 485038866392116], 7⟩,
      ⟨2560, 1636, [2, 3, 4], [229146722781148, 484660786524822], 7⟩,
      ⟨2576, 1640, [2, 3, 4], [229984579225485, 484478511887245], 6⟩,
      ⟨2593, 1644, [2, 3, 4], [230912572608056, 484291998728090], 6⟩,
      ⟨2627, 1650, [2, 3, 4], [233078117898451, 483955205752341], 7⟩,
      ⟨2661, 1657, [2, 3, 4], [235079002279844, 483622517647104], 7⟩,
      ⟨2679, 1661, [2, 3, 4], [236087639208365, 483447930215808], 6⟩,
      ⟨2713, 1667, [2, 3, 4], [238229802668717, 483146378216454], 7⟩,
      ⟨2748, 1674, [2, 3, 4], [240290121447667, 482835224486503], 7⟩,
      ⟨2766, 1677, [2, 3, 4], [241438561244332, 482686332035056], 6⟩,
      ⟨2802, 1684, [2, 3, 4], [243562319912119, 482380684697821], 7⟩,
      ⟨2839, 1690, [2, 3, 4], [245913129200943, 482088559227935], 7⟩,
      ⟨2875, 1697, [2, 3, 4], [247993146334867, 481793200634116], 7⟩,
      ⟨2913, 1703, [2, 3, 4], [250382826127105, 481503450280493], 7⟩,
      ⟨2951, 1710, [2, 3, 4], [252586012113681, 481202881352844], 7⟩,
      ⟨2988, 1716, [2, 3, 4], [254831699664511, 480922541508484], 7⟩,
      ⟨3027, 1722, [2, 3, 4], [257218011976110, 480632103230797], 7⟩,
      ⟨3067, 1729, [2, 3, 4], [259498403700552, 480323835916718], 7⟩,
      ⟨3106, 1735, [2, 3, 4], [261816270314431, 480033766575210], 7⟩,
      ⟨3147, 1741, [2, 3, 4], [264262902444682, 479732219503449], 7⟩,
      ⟨3188, 1747, [2, 3, 4], [266670023590895, 479430046365495], 7⟩,
      ⟨3208, 1750, [2, 3, 4], [267818593483915, 479281542871747], 6⟩,
      ⟨3229, 1754, [2, 3, 4], [268884613482190, 479115536250737], 6⟩,
      ⟨3271, 1760, [2, 3, 4], [271291571478440, 478806619669691], 7⟩,
      ⟨3313, 1766, [2, 3, 4], [273656510392288, 478497139323772], 7⟩,
      ⟨3357, 1772, [2, 3, 4], [276131947442947, 478175668752339], 7⟩,
      ⟨3401, 1779, [2, 3, 4], [278412605062902, 477843108117416], 7⟩,
      ⟨3444, 1785, [2, 3, 4], [280723340759634, 477527430950891], 7⟩,
      ⟨3489, 1791, [2, 3, 4], [283136386068605, 477200370134810], 7⟩,
      ⟨3512, 1794, [2, 3, 4], [284361216078939, 477034120824444], 6⟩,
      ⟨3558, 1801, [2, 3, 4], [286629759980660, 476692032165050], 7⟩,
      ⟨3603, 1807, [2, 3, 4], [288925987634576, 476367352531747], 7⟩,
      ⟨3650, 1813, [2, 3, 4], [291313923504528, 476032512983262], 7⟩,
      ⟨3674, 1817, [2, 3, 4], [292382154065664, 475852922268901], 6⟩,
      ⟨3722, 1823, [2, 3, 4], [294764292186696, 475515472020830], 7⟩,
      ⟨3771, 1829, [2, 3, 4], [297161994225277, 475174879320793], 7⟩,
      ⟨3820, 1836, [2, 3, 4], [299371365197115, 474827527689620], 7⟩,
      ⟨3869, 1842, [2, 3, 4], [301669369019032, 474493407956613], 7⟩,
      ⟨3894, 1846, [2, 3, 4], [302696018317597, 474315157190203], 6⟩,
      ⟨3945, 1852, [2, 3, 4], [305044734990436, 473975830602822], 7⟩,
      ⟨3996, 1859, [2, 3, 4], [307209461575187, 473631169459795], 7⟩,
      ⟨4022, 1862, [2, 3, 4], [308369656471541, 473462859899220], 6⟩,
      ⟨4075, 1869, [2, 3, 4], [310579396711843, 473114997160039], 7⟩,
      ⟨4101, 1872, [2, 3, 4], [311701409680223, 472950652120863], 6⟩,
      ⟨4154, 1879, [2, 3, 4], [313836743540429, 472611046632030], 7⟩,
      ⟨4181, 1883, [2, 3, 4], [314850686343311, 472435870047125], 6⟩,
      ⟨4235, 1889, [2, 3, 4], [317096568039419, 472110324932792], 7⟩,
      ⟨4263, 1893, [2, 3, 4], [318129452033017, 471934951780083], 6⟩,
      ⟨4291, 1896, [2, 3, 4], [319275154839648, 471771548916735], 6⟩,
      ⟨4319, 1900, [2, 3, 4], [320283275966240, 471599561610358], 6⟩,
      ⟨4375, 1907, [2, 3, 4], [322387345281671, 471271166456691], 8⟩,
      ⟨4436, 1911, [2, 3, 4], [325064695742682, 470960410347188], 8⟩]⟩,
  ⟨404, 404, 4453,
    [1215, 1221, 1226, 1231, 1236, 1239, 1244, 1250, 1253, 1260, 1266, 1272, 1279, 1286, 1293, 1300, 1307, 1314, 1318, 1326, 1333, 1341, 1345, 1353, 1357, 1364, 1369, 1376, 1380, 1388, 1396, 1401, 1405, 1413, 1421, 1425, 1433, 1437, 1442, 1450, 1458, 1466, 1470, 1478, 1483, 1487, 1491, 1499, 1507, 1511, 1519, 1527, 1531, 1536, 1543, 1547, 1555, 1563, 1571, 1575, 1582, 1586, 1590, 1597, 1605, 1612, 1619, 1623, 1630, 1637, 1644, 1651, 1658, 1662, 1668, 1672, 1678, 1682, 1688, 1695, 1701, 1708, 1714, 1720, 1727, 1733, 1739, 1743, 1749, 1755, 1761, 1765, 1771, 1777, 1783, 1789, 1796, 1802, 1805, 1812, 1818, 1824, 1831, 1837, 1841, 1847, 1854, 1860, 1864, 1870, 1877, 1881, 1887, 1891, 1894, 1901, 1905, 1909, 1912, 1916],
    [1231, 1255, 1271, 1287, 1304, 1312, 1330, 1348, 1357, 1376, 1394, 1413, 1434, 1454, 1475, 1496, 1517, 1539, 1550, 1573, 1596, 1621, 1633, 1658, 1670, 1695, 1708, 1734, 1747, 1774, 1802, 1817, 1831, 1861, 1891, 1906, 1936, 1952, 1968, 2000, 2034, 2068, 2084, 2119, 2137, 2155, 2173, 2211, 2250, 2269, 2309, 2350, 2371, 2392, 2435, 2457, 2503, 2549, 2596, 2620, 2670, 2695, 2720, 2773, 2827, 2881, 2938, 2967, 3027, 3088, 3150, 3215, 3281, 3316, 3384, 3420, 3494, 3531, 3607, 3686, 3767, 3851, 3937, 4024, 4118, 4211, 4308, 4360, 4463, 4568, 4678, 4736, 4849, 4970, 5094, 5220, 5355, 5490, 5560, 5706, 5855, 6011, 6170, 6336, 6422, 6598, 6781, 6969, 7066, 7265, 7473, 7581, 7801, 7917, 8030, 8265, 8387, 8515, 8640],
    [⟨1231, 1215, [2, 3], [441252013829380], 6⟩,
      ⟨1255, 1221, [2, 3], [342510056018583], 7⟩,
      ⟨1270, 1226, [2, 3], [315486625992649], 6⟩,
      ⟨1286, 1231, [2, 3], [294507780245401], 6⟩,
      ⟨1302, 1236, [2, 3], [278944635514351], 6⟩,
      ⟨1309, 1239, [2, 3], [274207721211037], 5⟩,
      ⟨1326, 1244, [2, 3], [262203926815560], 6⟩,
      ⟨1343, 1250, [2, 3], [253370389518516], 6⟩,
      ⟨1352, 1253, [2, 3], [249224871186063], 6⟩,
      ⟨1369, 1260, [2, 3], [243131124498552], 6⟩,
      ⟨1386, 1266, [2, 3], [237437814896115], 6⟩,
      ⟨1403, 1272, [2, 3], [232576618840495], 6⟩,
      ⟨1422, 1279, [2, 3], [228032445785857], 6⟩,
      ⟨1439, 1286, [2, 3], [224729547947929], 6⟩,
      ⟨1458, 1293, [2, 3], [221291629660123], 6⟩,
      ⟨1476, 1300, [2, 3], [218538630460394], 6⟩,
      ⟨1495, 1307, [2, 3, 4], [215926277254756, 556063045829722], 6⟩,
      ⟨1514, 1314, [2, 3, 4], [213653987684077, 551553515417676], 6⟩,
      ⟨1523, 1318, [2, 3, 4], [212772723646955, 549781055138101], 6⟩,
      ⟨1542, 1326, [2, 3, 4], [211013586496355, 546067206229025], 6⟩,
      ⟨1562, 1333, [2, 3, 4], [209251388767621, 541977566596671], 6⟩,
      ⟨1583, 1341, [2, 3, 4], [207714801648976, 538199155217527], 7⟩,
      ⟨1593, 1345, [2, 3, 4], [207072728528815, 536551282096634], 6⟩,
      ⟨1613, 1353, [2, 3, 4], [205915839152774, 533421232353214], 6⟩,
      ⟨1623, 1357, [2, 3, 4], [205396315476035, 531934293343287], 6⟩,
      ⟨1643, 1364, [2, 3, 4], [204439746950034, 528875265486477], 6⟩,
      ⟨1654, 1369, [2, 3, 4], [204001422368101, 527539048644671], 6⟩,
      ⟨1674, 1376, [2, 3, 4], [203265017436793, 524783887768249], 6⟩,
      ⟨1685, 1380, [2, 3, 4], [202917402151373, 523379114465311], 6⟩,
      ⟨1706, 1388, [2, 3, 4], [202348168887062, 520905527153488], 7⟩,
      ⟨1728, 1396, [2, 3, 4], [201878878250649, 518424757886499], 7⟩,
      ⟨1740, 1401, [2, 3, 4], [201655973037179, 517249034256006], 6⟩,
      ⟨1750, 1405, [2, 3, 4], [201495662619081, 516274490445624], 6⟩,
      ⟨1773, 1413, [2, 3, 4], [201244693885126, 513969235832202], 7⟩,
      ⟨1796, 1421, [2, 3, 4], [201104133514983, 511833837346485], 7⟩,
      ⟨1807, 1425, [2, 3, 4], [201063525841625, 510890206280276], 6⟩,
      ⟨1830, 1433, [2, 3, 4], [201064956175409, 508978000944219], 7⟩,
      ⟨1842, 1437, [2, 3, 4], [201111283857191, 508016293901804], 6⟩,
      ⟨1853, 1442, [2, 3, 4], [201084966926146, 507307935055520], 6⟩,
      ⟨1877, 1450, [2, 3, 4], [201276635470652, 505545887308599], 7⟩,
      ⟨1901, 1458, [2, 3, 4], [201549210952731, 503915926949609], 7⟩,
      ⟨1926, 1466, [2, 3, 4], [201939447897684, 502320375422247], 7⟩,
      ⟨1937, 1470, [2, 3, 4], [202092655697460, 501694132806489], 6⟩,
      ⟨1962, 1478, [2, 3, 4], [202585795258536, 500270928973805], 7⟩,
      ⟨1974, 1483, [2, 3, 4], [202733454318250, 499700347768886], 6⟩,
      ⟨1987, 1487, [2, 3, 4], [203043885503984, 499016324747676], 6⟩,
      ⟨1999, 1491, [2, 3, 4], [203313930470376, 498427326994214], 6⟩,
      ⟨2025, 1499, [2, 3, 4], [204010637933410, 497189156122658], 7⟩,
      ⟨2051, 1507, [2, 3, 4], [204764040202467, 496049090470522], 7⟩,
      ⟨2064, 1511, [2, 3, 4], [205160078237151, 495512931263285], 6⟩,
      ⟨2091, 1519, [2, 3, 4], [206056221927629, 494455110098441], 7⟩,
      ⟨2117, 1527, [2, 3, 4], [206928693665892, 493526139695786], 7⟩,
      ⟨2131, 1531, [2, 3, 4], [207452286012151, 493046612924570], 6⟩,
      ⟨2145, 1536, [2, 3, 4], [207862057056334, 492612242185053], 6⟩,
      ⟨2172, 1543, [2, 3, 4], [209011365098491, 491761550225037], 7⟩,
      ⟨2186, 1547, [2, 3, 4], [209574905309549, 491355544248132], 6⟩,
      ⟨2215, 1555, [2, 3, 4], [210807305997091, 490561776259610], 7⟩,
      ⟨2243, 1563, [2, 3, 4], [211991661517840, 489860024923482], 7⟩,
      ⟨2272, 1571, [2, 3, 4], [213284925432028, 489186072336952], 7⟩,
      ⟨2287, 1575, [2, 3, 4], [213983089564179, 488857227119886], 6⟩,
      ⟨2317, 1582, [2, 3, 4], [215540583889702, 488235620212217], 7⟩,
      ⟨2331, 1586, [2, 3, 4], [216170796428696, 487965076494003], 6⟩,
      ⟨2346, 1590, [2, 3, 4], [216891347252657, 487684958289870], 6⟩,
      ⟨2377, 1597, [2, 3, 4], [218579392175294, 487140096655906], 7⟩,
      ⟨2408, 1605, [2, 3, 4], [220136885162820, 486635063611012], 7⟩,
      ⟨2438, 1612, [2, 3, 4], [221766027823211, 486182935149093], 7⟩,
      ⟨2470, 1619, [2, 3, 4], [223584581203786, 485737036773840], 7⟩,
      ⟨2486, 1623, [2, 3, 4], [224420548892686, 485522025876434], 6⟩,
      ⟨2519, 1630, [2, 3, 4], [226339356037828, 485109546695458], 7⟩,
      ⟨2551, 1637, [2, 3, 4], [228169827124749, 484732356983354], 7⟩,
      ⟨2584, 1644, [2, 3, 4], [230090600652724, 484367039758031], 7⟩,
      ⟨2618, 1651, [2, 3, 4], [232098925310386, 484012434232221], 7⟩,
      ⟨2651, 1658, [2, 3, 4], [234009376248447, 483681620871368], 7⟩,
      ⟨2669, 1662, [2, 3, 4], [235019125808242, 483504449755466], 6⟩,
      ⟨2703, 1668, [2, 3, 4], [237163472330065, 483198508574916], 7⟩,
      ⟨2721, 1672, [2, 3, 4], [238163578451553, 483030369098552], 6⟩,
      ⟨2757, 1678, [2, 3, 4], [240468329610955, 482727512864347], 7⟩,
      ⟨2774, 1682, [2, 3, 4], [241365797968128, 482572125221358], 6⟩,
      ⟨2810, 1688, [2, 3, 4], [243643704276822, 482280925802069], 7⟩,
      ⟨2847, 1695, [2, 3, 4], [245831194210325, 481976468509437], 7⟩,
      ⟨2884, 1701, [2, 3, 4], [248153270820427, 481689875299716], 7⟩,
      ⟨2922, 1708, [2, 3, 4], [250379116294621, 481387753817916], 7⟩,
      ⟨2960, 1714, [2, 3, 4], [252734532700127, 481101238073485], 7⟩,
      ⟨2997, 1720, [2, 3, 4], [254974421360341, 480821557159588], 7⟩,
      ⟨3037, 1727, [2, 3, 4], [257282761709710, 480513495661279], 7⟩,
      ⟨3076, 1733, [2, 3, 4], [259628837629848, 480224066563687], 7⟩,
      ⟨3115, 1739, [2, 3, 4], [261940566058883, 479934513894996], 7⟩,
      ⟨3136, 1743, [2, 3, 4], [263052015454356, 479769066716784], 6⟩,
      ⟨3177, 1749, [2, 3, 4], [265472782831598, 479467921635161], 7⟩,
      ⟨3218, 1755, [2, 3, 4], [267854036428896, 479166113709890], 7⟩,
      ⟨3260, 1761, [2, 3, 4], [270274462098531, 478857969953086], 7⟩,
      ⟨3282, 1765, [2, 3, 4], [271395812912849, 478686526980715], 6⟩,
      ⟨3323, 1771, [2, 3, 4], [273676123878328, 478383434827899], 7⟩,
      ⟨3367, 1777, [2, 3, 4], [276144973109330, 478062657606639], 7⟩,
      ⟨3411, 1783, [2, 3, 4], [278567784052694, 477741614270734], 7⟩,
      ⟨3455, 1789, [2, 3, 4], [280944982732994, 477420604943580], 7⟩,
      ⟨3501, 1796, [2, 3, 4], [283275991644266, 477077803565907], 7⟩,
      ⟨3546, 1802, [2, 3, 4], [285633639621559, 476752100813660], 7⟩,
      ⟨3568, 1805, [2, 3, 4], [286759842281618, 476592534055207], 6⟩,
      ⟨3615, 1812, [2, 3, 4], [289045238367265, 476246702561366], 7⟩,
      ⟨3662, 1818, [2, 3, 4], [291424984162011, 475912671068746], 7⟩,
      ⟨3710, 1824, [2, 3, 4], [293822990424245, 475574836270635], 7⟩,
      ⟨3758, 1831, [2, 3, 4], [296032051073631, 475229589242170], 7⟩,
      ⟨3807, 1837, [2, 3, 4], [298396848631059, 474891341393188], 7⟩,
      ⟨3832, 1841, [2, 3, 4], [299455478409667, 474710812806802], 6⟩,
      ⟨3882, 1847, [2, 3, 4], [301808908401994, 474372038835463], 7⟩,
      ⟨3932, 1854, [2, 3, 4], [303977401934165, 474027378162481], 7⟩,
      ⟨3983, 1860, [2, 3, 4], [306292389899036, 473691268444116], 7⟩,
      ⟨4009, 1864, [2, 3, 4], [307328705021267, 473512457701129], 6⟩,
      ⟨4061, 1870, [2, 3, 4], [309627999407275, 473178201738162], 7⟩,
      ⟨4114, 1877, [2, 3, 4], [311804829991432, 472834147682655], 7⟩,
      ⟨4141, 1881, [2, 3, 4], [312839058102385, 472656678596765], 6⟩,
      ⟨4195, 1887, [2, 3, 4], [315126620401074, 472326191764387], 7⟩,
      ⟨4223, 1891, [2, 3, 4], [316179804557899, 472148296903533], 6⟩,
      ⟨4250, 1894, [2, 3, 4], [317291551904831, 471987015603535], 6⟩,
      ⟨4305, 1901, [2, 3, 4], [319406923680903, 471654357704729], 8⟩,
      ⟨4333, 1905, [2, 3, 4], [320411218887190, 471483026919949], 6⟩,
      ⟨4361, 1909, [2, 3, 4], [321403840309404, 471313377078970], 7⟩,
      ⟨4389, 1912, [2, 3, 4], [322507496023611, 471155923293639], 6⟩,
      ⟨4448, 1916, [2, 3, 4], [325073092203043, 470855094587443], 8⟩]⟩]

theorem cellsOK00 : cellsOK 401 cells00 404 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells01.lean <==
import KtMinor45.MiddleDefs

/-! Cells 4 to 7 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `405 ≤ t ≤ 410`. -/
def cells01 : List Cell := [
  ⟨405, 406, 4465,
    [1220, 1224, 1229, 1233, 1239, 1244, 1250, 1256, 1262, 1268, 1274, 1281, 1285, 1291, 1298, 1305, 1309, 1316, 1320, 1327, 1335, 1343, 1350, 1358, 1366, 1370, 1378, 1386, 1394, 1402, 1410, 1414, 1419, 1427, 1431, 1439, 1447, 1452, 1460, 1464, 1472, 1476, 1481, 1485, 1489, 1497, 1501, 1505, 1510, 1518, 1526, 1534, 1538, 1546, 1554, 1562, 1570, 1577, 1581, 1585, 1589, 1593, 1597, 1604, 1608, 1615, 1619, 1623, 1630, 1637, 1641, 1648, 1655, 1659, 1665, 1672, 1676, 1682, 1686, 1692, 1696, 1702, 1709, 1715, 1719, 1725, 1731, 1738, 1744, 1750, 1754, 1760, 1766, 1772, 1776, 1782, 1788, 1794, 1798, 1804, 1810, 1816, 1823, 1829, 1836, 1842, 1849, 1855, 1862, 1865, 1869, 1875, 1882, 1886, 1892, 1899, 1906, 1913, 1920, 1924],
    [1234, 1250, 1266, 1282, 1299, 1316, 1334, 1352, 1371, 1389, 1408, 1427, 1438, 1458, 1479, 1500, 1510, 1533, 1544, 1566, 1589, 1614, 1638, 1663, 1688, 1701, 1727, 1754, 1781, 1809, 1838, 1852, 1867, 1897, 1912, 1942, 1974, 1990, 2024, 2040, 2074, 2090, 2108, 2126, 2144, 2180, 2200, 2219, 2238, 2278, 2318, 2359, 2380, 2423, 2467, 2513, 2559, 2606, 2630, 2654, 2679, 2704, 2731, 2782, 2809, 2863, 2891, 2919, 2976, 3036, 3065, 3126, 3190, 3222, 3288, 3357, 3393, 3464, 3501, 3576, 3616, 3693, 3776, 3858, 3903, 3989, 4079, 4173, 4269, 4367, 4419, 4523, 4631, 4742, 4801, 4918, 5040, 5165, 5231, 5363, 5501, 5642, 5789, 5942, 6099, 6263, 6434, 6609, 6792, 6883, 6979, 7175, 7379, 7485, 7697, 7923, 8154, 8396, 8648],
    [⟨1234, 1220, [2, 3], [462384502960593], 6⟩,
      ⟨1250, 1224, [2, 3], [374019026527357], 6⟩,
      ⟨1266, 1229, [2, 3], [333278528214271], 6⟩,
      ⟨1281, 1233, [2, 3], [307018898768484], 6⟩,
      ⟨1297, 1239, [2, 3], [289785219015445], 6⟩,
      ⟨1314, 1244, [2, 3], [274167161867784], 6⟩,
      ⟨1330, 1250, [2, 3], [263946826982457], 6⟩,
      ⟨1347, 1256, [2, 3], [254776484217474], 6⟩,
      ⟨1365, 1262, [2, 3], [246599335821589], 6⟩,
      ⟨1381, 1268, [2, 3], [240878840466257], 6⟩,
      ⟨1399, 1274, [2, 3], [235062199441476], 6⟩,
      ⟨1416, 1281, [2, 3], [230881703567243], 6⟩,
      ⟨1426, 1285, [2, 3], [228629983963345], 6⟩,
      ⟨1444, 1291, [2, 3], [224646242279778], 6⟩,
      ⟨1462, 1298, [2, 3], [221460362637185], 6⟩,
      ⟨1481, 1305, [2, 3], [218444348926884], 6⟩,
      ⟨1489, 1309, [2, 3, 4], [217498682690846, 559317423864202], 6⟩,
      ⟨1509, 1316, [2, 3, 4], [214816734604532, 554178648929573], 6⟩,
      ⟨1519, 1320, [2, 3, 4], [213693400789120, 551955031985079], 6⟩,
      ⟨1538, 1327, [2, 3, 4], [211684369834357, 547748987683386], 6⟩,
      ⟨1557, 1335, [2, 3, 4], [210034125962307, 544167731281452], 6⟩,
      ⟨1578, 1343, [2, 3, 4], [208360895088245, 540224440853169], 7⟩,
      ⟨1598, 1350, [2, 3, 4], [206946169748474, 536569217520842], 6⟩,
      ⟨1618, 1358, [2, 3, 4], [205784270273814, 533435926161058], 6⟩,
      ⟨1639, 1366, [2, 3, 4], [204717408763441, 530271049561496], 6⟩,
      ⟨1649, 1370, [2, 3, 4], [204272272794673, 528886467443748], 6⟩,
      ⟨1670, 1378, [2, 3, 4], [203436030543631, 526037059117080], 6⟩,
      ⟨1692, 1386, [2, 3, 4], [202707222660548, 523184289306699], 7⟩,
      ⟨1713, 1394, [2, 3, 4], [202141406640456, 520719623697262], 7⟩,
      ⟨1735, 1402, [2, 3, 4], [201674834964057, 518247298078820], 7⟩,
      ⟨1757, 1410, [2, 3, 4], [201324320365948, 515948361553586], 7⟩,
      ⟨1768, 1414, [2, 3, 4], [201188926977994, 514859396093803], 6⟩,
      ⟨1780, 1419, [2, 3, 4], [201044067504586, 513805616219669], 6⟩,
      ⟨1802, 1427, [2, 3, 4], [200891474436555, 511811220442909], 7⟩,
      ⟨1814, 1431, [2, 3, 4], [200863723583200, 510735091126283], 6⟩,
      ⟨1836, 1439, [2, 3, 4], [200842501049458, 508947841562488], 7⟩,
      ⟨1860, 1447, [2, 3, 4], [200951344744484, 507056402168644], 7⟩,
      ⟨1871, 1452, [2, 3, 4], [200938534790624, 506372307896645], 6⟩,
      ⟨1896, 1460, [2, 3, 4], [201201428553817, 504574245166868], 7⟩,
      ⟨1908, 1464, [2, 3, 4], [201346544009249, 503776578103495], 6⟩,
      ⟨1932, 1472, [2, 3, 4], [201690333319984, 502270069157175], 7⟩,
      ⟨1943, 1476, [2, 3, 4], [201840856261897, 501641798978425], 6⟩,
      ⟨1956, 1481, [2, 3, 4], [202008871988635, 500944236802811], 6⟩,
      ⟨1969, 1485, [2, 3, 4], [202284134933369, 500204155958871], 6⟩,
      ⟨1981, 1489, [2, 3, 4], [202525019741004, 499567927465233], 6⟩,
      ⟨2006, 1497, [2, 3, 4], [203102825355249, 498296547049496], 7⟩,
      ⟨2020, 1501, [2, 3, 4], [203500869971507, 497601695524638], 6⟩,
      ⟨2033, 1505, [2, 3, 4], [203856999060308, 496999078615139], 6⟩,
      ⟨2046, 1510, [2, 3, 4], [204118589117060, 496466874087508], 6⟩,
      ⟨2073, 1518, [2, 3, 4], [204959155611020, 495319914938021], 7⟩,
      ⟨2099, 1526, [2, 3, 4], [205784878018101, 494314825679859], 7⟩,
      ⟨2126, 1534, [2, 3, 4], [206724225050786, 493342427437972], 7⟩,
      ⟨2140, 1538, [2, 3, 4], [207246568825519, 492865017002131], 6⟩,
      ⟨2167, 1546, [2, 3, 4], [208248945506026, 492007020558955], 7⟩,
      ⟨2195, 1554, [2, 3, 4], [209363766994317, 491180984496429], 7⟩,
      ⟨2224, 1562, [2, 3, 4], [210592749454446, 490390283044813], 7⟩,
      ⟨2253, 1570, [2, 3, 4], [211855288769583, 489664125493402], 7⟩,
      ⟨2281, 1577, [2, 3, 4], [213201872547320, 489012128356497], 7⟩,
      ⟨2296, 1581, [2, 3, 4], [213899294910801, 488685938372711], 6⟩,
      ⟨2310, 1585, [2, 3, 4], [214518227807726, 488394576426684], 6⟩,
      ⟨2325, 1589, [2, 3, 4], [215226857707491, 488092740244074], 6⟩,
      ⟨2340, 1593, [2, 3, 4], [215940655475614, 487802566364637], 6⟩,
      ⟨2356, 1597, [2, 3, 4], [216745668638353, 487504934655184], 6⟩,
      ⟨2386, 1604, [2, 3, 4], [218342035257423, 486980106061231], 7⟩,
      ⟨2401, 1608, [2, 3, 4], [219072886878772, 486731561609283], 6⟩,
      ⟨2432, 1615, [2, 3, 4], [220780462475527, 486249437908395], 7⟩,
      ⟨2448, 1619, [2, 3, 4], [221608700876207, 486012542239525], 6⟩,
      ⟨2463, 1623, [2, 3, 4], [222349421094895, 485796220141363], 6⟩,
      ⟨2495, 1630, [2, 3, 4], [224166234162644, 485366731839543], 7⟩,
      ⟨2528, 1637, [2, 3, 4], [226079537755911, 484955410577422], 7⟩,
      ⟨2543, 1641, [2, 3, 4], [226824460612590, 484769611698583], 6⟩,
      ⟨2576, 1648, [2, 3, 4], [228740003488753, 484393897790206], 7⟩,
      ⟨2609, 1655, [2, 3, 4], [230653656356515, 484038539083454], 7⟩,
      ⟨2626, 1659, [2, 3, 4], [231576283849993, 483857798907433], 6⟩,
      ⟨2660, 1665, [2, 3, 4], [233728887821286, 483531718984765], 7⟩,
      ⟨2694, 1672, [2, 3, 4], [235716221094093, 483207904988601], 7⟩,
      ⟨2712, 1676, [2, 3, 4], [236717507700079, 483037445101608], 6⟩,
      ⟨2747, 1682, [2, 3, 4], [238934032046568, 482736682160639], 7⟩,
      ⟨2765, 1686, [2, 3, 4], [239923930895536, 482573726612103], 6⟩,
      ⟨2801, 1692, [2, 3, 4], [242205909641266, 482280020457184], 7⟩,
      ⟨2820, 1696, [2, 3, 4], [243270986223187, 482116724449104], 6⟩,
      ⟨2856, 1702, [2, 3, 4], [245522403683014, 481832447191518], 7⟩,
      ⟨2894, 1709, [2, 3, 4], [247769562472158, 481528148348807], 7⟩,
      ⟨2930, 1715, [2, 3, 4], [249973563839950, 481251454724473], 7⟩,
      ⟨2950, 1719, [2, 3, 4], [251082471151557, 481089947230402], 6⟩,
      ⟨2988, 1725, [2, 3, 4], [253418784137225, 480805507284317], 7⟩,
      ⟨3027, 1731, [2, 3, 4], [255809887299564, 480516717655860], 7⟩,
      ⟨3066, 1738, [2, 3, 4], [258012521903144, 480215763242897], 7⟩,
      ⟨3106, 1744, [2, 3, 4], [260420545326684, 479922189112076], 7⟩,
      ⟨3146, 1750, [2, 3, 4], [262792231358513, 479628278404434], 7⟩,
      ⟨3166, 1754, [2, 3, 4], [263810652792405, 479469071719934], 6⟩,
      ⟨3207, 1760, [2, 3, 4], [266208191018697, 479168995937604], 7⟩,
      ⟨3249, 1766, [2, 3, 4], [268645670386967, 478862591622618], 7⟩,
      ⟨3291, 1772, [2, 3, 4], [271041518237350, 478555467860395], 7⟩,
      ⟨3313, 1776, [2, 3, 4], [272150997970825, 478384706325724], 6⟩,
      ⟨3356, 1782, [2, 3, 4], [274560771666128, 478071191522159], 7⟩,
      ⟨3400, 1788, [2, 3, 4], [277002183379968, 477751523675283], 7⟩,
      ⟨3444, 1794, [2, 3, 4], [279398047279070, 477431701861833], 7⟩,
      ⟨3466, 1798, [2, 3, 4], [280432519978201, 477261282064269], 6⟩,
      ⟨3511, 1804, [2, 3, 4], [282834357268520, 476936137093167], 7⟩,
      ⟨3557, 1810, [2, 3, 4], [285260679328160, 476605761286906], 7⟩,
      ⟨3603, 1816, [2, 3, 4], [287638779258048, 476276358003502], 7⟩,
      ⟨3650, 1823, [2, 3, 4], [289896444161008, 475932504404988], 7⟩,
      ⟨3698, 1829, [2, 3, 4], [292315516897950, 475594705657828], 7⟩,
      ⟨3746, 1836, [2, 3, 4], [294545211284188, 475249283579011], 7⟩,
      ⟨3795, 1842, [2, 3, 4], [296931002359550, 474910608478372], 7⟩,
      ⟨3845, 1849, [2, 3, 4], [299193703266819, 474559604437805], 7⟩,
      ⟨3894, 1855, [2, 3, 4], [301479704187692, 474227407591494], 7⟩,
      ⟨3945, 1862, [2, 3, 4], [303706862180828, 473878232355101], 7⟩,
      ⟨3970, 1865, [2, 3, 4], [304838069467858, 473712810219312], 6⟩,
      ⟨3996, 1869, [2, 3, 4], [305885147008304, 473533340871131], 6⟩,
      ⟨4048, 1875, [2, 3, 4], [308206137957232, 473197476458925], 7⟩,
      ⟨4101, 1882, [2, 3, 4], [310404420115560, 472851683790004], 7⟩,
      ⟨4128, 1886, [2, 3, 4], [311449293523160, 472673312946556], 6⟩,
      ⟨4181, 1892, [2, 3, 4], [313701843139577, 472345701566699], 7⟩,
      ⟨4236, 1899, [2, 3, 4], [315889014433978, 472004184902924], 8⟩,
      ⟨4290, 1906, [2, 3, 4], [317971804610853, 471673795724374], 8⟩,
      ⟨4346, 1913, [2, 3, 4], [320114633531308, 471340463175854], 8⟩,
      ⟨4403, 1920, [2, 3, 4], [322260463167581, 471009609798793], 8⟩,
      ⟨4465, 1924, [2, 3, 4], [324974265342257, 470696582302941], 8⟩]⟩,
  ⟨407, 407, 4489,
    [1224, 1228, 1235, 1240, 1245, 1248, 1254, 1260, 1266, 1273, 1279, 1286, 1293, 1299, 1303, 1310, 1317, 1321, 1329, 1336, 1344, 1352, 1359, 1367, 1371, 1375, 1383, 1387, 1395, 1403, 1408, 1412, 1420, 1428, 1432, 1436, 1445, 1453, 1461, 1466, 1474, 1482, 1486, 1494, 1503, 1511, 1515, 1523, 1527, 1532, 1536, 1540, 1544, 1548, 1552, 1560, 1568, 1576, 1583, 1587, 1591, 1595, 1602, 1606, 1610, 1614, 1621, 1625, 1632, 1636, 1643, 1650, 1657, 1664, 1671, 1678, 1682, 1688, 1692, 1698, 1705, 1711, 1718, 1724, 1728, 1734, 1740, 1747, 1753, 1759, 1763, 1769, 1775, 1781, 1788, 1794, 1800, 1807, 1813, 1819, 1823, 1829, 1835, 1842, 1848, 1852, 1858, 1862, 1868, 1872, 1878, 1885, 1888, 1895, 1902, 1909, 1916, 1923, 1927, 1931],
    [1240, 1257, 1281, 1298, 1314, 1323, 1341, 1359, 1378, 1397, 1416, 1435, 1456, 1476, 1487, 1508, 1529, 1540, 1563, 1586, 1609, 1632, 1657, 1682, 1695, 1708, 1734, 1747, 1774, 1802, 1817, 1831, 1860, 1890, 1905, 1919, 1951, 1983, 2017, 2033, 2067, 2102, 2120, 2155, 2192, 2231, 2250, 2290, 2309, 2330, 2351, 2372, 2393, 2414, 2435, 2479, 2525, 2571, 2620, 2644, 2669, 2694, 2744, 2771, 2796, 2823, 2877, 2905, 2962, 2992, 3050, 3113, 3175, 3240, 3308, 3377, 3413, 3484, 3521, 3596, 3674, 3756, 3837, 3924, 3967, 4057, 4148, 4244, 4344, 4446, 4499, 4607, 4717, 4832, 4949, 5071, 5199, 5330, 5466, 5605, 5679, 5826, 5980, 6141, 6305, 6390, 6564, 6652, 6836, 6931, 7125, 7328, 7429, 7643, 7863, 8097, 8337, 8583, 8713],
    [⟨1240, 1224, [2, 3], [441235244695428], 6⟩,
      ⟨1257, 1228, [2, 3], [360732133148230], 6⟩,
      ⟨1280, 1235, [2, 3], [313229880724886], 7⟩,
      ⟨1297, 1240, [2, 3], [291294949082499], 6⟩,
      ⟨1312, 1245, [2, 3], [277656463886763], 6⟩,
      ⟨1320, 1248, [2, 3], [271927440291778], 6⟩,
      ⟨1337, 1254, [2, 3], [261235457026672], 6⟩,
      ⟨1354, 1260, [2, 3], [252548483722996], 6⟩,
      ⟨1372, 1266, [2, 3], [244763517949380], 6⟩,
      ⟨1389, 1273, [2, 3], [239283189774550], 6⟩,
      ⟨1406, 1279, [2, 3], [234129767563024], 6⟩,
      ⟨1424, 1286, [2, 3], [229688602534194], 6⟩,
      ⟨1442, 1293, [2, 3], [225842354165705], 6⟩,
      ⟨1460, 1299, [2, 3], [222237064382747], 6⟩,
      ⟨1470, 1303, [2, 3], [220607230045981], 6⟩,
      ⟨1488, 1310, [2, 3], [217909572759877], 6⟩,
      ⟨1506, 1317, [2, 3, 4], [215536168835886, 555732901261807], 6⟩,
      ⟨1516, 1321, [2, 3, 4], [214358727583954, 553450114677212], 6⟩,
      ⟨1535, 1329, [2, 3, 4], [212382579539323, 549490596888448], 6⟩,
      ⟨1555, 1336, [2, 3, 4], [210392525780028, 545136781469391], 6⟩,
      ⟨1574, 1344, [2, 3, 4], [208879081068079, 541723397250020], 6⟩,
      ⟨1594, 1352, [2, 3, 4], [207443136662171, 538242201952617], 6⟩,
      ⟨1614, 1359, [2, 3, 4], [206137147554846, 534729503386247], 6⟩,
      ⟨1635, 1367, [2, 3, 4], [204998186934383, 531471392382466], 6⟩,
      ⟨1645, 1371, [2, 3, 4], [204522572045253, 530046566051529], 6⟩,
      ⟨1656, 1375, [2, 3, 4], [204028951460470, 528441545767638], 6⟩,
      ⟨1677, 1383, [2, 3, 4], [203210869939077, 525620209780006], 6⟩,
      ⟨1687, 1387, [2, 3, 4], [202870753314668, 524383672724772], 6⟩,
      ⟨1708, 1395, [2, 3, 4], [202245228593872, 521835838049306], 7⟩,
      ⟨1730, 1403, [2, 3, 4], [201720040804693, 519280771830312], 7⟩,
      ⟨1742, 1408, [2, 3, 4], [201471840151322, 518070424748397], 6⟩,
      ⟨1753, 1412, [2, 3, 4], [201283889471973, 516904003704681], 6⟩,
      ⟨1775, 1420, [2, 3, 4], [200988590784907, 514693178394093], 7⟩,
      ⟨1798, 1428, [2, 3, 4], [200801340080208, 512494319133263], 7⟩,
      ⟨1809, 1432, [2, 3, 4], [200740481432762, 511522848735107], 6⟩,
      ⟨1820, 1436, [2, 3, 4], [200700713807490, 510584631279888], 6⟩,
      ⟨1844, 1445, [2, 3, 4], [200666153503592, 508677871365258], 7⟩,
      ⟨1868, 1453, [2, 3, 4], [200780705404436, 506800572135258], 7⟩,
      ⟨1892, 1461, [2, 3, 4], [200982997481278, 505064854331398], 7⟩,
      ⟨1904, 1466, [2, 3, 4], [201037420750915, 504336156090838], 6⟩,
      ⟨1928, 1474, [2, 3, 4], [201349271052017, 502781681667065], 7⟩,
      ⟨1953, 1482, [2, 3, 4], [201776242031655, 501259010022063], 7⟩,
      ⟨1966, 1486, [2, 3, 4], [202041248474128, 500503469366252], 6⟩,
      ⟨1990, 1494, [2, 3, 4], [202519742332308, 499228532409047], 7⟩,
      ⟨2016, 1503, [2, 3, 4], [203063140902918, 497967372339657], 7⟩,
      ⟨2043, 1511, [2, 3, 4], [203826022033037, 496690285989643], 7⟩,
      ⟨2056, 1515, [2, 3, 4], [204199816800434, 496120846216913], 6⟩,
      ⟨2082, 1523, [2, 3, 4], [204985619445400, 495048925211436], 7⟩,
      ⟨2095, 1527, [2, 3, 4], [205396231840403, 494544320718271], 6⟩,
      ⟨2109, 1532, [2, 3, 4], [205769328017687, 494046053857349], 6⟩,
      ⟨2123, 1536, [2, 3, 4], [206270995709812, 493534628891854], 6⟩,
      ⟨2136, 1540, [2, 3, 4], [206713352456117, 493087713870255], 6⟩,
      ⟨2150, 1544, [2, 3, 4], [207237775159259, 492617113428019], 6⟩,
      ⟨2164, 1548, [2, 3, 4], [207773202914811, 492166414609796], 6⟩,
      ⟨2177, 1552, [2, 3, 4], [208243464034153, 491771004322301], 6⟩,
      ⟨2205, 1560, [2, 3, 4], [209360921515193, 490956163612321], 7⟩,
      ⟨2234, 1568, [2, 3, 4], [210591828824238, 490175913880002], 7⟩,
      ⟨2262, 1576, [2, 3, 4], [211774039549845, 489485595082895], 7⟩,
      ⟨2292, 1583, [2, 3, 4], [213285851865449, 488791500121224], 7⟩,
      ⟨2307, 1587, [2, 3, 4], [213984053150239, 488470512789460], 6⟩,
      ⟨2322, 1591, [2, 3, 4], [214688271146797, 488162369134665], 6⟩,
      ⟨2336, 1595, [2, 3, 4], [215312556387583, 487886378065623], 6⟩,
      ⟨2366, 1602, [2, 3, 4], [216889451572394, 487325132583340], 7⟩,
      ⟨2382, 1606, [2, 3, 4], [217700069237326, 487044061997522], 6⟩,
      ⟨2396, 1610, [2, 3, 4], [218339842017098, 486806306470141], 6⟩,
      ⟨2412, 1614, [2, 3, 4], [219157880587586, 486544959326865], 6⟩,
      ⟨2442, 1621, [2, 3, 4], [220775056893604, 486083088515135], 7⟩,
      ⟨2458, 1625, [2, 3, 4], [221602031989664, 485848438461181], 6⟩,
      ⟨2490, 1632, [2, 3, 4], [223412807854324, 485409348088425], 7⟩,
      ⟨2506, 1636, [2, 3, 4], [224245156749272, 485197378567002], 6⟩,
      ⟨2538, 1643, [2, 3, 4], [226064732782143, 484800728227577], 7⟩,
      ⟨2572, 1650, [2, 3, 4], [228067660234364, 484409379145556], 7⟩,
      ⟨2604, 1657, [2, 3, 4], [229888438899631, 484057711623388], 7⟩,
      ⟨2638, 1664, [2, 3, 4], [231886810831713, 483707284758249], 7⟩,
      ⟨2673, 1671, [2, 3, 4], [233969045079748, 483365865795678], 7⟩,
      ⟨2707, 1678, [2, 3, 4], [235950906122941, 483045295545290], 7⟩,
      ⟨2725, 1682, [2, 3, 4], [236949248357191, 482876349990244], 6⟩,
      ⟨2760, 1688, [2, 3, 4], [239159203658470, 482578227150236], 7⟩,
      ⟨2778, 1692, [2, 3, 4], [240145930861773, 482416465348042], 6⟩,
      ⟨2814, 1698, [2, 3, 4], [242420638788284, 482124864163935], 7⟩,
      ⟨2850, 1705, [2, 3, 4], [244518150778694, 481826294248353], 7⟩,
      ⟨2888, 1711, [2, 3, 4], [246927440511621, 481534683541410], 7⟩,
      ⟨2925, 1718, [2, 3, 4], [249066386883105, 481239096902754], 7⟩,
      ⟨2963, 1724, [2, 3, 4], [251422877388282, 480953883991419], 7⟩,
      ⟨2982, 1728, [2, 3, 4], [252433845675927, 480798933850515], 6⟩,
      ⟨3021, 1734, [2, 3, 4], [254831822782537, 480510691100602], 7⟩,
      ⟨3060, 1740, [2, 3, 4], [257197341970846, 480223083132162], 7⟩,
      ⟨3100, 1747, [2, 3, 4], [259457962850886, 479917715713265], 7⟩,
      ⟨3141, 1753, [2, 3, 4], [261920091118795, 479619248923549], 7⟩,
      ⟨3181, 1759, [2, 3, 4], [264262548849409, 479325753750397], 7⟩,
      ⟨3202, 1763, [2, 3, 4], [265347794408474, 479161351120457], 6⟩,
      ⟨3244, 1769, [2, 3, 4], [267793560872354, 478855921754460], 7⟩,
      ⟨3286, 1775, [2, 3, 4], [270197885250597, 478549734785854], 7⟩,
      ⟨3329, 1781, [2, 3, 4], [272637915650746, 478237191839318], 7⟩,
      ⟨3372, 1788, [2, 3, 4], [274885548541442, 477913143262578], 7⟩,
      ⟨3416, 1794, [2, 3, 4], [277314522890494, 477594159607173], 7⟩,
      ⟨3460, 1800, [2, 3, 4], [279698210012109, 477275066387645], 7⟩,
      ⟨3505, 1807, [2, 3, 4], [281964164916877, 476939951255363], 7⟩,
      ⟨3551, 1813, [2, 3, 4], [284401377865856, 476610064903824], 7⟩,
      ⟨3597, 1819, [2, 3, 4], [286790323704059, 476281023658595], 7⟩,
      ⟨3621, 1823, [2, 3, 4], [287894072240721, 476101082268998], 6⟩,
      ⟨3667, 1829, [2, 3, 4], [290212149867127, 475774132564616], 7⟩,
      ⟨3715, 1835, [2, 3, 4], [292618246225382, 475437400970039], 7⟩,
      ⟨3764, 1842, [2, 3, 4], [294901776440290, 475087423605892], 7⟩,
      ⟨3813, 1848, [2, 3, 4], [297273828510111, 474749987719997], 7⟩,
      ⟨3838, 1852, [2, 3, 4], [298336530933551, 474569881920803], 6⟩,
      ⟨3888, 1858, [2, 3, 4], [300697474584714, 474231677096792], 7⟩,
      ⟨3913, 1862, [2, 3, 4], [301724362152989, 474054272381185], 6⟩,
      ⟨3964, 1868, [2, 3, 4], [304072258368090, 473716316140121], 7⟩,
      ⟨3989, 1872, [2, 3, 4], [305064151508779, 473541958992386], 6⟩,
      ⟨4041, 1878, [2, 3, 4], [307397272969537, 473205262189954], 7⟩,
      ⟨4094, 1885, [2, 3, 4], [309607566566186, 472858559467530], 7⟩,
      ⟨4120, 1888, [2, 3, 4], [310729677804994, 472694675410025], 6⟩,
      ⟨4174, 1895, [2, 3, 4], [312922731062729, 472351000851246], 7⟩,
      ⟨4228, 1902, [2, 3, 4], [315066147104818, 472013203597352], 7⟩,
      ⟨4284, 1909, [2, 3, 4], [317270456602563, 471671911618641], 8⟩,
      ⟨4340, 1916, [2, 3, 4], [319423777480786, 471337358080770], 8⟩,
      ⟨4396, 1923, [2, 3, 4], [321527646070219, 471009683839944], 8⟩,
      ⟨4425, 1927, [2, 3, 4], [322552614396600, 470838817692575], 7⟩,
      ⟨4483, 1931, [2, 3, 4], [325047238941344, 470545103070618], 8⟩]⟩,
  ⟨408, 408, 4501,
    [1227, 1231, 1238, 1243, 1249, 1254, 1260, 1267, 1273, 1279, 1283, 1289, 1296, 1303, 1310, 1317, 1321, 1328, 1332, 1340, 1347, 1355, 1363, 1371, 1379, 1387, 1395, 1403, 1411, 1416, 1424, 1432, 1440, 1444, 1449, 1457, 1465, 1473, 1478, 1482, 1490, 1494, 1499, 1503, 1511, 1519, 1523, 1531, 1536, 1540, 1548, 1552, 1556, 1560, 1564, 1572, 1576, 1584, 1591, 1595, 1599, 1603, 1607, 1614, 1622, 1629, 1633, 1640, 1647, 1651, 1658, 1665, 1672, 1679, 1682, 1689, 1693, 1699, 1703, 1709, 1716, 1722, 1729, 1732, 1738, 1742, 1748, 1754, 1761, 1764, 1770, 1776, 1783, 1789, 1795, 1799, 1805, 1811, 1818, 1824, 1830, 1837, 1843, 1850, 1856, 1860, 1866, 1870, 1876, 1880, 1886, 1893, 1900, 1907, 1914, 1921, 1925, 1928, 1932, 1936],
    [1244, 1260, 1284, 1301, 1318, 1335, 1353, 1372, 1391, 1409, 1420, 1439, 1459, 1480, 1501, 1522, 1533, 1556, 1567, 1590, 1613, 1638, 1663, 1688, 1713, 1740, 1767, 1794, 1822, 1837, 1866, 1896, 1926, 1942, 1958, 1990, 2024, 2057, 2075, 2093, 2128, 2146, 2164, 2182, 2219, 2258, 2277, 2317, 2338, 2359, 2400, 2421, 2444, 2466, 2488, 2534, 2558, 2605, 2654, 2679, 2704, 2729, 2756, 2809, 2863, 2919, 2947, 3005, 3065, 3096, 3158, 3223, 3291, 3360, 3394, 3467, 3504, 3579, 3617, 3696, 3776, 3860, 3948, 3991, 4081, 4128, 4223, 4320, 4421, 4473, 4577, 4686, 4800, 4919, 5038, 5102, 5227, 5361, 5498, 5638, 5784, 5937, 6093, 6256, 6426, 6512, 6688, 6781, 6971, 7068, 7265, 7471, 7686, 7910, 8140, 8380, 8507, 8631, 8761],
    [⟨1244, 1227, [2, 3], [432038333436247], 6⟩,
      ⟨1260, 1231, [2, 3], [360721945052172], 6⟩,
      ⟨1283, 1238, [2, 3], [313214150660839], 7⟩,
      ⟨1300, 1243, [2, 3], [291275151929198], 6⟩,
      ⟨1316, 1249, [2, 3], [277625681777261], 6⟩,
      ⟨1332, 1254, [2, 3], [265782705338497], 6⟩,
      ⟨1349, 1260, [2, 3], [256259101873999], 6⟩,
      ⟨1366, 1267, [2, 3], [249068478562125], 6⟩,
      ⟨1384, 1273, [2, 3], [241877647333598], 6⟩,
      ⟨1400, 1279, [2, 3], [236797022271476], 6⟩,
      ⟨1410, 1283, [2, 3], [234074070933427], 6⟩,
      ⟨1427, 1289, [2, 3], [229643577492829], 6⟩,
      ⟨1445, 1296, [2, 3], [225794156202432], 6⟩,
      ⟨1464, 1303, [2, 3], [222168136764262], 6⟩,
      ⟨1482, 1310, [2, 3], [219267976381765], 6⟩,
      ⟨1501, 1317, [2, 3, 4], [216516120321179, 557726537725802], 6⟩,
      ⟨1510, 1321, [2, 3, 4], [215456906281581, 555758034325004], 6⟩,
      ⟨1530, 1328, [2, 3, 4], [213033308271474, 550909611607818], 6⟩,
      ⟨1539, 1332, [2, 3, 4], [212165927435088, 549156783751033], 6⟩,
      ⟨1559, 1340, [2, 3, 4], [210302551743188, 545156999503646], 6⟩,
      ⟨1578, 1347, [2, 3, 4], [208696930245742, 541434266614900], 6⟩,
      ⟨1599, 1355, [2, 3, 4], [207181226547278, 537691772021261], 7⟩,
      ⟨1620, 1363, [2, 3, 4], [205878702576915, 534221241113070], 6⟩,
      ⟨1640, 1371, [2, 3, 4], [204827307953921, 531238911971375], 6⟩,
      ⟨1661, 1379, [2, 3, 4], [203866701583170, 528223301667621], 6⟩,
      ⟨1682, 1387, [2, 3, 4], [203055997060082, 525414731039791], 7⟩,
      ⟨1704, 1395, [2, 3, 4], [202350975139771, 522601653619485], 7⟩,
      ⟨1725, 1403, [2, 3, 4], [201804343723159, 520170201382582], 6⟩,
      ⟨1747, 1411, [2, 3, 4], [201355663894453, 517730283708784], 7⟩,
      ⟨1759, 1416, [2, 3, 4], [201142088502991, 516573289492032], 6⟩,
      ⟨1781, 1424, [2, 3, 4], [200858465107965, 514382582670647], 7⟩,
      ⟨1804, 1432, [2, 3, 4], [200682230895859, 512203347404235], 7⟩,
      ⟨1826, 1440, [2, 3, 4], [200590650473871, 510310280954979], 7⟩,
      ⟨1838, 1444, [2, 3, 4], [200595225448948, 509288574756600], 6⟩,
      ⟨1850, 1449, [2, 3, 4], [200564631092013, 508419713584893], 6⟩,
      ⟨1874, 1457, [2, 3, 4], [200687140715038, 506558161837873], 7⟩,
      ⟨1899, 1465, [2, 3, 4], [200931703887162, 504736895237189], 7⟩,
      ⟨1922, 1473, [2, 3, 4], [201183693218162, 503243239679287], 7⟩,
      ⟨1935, 1478, [2, 3, 4], [201313491775089, 502483037918532], 6⟩,
      ⟨1948, 1482, [2, 3, 4], [201545473069891, 501674077809412], 6⟩,
      ⟨1973, 1490, [2, 3, 4], [202020203972228, 500233803043347], 7⟩,
      ⟨1985, 1494, [2, 3, 4], [202256519344511, 499592580776386], 6⟩,
      ⟨1998, 1499, [2, 3, 4], [202462819485242, 498964538032687], 6⟩,
      ⟨2010, 1503, [2, 3, 4], [202725020794092, 498368415226205], 6⟩,
      ⟨2036, 1511, [2, 3, 4], [203403944886011, 497114745375709], 7⟩,
      ⟨2062, 1519, [2, 3, 4], [204140387711342, 495960276844690], 7⟩,
      ⟨2075, 1523, [2, 3, 4], [204528245872818, 495417313044645], 6⟩,
      ⟨2102, 1531, [2, 3, 4], [205407413936083, 494345837221850], 7⟩,
      ⟨2116, 1536, [2, 3, 4], [205782621061941, 493852983837954], 6⟩,
      ⟨2129, 1540, [2, 3, 4], [206215931007878, 493391467019404], 6⟩,
      ⟨2156, 1548, [2, 3, 4], [207183681809129, 492479866152163], 7⟩,
      ⟨2170, 1552, [2, 3, 4], [207719447772614, 492032022346261], 6⟩,
      ⟨2184, 1556, [2, 3, 4], [208265411243983, 491602847262257], 6⟩,
      ⟨2198, 1560, [2, 3, 4], [208820906070523, 491191337441600], 6⟩,
      ⟨2212, 1564, [2, 3, 4], [209385298299184, 490796540835531], 6⟩,
      ⟨2241, 1572, [2, 3, 4], [210618123201014, 490024269274117], 7⟩,
      ⟨2256, 1576, [2, 3, 4], [211287311235751, 489648207406752], 6⟩,
      ⟨2285, 1584, [2, 3, 4], [212567526928775, 488968351253897], 7⟩,
      ⟨2314, 1591, [2, 3, 4], [214012742707571, 488335481496331], 7⟩,
      ⟨2329, 1595, [2, 3, 4], [214717078747679, 488030134251288], 6⟩,
      ⟨2344, 1599, [2, 3, 4], [215426768630212, 487736671607270], 6⟩,
      ⟨2359, 1603, [2, 3, 4], [216141292246041, 487454360468794], 6⟩,
      ⟨2375, 1607, [2, 3, 4], [216946726016443, 487164764542642], 6⟩,
      ⟨2405, 1614, [2, 3, 4], [218542881275085, 486653861479904], 7⟩,
      ⟨2436, 1622, [2, 3, 4], [220094561376841, 486162539756779], 7⟩,
      ⟨2468, 1629, [2, 3, 4], [221894896831756, 485696850278472], 7⟩,
      ⟨2484, 1633, [2, 3, 4], [222723914300316, 485473646393976], 6⟩,
      ⟨2516, 1640, [2, 3, 4], [224537618509178, 485055978935302], 7⟩,
      ⟨2548, 1647, [2, 3, 4], [226356045481127, 484665020344314], 7⟩,
      ⟨2565, 1651, [2, 3, 4], [227279627311366, 484464064717753], 6⟩,
      ⟨2598, 1658, [2, 3, 4], [229189327259256, 484097641927995], 7⟩,
      ⟨2632, 1665, [2, 3, 4], [231186789437229, 483742367408496], 7⟩,
      ⟨2666, 1672, [2, 3, 4], [233178375145532, 483404131253409], 7⟩,
      ⟨2701, 1679, [2, 3, 4], [235251694803545, 483073170990240], 7⟩,
      ⟨2718, 1682, [2, 3, 4], [236317380274266, 482922062392109], 6⟩,
      ⟨2754, 1689, [2, 3, 4], [238462488009632, 482602403252936], 7⟩,
      ⟨2772, 1693, [2, 3, 4], [239450598253100, 482439738783963], 6⟩,
      ⟨2808, 1699, [2, 3, 4], [241728025168652, 482146580624122], 7⟩,
      ⟨2826, 1703, [2, 3, 4], [242702444874041, 481989436295161], 6⟩,
      ⟨2863, 1709, [2, 3, 4], [245038844929352, 481700166161374], 7⟩,
      ⟨2900, 1716, [2, 3, 4], [247194984922760, 481402310100364], 7⟩,
      ⟨2938, 1722, [2, 3, 4], [249570326346391, 481115646962196], 7⟩,
      ⟨2977, 1729, [2, 3, 4], [251847423394743, 480812906393991], 7⟩,
      ⟨2995, 1732, [2, 3, 4], [252924334748663, 480676817695830], 6⟩,
      ⟨3034, 1738, [2, 3, 4], [255312601932098, 480389202794040], 7⟩,
      ⟨3054, 1742, [2, 3, 4], [256381407302923, 480230218157203], 6⟩,
      ⟨3094, 1748, [2, 3, 4], [258803897338656, 479937920182910], 7⟩,
      ⟨3134, 1754, [2, 3, 4], [261190670130890, 479645428975309], 7⟩,
      ⟨3175, 1761, [2, 3, 4], [263469248102152, 479334941465510], 7⟩,
      ⟨3195, 1764, [2, 3, 4], [264630609385653, 479188354796580], 6⟩,
      ⟨3236, 1770, [2, 3, 4], [267005373315394, 478889133853638], 7⟩,
      ⟨3278, 1776, [2, 3, 4], [269419586337862, 478583583528957], 7⟩,
      ⟨3321, 1783, [2, 3, 4], [271719918418973, 478260430988210], 7⟩,
      ⟨3364, 1789, [2, 3, 4], [274127639102349, 477948103844214], 7⟩,
      ⟨3407, 1795, [2, 3, 4], [276492050042847, 477635375608744], 7⟩,
      ⟨3430, 1799, [2, 3, 4], [277622648734418, 477459568222857], 6⟩,
      ⟨3474, 1805, [2, 3, 4], [279995479809556, 477141068732109], 7⟩,
      ⟨3520, 1811, [2, 3, 4], [282468040991362, 476811178381842], 7⟩,
      ⟨3565, 1818, [2, 3, 4], [284677220550435, 476477467496205], 7⟩,
      ⟨3611, 1824, [2, 3, 4], [287055477713428, 476149175953409], 7⟩,
      ⟨3658, 1830, [2, 3, 4], [289455110733085, 475816354481052], 7⟩,
      ⟨3706, 1837, [2, 3, 4], [291733413921389, 475469599839049], 7⟩,
      ⟨3754, 1843, [2, 3, 4], [294102840480875, 475134890186534], 7⟩,
      ⟨3803, 1850, [2, 3, 4], [296350777839528, 474787276189098], 7⟩,
      ⟨3853, 1856, [2, 3, 4], [298750849980631, 474446746794578], 7⟩,
      ⟨3877, 1860, [2, 3, 4], [299732836900566, 474273666562494], 6⟩,
      ⟨3927, 1866, [2, 3, 4], [302058509621294, 473938343868035], 7⟩,
      ⟨3953, 1870, [2, 3, 4], [303130731793340, 473757005786199], 6⟩,
      ⟨4005, 1876, [2, 3, 4], [305503169544127, 473416974618446], 7⟩,
      ⟨4031, 1880, [2, 3, 4], [306538295445009, 473239018878411], 6⟩,
      ⟨4083, 1886, [2, 3, 4], [308833996985928, 472906147790037], 7⟩,
      ⟨4136, 1893, [2, 3, 4], [311008230150887, 472563494903973], 7⟩,
      ⟨4189, 1900, [2, 3, 4], [313133962707317, 472226303272843], 7⟩,
      ⟨4244, 1907, [2, 3, 4], [315323362691066, 471884997867381], 8⟩,
      ⟨4299, 1914, [2, 3, 4], [317462783413308, 471550007782581], 8⟩,
      ⟨4355, 1921, [2, 3, 4], [319606959387314, 471216876722899], 8⟩,
      ⟨4384, 1925, [2, 3, 4], [320651990671724, 471043195742075], 7⟩,
      ⟨4412, 1928, [2, 3, 4], [321754233483680, 470886154149086], 6⟩,
      ⟨4441, 1932, [2, 3, 4], [322774402156301, 470716094848758], 7⟩,
      ⟨4493, 1936, [2, 3, 4], [324954219293685, 470449387109870], 7⟩]⟩,
  ⟨409, 410, 4513,
    [1233, 1237, 1241, 1246, 1251, 1257, 1262, 1266, 1271, 1278, 1284, 1291, 1295, 1301, 1308, 1315, 1319, 1326, 1334, 1341, 1349, 1357, 1364, 1372, 1376, 1384, 1392, 1397, 1405, 1413, 1417, 1425, 1429, 1438, 1446, 1454, 1459, 1467, 1475, 1480, 1488, 1496, 1500, 1505, 1513, 1521, 1525, 1530, 1538, 1546, 1550, 1558, 1566, 1570, 1578, 1586, 1590, 1594, 1598, 1602, 1610, 1614, 1621, 1625, 1629, 1636, 1640, 1647, 1651, 1658, 1665, 1672, 1679, 1686, 1693, 1697, 1703, 1710, 1713, 1717, 1723, 1727, 1733, 1737, 1743, 1749, 1756, 1762, 1768, 1772, 1778, 1784, 1791, 1797, 1803, 1810, 1816, 1822, 1829, 1835, 1839, 1845, 1851, 1855, 1861, 1865, 1871, 1878, 1881, 1885, 1891, 1898, 1905, 1909, 1915, 1919, 1926, 1933, 1940, 1944],
    [1247, 1263, 1280, 1296, 1313, 1330, 1348, 1357, 1375, 1394, 1413, 1432, 1443, 1463, 1484, 1505, 1516, 1537, 1560, 1583, 1606, 1631, 1655, 1680, 1693, 1718, 1745, 1758, 1785, 1814, 1828, 1857, 1871, 1902, 1932, 1964, 1980, 2014, 2047, 2065, 2099, 2134, 2152, 2170, 2207, 2246, 2265, 2285, 2325, 2365, 2386, 2429, 2474, 2496, 2542, 2588, 2612, 2636, 2660, 2685, 2737, 2762, 2815, 2842, 2870, 2926, 2954, 3011, 3042, 3103, 3165, 3229, 3296, 3365, 3435, 3471, 3545, 3622, 3660, 3700, 3780, 3821, 3905, 3950, 4039, 4130, 4225, 4321, 4422, 4474, 4580, 4689, 4802, 4920, 5041, 5165, 5294, 5429, 5567, 5711, 5785, 5937, 6092, 6174, 6338, 6423, 6600, 6781, 6871, 6966, 7163, 7365, 7572, 7683, 7902, 8018, 8254, 8496, 8753],
    [⟨1247, 1233, [2, 3], [462363717306807], 6⟩,
      ⟨1263, 1237, [2, 3], [373979610077512], 6⟩,
      ⟨1279, 1241, [2, 3], [330394274806853], 6⟩,
      ⟨1295, 1246, [2, 3], [304996082401869], 6⟩,
      ⟨1311, 1251, [2, 3], [286783534902601], 6⟩,
      ⟨1327, 1257, [2, 3], [274063190713731], 6⟩,
      ⟨1344, 1262, [2, 3], [262035801253139], 6⟩,
      ⟨1353, 1266, [2, 3], [257780340565459], 6⟩,
      ⟨1370, 1271, [2, 3], [249024415352690], 6⟩,
      ⟨1387, 1278, [2, 3], [242912552025913], 6⟩,
      ⟨1405, 1284, [2, 3], [236730801580906], 6⟩,
      ⟨1422, 1291, [2, 3], [232303747020933], 6⟩,
      ⟨1432, 1295, [2, 3], [229923088206238], 6⟩,
      ⟨1450, 1301, [2, 3], [225714310113152], 6⟩,
      ⟨1468, 1308, [2, 3], [222355311124320], 6⟩,
      ⟨1487, 1315, [2, 3], [219177288564408], 6⟩,
      ⟨1496, 1319, [2, 3], [217961081030042], 6⟩,
      ⟨1515, 1326, [2, 3, 4], [215358486628559, 555789409479944], 6⟩,
      ⟨1534, 1334, [2, 3, 4], [213236574284753, 551670925179108], 6⟩,
      ⟨1554, 1341, [2, 3, 4], [211093838049413, 547146549557823], 6⟩,
      ⟨1574, 1349, [2, 3, 4], [209346305910417, 543288319141189], 6⟩,
      ⟨1594, 1357, [2, 3, 4], [207818347694601, 539697934447892], 7⟩,
      ⟨1614, 1364, [2, 3, 4], [206422377273630, 536076548831168], 6⟩,
      ⟨1635, 1372, [2, 3, 4], [205203705518191, 532719214138870], 6⟩,
      ⟨1646, 1376, [2, 3, 4], [204630673353072, 531009932881995], 6⟩,
      ⟨1666, 1384, [2, 3, 4], [203728406152062, 528232241347589], 6⟩,
      ⟨1688, 1392, [2, 3, 4], [202873108820768, 525211082697178], 7⟩,
      ⟨1698, 1397, [2, 3, 4], [202544032063624, 524187888864223], 6⟩,
      ⟨1719, 1405, [2, 3, 4], [201918256429157, 521646467123799], 6⟩,
      ⟨1742, 1413, [2, 3, 4], [201376779990127, 518922483119852], 7⟩,
      ⟨1753, 1417, [2, 3, 4], [201164133701974, 517722272149211], 6⟩,
      ⟨1776, 1425, [2, 3, 4], [200821099981781, 515292589441221], 7⟩,
      ⟨1786, 1429, [2, 3, 4], [200690956154692, 514369823224463], 6⟩,
      ⟨1810, 1438, [2, 3, 4], [200474505175540, 512182858851958], 7⟩,
      ⟨1833, 1446, [2, 3, 4], [200393295291879, 510156853971627], 7⟩,
      ⟨1856, 1454, [2, 3, 4], [200403980291921, 508276074021822], 7⟩,
      ⟨1868, 1459, [2, 3, 4], [200390824766775, 507437778064179], 6⟩,
      ⟨1893, 1467, [2, 3, 4], [200582888482580, 505538168609084], 7⟩,
      ⟨1917, 1475, [2, 3, 4], [200830843555293, 503885479323468], 7⟩,
      ⟨1930, 1480, [2, 3, 4], [200942988602693, 503097930870528], 6⟩,
      ⟨1955, 1488, [2, 3, 4], [201343001668852, 501539131245386], 7⟩,
      ⟨1979, 1496, [2, 3, 4], [201765910713020, 500178211230541], 7⟩,
      ⟨1992, 1500, [2, 3, 4], [202050661693093, 499460810418773], 6⟩,
      ⟨2004, 1505, [2, 3, 4], [202202709848224, 498904670614687], 6⟩,
      ⟨2030, 1513, [2, 3, 4], [202847440270619, 497599240637378], 7⟩,
      ⟨2057, 1521, [2, 3, 4], [203613900644394, 496338886557569], 7⟩,
      ⟨2069, 1525, [2, 3, 4], [203926224208591, 495832777224356], 6⟩,
      ⟨2083, 1530, [2, 3, 4], [204265892389324, 495278110954459], 6⟩,
      ⟨2110, 1538, [2, 3, 4], [205140278588927, 494206727643554], 7⟩,
      ⟨2136, 1546, [2, 3, 4], [205993338900947, 493265941198705], 7⟩,
      ⟨2150, 1550, [2, 3, 4], [206505971108195, 492780046283703], 6⟩,
      ⟨2178, 1558, [2, 3, 4], [207565137373925, 491869202351279], 7⟩,
      ⟨2206, 1566, [2, 3, 4], [208664822991656, 491032540641659], 7⟩,
      ⟨2220, 1570, [2, 3, 4], [209228230773751, 490639574223556], 6⟩,
      ⟨2249, 1578, [2, 3, 4], [210458723794075, 489870778394090], 7⟩,
      ⟨2278, 1586, [2, 3, 4], [211721243167159, 489164013143797], 7⟩,
      ⟨2292, 1590, [2, 3, 4], [212321933759817, 488844076912087], 6⟩,
      ⟨2307, 1594, [2, 3, 4], [213011085259255, 488512371987723], 6⟩,
      ⟨2321, 1598, [2, 3, 4], [213623083549991, 488216393747078], 6⟩,
      ⟨2336, 1602, [2, 3, 4], [214323991967007, 487909673494788], 6⟩,
      ⟨2367, 1610, [2, 3, 4], [215827219885244, 487312549630787], 7⟩,
      ⟨2382, 1614, [2, 3, 4], [216543472199596, 487040569371752], 6⟩,
      ⟨2413, 1621, [2, 3, 4], [218220033636274, 486511535677789], 7⟩,
      ⟨2428, 1625, [2, 3, 4], [218947934326168, 486268964026016], 6⟩,
      ⟨2444, 1629, [2, 3, 4], [219766468809328, 486020068839830], 6⟩,
      ⟨2476, 1636, [2, 3, 4], [221560721418968, 485554167080142], 7⟩,
      ⟨2491, 1640, [2, 3, 4], [222297992670687, 485343085897350], 6⟩,
      ⟨2523, 1647, [2, 3, 4], [224105454308990, 484924166508750], 7⟩,
      ⟨2540, 1651, [2, 3, 4], [225025277528544, 484710483427765], 6⟩,
      ⟨2573, 1658, [2, 3, 4], [226929052728390, 484321544604930], 7⟩,
      ⟨2606, 1665, [2, 3, 4], [228833368576886, 483955356124216], 7⟩,
      ⟨2639, 1672, [2, 3, 4], [230735050361230, 483608285278199], 7⟩,
      ⟨2674, 1679, [2, 3, 4], [232811904313458, 483262634692032], 7⟩,
      ⟨2709, 1686, [2, 3, 4], [234880132059113, 482932229052520], 7⟩,
      ⟨2743, 1693, [2, 3, 4], [236847142720996, 482620636081550], 7⟩,
      ⟨2761, 1697, [2, 3, 4], [237837376271926, 482455845934056], 6⟩,
      ⟨2797, 1703, [2, 3, 4], [240118673540947, 482158980164693], 7⟩,
      ⟨2834, 1710, [2, 3, 4], [242314519892746, 481851152007152], 7⟩,
      ⟨2852, 1713, [2, 3, 4], [243438853744399, 481709107002550], 6⟩,
      ⟨2870, 1717, [2, 3, 4], [244401435463057, 481555162911070], 6⟩,
      ⟨2907, 1723, [2, 3, 4], [246710939256496, 481271425494571], 7⟩,
      ⟨2926, 1727, [2, 3, 4], [247743879154776, 481115053578548], 6⟩,
      ⟨2964, 1733, [2, 3, 4], [250102292275930, 480830809850444], 7⟩,
      ⟨2984, 1737, [2, 3, 4], [251201175651402, 480671122121817], 6⟩,
      ⟨3022, 1743, [2, 3, 4], [253516394755562, 480389698413966], 7⟩,
      ⟨3061, 1749, [2, 3, 4], [255885850565804, 480103755822073], 7⟩,
      ⟨3101, 1756, [2, 3, 4], [258151716921876, 479800242777846], 7⟩,
      ⟨3141, 1762, [2, 3, 4], [260536999509460, 479509225158401], 7⟩,
      ⟨3182, 1768, [2, 3, 4], [262967507302567, 479212281833906], 7⟩,
      ⟨3202, 1772, [2, 3, 4], [263975812022519, 479054431759427], 6⟩,
      ⟨3244, 1778, [2, 3, 4], [266429441637591, 478751146329511], 7⟩,
      ⟨3286, 1784, [2, 3, 4], [268842092574221, 478447049919757], 7⟩,
      ⟨3329, 1791, [2, 3, 4], [271141553077619, 478125373611951], 7⟩,
      ⟨3372, 1797, [2, 3, 4], [273548211535951, 477814448153972], 7⟩,
      ⟨3416, 1803, [2, 3, 4], [275986858580006, 477497326272436], 7⟩,
      ⟨3460, 1810, [2, 3, 4], [278234229015697, 477169375774384], 7⟩,
      ⟨3505, 1816, [2, 3, 4], [280657040813124, 476846422739563], 7⟩,
      ⟨3551, 1822, [2, 3, 4], [283104937146473, 476517984267019], 7⟩,
      ⟨3597, 1829, [2, 3, 4], [285361998418552, 476180127355168], 7⟩,
      ⟨3644, 1835, [2, 3, 4], [287784689353775, 475847720652381], 7⟩,
      ⟨3667, 1839, [2, 3, 4], [288802532917188, 475675020622335], 6⟩,
      ⟨3715, 1845, [2, 3, 4], [291221327740646, 475339220020583], 7⟩,
      ⟨3763, 1851, [2, 3, 4], [293590207812275, 475005451044213], 7⟩,
      ⟨3788, 1855, [2, 3, 4], [294684127551489, 474824070729510], 6⟩,
      ⟨3837, 1861, [2, 3, 4], [297044527897366, 474488513440840], 7⟩,
      ⟨3861, 1865, [2, 3, 4], [298038460673690, 474315041996554], 6⟩,
      ⟨3912, 1871, [2, 3, 4], [300452020885064, 473973086733815], 7⟩,
      ⟨3963, 1878, [2, 3, 4], [302680045638833, 473625364588234], 7⟩,
      ⟨3988, 1881, [2, 3, 4], [303811500641288, 473460550187834], 6⟩,
      ⟨4014, 1885, [2, 3, 4], [304859508624368, 473281783162002], 6⟩,
      ⟨4067, 1891, [2, 3, 4], [307240440191390, 472941689762910], 7⟩,
      ⟨4119, 1898, [2, 3, 4], [309381189817441, 472602208074432], 7⟩,
      ⟨4172, 1905, [2, 3, 4], [311532071022070, 472262731849792], 7⟩,
      ⟨4200, 1909, [2, 3, 4], [312610722749873, 472082627250034], 6⟩,
      ⟨4254, 1915, [2, 3, 4], [314870663020842, 471756609582779], 7⟩,
      ⟨4282, 1919, [2, 3, 4], [315911514602289, 471581134828654], 6⟩,
      ⟨4338, 1926, [2, 3, 4], [318080606430467, 471245064759148], 8⟩,
      ⟨4394, 1933, [2, 3, 4], [320199990935449, 470915742545873], 8⟩,
      ⟨4451, 1940, [2, 3, 4], [322322826827183, 470588893742892], 8⟩,
      ⟨4511, 1944, [2, 3, 4], [324907311165366, 470288272680291], 8⟩]⟩]

theorem cellsOK01 : cellsOK 405 cells01 410 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells02.lean <==
import KtMinor45.MiddleDefs

/-! Cells 8 to 11 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `411 ≤ t ≤ 418`. -/
def cells02 : List Cell := [
  ⟨411, 412, 4537,
    [1239, 1243, 1247, 1252, 1258, 1263, 1269, 1275, 1281, 1288, 1294, 1301, 1308, 1315, 1322, 1326, 1333, 1337, 1344, 1348, 1356, 1360, 1368, 1376, 1384, 1388, 1396, 1400, 1408, 1416, 1424, 1429, 1437, 1441, 1449, 1454, 1462, 1470, 1475, 1479, 1487, 1492, 1500, 1508, 1513, 1521, 1529, 1533, 1538, 1546, 1550, 1558, 1566, 1574, 1579, 1587, 1591, 1598, 1602, 1610, 1614, 1622, 1626, 1633, 1637, 1641, 1648, 1652, 1659, 1663, 1670, 1677, 1681, 1688, 1695, 1699, 1705, 1712, 1719, 1722, 1726, 1732, 1739, 1745, 1752, 1758, 1765, 1768, 1774, 1781, 1784, 1790, 1794, 1800, 1806, 1813, 1819, 1825, 1832, 1838, 1841, 1848, 1854, 1861, 1864, 1871, 1877, 1884, 1888, 1894, 1898, 1904, 1911, 1918, 1925, 1932, 1939, 1943, 1950, 1954],
    [1254, 1270, 1286, 1303, 1320, 1337, 1355, 1374, 1393, 1412, 1431, 1450, 1471, 1492, 1513, 1524, 1545, 1556, 1579, 1590, 1614, 1625, 1650, 1675, 1700, 1713, 1738, 1751, 1778, 1807, 1835, 1850, 1879, 1894, 1924, 1939, 1971, 2003, 2020, 2036, 2070, 2088, 2123, 2159, 2177, 2214, 2253, 2272, 2292, 2332, 2353, 2395, 2438, 2481, 2504, 2550, 2574, 2621, 2645, 2696, 2721, 2773, 2798, 2853, 2881, 2909, 2966, 2994, 3054, 3085, 3146, 3210, 3244, 3309, 3378, 3413, 3485, 3559, 3636, 3674, 3714, 3796, 3879, 3966, 4055, 4145, 4242, 4290, 4390, 4492, 4545, 4655, 4709, 4822, 4940, 5061, 5187, 5316, 5451, 5592, 5662, 5810, 5962, 6121, 6200, 6367, 6538, 6717, 6810, 6999, 7095, 7295, 7504, 7718, 7941, 8174, 8413, 8539, 8792],
    [⟨1254, 1239, [2, 3], [451270145487833], 6⟩,
      ⟨1270, 1243, [2, 3], [369301352611950], 6⟩,
      ⟨1285, 1247, [2, 3], [330368068552498], 6⟩,
      ⟨1302, 1252, [2, 3], [303068835133500], 6⟩,
      ⟨1318, 1258, [2, 3], [286735883884015], 6⟩,
      ⟨1334, 1263, [2, 3], [272898530550871], 6⟩,
      ⟨1351, 1269, [2, 3], [261971683122870], 6⟩,
      ⟨1369, 1275, [2, 3], [252391301630449], 6⟩,
      ⟨1387, 1281, [2, 3], [244587678459453], 6⟩,
      ⟨1404, 1288, [2, 3], [239092574909686], 6⟩,
      ⟨1421, 1294, [2, 3], [233922644891679], 6⟩,
      ⟨1439, 1301, [2, 3], [229465511712430], 6⟩,
      ⟨1457, 1308, [2, 3], [225603530295701], 6⟩,
      ⟨1476, 1315, [2, 3], [221963818543377], 6⟩,
      ⟨1495, 1322, [2, 3], [218816400172994], 6⟩,
      ⟨1504, 1326, [2, 3], [217611286781082], 6⟩,
      ⟨1522, 1333, [2, 3, 4], [215221914026297, 555833256252446], 6⟩,
      ⟨1532, 1337, [2, 3, 4], [214035940048595, 553547000679197], 6⟩,
      ⟨1552, 1344, [2, 3, 4], [211759577030054, 548874801144106], 6⟩,
      ⟨1561, 1348, [2, 3, 4], [210942374426647, 547183854759322], 6⟩,
      ⟨1581, 1356, [2, 3, 4], [209187669502777, 543321870914322], 6⟩,
      ⟨1591, 1360, [2, 3, 4], [208394425340709, 541492821973807], 6⟩,
      ⟨1612, 1368, [2, 3, 4], [206864284588612, 537741948238931], 6⟩,
      ⟨1632, 1376, [2, 3, 4], [205626383279889, 534523210375682], 6⟩,
      ⟨1653, 1384, [2, 3, 4], [204483529593601, 531271899545042], 6⟩,
      ⟨1663, 1388, [2, 3, 4], [204005848539226, 529849556056388], 6⟩,
      ⟨1684, 1396, [2, 3, 4], [203102548237119, 526922099254661], 6⟩,
      ⟨1694, 1400, [2, 3, 4], [202725993953416, 525639357326838], 6⟩,
      ⟨1716, 1408, [2, 3, 4], [201995030170162, 522800201676834], 7⟩,
      ⟨1738, 1416, [2, 3, 4], [201405507701240, 520163979874276], 7⟩,
      ⟨1760, 1424, [2, 3, 4], [200942661330893, 517713451258660], 7⟩,
      ⟨1772, 1429, [2, 3, 4], [200722671878542, 516551317640272], 6⟩,
      ⟨1794, 1437, [2, 3, 4], [200425287506239, 514350084335636], 7⟩,
      ⟨1806, 1441, [2, 3, 4], [200319025308161, 513162005361363], 6⟩,
      ⟨1829, 1449, [2, 3, 4], [200184035939911, 511058015973304], 7⟩,
      ⟨1840, 1454, [2, 3, 4], [200094325988099, 510252216005814], 6⟩,
      ⟨1864, 1462, [2, 3, 4], [200112008785871, 508236064227487], 7⟩,
      ⟨1887, 1470, [2, 3, 4], [200197251592851, 506482024367666], 7⟩,
      ⟨1900, 1475, [2, 3, 4], [200246221759640, 505592778461264], 6⟩,
      ⟨1912, 1479, [2, 3, 4], [200353186577267, 504742825055851], 6⟩,
      ⟨1936, 1487, [2, 3, 4], [200625010145646, 503137795399069], 7⟩,
      ⟨1949, 1492, [2, 3, 4], [200747909251473, 502372200510813], 6⟩,
      ⟨1974, 1500, [2, 3, 4], [201168615017231, 500857200113333], 7⟩,
      ⟨1999, 1508, [2, 3, 4], [201658939677111, 499458736162228], 7⟩,
      ⟨2012, 1513, [2, 3, 4], [201858898283869, 498825904303337], 6⟩,
      ⟨2038, 1521, [2, 3, 4], [202494317360379, 497514082467436], 7⟩,
      ⟨2064, 1529, [2, 3, 4], [203190670033794, 496306465997157], 7⟩,
      ⟨2077, 1533, [2, 3, 4], [203559675371335, 495738677596316], 6⟩,
      ⟨2091, 1538, [2, 3, 4], [203895458562156, 495181361324138], 6⟩,
      ⟨2118, 1546, [2, 3, 4], [204760754792336, 494104275131432], 7⟩,
      ⟨2131, 1550, [2, 3, 4], [205178119030101, 493622184910421], 6⟩,
      ⟨2159, 1558, [2, 3, 4], [206184749542903, 492627725554738], 7⟩,
      ⟨2187, 1566, [2, 3, 4], [207237638138409, 491716009988110], 7⟩,
      ⟨2214, 1574, [2, 3, 4], [208255169458845, 490912742674208], 7⟩,
      ⟨2229, 1579, [2, 3, 4], [208762985022132, 490502453215970], 6⟩,
      ⟨2258, 1587, [2, 3, 4], [209983844554149, 489728840673052], 7⟩,
      ⟨2273, 1591, [2, 3, 4], [210646714739837, 489352056513884], 6⟩,
      ⟨2302, 1598, [2, 3, 4], [212051171268860, 488662592604397], 7⟩,
      ⟨2316, 1602, [2, 3, 4], [212655261216617, 488355251830195], 6⟩,
      ⟨2347, 1610, [2, 3, 4], [214130077880226, 487709735649666], 7⟩,
      ⟨2362, 1614, [2, 3, 4], [214834560737688, 487416871539139], 6⟩,
      ⟨2393, 1622, [2, 3, 4], [216343518807034, 486846079949300], 7⟩,
      ⟨2407, 1626, [2, 3, 4], [216975338216821, 486602354381475], 6⟩,
      ⟨2439, 1633, [2, 3, 4], [218740988011807, 486079053501976], 7⟩,
      ⟨2455, 1637, [2, 3, 4], [219557130114155, 485831569741852], 6⟩,
      ⟨2471, 1641, [2, 3, 4], [220376115809632, 485592937520779], 6⟩,
      ⟨2503, 1648, [2, 3, 4], [222169892811866, 485146248345461], 7⟩,
      ⟨2518, 1652, [2, 3, 4], [222906242363380, 484942753354528], 6⟩,
      ⟨2551, 1659, [2, 3, 4], [224800036209316, 484528993010987], 7⟩,
      ⟨2568, 1663, [2, 3, 4], [225717693167534, 484323014718549], 6⟩,
      ⟨2601, 1670, [2, 3, 4], [227615920082773, 483947751649006], 7⟩,
      ⟨2635, 1677, [2, 3, 4], [229603176468735, 483585072590555], 7⟩,
      ⟨2652, 1681, [2, 3, 4], [230518473112675, 483405339695271], 6⟩,
      ⟨2686, 1688, [2, 3, 4], [232498278679778, 483069117641093], 7⟩,
      ⟨2721, 1695, [2, 3, 4], [234559670692871, 482740248407620], 7⟩,
      ⟨2738, 1699, [2, 3, 4], [235463841794161, 482577661362622], 6⟩,
      ⟨2774, 1705, [2, 3, 4], [237752557271504, 482272673152990], 7⟩,
      ⟨2810, 1712, [2, 3, 4], [239870424596241, 481964739903230], 7⟩,
      ⟨2847, 1719, [2, 3, 4], [242059053981217, 481658617460839], 7⟩,
      ⟨2865, 1722, [2, 3, 4], [243179662326755, 481517350354890], 6⟩,
      ⟨2883, 1726, [2, 3, 4], [244139265039085, 481364232649300], 6⟩,
      ⟨2921, 1732, [2, 3, 4], [246528393312696, 481076567357451], 7⟩,
      ⟨2959, 1739, [2, 3, 4], [248736331640060, 480779401000503], 7⟩,
      ⟨2998, 1745, [2, 3, 4], [251158280629323, 480492422253896], 7⟩,
      ⟨3036, 1752, [2, 3, 4], [253310521229370, 480199519270932], 7⟩,
      ⟨3075, 1758, [2, 3, 4], [255671984624045, 479915007486831], 7⟩,
      ⟨3116, 1765, [2, 3, 4], [258013356037471, 479607601714815], 7⟩,
      ⟨3136, 1768, [2, 3, 4], [259206045361158, 479462812964044], 6⟩,
      ⟨3177, 1774, [2, 3, 4], [261646156761522, 479167492235578], 7⟩,
      ⟨3218, 1781, [2, 3, 4], [263896721869742, 478859713227106], 7⟩,
      ⟨3239, 1784, [2, 3, 4], [265123718805050, 478708815055577], 6⟩,
      ⟨3281, 1790, [2, 3, 4], [267547238724254, 478406386537219], 7⟩,
      ⟨3302, 1794, [2, 3, 4], [268593966113735, 478243522247297], 6⟩,
      ⟨3345, 1800, [2, 3, 4], [271034331376966, 477934535595686], 7⟩,
      ⟨3388, 1806, [2, 3, 4], [273431796726939, 477624872250625], 7⟩,
      ⟨3432, 1813, [2, 3, 4], [275714580875515, 477298330919107], 7⟩,
      ⟨3477, 1819, [2, 3, 4], [278174011792221, 476976663026346], 7⟩,
      ⟨3522, 1825, [2, 3, 4], [280586868284371, 476654972115517], 7⟩,
      ⟨3568, 1832, [2, 3, 4], [282881603147496, 476317660341875], 7⟩,
      ⟨3615, 1838, [2, 3, 4], [285343031520999, 475985532327146], 7⟩,
      ⟨3638, 1841, [2, 3, 4], [286520488664099, 475822718844319], 6⟩,
      ⟨3685, 1848, [2, 3, 4], [288768546485357, 475482451838007], 7⟩,
      ⟨3733, 1854, [2, 3, 4], [291176994263218, 475147992261047], 7⟩,
      ⟨3782, 1861, [2, 3, 4], [293464098491786, 474800217096860], 7⟩,
      ⟨3806, 1864, [2, 3, 4], [294625359643286, 474634937924535], 6⟩,
      ⟨3856, 1871, [2, 3, 4], [296904498776008, 474285547222928], 7⟩,
      ⟨3906, 1877, [2, 3, 4], [299269124585943, 473948923705755], 7⟩,
      ⟨3957, 1884, [2, 3, 4], [301512083132966, 473600791695007], 7⟩,
      ⟨3983, 1888, [2, 3, 4], [302579592647468, 473420715214907], 6⟩,
      ⟨4034, 1894, [2, 3, 4], [304881036531459, 473088254867780], 7⟩,
      ⟨4060, 1898, [2, 3, 4], [305912449691072, 472911449220677], 6⟩,
      ⟨4113, 1904, [2, 3, 4], [308257638455427, 472575356107370], 7⟩,
      ⟨4167, 1911, [2, 3, 4], [310480367491664, 472229744177689], 7⟩,
      ⟨4221, 1918, [2, 3, 4], [312652999123372, 471889727641635], 7⟩,
      ⟨4276, 1925, [2, 3, 4], [314832043095843, 471550653619994], 7⟩,
      ⟨4332, 1932, [2, 3, 4], [317015728721487, 471213079088622], 8⟩,
      ⟨4388, 1939, [2, 3, 4], [319149416342999, 470882150430714], 8⟩,
      ⟨4417, 1943, [2, 3, 4], [320189595261588, 470709618992236], 6⟩,
      ⟨4474, 1950, [2, 3, 4], [322302140130289, 470384600968659], 8⟩,
      ⟨4536, 1954, [2, 3, 4], [324974861548805, 470077312579832], 8⟩]⟩,
  ⟨413, 414, 4561,
    [1247, 1251, 1256, 1261, 1267, 1272, 1278, 1285, 1291, 1297, 1304, 1311, 1318, 1325, 1329, 1336, 1340, 1347, 1355, 1363, 1371, 1379, 1387, 1391, 1399, 1403, 1411, 1419, 1424, 1432, 1440, 1448, 1457, 1465, 1474, 1482, 1486, 1491, 1499, 1508, 1516, 1521, 1529, 1537, 1541, 1546, 1550, 1558, 1562, 1570, 1575, 1579, 1587, 1595, 1599, 1603, 1607, 1611, 1615, 1623, 1627, 1634, 1638, 1642, 1646, 1653, 1657, 1664, 1668, 1675, 1679, 1686, 1693, 1700, 1707, 1714, 1718, 1724, 1731, 1734, 1738, 1744, 1748, 1754, 1761, 1767, 1774, 1780, 1787, 1793, 1796, 1803, 1809, 1812, 1819, 1825, 1828, 1832, 1838, 1844, 1851, 1857, 1864, 1867, 1874, 1880, 1884, 1890, 1897, 1901, 1907, 1914, 1921, 1928, 1935, 1942, 1949, 1953, 1960, 1964],
    [1269, 1285, 1302, 1318, 1336, 1353, 1371, 1390, 1409, 1428, 1448, 1468, 1489, 1510, 1521, 1543, 1553, 1576, 1600, 1623, 1648, 1673, 1698, 1711, 1736, 1749, 1776, 1805, 1818, 1847, 1876, 1906, 1937, 1968, 2000, 2034, 2050, 2067, 2101, 2137, 2172, 2192, 2229, 2268, 2287, 2307, 2327, 2367, 2388, 2430, 2453, 2474, 2519, 2565, 2589, 2613, 2637, 2661, 2685, 2736, 2761, 2813, 2840, 2867, 2894, 2950, 2978, 3037, 3068, 3129, 3160, 3226, 3291, 3359, 3430, 3502, 3538, 3614, 3692, 3730, 3770, 3853, 3897, 3984, 4073, 4166, 4260, 4359, 4462, 4567, 4620, 4731, 4844, 4903, 5023, 5148, 5210, 5275, 5408, 5547, 5689, 5834, 5989, 6066, 6226, 6393, 6481, 6658, 6839, 6933, 7128, 7328, 7536, 7754, 7977, 8210, 8453, 8575, 8832],
    [⟨1269, 1247, [2, 3], [395512114938804], 7⟩,
      ⟨1285, 1251, [2, 3], [342391483112254], 6⟩,
      ⟨1301, 1256, [2, 3], [313121325205405], 6⟩,
      ⟨1317, 1261, [2, 3], [292717301131134], 6⟩,
      ⟨1334, 1267, [2, 3], [277489525656774], 6⟩,
      ⟨1350, 1272, [2, 3], [265625303729244], 6⟩,
      ⟨1367, 1278, [2, 3], [256081009135023], 6⟩,
      ⟨1384, 1285, [2, 3], [248872312549337], 6⟩,
      ⟨1402, 1291, [2, 3], [241659412146009], 6⟩,
      ⟨1419, 1297, [2, 3], [236098117969733], 6⟩,
      ⟨1438, 1304, [2, 3], [230932255369910], 6⟩,
      ⟨1456, 1311, [2, 3], [226860980899331], 6⟩,
      ⟨1474, 1318, [2, 3], [223318775144473], 6⟩,
      ⟨1493, 1325, [2, 3], [219970132207106], 6⟩,
      ⟨1502, 1329, [2, 3], [218691112921404], 6⟩,
      ⟨1522, 1336, [2, 3, 4], [215750378398425, 557042104326632], 6⟩,
      ⟨1530, 1340, [2, 3, 4], [214895717455317, 555485377971450], 6⟩,
      ⟨1550, 1347, [2, 3, 4], [212478011562150, 550659160933307], 6⟩,
      ⟨1571, 1355, [2, 3, 4], [210372977954806, 546217828818422], 6⟩,
      ⟨1590, 1363, [2, 3, 4], [208789132058426, 542731617792982], 6⟩,
      ⟨1611, 1371, [2, 3, 4], [207181510869511, 538888231296717], 7⟩,
      ⟨1632, 1379, [2, 3, 4], [205796065196763, 535324572837744], 6⟩,
      ⟨1652, 1387, [2, 3, 4], [204675528840218, 532262552667953], 6⟩,
      ⟨1663, 1391, [2, 3, 4], [204108629104120, 530567000268414], 6⟩,
      ⟨1683, 1399, [2, 3, 4], [203215474256173, 527810569960842], 6⟩,
      ⟨1694, 1403, [2, 3, 4], [202771331409512, 526282486297153], 6⟩,
      ⟨1715, 1411, [2, 3, 4], [202036088593229, 523593306580082], 7⟩,
      ⟨1738, 1419, [2, 3, 4], [201378921891423, 520711685564653], 7⟩,
      ⟨1749, 1424, [2, 3, 4], [201104362288205, 519620320284189], 6⟩,
      ⟨1771, 1432, [2, 3, 4], [200660181537600, 517202452914377], 7⟩,
      ⟨1794, 1440, [2, 3, 4], [200326290464653, 514798282467525], 7⟩,
      ⟨1817, 1448, [2, 3, 4], [200108338039422, 512570422266697], 7⟩,
      ⟨1840, 1457, [2, 3, 4], [199945971239022, 510631113690018], 7⟩,
      ⟨1863, 1465, [2, 3, 4], [199918723805871, 508701839963886], 7⟩,
      ⟨1887, 1474, [2, 3, 4], [199940292212902, 506903694035252], 7⟩,
      ⟨1912, 1482, [2, 3, 4], [200139155346530, 505028962329626], 7⟩,
      ⟨1924, 1486, [2, 3, 4], [200255997788152, 504197354113418], 6⟩,
      ⟨1936, 1491, [2, 3, 4], [200315364144475, 503484698401073], 6⟩,
      ⟨1961, 1499, [2, 3, 4], [200676872903108, 501876684814932], 7⟩,
      ⟨1986, 1508, [2, 3, 4], [201025333707544, 500464441945466], 7⟩,
      ⟨2011, 1516, [2, 3, 4], [201524206464551, 499087025502973], 7⟩,
      ⟨2025, 1521, [2, 3, 4], [201780817918784, 498393015192268], 6⟩,
      ⟨2050, 1529, [2, 3, 4], [202370189434988, 497170612710287], 7⟩,
      ⟨2077, 1537, [2, 3, 4], [203132894880422, 495921911832661], 7⟩,
      ⟨2090, 1541, [2, 3, 4], [203506012480820, 495364705864012], 6⟩,
      ⟨2103, 1546, [2, 3, 4], [203781756895911, 494870456472260], 6⟩,
      ⟨2117, 1550, [2, 3, 4], [204242591159299, 494302694962885], 6⟩,
      ⟨2143, 1558, [2, 3, 4], [205069643111962, 493332237892519], 7⟩,
      ⟨2157, 1562, [2, 3, 4], [205568130817694, 492830777427568], 6⟩,
      ⟨2185, 1570, [2, 3, 4], [206600597324679, 491891051541157], 7⟩,
      ⟨2199, 1575, [2, 3, 4], [207009762388282, 491473752737495], 6⟩,
      ⟨2213, 1579, [2, 3, 4], [207550519259095, 491049300702074], 6⟩,
      ⟨2242, 1587, [2, 3, 4], [208736441432463, 490219391940789], 7⟩,
      ⟨2270, 1595, [2, 3, 4], [209880135158005, 489486976421599], 7⟩,
      ⟨2285, 1599, [2, 3, 4], [210542569756589, 489114511417334], 6⟩,
      ⟨2300, 1603, [2, 3, 4], [211213257073036, 488757990383418], 6⟩,
      ⟨2315, 1607, [2, 3, 4], [211891544396737, 488416459676351], 6⟩,
      ⟨2329, 1611, [2, 3, 4], [212494469609658, 488112193231166], 6⟩,
      ⟨2344, 1615, [2, 3, 4], [213185390069438, 487796747722124], 6⟩,
      ⟨2374, 1623, [2, 3, 4], [214584350325194, 487202635529047], 7⟩,
      ⟨2389, 1627, [2, 3, 4], [215291346891587, 486922489650969], 6⟩,
      ⟨2420, 1634, [2, 3, 4], [216947298914048, 486376876511721], 7⟩,
      ⟨2435, 1638, [2, 3, 4], [217667319810327, 486127746363090], 6⟩,
      ⟨2451, 1642, [2, 3, 4], [218477310311516, 485872096307106], 6⟩,
      ⟨2466, 1646, [2, 3, 4], [219203206590414, 485640034075450], 6⟩,
      ⟨2498, 1653, [2, 3, 4], [220984834424345, 485177529904699], 7⟩,
      ⟨2514, 1657, [2, 3, 4], [221805695173384, 484955977018434], 6⟩,
      ⟨2546, 1664, [2, 3, 4], [223601245975217, 484541269027545], 7⟩,
      ⟨2563, 1668, [2, 3, 4], [224515136905651, 484329690202119], 6⟩,
      ⟨2596, 1675, [2, 3, 4], [226406417712701, 483944512257044], 7⟩,
      ⟨2613, 1679, [2, 3, 4], [227321275868029, 483751167986881], 6⟩,
      ⟨2648, 1686, [2, 3, 4], [229391394046982, 483382068858191], 7⟩,
      ⟨2682, 1693, [2, 3, 4], [231367938813091, 483040265608986], 7⟩,
      ⟨2716, 1700, [2, 3, 4], [233337583522242, 482713739842069], 7⟩,
      ⟨2752, 1707, [2, 3, 4], [235476454338615, 482386802322087], 7⟩,
      ⟨2788, 1714, [2, 3, 4], [237602331347487, 482071553054394], 7⟩,
      ⟨2805, 1718, [2, 3, 4], [238493267331231, 481917146680872], 6⟩,
      ⟨2842, 1724, [2, 3, 4], [240839157941936, 481622035023735], 7⟩,
      ⟨2879, 1731, [2, 3, 4], [243010344775305, 481320988258052], 7⟩,
      ⟨2897, 1734, [2, 3, 4], [244121886268160, 481181834935163], 6⟩,
      ⟨2915, 1738, [2, 3, 4], [245072952567329, 481030687740098], 6⟩,
      ⟨2953, 1744, [2, 3, 4], [247441793618486, 480746472819481], 7⟩,
      ⟨2973, 1748, [2, 3, 4], [248547724080057, 480587181057500], 6⟩,
      ⟨3012, 1754, [2, 3, 4], [250961286768170, 480301715441194], 7⟩,
      ⟨3051, 1761, [2, 3, 4], [253190765197615, 480004997609548], 7⟩,
      ⟨3091, 1767, [2, 3, 4], [255626906503008, 479716555903178], 7⟩,
      ⟨3130, 1774, [2, 3, 4], [257793620737152, 479421302803091], 7⟩,
      ⟨3171, 1780, [2, 3, 4], [260244013815285, 479127614045419], 7⟩,
      ⟨3213, 1787, [2, 3, 4], [262586190624742, 478816032313353], 7⟩,
      ⟨3254, 1793, [2, 3, 4], [264960987549719, 478521217292503], 7⟩,
      ⟨3275, 1796, [2, 3, 4], [266173558768725, 478370762750870], 6⟩,
      ⟨3318, 1803, [2, 3, 4], [268497114683503, 478052373375767], 7⟩,
      ⟨3361, 1809, [2, 3, 4], [270928043379042, 477744642405533], 7⟩,
      ⟨3383, 1812, [2, 3, 4], [272165596850677, 477587684590767], 6⟩,
      ⟨3427, 1819, [2, 3, 4], [274460560974918, 477262575363374], 7⟩,
      ⟨3472, 1825, [2, 3, 4], [276932454329130, 476942268797766], 7⟩,
      ⟨3493, 1828, [2, 3, 4], [278041089009310, 476790624094076], 6⟩,
      ⟨3516, 1832, [2, 3, 4], [279140875595682, 476617184047676], 6⟩,
      ⟨3562, 1838, [2, 3, 4], [281594161249481, 476291281458676], 7⟩,
      ⟨3609, 1844, [2, 3, 4], [284070038646648, 475960075104741], 7⟩,
      ⟨3656, 1851, [2, 3, 4], [286355734085897, 475619827310045], 7⟩,
      ⟨3702, 1857, [2, 3, 4], [288666932459062, 475296547857948], 7⟩,
      ⟨3751, 1864, [2, 3, 4], [290994736241501, 474948009082923], 7⟩,
      ⟨3775, 1867, [2, 3, 4], [292175973897033, 474782223227511], 6⟩,
      ⟨3824, 1874, [2, 3, 4], [294430699486319, 474437139872169], 7⟩,
      ⟨3874, 1880, [2, 3, 4], [296837037325668, 474098737000885], 7⟩,
      ⟨3899, 1884, [2, 3, 4], [297886502981857, 473921191310073], 6⟩,
      ⟨3950, 1890, [2, 3, 4], [300279984016813, 473582151739946], 7⟩,
      ⟨4001, 1897, [2, 3, 4], [302490000401356, 473237432984113], 7⟩,
      ⟨4027, 1901, [2, 3, 4], [303541640842377, 473059164854064], 6⟩,
      ⟨4080, 1907, [2, 3, 4], [305928943693170, 472719670695114], 7⟩,
      ⟨4133, 1914, [2, 3, 4], [308134832158436, 472375563070720], 7⟩,
      ⟨4187, 1921, [2, 3, 4], [310348854096613, 472031501335612], 7⟩,
      ⟨4242, 1928, [2, 3, 4], [312569116879189, 471688045210293], 7⟩,
      ⟨4297, 1935, [2, 3, 4], [314738976537548, 471350593908036], 7⟩,
      ⟨4353, 1942, [2, 3, 4], [316913675136190, 471014628603431], 8⟩,
      ⟨4410, 1949, [2, 3, 4], [319091524506196, 470680706719308], 8⟩,
      ⟨4438, 1953, [2, 3, 4], [320074916112116, 470513556604163], 6⟩,
      ⟨4495, 1960, [2, 3, 4], [322179298735212, 470190065742189], 8⟩,
      ⟨4559, 1964, [2, 3, 4], [324941727581070, 469875841227992], 8⟩]⟩,
  ⟨415, 416, 4585,
    [1251, 1255, 1262, 1267, 1273, 1279, 1285, 1291, 1297, 1301, 1307, 1314, 1321, 1328, 1332, 1339, 1343, 1351, 1358, 1366, 1374, 1382, 1390, 1394, 1402, 1410, 1418, 1423, 1427, 1435, 1439, 1447, 1452, 1460, 1465, 1473, 1481, 1486, 1494, 1499, 1503, 1511, 1520, 1528, 1533, 1537, 1545, 1549, 1554, 1562, 1570, 1579, 1587, 1595, 1603, 1607, 1611, 1619, 1627, 1635, 1643, 1650, 1654, 1658, 1662, 1669, 1673, 1680, 1684, 1691, 1698, 1702, 1706, 1712, 1719, 1726, 1733, 1740, 1743, 1747, 1753, 1757, 1763, 1770, 1776, 1783, 1789, 1793, 1799, 1805, 1812, 1818, 1825, 1831, 1834, 1838, 1844, 1850, 1854, 1860, 1867, 1873, 1880, 1883, 1887, 1893, 1897, 1903, 1910, 1914, 1920, 1927, 1934, 1941, 1945, 1952, 1959, 1963, 1970, 1974],
    [1267, 1283, 1308, 1325, 1343, 1360, 1379, 1397, 1416, 1426, 1445, 1466, 1486, 1508, 1518, 1540, 1551, 1574, 1597, 1620, 1644, 1669, 1694, 1707, 1732, 1759, 1786, 1801, 1814, 1843, 1857, 1886, 1901, 1932, 1947, 1978, 2010, 2027, 2059, 2076, 2094, 2128, 2164, 2201, 2221, 2239, 2278, 2297, 2317, 2358, 2400, 2442, 2487, 2532, 2578, 2602, 2626, 2675, 2726, 2778, 2830, 2885, 2913, 2941, 2969, 3028, 3058, 3118, 3149, 3212, 3278, 3310, 3345, 3414, 3486, 3561, 3637, 3715, 3755, 3796, 3879, 3923, 4010, 4099, 4192, 4289, 4388, 4439, 4543, 4649, 4760, 4876, 4994, 5118, 5179, 5244, 5376, 5511, 5582, 5724, 5873, 6028, 6187, 6269, 6352, 6521, 6610, 6789, 6976, 7075, 7272, 7478, 7689, 7914, 8028, 8261, 8504, 8630, 8887],
    [⟨1267, 1251, [2, 3], [441186373940117], 6⟩,
      ⟨1283, 1255, [2, 3], [364843329847176], 6⟩,
      ⟨1307, 1262, [2, 3], [313090963253977], 7⟩,
      ⟨1324, 1267, [2, 3], [291120094858514], 6⟩,
      ⟨1341, 1273, [2, 3], [276249911046903], 6⟩,
      ⟨1357, 1279, [2, 3], [265565266691289], 6⟩,
      ⟨1375, 1285, [2, 3], [255241575177818], 6⟩,
      ⟨1391, 1291, [2, 3], [248158008122065], 6⟩,
      ⟨1409, 1297, [2, 3], [241050437671111], 6⟩,
      ⟨1418, 1301, [2, 3], [238432095379497], 6⟩,
      ⟨1435, 1307, [2, 3], [233321306572679], 6⟩,
      ⟨1454, 1314, [2, 3], [228549181565113], 6⟩,
      ⟨1472, 1321, [2, 3], [224771949043836], 6⟩,
      ⟨1492, 1328, [2, 3], [220942768592923], 6⟩,
      ⟨1501, 1332, [2, 3], [219600651059146], 6⟩,
      ⟨1520, 1339, [2, 3, 4], [216723800345147, 559098424425574], 6⟩,
      ⟨1529, 1343, [2, 3, 4], [215618026627241, 557086477790105], 6⟩,
      ⟨1549, 1351, [2, 3, 4], [213232011341115, 552507720383873], 6⟩,
      ⟨1569, 1358, [2, 3, 4], [211018218119400, 547916824103718], 6⟩,
      ⟨1589, 1366, [2, 3, 4], [209212529226292, 544001752710227], 6⟩,
      ⟨1609, 1374, [2, 3, 4], [207631487970530, 540358237109645], 6⟩,
      ⟨1630, 1382, [2, 3, 4], [206157402268562, 536686393092743], 6⟩,
      ⟨1650, 1390, [2, 3, 4], [204964137612837, 533533038173968], 6⟩,
      ⟨1661, 1394, [2, 3, 4], [204357758240270, 531787337905266], 6⟩,
      ⟨1681, 1402, [2, 3, 4], [203402710562640, 528950450125131], 6⟩,
      ⟨1703, 1410, [2, 3, 4], [202489131330598, 525864089938631], 7⟩,
      ⟨1725, 1418, [2, 3, 4], [201735655446834, 523001348913839], 6⟩,
      ⟨1737, 1423, [2, 3, 4], [201384112868567, 521647821617764], 6⟩,
      ⟨1747, 1427, [2, 3, 4], [201117371733237, 520525985918678], 6⟩,
      ⟨1770, 1435, [2, 3, 4], [200611176744106, 517869966511322], 7⟩,
      ⟨1781, 1439, [2, 3, 4], [200413068336419, 516698841418544], 6⟩,
      ⟨1803, 1447, [2, 3, 4], [200097255729046, 514477962238136], 7⟩,
      ⟨1815, 1452, [2, 3, 4], [199943930570116, 513422289168762], 6⟩,
      ⟨1838, 1460, [2, 3, 4], [199781845140804, 511286851677553], 7⟩,
      ⟨1850, 1465, [2, 3, 4], [199696638474852, 510338703286227], 6⟩,
      ⟨1873, 1473, [2, 3, 4], [199673836383896, 508422592615632], 7⟩,
      ⟨1897, 1481, [2, 3, 4], [199762211082527, 506530377852388], 7⟩,
      ⟨1909, 1486, [2, 3, 4], [199773244022760, 505738933232180], 6⟩,
      ⟨1933, 1494, [2, 3, 4], [199983551392066, 504044937857856], 7⟩,
      ⟨1945, 1499, [2, 3, 4], [200041816451280, 503333060039723], 6⟩,
      ⟨1958, 1503, [2, 3, 4], [200230453826408, 502467997316150], 6⟩,
      ⟨1982, 1511, [2, 3, 4], [200584284598818, 501011854060003], 7⟩,
      ⟨2008, 1520, [2, 3, 4], [201007487907261, 499574560982511], 7⟩,
      ⟨2034, 1528, [2, 3, 4], [201588235570603, 498184117578541], 7⟩,
      ⟨2047, 1533, [2, 3, 4], [201805616029214, 497587696159525], 6⟩,
      ⟨2060, 1537, [2, 3, 4], [202134044827314, 496957809154648], 6⟩,
      ⟨2087, 1545, [2, 3, 4], [202894901094110, 495714874966274], 7⟩,
      ⟨2099, 1549, [2, 3, 4], [203204951206912, 495215492393384], 6⟩,
      ⟨2113, 1554, [2, 3, 4], [203542220611281, 494668034455173], 6⟩,
      ⟨2140, 1562, [2, 3, 4], [204408656184751, 493609959183545], 7⟩,
      ⟨2168, 1570, [2, 3, 4], [205392572097680, 492593184749960], 7⟩,
      ⟨2195, 1579, [2, 3, 4], [206231027149198, 491725767068927], 7⟩,
      ⟨2224, 1587, [2, 3, 4], [207373215524586, 490826050079495], 7⟩,
      ⟨2253, 1595, [2, 3, 4], [208557198851097, 490002519133963], 7⟩,
      ⟨2282, 1603, [2, 3, 4], [209777440179077, 489246880744826], 7⟩,
      ⟨2297, 1607, [2, 3, 4], [210439418307885, 488878662736752], 6⟩,
      ⟨2312, 1611, [2, 3, 4], [211109493541975, 488526126856656], 6⟩,
      ⟨2342, 1619, [2, 3, 4], [212471402859824, 487864409385100], 7⟩,
      ⟨2372, 1627, [2, 3, 4], [213858411415775, 487254848827146], 7⟩,
      ⟨2403, 1635, [2, 3, 4], [215351063887835, 486673001826857], 7⟩,
      ⟨2434, 1643, [2, 3, 4], [216862688329952, 486135470848328], 7⟩,
      ⟨2465, 1650, [2, 3, 4], [218534115569115, 485639973599314], 7⟩,
      ⟨2481, 1654, [2, 3, 4], [219346269219781, 485397511410177], 6⟩,
      ⟨2497, 1658, [2, 3, 4], [220161106054339, 485163594147741], 6⟩,
      ⟨2513, 1662, [2, 3, 4], [220978171442640, 484937627104983], 6⟩,
      ⟨2546, 1669, [2, 3, 4], [222854524512153, 484503459595274], 7⟩,
      ⟨2562, 1673, [2, 3, 4], [223676538724002, 484299274388132], 6⟩,
      ⟨2595, 1680, [2, 3, 4], [225561516806707, 483907450545009], 7⟩,
      ⟨2612, 1684, [2, 3, 4], [226473947236312, 483711286844857], 6⟩,
      ⟨2645, 1691, [2, 3, 4], [228360064521317, 483353442622924], 7⟩,
      ⟨2680, 1698, [2, 3, 4], [230422192949165, 482998556102975], 7⟩,
      ⟨2696, 1702, [2, 3, 4], [231240594960355, 482833167206468], 6⟩,
      ⟨2714, 1706, [2, 3, 4], [232235696878968, 482656489008235], 6⟩,
      ⟨2749, 1712, [2, 3, 4], [234436791727275, 482344778207781], 7⟩,
      ⟨2785, 1719, [2, 3, 4], [236561951548535, 482026836595297], 7⟩,
      ⟨2822, 1726, [2, 3, 4], [238761167794887, 481713066430621], 7⟩,
      ⟨2858, 1733, [2, 3, 4], [240854820920715, 481413474011314], 7⟩,
      ⟨2895, 1740, [2, 3, 4], [243017309893079, 481114576816132], 7⟩,
      ⟨2914, 1743, [2, 3, 4], [244211472129753, 480970891431154], 6⟩,
      ⟨2933, 1747, [2, 3, 4], [245245145533979, 480815329843111], 6⟩,
      ⟨2971, 1753, [2, 3, 4], [247602908164674, 480533010105662], 7⟩,
      ⟨2991, 1757, [2, 3, 4], [248703524133105, 480374681798478], 6⟩,
      ⟨3029, 1763, [2, 3, 4], [251020676584443, 480096110134160], 7⟩,
      ⟨3068, 1770, [2, 3, 4], [253240165479024, 479800912887624], 7⟩,
      ⟨3108, 1776, [2, 3, 4], [255665397110997, 479513836421658], 7⟩,
      ⟨3149, 1783, [2, 3, 4], [257986753141859, 479209256375080], 7⟩,
      ⟨3190, 1789, [2, 3, 4], [260424202561191, 478916727994270], 7⟩,
      ⟨3211, 1793, [2, 3, 4], [261518306040003, 478755645623785], 6⟩,
      ⟨3252, 1799, [2, 3, 4], [263899933021166, 478462319927862], 7⟩,
      ⟨3294, 1805, [2, 3, 4], [266322292955317, 478162711601690], 7⟩,
      ⟨3337, 1812, [2, 3, 4], [268633542415645, 477845500972362], 7⟩,
      ⟨3380, 1818, [2, 3, 4], [271051756559615, 477538863554863], 7⟩,
      ⟨3424, 1825, [2, 3, 4], [273356469147190, 477215154505537], 7⟩,
      ⟨3469, 1831, [2, 3, 4], [275838313779240, 476896190280693], 7⟩,
      ⟨3491, 1834, [2, 3, 4], [277025132656284, 476739422277438], 6⟩,
      ⟨3514, 1838, [2, 3, 4], [278129644069625, 476566564550090], 6⟩,
      ⟨3560, 1844, [2, 3, 4], [280592150454862, 476241744394721], 7⟩,
      ⟨3605, 1850, [2, 3, 4], [282936537614749, 475922982636862], 7⟩,
      ⟨3629, 1854, [2, 3, 4], [284055521361143, 475745281666173], 6⟩,
      ⟨3676, 1860, [2, 3, 4], [286470194371811, 475416342263337], 7⟩,
      ⟨3724, 1867, [2, 3, 4], [288765412810817, 475073234520091], 7⟩,
      ⟨3773, 1873, [2, 3, 4], [291217509694099, 474735907293094], 7⟩,
      ⟨3822, 1880, [2, 3, 4], [293482264345362, 474391176725176], 7⟩,
      ⟨3846, 1883, [2, 3, 4], [294632329474138, 474227340190497], 6⟩,
      ⟨3871, 1887, [2, 3, 4], [295699608002792, 474049077352706], 6⟩,
      ⟨3921, 1893, [2, 3, 4], [298067314882063, 473713817527956], 7⟩,
      ⟨3947, 1897, [2, 3, 4], [299161541245912, 473532479776117], 6⟩,
      ⟨3998, 1903, [2, 3, 4], [301515949886420, 473196991769973], 7⟩,
      ⟨4049, 1910, [2, 3, 4], [303689355624322, 472856048424375], 7⟩,
      ⟨4076, 1914, [2, 3, 4], [304782829136098, 472674470513531], 6⟩,
      ⟨4129, 1920, [2, 3, 4], [307131005155219, 472339162387272], 7⟩,
      ⟨4183, 1927, [2, 3, 4], [309357544240562, 471994302770283], 7⟩,
      ⟨4237, 1934, [2, 3, 4], [311534198186412, 471654887180098], 7⟩,
      ⟨4293, 1941, [2, 3, 4], [313772540736655, 471311394802660], 8⟩,
      ⟨4321, 1945, [2, 3, 4], [314810487593232, 471137127853188], 6⟩,
      ⟨4377, 1952, [2, 3, 4], [316973102108843, 470803148714038], 8⟩,
      ⟨4433, 1959, [2, 3, 4], [319086649852026, 470475750620538], 8⟩,
      ⟨4462, 1963, [2, 3, 4], [320117192664079, 470305056041209], 6⟩,
      ⟨4520, 1970, [2, 3, 4], [322261382068268, 469979185563102], 8⟩,
      ⟨4582, 1974, [2, 3, 4], [324908915916330, 469675404018320], 8⟩]⟩,
  ⟨417, 418, 4609,
    [1257, 1261, 1266, 1271, 1277, 1282, 1288, 1294, 1301, 1307, 1314, 1321, 1328, 1335, 1342, 1346, 1354, 1361, 1369, 1377, 1385, 1393, 1397, 1405, 1409, 1417, 1425, 1430, 1434, 1442, 1446, 1455, 1463, 1468, 1476, 1481, 1489, 1494, 1502, 1506, 1515, 1523, 1532, 1540, 1545, 1553, 1557, 1562, 1570, 1578, 1587, 1591, 1599, 1603, 1611, 1615, 1619, 1623, 1628, 1635, 1639, 1647, 1651, 1655, 1659, 1666, 1670, 1674, 1681, 1685, 1689, 1696, 1700, 1707, 1714, 1721, 1728, 1735, 1742, 1745, 1752, 1759, 1762, 1769, 1775, 1779, 1785, 1792, 1798, 1805, 1811, 1818, 1824, 1828, 1834, 1840, 1847, 1853, 1860, 1866, 1873, 1879, 1883, 1889, 1896, 1900, 1906, 1913, 1916, 1923, 1930, 1937, 1944, 1951, 1958, 1962, 1969, 1976, 1980, 1984],
    [1274, 1290, 1307, 1324, 1341, 1358, 1377, 1396, 1415, 1434, 1453, 1474, 1495, 1516, 1538, 1549, 1572, 1595, 1618, 1642, 1667, 1692, 1705, 1730, 1743, 1770, 1797, 1812, 1825, 1854, 1868, 1899, 1929, 1944, 1975, 1992, 2024, 2041, 2075, 2091, 2127, 2163, 2200, 2237, 2257, 2296, 2315, 2335, 2377, 2419, 2463, 2484, 2529, 2552, 2598, 2622, 2646, 2670, 2696, 2745, 2771, 2823, 2850, 2877, 2904, 2960, 2990, 3018, 3077, 3108, 3139, 3202, 3234, 3300, 3368, 3439, 3511, 3586, 3662, 3699, 3780, 3864, 3905, 3992, 4080, 4126, 4221, 4316, 4417, 4520, 4626, 4736, 4851, 4909, 5028, 5152, 5279, 5414, 5549, 5693, 5840, 5991, 6071, 6230, 6396, 6484, 6659, 6838, 6935, 7125, 7327, 7534, 7750, 7971, 8206, 8323, 8567, 8826, 8956],
    [⟨1274, 1257, [2, 3], [431980865971270], 6⟩,
      ⟨1290, 1261, [2, 3], [360622700111222], 6⟩,
      ⟨1306, 1266, [2, 3], [324926078767649], 6⟩,
      ⟨1323, 1271, [2, 3], [299332543335611], 6⟩,
      ⟨1339, 1277, [2, 3], [283823887615648], 6⟩,
      ⟨1355, 1282, [2, 3], [270581351084788], 6⟩,
      ⟨1373, 1288, [2, 3], [259215309204979], 6⟩,
      ⟨1391, 1294, [2, 3], [250110074199378], 6⟩,
      ⟨1409, 1301, [2, 3], [243205441328207], 6⟩,
      ⟨1426, 1307, [2, 3], [237381044815981], 6⟩,
      ⟨1443, 1314, [2, 3], [232806976837845], 6⟩,
      ⟨1462, 1321, [2, 3], [228090344317335], 6⟩,
      ⟨1481, 1328, [2, 3], [224048885049166], 6⟩,
      ⟨1500, 1335, [2, 3], [220563423905120], 6⟩,
      ⟨1519, 1342, [2, 3], [217542596591091], 6⟩,
      ⟨1529, 1346, [2, 3, 4], [216174265019871, 558320308893090], 6⟩,
      ⟨1549, 1354, [2, 3, 4], [213701167693446, 553649564774801], 6⟩,
      ⟨1568, 1361, [2, 3, 4], [211558740677216, 549318614829288], 6⟩,
      ⟨1588, 1369, [2, 3, 4], [209665638033033, 545304078178318], 6⟩,
      ⟨1608, 1377, [2, 3, 4], [208007279849153, 541569939472485], 6⟩,
      ⟨1629, 1385, [2, 3, 4], [206458607337837, 537808430278821], 6⟩,
      ⟨1650, 1393, [2, 3, 4], [205123617072691, 534317894531536], 6⟩,
      ⟨1661, 1397, [2, 3, 4], [204492047207386, 532540885582506], 6⟩,
      ⟨1681, 1405, [2, 3, 4], [203497497122922, 529653729367042], 6⟩,
      ⟨1692, 1409, [2, 3, 4], [202997869614547, 528053556267742], 6⟩,
      ⟨1713, 1417, [2, 3, 4], [202167716983693, 525238795792050], 7⟩,
      ⟨1735, 1425, [2, 3, 4], [201440386214183, 522417211194019], 6⟩,
      ⟨1747, 1430, [2, 3, 4], [201100632360340, 521082642494662], 6⟩,
      ⟨1757, 1434, [2, 3, 4], [200843401359003, 519976358835607], 6⟩,
      ⟨1780, 1442, [2, 3, 4], [200358791260682, 517356707867563], 7⟩,
      ⟨1791, 1446, [2, 3, 4], [200169764392689, 516201279352578], 6⟩,
      ⟨1815, 1455, [2, 3, 4], [199838924766363, 513857891049181], 7⟩,
      ⟨1838, 1463, [2, 3, 4], [199650856386948, 511686287226049], 7⟩,
      ⟨1849, 1468, [2, 3, 4], [199543012981192, 510855694111388], 6⟩,
      ⟨1872, 1476, [2, 3, 4], [199490636658490, 508897316880862], 7⟩,
      ⟨1885, 1481, [2, 3, 4], [199472719508078, 507906647542191], 6⟩,
      ⟨1909, 1489, [2, 3, 4], [199577106030925, 506045828799823], 7⟩,
      ⟨1921, 1494, [2, 3, 4], [199594484517389, 505266992230241], 6⟩,
      ⟨1946, 1502, [2, 3, 4], [199853576402128, 503503639728781], 7⟩,
      ⟨1958, 1506, [2, 3, 4], [199996088070431, 502720583364664], 6⟩,
      ⟨1984, 1515, [2, 3, 4], [200336023310814, 501147348403192], 7⟩,
      ⟨2009, 1523, [2, 3, 4], [200787147109958, 499701710402181], 7⟩,
      ⟨2035, 1532, [2, 3, 4], [201261298673726, 498356211330522], 7⟩,
      ⟨2061, 1540, [2, 3, 4], [201891113467767, 497054899684886], 7⟩,
      ⟨2075, 1545, [2, 3, 4], [202185155293760, 496432584034646], 6⟩,
      ⟨2101, 1553, [2, 3, 4], [202901597900502, 495281000091375], 7⟩,
      ⟨2114, 1557, [2, 3, 4], [203279282413142, 494739074372009], 6⟩,
      ⟨2127, 1562, [2, 3, 4], [203558971248544, 494257650692422], 6⟩,
      ⟨2155, 1570, [2, 3, 4], [204502362097108, 493176868475287], 7⟩,
      ⟨2183, 1578, [2, 3, 4], [205497779047478, 492187330801708], 7⟩,
      ⟨2212, 1587, [2, 3, 4], [206489949353504, 491265590497565], 7⟩,
      ⟨2225, 1591, [2, 3, 4], [206951706641326, 490875601730249], 6⟩,
      ⟨2254, 1599, [2, 3, 4], [208124416675849, 490038727138972], 7⟩,
      ⟨2268, 1603, [2, 3, 4], [208686524526601, 489662160334474], 6⟩,
      ⟨2297, 1611, [2, 3, 4], [209912226319804, 488924778752385], 7⟩,
      ⟨2312, 1615, [2, 3, 4], [210576537410726, 488565307557830], 6⟩,
      ⟨2327, 1619, [2, 3, 4], [211248604337551, 488220991224165], 6⟩,
      ⟨2342, 1623, [2, 3, 4], [211927806123069, 487890925426866], 6⟩,
      ⟨2357, 1628, [2, 3, 4], [212477116832992, 487579905613142], 6⟩,
      ⟨2387, 1635, [2, 3, 4], [214002461566653, 486977926446249], 7⟩,
      ⟨2402, 1639, [2, 3, 4], [214704583451697, 486696786379595], 6⟩,
      ⟨2433, 1647, [2, 3, 4], [216207095757995, 486148263885105], 7⟩,
      ⟨2449, 1651, [2, 3, 4], [217007561823302, 485881432277975], 6⟩,
      ⟨2464, 1655, [2, 3, 4], [217725686040495, 485639927847429], 6⟩,
      ⟨2480, 1659, [2, 3, 4], [218533184722202, 485392059098707], 6⟩,
      ⟨2512, 1666, [2, 3, 4], [220303045494845, 484927830204214], 7⟩,
      ⟨2528, 1670, [2, 3, 4], [221118912076902, 484705710688850], 6⟩,
      ⟨2544, 1674, [2, 3, 4], [221936412263713, 484490734663958], 6⟩,
      ⟨2577, 1681, [2, 3, 4], [223812263302528, 484077898621236], 7⟩,
      ⟨2593, 1685, [2, 3, 4], [224633020285090, 483882463405984], 6⟩,
      ⟨2610, 1689, [2, 3, 4], [225542711306644, 483682836609171], 6⟩,
      ⟨2644, 1696, [2, 3, 4], [227512730940304, 483310328344326], 7⟩,
      ⟨2661, 1700, [2, 3, 4], [228421581701519, 483126830633049], 6⟩,
      ⟨2695, 1707, [2, 3, 4], [230387754386882, 482783833902412], 7⟩,
      ⟨2730, 1714, [2, 3, 4], [232436954851946, 482449694046983], 7⟩,
      ⟨2766, 1721, [2, 3, 4], [234565984532955, 482123000955822], 7⟩,
      ⟨2802, 1728, [2, 3, 4], [236682849770503, 481808390219043], 7⟩,
      ⟨2839, 1735, [2, 3, 4], [238873169266520, 481497575783549], 7⟩,
      ⟨2875, 1742, [2, 3, 4], [240958093814687, 481200493318727], 7⟩,
      ⟨2893, 1745, [2, 3, 4], [242070683282140, 481060747156368], 6⟩,
      ⟨2931, 1752, [2, 3, 4], [244300404638519, 480761200769347], 7⟩,
      ⟨2969, 1759, [2, 3, 4], [246506485906260, 480466006594364], 7⟩,
      ⟨2988, 1762, [2, 3, 4], [247677009056723, 480326106998774], 6⟩,
      ⟨3027, 1769, [2, 3, 4], [249929649365325, 480029969511796], 7⟩,
      ⟨3066, 1775, [2, 3, 4], [252306595707525, 479748318199694], 7⟩,
      ⟨3086, 1779, [2, 3, 4], [253372848578719, 479592659484054], 6⟩,
      ⟨3126, 1785, [2, 3, 4], [255786344658722, 479306899420891], 7⟩,
      ⟨3166, 1792, [2, 3, 4], [258014590171990, 479008972978224], 7⟩,
      ⟨3208, 1798, [2, 3, 4], [260521978705037, 478712305897059], 7⟩,
      ⟨3249, 1805, [2, 3, 4], [262760571224249, 478408598176185], 7⟩,
      ⟨3291, 1811, [2, 3, 4], [265191131284954, 478110561759690], 7⟩,
      ⟨3334, 1818, [2, 3, 4], [267511316347830, 477794894787105], 7⟩,
      ⟨3378, 1824, [2, 3, 4], [270015007432843, 477484193978444], 7⟩,
      ⟨3400, 1828, [2, 3, 4], [271103528648109, 477317635431485], 6⟩,
      ⟨3444, 1834, [2, 3, 4], [273541840185307, 477005955228306], 7⟩,
      ⟨3488, 1840, [2, 3, 4], [275936176582597, 476693769081779], 7⟩,
      ⟨3533, 1847, [2, 3, 4], [278215823882266, 476365385372138], 7⟩,
      ⟨3580, 1853, [2, 3, 4], [280737290327312, 476036053849248], 7⟩,
      ⟨3626, 1860, [2, 3, 4], [282997828372269, 475702830422625], 7⟩,
      ⟨3674, 1866, [2, 3, 4], [285492127187106, 475368964163483], 7⟩,
      ⟨3722, 1873, [2, 3, 4], [287797157402831, 475026532064697], 7⟩,
      ⟨3770, 1879, [2, 3, 4], [290192586785024, 474695407913973], 7⟩,
      ⟨3795, 1883, [2, 3, 4], [291301080691476, 474515332415777], 6⟩,
      ⟨3843, 1889, [2, 3, 4], [293623945316514, 474187312723380], 7⟩,
      ⟨3893, 1896, [2, 3, 4], [295892645932955, 473841168385003], 7⟩,
      ⟨3919, 1900, [2, 3, 4], [297005138480324, 473658988851755], 6⟩,
      ⟨3970, 1906, [2, 3, 4], [299395953712458, 473321549551682], 7⟩,
      ⟨4021, 1913, [2, 3, 4], [301604435679350, 472978407680549], 7⟩,
      ⟨4048, 1916, [2, 3, 4], [302846426053897, 472804957552257], 6⟩,
      ⟨4100, 1923, [2, 3, 4], [305041112487532, 472462748871770], 7⟩,
      ⟨4154, 1930, [2, 3, 4], [307304141621427, 472114750035488], 7⟩,
      ⟨4208, 1937, [2, 3, 4], [309516429996661, 471771957091391], 7⟩,
      ⟨4263, 1944, [2, 3, 4], [311735199358180, 471429654669889], 7⟩,
      ⟨4318, 1951, [2, 3, 4], [313903906470808, 471093237301603], 7⟩,
      ⟨4375, 1958, [2, 3, 4], [316131347118763, 470753489303375], 8⟩,
      ⟨4402, 1962, [2, 3, 4], [317085103140057, 470588166962202], 6⟩,
      ⟨4459, 1969, [2, 3, 4], [319238324806934, 470258344579835], 8⟩,
      ⟨4518, 1976, [2, 3, 4], [321444654262668, 469926773023145], 8⟩,
      ⟨4547, 1980, [2, 3, 4], [322443838074815, 469760888459844], 6⟩,
      ⟨4604, 1984, [2, 3, 4], [324826867437794, 469480111652921], 8⟩]⟩]

theorem cellsOK02 : cellsOK 411 cells02 418 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells03.lean <==
import KtMinor45.MiddleDefs

/-! Cells 12 to 15 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `419 ≤ t ≤ 426`. -/
def cells03 : List Cell := [
  ⟨419, 420, 4633,
    [1263, 1268, 1272, 1277, 1283, 1288, 1291, 1298, 1304, 1310, 1317, 1324, 1331, 1338, 1345, 1349, 1357, 1364, 1372, 1380, 1388, 1396, 1400, 1408, 1412, 1420, 1425, 1433, 1441, 1446, 1454, 1462, 1467, 1475, 1480, 1488, 1497, 1505, 1510, 1518, 1527, 1535, 1540, 1548, 1553, 1561, 1566, 1574, 1582, 1587, 1591, 1599, 1607, 1612, 1620, 1624, 1632, 1636, 1644, 1652, 1656, 1660, 1667, 1675, 1679, 1686, 1690, 1694, 1701, 1708, 1712, 1719, 1723, 1730, 1734, 1740, 1747, 1754, 1758, 1764, 1771, 1778, 1781, 1788, 1794, 1798, 1804, 1808, 1814, 1820, 1827, 1833, 1840, 1846, 1853, 1859, 1866, 1872, 1876, 1882, 1889, 1892, 1899, 1902, 1906, 1912, 1919, 1923, 1929, 1936, 1943, 1950, 1957, 1961, 1968, 1975, 1979, 1986, 1990, 1994],
    [1280, 1297, 1314, 1331, 1348, 1365, 1374, 1393, 1412, 1431, 1451, 1470, 1491, 1513, 1534, 1545, 1567, 1590, 1613, 1637, 1661, 1686, 1699, 1724, 1737, 1764, 1777, 1805, 1832, 1847, 1876, 1905, 1920, 1951, 1966, 1999, 2031, 2065, 2082, 2116, 2152, 2188, 2207, 2244, 2264, 2303, 2323, 2363, 2405, 2427, 2448, 2492, 2537, 2560, 2606, 2630, 2680, 2704, 2755, 2807, 2834, 2861, 2916, 2974, 3002, 3061, 3091, 3122, 3185, 3249, 3283, 3350, 3385, 3456, 3492, 3564, 3640, 3719, 3759, 3840, 3925, 4012, 4057, 4148, 4241, 4290, 4388, 4439, 4542, 4648, 4761, 4873, 4993, 5116, 5241, 5372, 5508, 5648, 5720, 5867, 6021, 6101, 6260, 6342, 6429, 6602, 6779, 6874, 7061, 7260, 7464, 7677, 7895, 8008, 8243, 8484, 8609, 8864, 8998],
    [⟨1280, 1263, [2, 3], [431969697497478], 6⟩,
      ⟨1297, 1268, [2, 3], [360600211074745], 6⟩,
      ⟨1313, 1272, [2, 3], [322361416812738], 6⟩,
      ⟨1330, 1277, [2, 3], [297558683553535], 6⟩,
      ⟨1346, 1283, [2, 3], [282439965431635], 6⟩,
      ⟨1362, 1288, [2, 3], [269482999940278], 6⟩,
      ⟨1371, 1291, [2, 3], [263583229829285], 6⟩,
      ⟨1389, 1298, [2, 3], [254356638406860], 6⟩,
      ⟨1406, 1304, [2, 3], [246748188528874], 6⟩,
      ⟨1424, 1310, [2, 3], [239842940239720], 6⟩,
      ⟨1442, 1317, [2, 3], [234485773896247], 6⟩,
      ⟨1459, 1324, [2, 3], [230264702202370], 6⟩,
      ⟨1478, 1331, [2, 3], [225895439286886], 6⟩,
      ⟨1498, 1338, [2, 3], [221858212627964], 6⟩,
      ⟨1516, 1345, [2, 3], [218887561478307], 6⟩,
      ⟨1526, 1349, [2, 3], [217418007797998], 6⟩,
      ⟨1545, 1357, [2, 3, 4], [214959396055786, 556377604223300], 6⟩,
      ⟨1565, 1364, [2, 3, 4], [212464460070204, 551480839561187], 6⟩,
      ⟨1585, 1372, [2, 3, 4], [210434565386479, 547311883925635], 6⟩,
      ⟨1605, 1380, [2, 3, 4], [208655739560007, 543437461083280], 6⟩,
      ⟨1625, 1388, [2, 3, 4], [207096971987897, 539829761589742], 6⟩,
      ⟨1646, 1396, [2, 3, 4], [205642543258456, 536192038275677], 6⟩,
      ⟨1657, 1400, [2, 3, 4], [204951985815174, 534341027151173], 6⟩,
      ⟨1678, 1408, [2, 3, 4], [203798201629370, 531091956769505], 6⟩,
      ⟨1688, 1412, [2, 3, 4], [203315319114153, 529669959124328], 6⟩,
      ⟨1710, 1420, [2, 3, 4], [202351761817757, 526524002255871], 7⟩,
      ⟨1721, 1425, [2, 3, 4], [201947092565600, 525248706241249], 6⟩,
      ⟨1743, 1433, [2, 3, 4], [201211020348745, 522420899491435], 7⟩,
      ⟨1764, 1441, [2, 3, 4], [200636017265945, 519974553522649], 6⟩,
      ⟨1776, 1446, [2, 3, 4], [200350903385546, 518723206593904], 6⟩,
      ⟨1799, 1454, [2, 3, 4], [199919511797938, 516189311085694], 7⟩,
      ⟨1821, 1462, [2, 3, 4], [199611971864653, 513991396789226], 7⟩,
      ⟨1833, 1467, [2, 3, 4], [199462438824130, 512946225776821], 6⟩,
      ⟨1856, 1475, [2, 3, 4], [199306109291719, 510831307573398], 7⟩,
      ⟨1868, 1480, [2, 3, 4], [199223482178651, 509891904220087], 6⟩,
      ⟨1892, 1488, [2, 3, 4], [199224614385876, 507873575224378], 7⟩,
      ⟨1916, 1497, [2, 3, 4], [199257992492202, 506111069460506], 7⟩,
      ⟨1941, 1505, [2, 3, 4], [199466062896621, 504272244011983], 7⟩,
      ⟨1954, 1510, [2, 3, 4], [199548381924112, 503449292981568], 6⟩,
      ⟨1978, 1518, [2, 3, 4], [199842398382874, 501905856123478], 7⟩,
      ⟨2004, 1527, [2, 3, 4], [200207895747863, 500383631314682], 7⟩,
      ⟨2029, 1535, [2, 3, 4], [200681499282593, 498984440052023], 7⟩,
      ⟨2043, 1540, [2, 3, 4], [200925947897172, 498279718887173], 6⟩,
      ⟨2069, 1548, [2, 3, 4], [201546678975968, 496972153332262], 7⟩,
      ⟨2082, 1553, [2, 3, 4], [201779763677786, 496409368066069], 6⟩,
      ⟨2109, 1561, [2, 3, 4], [202544474578120, 495189638319131], 7⟩,
      ⟨2123, 1566, [2, 3, 4], [202872999621761, 494633278214314], 6⟩,
      ⟨2149, 1574, [2, 3, 4], [203654584509887, 493606010808218], 7⟩,
      ⟨2177, 1582, [2, 3, 4], [204615579086755, 492566497901536], 7⟩,
      ⟨2192, 1587, [2, 3, 4], [205067300951746, 492066547495218], 6⟩,
      ⟨2205, 1591, [2, 3, 4], [205506877025051, 491640485185620], 6⟩,
      ⟨2234, 1599, [2, 3, 4], [206630188119009, 490724954017577], 7⟩,
      ⟨2263, 1607, [2, 3, 4], [207796456944078, 489887146291042], 7⟩,
      ⟨2277, 1612, [2, 3, 4], [208228360850261, 489526119611413], 6⟩,
      ⟨2306, 1620, [2, 3, 4], [209444822712734, 488784196406104], 7⟩,
      ⟨2321, 1624, [2, 3, 4], [210104365883539, 488422497705814], 6⟩,
      ⟨2352, 1632, [2, 3, 4], [211527491429144, 487720435522614], 7⟩,
      ⟨2366, 1636, [2, 3, 4], [212127764193458, 487425485957827], 6⟩,
      ⟨2397, 1644, [2, 3, 4], [213591315446886, 486805731663355], 7⟩,
      ⟨2428, 1652, [2, 3, 4], [215077480901688, 486235043489516], 7⟩,
      ⟨2444, 1656, [2, 3, 4], [215870150414517, 485957740319591], 6⟩,
      ⟨2460, 1660, [2, 3, 4], [216667380558869, 485691400730977], 6⟩,
      ⟨2491, 1667, [2, 3, 4], [218330940997686, 485206489139061], 7⟩,
      ⟨2524, 1675, [2, 3, 4], [220036988582240, 484726789918926], 7⟩,
      ⟨2540, 1679, [2, 3, 4], [220850079014724, 484505763037913], 6⟩,
      ⟨2573, 1686, [2, 3, 4], [222716510720519, 484081076314105], 7⟩,
      ⟨2589, 1690, [2, 3, 4], [223534077975621, 483880954874234], 6⟩,
      ⟨2606, 1694, [2, 3, 4], [224440467151849, 483676623299153], 6⟩,
      ⟨2640, 1701, [2, 3, 4], [226403967686484, 483295468554226], 7⟩,
      ⟨2674, 1708, [2, 3, 4], [228367544682765, 482936698293359], 7⟩,
      ⟨2692, 1712, [2, 3, 4], [229361428273880, 482751318323357], 6⟩,
      ⟨2727, 1719, [2, 3, 4], [231407463285478, 482412463081658], 7⟩,
      ⟨2745, 1723, [2, 3, 4], [232395893132764, 482239503910336], 6⟩,
      ⟨2781, 1730, [2, 3, 4], [234517382328645, 481915669935723], 7⟩,
      ⟨2799, 1734, [2, 3, 4], [235497178183426, 481752121311490], 6⟩,
      ⟨2834, 1740, [2, 3, 4], [237664486678014, 481463476105401], 7⟩,
      ⟨2871, 1747, [2, 3, 4], [239838894461494, 481158862090950], 7⟩,
      ⟨2909, 1754, [2, 3, 4], [242081534135290, 480855694389194], 7⟩,
      ⟨2928, 1758, [2, 3, 4], [243118064143761, 480699852976455], 6⟩,
      ⟨2965, 1764, [2, 3, 4], [245394509576374, 480422788249576], 7⟩,
      ⟨3004, 1771, [2, 3, 4], [247665219713954, 480125647532263], 7⟩,
      ⟨3043, 1778, [2, 3, 4], [249908686883686, 479831125477001], 7⟩,
      ⟨3063, 1781, [2, 3, 4], [251138115952878, 479688264853461], 6⟩,
      ⟨3102, 1788, [2, 3, 4], [253337854083507, 479396020615117], 7⟩,
      ⟨3142, 1794, [2, 3, 4], [255741524477611, 479111598956159], 7⟩,
      ⟨3163, 1798, [2, 3, 4], [256861618379650, 478951925093918], 6⟩,
      ⟨3204, 1804, [2, 3, 4], [259295194019833, 478662098179385], 7⟩,
      ⟨3225, 1808, [2, 3, 4], [260388479495399, 478502451677969], 6⟩,
      ⟨3266, 1814, [2, 3, 4], [262767231278455, 478211835887208], 7⟩,
      ⟨3308, 1820, [2, 3, 4], [265187151507444, 477914970008490], 7⟩,
      ⟨3352, 1827, [2, 3, 4], [267574536680945, 477595049208935], 7⟩,
      ⟨3395, 1833, [2, 3, 4], [269990213282762, 477291037954301], 7⟩,
      ⟨3440, 1840, [2, 3, 4], [272368623394270, 476964377075593], 7⟩,
      ⟨3484, 1846, [2, 3, 4], [274773658719264, 476653557550001], 7⟩,
      ⟨3529, 1853, [2, 3, 4], [277064500116037, 476326421191516], 7⟩,
      ⟨3575, 1859, [2, 3, 4], [279526068889290, 476003955328962], 7⟩,
      ⟨3622, 1866, [2, 3, 4], [281869730486219, 475666023046978], 7⟩,
      ⟨3669, 1872, [2, 3, 4], [284306844068990, 475338726339524], 7⟩,
      ⟨3693, 1876, [2, 3, 4], [285402266563316, 475162815239797], 6⟩,
      ⟨3740, 1882, [2, 3, 4], [287768115469477, 474837167662884], 7⟩,
      ⟨3789, 1889, [2, 3, 4], [290082785110312, 474492156074022], 7⟩,
      ⟨3814, 1892, [2, 3, 4], [291323007199307, 474322344092070], 6⟩,
      ⟨3863, 1899, [2, 3, 4], [293564698232844, 473980648173791], 7⟩,
      ⟨3888, 1902, [2, 3, 4], [294767201825322, 473812673587712], 6⟩,
      ⟨3914, 1906, [2, 3, 4], [295886658893677, 473630496353743], 6⟩,
      ⟨3965, 1912, [2, 3, 4], [298291041135888, 473292862101963], 7⟩,
      ⟨4015, 1919, [2, 3, 4], [300451810076166, 472954830769022], 7⟩,
      ⟨4042, 1923, [2, 3, 4], [301570965766714, 472771759102289], 6⟩,
      ⟨4094, 1929, [2, 3, 4], [303910618104134, 472438232961944], 7⟩,
      ⟨4148, 1936, [2, 3, 4], [306188476295260, 472089406503995], 7⟩,
      ⟨4202, 1943, [2, 3, 4], [308415347574750, 471745642884604], 7⟩,
      ⟨4257, 1950, [2, 3, 4], [310648719746498, 471402206429038], 7⟩,
      ⟨4311, 1957, [2, 3, 4], [312776747589851, 471069398009483], 7⟩,
      ⟨4339, 1961, [2, 3, 4], [313816015954361, 470895504916077], 6⟩,
      ⟨4396, 1968, [2, 3, 4], [316034319057208, 470557358168908], 8⟩,
      ⟨4453, 1975, [2, 3, 4], [318201712245054, 470225933439317], 8⟩,
      ⟨4482, 1979, [2, 3, 4], [319232791933604, 470055584662204], 6⟩,
      ⟨4540, 1986, [2, 3, 4], [321377674148234, 469730176423008], 8⟩,
      ⟨4570, 1990, [2, 3, 4], [322422998855479, 469560874493120], 7⟩,
      ⟨4629, 1994, [2, 3, 4], [324893546306275, 469273498012459], 8⟩]⟩,
  ⟨421, 422, 4657,
    [1270, 1274, 1278, 1281, 1286, 1292, 1298, 1304, 1310, 1317, 1320, 1327, 1334, 1341, 1348, 1352, 1360, 1367, 1375, 1383, 1391, 1399, 1407, 1411, 1419, 1424, 1432, 1440, 1448, 1453, 1461, 1466, 1474, 1483, 1491, 1500, 1504, 1509, 1517, 1526, 1535, 1543, 1552, 1556, 1561, 1569, 1578, 1586, 1595, 1603, 1611, 1616, 1624, 1628, 1636, 1640, 1648, 1656, 1660, 1664, 1668, 1672, 1676, 1680, 1687, 1691, 1695, 1702, 1706, 1710, 1717, 1724, 1728, 1735, 1742, 1749, 1756, 1763, 1767, 1773, 1777, 1783, 1790, 1797, 1803, 1810, 1813, 1820, 1826, 1833, 1839, 1846, 1852, 1859, 1865, 1872, 1878, 1882, 1888, 1892, 1898, 1905, 1908, 1915, 1919, 1925, 1932, 1939, 1942, 1949, 1953, 1960, 1967, 1974, 1978, 1985, 1989, 1996, 2000, 2004],
    [1287, 1304, 1320, 1329, 1346, 1364, 1381, 1400, 1419, 1439, 1448, 1468, 1489, 1510, 1531, 1542, 1564, 1587, 1610, 1634, 1658, 1683, 1708, 1721, 1747, 1760, 1787, 1815, 1842, 1857, 1886, 1901, 1932, 1963, 1994, 2027, 2043, 2060, 2094, 2129, 2165, 2201, 2239, 2257, 2277, 2316, 2357, 2398, 2440, 2484, 2529, 2552, 2597, 2621, 2671, 2695, 2746, 2797, 2824, 2851, 2878, 2905, 2932, 2960, 3018, 3048, 3078, 3138, 3171, 3202, 3266, 3332, 3366, 3436, 3507, 3581, 3657, 3736, 3776, 3857, 3900, 3986, 4076, 4167, 4262, 4359, 4409, 4511, 4615, 4724, 4838, 4954, 5075, 5202, 5331, 5463, 5601, 5672, 5818, 5895, 6049, 6206, 6287, 6456, 6544, 6719, 6905, 7096, 7191, 7392, 7498, 7711, 7933, 8161, 8281, 8522, 8647, 8906, 9040],
    [⟨1287, 1270, [2, 3], [431956799941030], 6⟩,
      ⟨1304, 1274, [2, 3], [356580045239029], 6⟩,
      ⟨1319, 1278, [2, 3], [322334458187694], 6⟩,
      ⟨1328, 1281, [2, 3], [308773490970354], 6⟩,
      ⟨1344, 1286, [2, 3], [289479735773711], 6⟩,
      ⟨1362, 1292, [2, 3], [273793487528999], 6⟩,
      ⟨1378, 1298, [2, 3], [263523406405718], 6⟩,
      ⟨1396, 1304, [2, 3], [253552202618877], 6⟩,
      ⟨1413, 1310, [2, 3], [246062970457760], 6⟩,
      ⟨1432, 1317, [2, 3], [239244122235687], 6⟩,
      ⟨1440, 1320, [2, 3], [236740665154304], 5⟩,
      ⟨1458, 1327, [2, 3], [231807733253617], 6⟩,
      ⟨1477, 1334, [2, 3], [227200181191123], 6⟩,
      ⟨1496, 1341, [2, 3], [223245740354275], 6⟩,
      ⟨1514, 1348, [2, 3], [220087159877109], 6⟩,
      ⟨1524, 1352, [2, 3], [218526631599496], 6⟩,
      ⟨1543, 1360, [2, 3, 4], [215919074740269, 558409826650882], 6⟩,
      ⟨1563, 1367, [2, 3, 4], [213270892733006, 553350165054157], 6⟩,
      ⟨1583, 1375, [2, 3, 4], [211119372328837, 549046462644857], 6⟩,
      ⟨1604, 1383, [2, 3, 4], [209101709453635, 544726384067939], 6⟩,
      ⟨1624, 1391, [2, 3, 4], [207467162117139, 541029642078026], 6⟩,
      ⟨1645, 1399, [2, 3, 4], [205939549979244, 537303749256463], 6⟩,
      ⟨1666, 1407, [2, 3, 4], [204621656623358, 533844376253712], 6⟩,
      ⟨1676, 1411, [2, 3, 4], [204069554581829, 532331719479302], 6⟩,
      ⟨1698, 1419, [2, 3, 4], [202956341508002, 528987159240446], 6⟩,
      ⟨1708, 1424, [2, 3, 4], [202547304150120, 527857489086410], 6⟩,
      ⟨1730, 1432, [2, 3, 4], [201671868418039, 524838709563868], 6⟩,
      ⟨1752, 1440, [2, 3, 4], [200950375393725, 522036085993131], 7⟩,
      ⟨1774, 1448, [2, 3, 4], [200366422494296, 519431063765702], 6⟩,
      ⟨1786, 1453, [2, 3, 4], [200091517253439, 518196687906840], 6⟩,
      ⟨1808, 1461, [2, 3, 4], [199686889838030, 515856806887192], 7⟩,
      ⟨1820, 1466, [2, 3, 4], [199493307369336, 514745575911106], 6⟩,
      ⟨1844, 1474, [2, 3, 4], [199251190866443, 512353142097600], 7⟩,
      ⟨1867, 1483, [2, 3, 4], [199070651416574, 510404063675835], 7⟩,
      ⟨1891, 1491, [2, 3, 4], [199040577116443, 508341313965677], 7⟩,
      ⟨1915, 1500, [2, 3, 4], [199047870577253, 506540800947049], 7⟩,
      ⟨1927, 1504, [2, 3, 4], [199111983628102, 505635941567170], 6⟩,
      ⟨1940, 1509, [2, 3, 4], [199160368097812, 504759196875673], 6⟩,
      ⟨1964, 1517, [2, 3, 4], [199388959417150, 503113379713517], 7⟩,
      ⟨1990, 1526, [2, 3, 4], [199691815043652, 501491815172212], 7⟩,
      ⟨2015, 1535, [2, 3, 4], [200022304373352, 500073267836701], 7⟩,
      ⟨2041, 1543, [2, 3, 4], [200549660584906, 498614447599885], 7⟩,
      ⟨2068, 1552, [2, 3, 4], [201104244578393, 497262378812903], 7⟩,
      ⟨2080, 1556, [2, 3, 4], [201370439645814, 496695606928892], 6⟩,
      ⟨2094, 1561, [2, 3, 4], [201661804858737, 496076268246005], 6⟩,
      ⟨2120, 1569, [2, 3, 4], [202371366496861, 494929655607754], 7⟩,
      ⟨2148, 1578, [2, 3, 4], [203149897069123, 493808054692766], 7⟩,
      ⟨2175, 1586, [2, 3, 4], [204023790545665, 492787129116053], 7⟩,
      ⟨2203, 1595, [2, 3, 4], [204895766468678, 491833620543338], 7⟩,
      ⟨2232, 1603, [2, 3, 4], [205998459510560, 490890118212076], 7⟩,
      ⟨2261, 1611, [2, 3, 4], [207146106193426, 490027252425221], 7⟩,
      ⟨2275, 1616, [2, 3, 4], [207571618399916, 489656732569617], 6⟩,
      ⟨2304, 1624, [2, 3, 4], [208772014995157, 488893423890138], 7⟩,
      ⟨2319, 1628, [2, 3, 4], [209423681402873, 488521407696848], 6⟩,
      ⟨2350, 1636, [2, 3, 4], [210831482999416, 487799597593549], 7⟩,
      ⟨2364, 1640, [2, 3, 4], [211425962867312, 487496931424258], 6⟩,
      ⟨2395, 1648, [2, 3, 4], [212876627996533, 486860746297055], 7⟩,
      ⟨2426, 1656, [2, 3, 4], [214351441979516, 486275654493194], 7⟩,
      ⟨2442, 1660, [2, 3, 4], [215138655226074, 485991537916751], 6⟩,
      ⟨2458, 1664, [2, 3, 4], [215930798440346, 485718852900127], 6⟩,
      ⟨2473, 1668, [2, 3, 4], [216641950873044, 485472448425357], 6⟩,
      ⟨2489, 1672, [2, 3, 4], [217441846603244, 485219520166748], 6⟩,
      ⟨2504, 1676, [2, 3, 4], [218158954179560, 484989965271462], 6⟩,
      ⟨2520, 1680, [2, 3, 4], [218964756852231, 484754307515258], 6⟩,
      ⟨2553, 1687, [2, 3, 4], [220816385691110, 484301000154843], 7⟩,
      ⟨2570, 1691, [2, 3, 4], [221716750564130, 484078085536217], 6⟩,
      ⟨2586, 1695, [2, 3, 4], [222530981044486, 483873452216705], 6⟩,
      ⟨2619, 1702, [2, 3, 4], [224397901349068, 483480595224592], 7⟩,
      ⟨2637, 1706, [2, 3, 4], [225390513609795, 483275070859416], 6⟩,
      ⟨2654, 1710, [2, 3, 4], [226294844712410, 483084661968605], 6⟩,
      ⟨2688, 1717, [2, 3, 4], [228252028550668, 482729062303309], 7⟩,
      ⟨2722, 1724, [2, 3, 4], [230205859679794, 482391777625598], 7⟩,
      ⟨2740, 1728, [2, 3, 4], [231193337256140, 482216163477370], 6⟩,
      ⟨2776, 1735, [2, 3, 4], [233313099200939, 481887676723802], 7⟩,
      ⟨2811, 1742, [2, 3, 4], [235333909586238, 481578293810190], 7⟩,
      ⟨2848, 1749, [2, 3, 4], [237517313865044, 481266825449714], 7⟩,
      ⟨2885, 1756, [2, 3, 4], [239684180916445, 480964132447552], 7⟩,
      ⟨2922, 1763, [2, 3, 4], [241832354316301, 480668267120002], 7⟩,
      ⟨2941, 1767, [2, 3, 4], [242865675767098, 480513247847580], 6⟩,
      ⟨2979, 1773, [2, 3, 4], [245220593959282, 480232321088824], 7⟩,
      ⟨2999, 1777, [2, 3, 4], [246321824617319, 480075123772362], 6⟩,
      ⟨3037, 1783, [2, 3, 4], [248638773109957, 479798988164128], 7⟩,
      ⟨3077, 1790, [2, 3, 4], [250944745061272, 479501640176856], 7⟩,
      ⟨3117, 1797, [2, 3, 4], [253220240117881, 479205626199910], 7⟩,
      ⟨3158, 1803, [2, 3, 4], [255697128097338, 478917303976525], 7⟩,
      ⟨3198, 1810, [2, 3, 4], [257907477901329, 478622070138517], 7⟩,
      ⟨3219, 1813, [2, 3, 4], [259155914185653, 478475101702660], 6⟩,
      ⟨3261, 1820, [2, 3, 4], [261474935922664, 478168922615324], 7⟩,
      ⟨3302, 1826, [2, 3, 4], [263826321215494, 477879141457663], 7⟩,
      ⟨3345, 1833, [2, 3, 4], [266148357780132, 477566425179937], 7⟩,
      ⟨3389, 1839, [2, 3, 4], [268653594457213, 477258634885358], 7⟩,
      ⟨3433, 1846, [2, 3, 4], [270969706090674, 476939153945087], 7⟩,
      ⟨3478, 1852, [2, 3, 4], [273462820872107, 476624272684248], 7⟩,
      ⟨3524, 1859, [2, 3, 4], [275839989374974, 476292860222693], 7⟩,
      ⟨3569, 1865, [2, 3, 4], [278242179796296, 475977290561725], 7⟩,
      ⟨3615, 1872, [2, 3, 4], [280529193215512, 475646129532925], 7⟩,
      ⟨3662, 1878, [2, 3, 4], [282981507283930, 475319767032480], 7⟩,
      ⟨3686, 1882, [2, 3, 4], [284084690033450, 475144251446432], 6⟩,
      ⟨3734, 1888, [2, 3, 4], [286533472654177, 474813569373864], 7⟩,
      ⟨3758, 1892, [2, 3, 4], [287601802475286, 474639143855821], 6⟩,
      ⟨3807, 1898, [2, 3, 4], [290044273302932, 474305048767731], 7⟩,
      ⟨3856, 1905, [2, 3, 4], [292301481921814, 473963534196604], 7⟩,
      ⟨3881, 1908, [2, 3, 4], [293511869420090, 473795565461980], 6⟩,
      ⟨3932, 1915, [2, 3, 4], [295824524336954, 473446811442956], 7⟩,
      ⟨3958, 1919, [2, 3, 4], [296927216907341, 473266217338905], 6⟩,
      ⟨4009, 1925, [2, 3, 4], [299297180989800, 472931667636369], 7⟩,
      ⟨4061, 1932, [2, 3, 4], [301547155020667, 472586150610228], 7⟩,
      ⟨4114, 1939, [2, 3, 4], [303807498909435, 472239477374150], 7⟩,
      ⟨4140, 1942, [2, 3, 4], [304953608098792, 472075100601190], 6⟩,
      ⟨4194, 1949, [2, 3, 4], [307197273760938, 471730230248471], 7⟩,
      ⟨4222, 1953, [2, 3, 4], [308294284990974, 471549955262540], 6⟩,
      ⟨4277, 1960, [2, 3, 4], [310519081961894, 471208028804329], 7⟩,
      ⟨4332, 1967, [2, 3, 4], [312693960590851, 470871828905274], 7⟩,
      ⟨4388, 1974, [2, 3, 4], [314874084101379, 470536830041978], 7⟩,
      ⟨4417, 1978, [2, 3, 4], [315938177313906, 470362198278214], 6⟩,
      ⟨4474, 1985, [2, 3, 4], [318096935215132, 470032322647223], 8⟩,
      ⟨4503, 1989, [2, 3, 4], [319124016757042, 469862769750382], 6⟩,
      ⟨4562, 1996, [2, 3, 4], [321311316760760, 469534558578410], 8⟩,
      ⟨4592, 2000, [2, 3, 4], [322352235943837, 469366112266153], 7⟩,
      ⟨4652, 2004, [2, 3, 4], [324861446246698, 469076126786831], 8⟩]⟩,
  ⟨423, 424, 4680,
    [1278, 1282, 1287, 1293, 1298, 1304, 1310, 1317, 1324, 1330, 1337, 1344, 1348, 1355, 1362, 1370, 1374, 1382, 1390, 1398, 1406, 1410, 1418, 1422, 1430, 1439, 1447, 1452, 1460, 1465, 1473, 1477, 1486, 1494, 1499, 1507, 1516, 1521, 1529, 1534, 1542, 1547, 1555, 1560, 1568, 1573, 1581, 1585, 1590, 1598, 1603, 1611, 1619, 1624, 1632, 1640, 1648, 1652, 1660, 1664, 1668, 1676, 1684, 1688, 1696, 1703, 1711, 1718, 1722, 1729, 1733, 1740, 1747, 1751, 1755, 1761, 1768, 1775, 1782, 1786, 1792, 1796, 1802, 1809, 1812, 1816, 1822, 1829, 1835, 1842, 1848, 1855, 1861, 1865, 1871, 1878, 1884, 1888, 1894, 1898, 1904, 1908, 1914, 1921, 1925, 1931, 1938, 1945, 1952, 1959, 1966, 1973, 1980, 1984, 1991, 1995, 2002, 2006, 2010, 2014],
    [1302, 1318, 1336, 1353, 1370, 1389, 1408, 1427, 1447, 1466, 1486, 1507, 1518, 1540, 1561, 1585, 1596, 1619, 1643, 1667, 1692, 1705, 1730, 1743, 1770, 1798, 1825, 1840, 1869, 1884, 1913, 1928, 1959, 1990, 2007, 2039, 2072, 2089, 2124, 2142, 2178, 2196, 2233, 2253, 2292, 2312, 2351, 2371, 2391, 2434, 2455, 2499, 2544, 2567, 2614, 2662, 2712, 2736, 2787, 2813, 2840, 2894, 2951, 2979, 3037, 3098, 3160, 3223, 3254, 3320, 3354, 3424, 3495, 3531, 3569, 3644, 3721, 3803, 3884, 3927, 4013, 4057, 4148, 4243, 4290, 4339, 4440, 4543, 4650, 4759, 4873, 4989, 5111, 5174, 5302, 5436, 5573, 5644, 5788, 5861, 6013, 6092, 6253, 6417, 6504, 6678, 6859, 7048, 7245, 7447, 7658, 7878, 8103, 8222, 8460, 8583, 8839, 8972, 9106],
    [⟨1302, 1278, [2, 3], [384006016491214], 7⟩,
      ⟨1318, 1282, [2, 3], [336006774987039], 6⟩,
      ⟨1335, 1287, [2, 3], [306727602140454], 6⟩,
      ⟨1351, 1293, [2, 3], [289436107897788], 6⟩,
      ⟨1368, 1298, [2, 3], [273748687923666], 6⟩,
      ⟨1386, 1304, [2, 3], [261661231003386], 6⟩,
      ⟨1403, 1310, [2, 3], [252759965375847], 6⟩,
      ⟨1421, 1317, [2, 3], [245376225780495], 6⟩,
      ⟨1440, 1324, [2, 3], [238652379508698], 6⟩,
      ⟨1457, 1330, [2, 3], [233444239271012], 6⟩,
      ⟨1475, 1337, [2, 3], [228950116131185], 6⟩,
      ⟨1494, 1344, [2, 3], [224732740097187], 6⟩,
      ⟨1504, 1348, [2, 3], [222841598660272], 6⟩,
      ⟨1523, 1355, [2, 3], [219460211372868], 6⟩,
      ⟨1542, 1362, [2, 3, 4], [216524220446543, 559663195346719], 6⟩,
      ⟨1563, 1370, [2, 3, 4], [213760549522034, 554508314939546], 6⟩,
      ⟨1572, 1374, [2, 3, 4], [212782951631608, 552643568082359], 6⟩,
      ⟨1592, 1382, [2, 3, 4], [210672704822299, 548390801929596], 6⟩,
      ⟨1612, 1390, [2, 3, 4], [208822406830992, 544439656232462], 6⟩,
      ⟨1633, 1398, [2, 3, 4], [207088543563080, 540463406457528], 6⟩,
      ⟨1654, 1406, [2, 3, 4], [205588890897264, 536776725055167], 6⟩,
      ⟨1664, 1410, [2, 3, 4], [204960367662327, 535166269029324], 6⟩,
      ⟨1685, 1418, [2, 3, 4], [203752821580218, 531854713126414], 6⟩,
      ⟨1696, 1422, [2, 3, 4], [203182965267807, 530166859455138], 6⟩,
      ⟨1718, 1430, [2, 3, 4], [202181926097796, 526978281008604], 7⟩,
      ⟨1740, 1439, [2, 3, 4], [201359558787553, 524226225162407], 7⟩,
      ⟨1762, 1447, [2, 3, 4], [200663173414117, 521463377727673], 6⟩,
      ⟨1774, 1452, [2, 3, 4], [200337318639262, 520155638875307], 6⟩,
      ⟨1796, 1460, [2, 3, 4], [199836261103550, 517676651192590], 7⟩,
      ⟨1808, 1465, [2, 3, 4], [199598927128828, 516500699037461], 6⟩,
      ⟨1831, 1473, [2, 3, 4], [199262403713802, 514118953443697], 7⟩,
      ⟨1842, 1477, [2, 3, 4], [199136300963074, 513066730272157], 6⟩,
      ⟨1866, 1486, [2, 3, 4], [198928621482814, 510929352317179], 7⟩,
      ⟨1889, 1494, [2, 3, 4], [198850351186153, 508946190005285], 7⟩,
      ⟨1902, 1499, [2, 3, 4], [198819698179628, 507942979352848], 6⟩,
      ⟨1926, 1507, [2, 3, 4], [198897599203544, 506057337855720], 7⟩,
      ⟨1950, 1516, [2, 3, 4], [198994441876876, 504407505662939], 7⟩,
      ⟨1963, 1521, [2, 3, 4], [199066225933212, 503572187546424], 6⟩,
      ⟨1988, 1529, [2, 3, 4], [199377239245931, 501914165772277], 7⟩,
      ⟨2001, 1534, [2, 3, 4], [199502836629866, 501169332750523], 6⟩,
      ⟨2027, 1542, [2, 3, 4], [199969449976211, 499614887881922], 7⟩,
      ⟨2040, 1547, [2, 3, 4], [200142916198032, 498952157967301], 6⟩,
      ⟨2066, 1555, [2, 3, 4], [200714076861518, 497573767100084], 7⟩,
      ⟨2080, 1560, [2, 3, 4], [200982082541597, 496916128625413], 6⟩,
      ⟨2106, 1568, [2, 3, 4], [201646328488995, 495696904736884], 7⟩,
      ⟨2120, 1573, [2, 3, 4], [201955640801869, 495112235734825], 6⟩,
      ⟨2147, 1581, [2, 3, 4], [202761608724577, 493978586275420], 7⟩,
      ⟨2160, 1585, [2, 3, 4], [203152548664016, 493471531190026], 6⟩,
      ⟨2173, 1590, [2, 3, 4], [203443169995916, 493019255130173], 6⟩,
      ⟨2202, 1598, [2, 3, 4], [204478550707421, 491963843855033], 7⟩,
      ⟨2216, 1603, [2, 3, 4], [204864398277259, 491519430876666], 6⟩,
      ⟨2244, 1611, [2, 3, 4], [205899222732457, 490629057818543], 7⟩,
      ⟨2273, 1619, [2, 3, 4], [207047684792321, 489776737922666], 7⟩,
      ⟨2288, 1624, [2, 3, 4], [207548943377562, 489378616586913], 6⟩,
      ⟨2317, 1632, [2, 3, 4], [208751147602036, 488627404900324], 7⟩,
      ⟨2347, 1640, [2, 3, 4], [210063736358963, 487910474890727], 7⟩,
      ⟨2378, 1648, [2, 3, 4], [211487132526726, 487229304250311], 7⟩,
      ⟨2392, 1652, [2, 3, 4], [212087149960374, 486942639562745], 6⟩,
      ⟨2423, 1660, [2, 3, 4], [213548784392281, 486340234072262], 7⟩,
      ⟨2439, 1664, [2, 3, 4], [214329673214336, 486047919628966], 6⟩,
      ⟨2455, 1668, [2, 3, 4], [215115923545572, 485767592873635], 6⟩,
      ⟨2486, 1676, [2, 3, 4], [216617020860832, 485255112452176], 7⟩,
      ⟨2519, 1684, [2, 3, 4], [218303369546317, 484750871227940], 7⟩,
      ⟨2535, 1688, [2, 3, 4], [219108299298892, 484519414893775], 6⟩,
      ⟨2568, 1696, [2, 3, 4], [220811647521732, 484067855224654], 7⟩,
      ⟨2602, 1703, [2, 3, 4], [222756310286261, 483643051756556], 7⟩,
      ⟨2635, 1711, [2, 3, 4], [224471383751932, 483248403640052], 7⟩,
      ⟨2669, 1718, [2, 3, 4], [226423859533311, 482876283687837], 7⟩,
      ⟨2686, 1722, [2, 3, 4], [227325264992421, 482693277589017], 6⟩,
      ⟨2721, 1729, [2, 3, 4], [229363445125014, 482343689610661], 7⟩,
      ⟨2738, 1733, [2, 3, 4], [230261281753478, 482173569455310], 6⟩,
      ⟨2774, 1740, [2, 3, 4], [232378325615209, 481841488034202], 7⟩,
      ⟨2810, 1747, [2, 3, 4], [234485541411568, 481523184945323], 7⟩,
      ⟨2828, 1751, [2, 3, 4], [235458658365252, 481362168057939], 6⟩,
      ⟨2847, 1755, [2, 3, 4], [236515758132703, 481197523162830], 6⟩,
      ⟨2883, 1761, [2, 3, 4], [238747197716088, 480911904430104], 7⟩,
      ⟨2920, 1768, [2, 3, 4], [240896304988735, 480615217610733], 7⟩,
      ⟨2959, 1775, [2, 3, 4], [243197721228021, 480313475117402], 7⟩,
      ⟨2997, 1782, [2, 3, 4], [245389744563101, 480021710043510], 7⟩,
      ⟨3016, 1786, [2, 3, 4], [246400792753048, 479870741593956], 6⟩,
      ⟨3055, 1792, [2, 3, 4], [248791927763976, 479590976280486], 7⟩,
      ⟨3075, 1796, [2, 3, 4], [249867470851035, 479436606726855], 6⟩,
      ⟨3115, 1802, [2, 3, 4], [252298551683911, 479153998908465], 7⟩,
      ⟨3156, 1809, [2, 3, 4], [254629418799725, 478854481835307], 7⟩,
      ⟨3176, 1812, [2, 3, 4], [255816529991261, 478713548295825], 6⟩,
      ⟨3196, 1816, [2, 3, 4], [256845514582073, 478560541165530], 6⟩,
      ⟨3238, 1822, [2, 3, 4], [259338855369386, 478267881382114], 7⟩,
      ⟨3280, 1829, [2, 3, 4], [261645683354589, 477962860495016], 7⟩,
      ⟨3323, 1835, [2, 3, 4], [264141138679642, 477663314016837], 7⟩,
      ⟨3366, 1842, [2, 3, 4], [266448891027185, 477351621008122], 7⟩,
      ⟨3409, 1848, [2, 3, 4], [268862968267315, 477050272562682], 7⟩,
      ⟨3453, 1855, [2, 3, 4], [271165989374102, 476731889627555], 7⟩,
      ⟨3498, 1861, [2, 3, 4], [273645240460986, 476418053188433], 7⟩,
      ⟨3521, 1865, [2, 3, 4], [274761277106238, 476247773893907], 6⟩,
      ⟨3567, 1871, [2, 3, 4], [277245286607976, 475927772776514], 7⟩,
      ⟨3613, 1878, [2, 3, 4], [279541377748100, 475597678905466], 7⟩,
      ⟨3660, 1884, [2, 3, 4], [282002896231853, 475272274980507], 7⟩,
      ⟨3684, 1888, [2, 3, 4], [283110913871812, 475097198063661], 6⟩,
      ⟨3732, 1894, [2, 3, 4], [285569166047798, 474767275040648], 7⟩,
      ⟨3756, 1898, [2, 3, 4], [286642339301735, 474593187111640], 6⟩,
      ⟨3805, 1904, [2, 3, 4], [289094490785729, 474259641331828], 7⟩,
      ⟨3829, 1908, [2, 3, 4], [290133256378702, 474086939129511], 6⟩,
      ⟨3879, 1914, [2, 3, 4], [292576757179432, 473750731531706], 7⟩,
      ⟨3929, 1921, [2, 3, 4], [294836141593024, 473407731696025], 7⟩,
      ⟨3955, 1925, [2, 3, 4], [295944535510512, 473227185078316], 6⟩,
      ⟨4006, 1931, [2, 3, 4], [298325543683293, 472892546401323], 7⟩,
      ⟨4058, 1938, [2, 3, 4], [300586693438193, 472546834809948], 7⟩,
      ⟨4111, 1945, [2, 3, 4], [302858292837833, 472199821125899], 7⟩,
      ⟨4165, 1952, [2, 3, 4], [305138286273716, 471852056009639], 7⟩,
      ⟨4219, 1959, [2, 3, 4], [307367561694552, 471509203022554], 7⟩,
      ⟨4273, 1966, [2, 3, 4], [309547495466418, 471171518441831], 7⟩,
      ⟨4329, 1973, [2, 3, 4], [311789468017514, 470829473599440], 7⟩,
      ⟨4385, 1980, [2, 3, 4], [313980638271984, 470493490929300], 7⟩,
      ⟨4414, 1984, [2, 3, 4], [315050375217291, 470318345412456], 6⟩,
      ⟨4471, 1991, [2, 3, 4], [317220085847732, 469987316710499], 7⟩,
      ⟨4500, 1995, [2, 3, 4], [318252658641259, 469817186289582], 6⟩,
      ⟨4559, 2002, [2, 3, 4], [320450988777325, 469487630696152], 8⟩,
      ⟨4589, 2006, [2, 3, 4], [321497428412632, 469318515508487], 7⟩,
      ⟨4618, 2010, [2, 3, 4], [322481653307402, 469155482060594], 6⟩,
      ⟨4674, 2014, [2, 3, 4], [324780799948413, 468883794845994], 7⟩]⟩,
  ⟨425, 426, 4704,
    [1282, 1288, 1293, 1299, 1304, 1311, 1317, 1323, 1327, 1333, 1340, 1347, 1351, 1358, 1365, 1369, 1377, 1385, 1393, 1401, 1409, 1417, 1421, 1429, 1438, 1446, 1454, 1459, 1467, 1476, 1481, 1489, 1494, 1498, 1506, 1515, 1520, 1528, 1533, 1541, 1546, 1554, 1559, 1563, 1568, 1576, 1581, 1589, 1593, 1598, 1606, 1615, 1623, 1632, 1640, 1648, 1653, 1661, 1669, 1677, 1685, 1693, 1697, 1704, 1708, 1712, 1719, 1727, 1734, 1738, 1745, 1752, 1756, 1763, 1770, 1777, 1784, 1791, 1794, 1801, 1805, 1811, 1815, 1821, 1828, 1831, 1838, 1844, 1848, 1854, 1861, 1867, 1871, 1877, 1884, 1890, 1894, 1900, 1904, 1910, 1914, 1920, 1927, 1934, 1937, 1944, 1951, 1958, 1965, 1972, 1979, 1983, 1990, 1994, 2001, 2005, 2012, 2016, 2020, 2024],
    [1300, 1325, 1342, 1360, 1377, 1396, 1415, 1435, 1444, 1463, 1483, 1504, 1515, 1537, 1558, 1569, 1593, 1616, 1640, 1664, 1688, 1713, 1726, 1752, 1779, 1807, 1834, 1849, 1878, 1908, 1923, 1952, 1969, 1984, 2015, 2048, 2065, 2099, 2116, 2151, 2169, 2205, 2224, 2242, 2262, 2301, 2321, 2360, 2380, 2402, 2444, 2488, 2532, 2578, 2625, 2673, 2698, 2748, 2799, 2852, 2906, 2963, 2991, 3049, 3079, 3109, 3171, 3235, 3300, 3332, 3401, 3471, 3508, 3580, 3657, 3736, 3816, 3899, 3940, 4028, 4072, 4162, 4210, 4305, 4402, 4452, 4557, 4664, 4719, 4829, 4947, 5067, 5129, 5253, 5385, 5520, 5590, 5732, 5804, 5954, 6032, 6187, 6352, 6521, 6609, 6788, 6974, 7165, 7368, 7576, 7789, 7899, 8128, 8247, 8489, 8612, 8868, 8996, 9130],
    [⟨1300, 1282, [2, 3], [423484921671858], 6⟩,
      ⟨1325, 1288, [2, 3], [333033241992303], 7⟩,
      ⟨1341, 1293, [2, 3], [306696715710756], 6⟩,
      ⟨1358, 1299, [2, 3], [287914526568010], 6⟩,
      ⟨1375, 1304, [2, 3], [272582436263227], 6⟩,
      ⟨1393, 1311, [2, 3], [261601093916462], 6⟩,
      ⟨1410, 1317, [2, 3], [252692304880980], 6⟩,
      ⟨1429, 1323, [2, 3], [244116135531681], 6⟩,
      ⟨1437, 1327, [2, 3], [241789429787626], 5⟩,
      ⟨1455, 1333, [2, 3], [235640952772584], 6⟩,
      ⟨1473, 1340, [2, 3], [230829085921733], 6⟩,
      ⟨1492, 1347, [2, 3], [226326721956616], 6⟩,
      ⟨1502, 1351, [2, 3], [224312557325564], 6⟩,
      ⟨1521, 1358, [2, 3], [220715206649506], 6⟩,
      ⟨1540, 1365, [2, 3], [217596490052374], 6⟩,
      ⟨1549, 1369, [2, 3, 4], [216401048185924, 559708269442186], 6⟩,
      ⟨1570, 1377, [2, 3, 4], [213629582583877, 554550693917199], 6⟩,
      ⟨1590, 1385, [2, 3, 4], [211393553035647, 550160048323593], 6⟩,
      ⟨1611, 1393, [2, 3, 4], [209294726454912, 545754176091013], 6⟩,
      ⟨1631, 1401, [2, 3, 4], [207593847389934, 541985014508262], 6⟩,
      ⟨1651, 1409, [2, 3, 4], [206101930479392, 538471515752267], 6⟩,
      ⟨1672, 1417, [2, 3, 4], [204709345951735, 534925128572348], 6⟩,
      ⟨1683, 1421, [2, 3, 4], [204048139026379, 533119198663436], 6⟩,
      ⟨1704, 1429, [2, 3, 4], [202942747552795, 529946879145864], 6⟩,
      ⟨1726, 1438, [2, 3, 4], [201971491826638, 526992652724646], 7⟩,
      ⟨1749, 1446, [2, 3, 4], [201090531160722, 523824834655862], 7⟩,
      ⟨1770, 1454, [2, 3, 4], [200436054643964, 521275519298411], 6⟩,
      ⟨1782, 1459, [2, 3, 4], [200111646033723, 519972066629009], 6⟩,
      ⟨1805, 1467, [2, 3, 4], [199598438295998, 517331414552552], 7⟩,
      ⟨1829, 1476, [2, 3, 4], [199185185590105, 514883165648272], 7⟩,
      ⟨1840, 1481, [2, 3, 4], [199008953572343, 513951168958297], 6⟩,
      ⟨1862, 1489, [2, 3, 4], [198779217917431, 511887092210513], 6⟩,
      ⟨1875, 1494, [2, 3, 4], [198673900166216, 510768412139270], 6⟩,
      ⟨1887, 1498, [2, 3, 4], [198628720668198, 509695654465290], 6⟩,
      ⟨1910, 1506, [2, 3, 4], [198596821835211, 507791806508135], 7⟩,
      ⟨1935, 1515, [2, 3, 4], [198637629706219, 505904548284743], 7⟩,
      ⟨1947, 1520, [2, 3, 4], [198644278124061, 505116850487414], 6⟩,
      ⟨1972, 1528, [2, 3, 4], [198872841354840, 503330811896404], 7⟩,
      ⟨1985, 1533, [2, 3, 4], [198963915831407, 502530606169297], 6⟩,
      ⟨2010, 1541, [2, 3, 4], [199313269186323, 500943059296122], 7⟩,
      ⟨2023, 1546, [2, 3, 4], [199454993333272, 500228684362815], 6⟩,
      ⟨2048, 1554, [2, 3, 4], [199907964308699, 498814674430327], 7⟩,
      ⟨2062, 1559, [2, 3, 4], [200142441036474, 498102624614242], 6⟩,
      ⟨2074, 1563, [2, 3, 4], [200382539602400, 497497244719078], 6⟩,
      ⟨2088, 1568, [2, 3, 4], [200646493117097, 496836677022001], 6⟩,
      ⟨2115, 1576, [2, 3, 4], [201359191923531, 495551081334717], 7⟩,
      ⟨2129, 1581, [2, 3, 4], [201666299069586, 494966400623513], 6⟩,
      ⟨2155, 1589, [2, 3, 4], [202404529938675, 493884763747361], 7⟩,
      ⟨2169, 1593, [2, 3, 4], [202855105489514, 493325063629924], 6⟩,
      ⟨2184, 1598, [2, 3, 4], [203274138638896, 492777262247969], 6⟩,
      ⟨2211, 1606, [2, 3, 4], [204172873650078, 491816508455050], 7⟩,
      ⟨2240, 1615, [2, 3, 4], [205136259488658, 490877881139192], 7⟩,
      ⟨2269, 1623, [2, 3, 4], [206260811444530, 489992131562891], 7⟩,
      ⟨2298, 1632, [2, 3, 4], [207301301125908, 489197398730929], 7⟩,
      ⟨2328, 1640, [2, 3, 4], [208576484307840, 488420195012227], 7⟩,
      ⟨2358, 1648, [2, 3, 4], [209886276925120, 487708332310745], 7⟩,
      ⟨2373, 1653, [2, 3, 4], [210420549529582, 487382609681917], 6⟩,
      ⟨2404, 1661, [2, 3, 4], [211851726135298, 486730643028930], 7⟩,
      ⟨2434, 1669, [2, 3, 4], [213226010498325, 486150922470995], 7⟩,
      ⟨2466, 1677, [2, 3, 4], [214786724084726, 485579338346359], 7⟩,
      ⟨2497, 1685, [2, 3, 4], [216281871858433, 485067823581700], 7⟩,
      ⟨2530, 1693, [2, 3, 4], [217961602832808, 484564499030678], 7⟩,
      ⟨2546, 1697, [2, 3, 4], [218763468943683, 484333486214283], 6⟩,
      ⟨2579, 1704, [2, 3, 4], [220605284380644, 483889086839928], 7⟩,
      ⟨2596, 1708, [2, 3, 4], [221500758654165, 483670261900099], 6⟩,
      ⟨2612, 1712, [2, 3, 4], [222310520950665, 483469222021188], 6⟩,
      ⟨2646, 1719, [2, 3, 4], [224254193187237, 483073793057640], 7⟩,
      ⟨2681, 1727, [2, 3, 4], [226140124137965, 482685137276379], 7⟩,
      ⟨2715, 1734, [2, 3, 4], [228085406514620, 482335797371616], 7⟩,
      ⟨2732, 1738, [2, 3, 4], [228982007075960, 482162467863139], 6⟩,
      ⟨2768, 1745, [2, 3, 4], [231096164341472, 481824171655007], 7⟩,
      ⟨2803, 1752, [2, 3, 4], [233114380951002, 481507524950188], 7⟩,
      ⟨2822, 1756, [2, 3, 4], [234175490718112, 481338183815205], 6⟩,
      ⟨2858, 1763, [2, 3, 4], [236263636835216, 481032390365758], 7⟩,
      ⟨2896, 1770, [2, 3, 4], [238510798405077, 480724055582931], 7⟩,
      ⟨2934, 1777, [2, 3, 4], [240739337728223, 480423481147490], 7⟩,
      ⟨2971, 1784, [2, 3, 4], [242861380219474, 480134156453804], 7⟩,
      ⟨3010, 1791, [2, 3, 4], [245132334739133, 479838555440199], 7⟩,
      ⟨3029, 1794, [2, 3, 4], [246291638763506, 479701038966047], 6⟩,
      ⟨3069, 1801, [2, 3, 4], [248608086475806, 479404829491992], 7⟩,
      ⟨3088, 1805, [2, 3, 4], [249596533773542, 479256405654397], 6⟩,
      ⟨3128, 1811, [2, 3, 4], [252020302081172, 478975198599534], 7⟩,
      ⟨3149, 1815, [2, 3, 4], [253152639484823, 478817386183612], 6⟩,
      ⟨3189, 1821, [2, 3, 4], [255528190445344, 478536892609615], 7⟩,
      ⟨3230, 1828, [2, 3, 4], [257802317788527, 478239075220970], 7⟩,
      ⟨3251, 1831, [2, 3, 4], [259040803938482, 478093353264089], 6⟩,
      ⟨3294, 1838, [2, 3, 4], [261420508502543, 477784446712944], 7⟩,
      ⟨3336, 1844, [2, 3, 4], [263830402360205, 477491600351435], 7⟩,
      ⟨3358, 1848, [2, 3, 4], [264951761303575, 477328258345568], 6⟩,
      ⟨3401, 1854, [2, 3, 4], [267379761340397, 477028713605690], 7⟩,
      ⟨3446, 1861, [2, 3, 4], [269772625018031, 476706525837786], 7⟩,
      ⟨3490, 1867, [2, 3, 4], [272191754235871, 476399854753106], 7⟩,
      ⟨3513, 1871, [2, 3, 4], [273315634160025, 476230324314478], 6⟩,
      ⟨3558, 1877, [2, 3, 4], [275742926302438, 475917381303274], 7⟩,
      ⟨3605, 1884, [2, 3, 4], [278127171214125, 475582924805414], 7⟩,
      ⟨3652, 1890, [2, 3, 4], [280604826988339, 475258623743053], 7⟩,
      ⟨3675, 1894, [2, 3, 4], [281651591602150, 475089660618181], 6⟩,
      ⟨3723, 1900, [2, 3, 4], [284127488280974, 474760550852139], 7⟩,
      ⟨3747, 1904, [2, 3, 4], [285209409620811, 474586780498713], 6⟩,
      ⟨3796, 1910, [2, 3, 4], [287679448137317, 474253724051094], 7⟩,
      ⟨3821, 1914, [2, 3, 4], [288792872844698, 474075574445829], 6⟩,
      ⟨3869, 1920, [2, 3, 4], [291123543511421, 473750724888753], 7⟩,
      ⟨3920, 1927, [2, 3, 4], [293465571336214, 473402103557602], 7⟩,
      ⟨3971, 1934, [2, 3, 4], [295757681738743, 473056314781083], 7⟩,
      ⟨3997, 1937, [2, 3, 4], [296982011122846, 472886446989502], 6⟩,
      ⟨4049, 1944, [2, 3, 4], [299261080612853, 472540177881814], 7⟩,
      ⟨4102, 1951, [2, 3, 4], [301550679578962, 472192399172977], 7⟩,
      ⟨4154, 1958, [2, 3, 4], [303731499542716, 471854116524139], 7⟩,
      ⟨4209, 1965, [2, 3, 4], [306038242127930, 471504796886837], 7⟩,
      ⟨4264, 1972, [2, 3, 4], [308293095538628, 471160682184307], 7⟩,
      ⟨4319, 1979, [2, 3, 4], [310497492894837, 470822030004973], 7⟩,
      ⟨4347, 1983, [2, 3, 4], [311547216549726, 470647698752705], 6⟩,
      ⟨4404, 1990, [2, 3, 4], [313786226169373, 470308184472991], 8⟩,
      ⟨4433, 1994, [2, 3, 4], [314852688228302, 470133730756293], 6⟩,
      ⟨4491, 2001, [2, 3, 4], [317067977139512, 469799438666066], 8⟩,
      ⟨4520, 2005, [2, 3, 4], [318097038022219, 469630031917261], 6⟩,
      ⟨4579, 2012, [2, 3, 4], [320287929151961, 469301850916707], 8⟩,
      ⟨4607, 2016, [2, 3, 4], [321230627657817, 469141958362638], 6⟩,
      ⟨4637, 2020, [2, 3, 4], [322262351423993, 468975273248279], 6⟩,
      ⟨4698, 2024, [2, 3, 4], [324798160341688, 468684356822077], 8⟩]⟩]

theorem cellsOK03 : cellsOK 419 cells03 426 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells04.lean <==
import KtMinor45.MiddleDefs

/-! Cells 16 to 19 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `427 ≤ t ≤ 437`. -/
def cells04 : List Cell := [
  ⟨427, 429, 4728,
    [1290, 1294, 1299, 1304, 1310, 1316, 1322, 1329, 1335, 1339, 1345, 1352, 1356, 1363, 1370, 1378, 1386, 1390, 1397, 1405, 1414, 1422, 1426, 1434, 1439, 1447, 1455, 1464, 1468, 1473, 1481, 1485, 1490, 1498, 1507, 1516, 1521, 1529, 1534, 1542, 1551, 1560, 1565, 1573, 1582, 1587, 1595, 1600, 1608, 1613, 1621, 1625, 1630, 1638, 1647, 1655, 1663, 1667, 1676, 1684, 1692, 1696, 1704, 1712, 1719, 1727, 1735, 1742, 1746, 1753, 1757, 1764, 1771, 1775, 1782, 1789, 1796, 1800, 1806, 1813, 1817, 1823, 1827, 1833, 1837, 1843, 1850, 1853, 1857, 1863, 1867, 1873, 1880, 1883, 1890, 1896, 1903, 1910, 1916, 1923, 1927, 1933, 1940, 1944, 1950, 1957, 1964, 1971, 1978, 1985, 1989, 1996, 2000, 2007, 2011, 2018, 2022, 2029, 2033, 2037],
    [1307, 1323, 1341, 1358, 1376, 1393, 1412, 1432, 1451, 1461, 1480, 1500, 1511, 1533, 1554, 1576, 1600, 1611, 1634, 1658, 1683, 1708, 1721, 1747, 1760, 1786, 1814, 1842, 1855, 1870, 1899, 1914, 1929, 1960, 1991, 2024, 2041, 2074, 2091, 2125, 2160, 2197, 2215, 2253, 2291, 2311, 2350, 2372, 2413, 2434, 2477, 2498, 2521, 2567, 2614, 2661, 2711, 2735, 2787, 2838, 2893, 2920, 2977, 3034, 3092, 3155, 3217, 3282, 3316, 3382, 3416, 3488, 3561, 3597, 3674, 3752, 3832, 3874, 3958, 4046, 4090, 4180, 4228, 4323, 4372, 4472, 4577, 4629, 4684, 4795, 4851, 4968, 5088, 5150, 5276, 5405, 5543, 5684, 5828, 5978, 6056, 6214, 6379, 6464, 6638, 6816, 7002, 7196, 7395, 7606, 7709, 7932, 8043, 8274, 8394, 8642, 8766, 9029, 9163],
    [⟨1307, 1290, [2, 3], [431920715100178], 6⟩,
      ⟨1323, 1294, [2, 3], [360518787100722], 6⟩,
      ⟨1340, 1299, [2, 3], [322242037800700], 6⟩,
      ⟨1357, 1304, [2, 3], [297405211919771], 6⟩,
      ⟨1374, 1310, [2, 3], [280944420722354], 6⟩,
      ⟨1390, 1316, [2, 3], [269264228852108], 6⟩,
      ⟨1408, 1322, [2, 3], [258077520346903], 6⟩,
      ⟨1427, 1329, [2, 3], [249079773258698], 6⟩,
      ⟨1444, 1335, [2, 3], [242258550993043], 6⟩,
      ⟨1454, 1339, [2, 3], [238986094414621], 6⟩,
      ⟨1471, 1345, [2, 3], [233687984908178], 6⟩,
      ⟨1489, 1352, [2, 3], [229118277198795], 6⟩,
      ⟨1499, 1356, [2, 3], [226885813109185], 6⟩,
      ⟨1519, 1363, [2, 3], [222610735327470], 6⟩,
      ⟨1537, 1370, [2, 3], [219469066872958], 6⟩,
      ⟨1557, 1378, [2, 3], [216465243845511], 6⟩,
      ⟨1578, 1386, [2, 3, 4], [213651705828402, 554990544187173], 6⟩,
      ⟨1587, 1390, [2, 3, 4], [212656789699519, 553111154339904], 6⟩,
      ⟨1607, 1397, [2, 3, 4], [210372926645309, 548472582571997], 6⟩,
      ⟨1628, 1405, [2, 3, 4], [208377238185029, 544193841179953], 6⟩,
      ⟨1649, 1414, [2, 3, 4], [206736616003118, 540534170846177], 6⟩,
      ⟨1670, 1422, [2, 3, 4], [205220327760329, 536837976138606], 6⟩,
      ⟨1681, 1426, [2, 3, 4], [204497983769517, 534956684494979], 6⟩,
      ⟨1702, 1434, [2, 3, 4], [203288775649415, 531653623898034], 6⟩,
      ⟨1713, 1439, [2, 3, 4], [202757070995898, 530210257619720], 6⟩,
      ⟨1734, 1447, [2, 3, 4], [201789788737733, 527231163412347], 6⟩,
      ⟨1757, 1455, [2, 3, 4], [200885520621206, 524038836915063], 7⟩,
      ⟨1779, 1464, [2, 3, 4], [200184724042749, 521470019517886], 7⟩,
      ⟨1789, 1468, [2, 3, 4], [199904498506788, 520340805805110], 6⟩,
      ⟨1801, 1473, [2, 3, 4], [199597116054188, 519066061900046], 6⟩,
      ⟨1824, 1481, [2, 3, 4], [199116533315785, 516482759422794], 7⟩,
      ⟨1836, 1485, [2, 3, 4], [198920904347078, 515183471591935], 6⟩,
      ⟨1847, 1490, [2, 3, 4], [198735100852314, 514239224263672], 6⟩,
      ⟨1871, 1498, [2, 3, 4], [198489956737449, 511862730034932], 7⟩,
      ⟨1895, 1507, [2, 3, 4], [198317842249568, 509794182043663], 7⟩,
      ⟨1920, 1516, [2, 3, 4], [198254253531091, 507748366284156], 7⟩,
      ⟨1933, 1521, [2, 3, 4], [198240967662885, 506780329880180], 6⟩,
      ⟨1957, 1529, [2, 3, 4], [198349648407879, 504960276949413], 7⟩,
      ⟨1970, 1534, [2, 3, 4], [198399258808200, 504095052427991], 6⟩,
      ⟨1995, 1542, [2, 3, 4], [198662833547945, 502375690535793], 7⟩,
      ⟨2020, 1551, [2, 3, 4], [198928567014026, 500867502117295], 7⟩,
      ⟨2046, 1560, [2, 3, 4], [199300822705197, 499384983413411], 7⟩,
      ⟨2059, 1565, [2, 3, 4], [199468221954531, 498719242391781], 6⟩,
      ⟨2086, 1573, [2, 3, 4], [200074257798487, 497263760992164], 7⟩,
      ⟨2112, 1582, [2, 3, 4], [200601071761521, 496046417667033], 7⟩,
      ⟨2126, 1587, [2, 3, 4], [200890164926115, 495435062330848], 6⟩,
      ⟨2153, 1595, [2, 3, 4], [201652515449945, 494247187939922], 7⟩,
      ⟨2168, 1600, [2, 3, 4], [202041789698408, 493652124239398], 6⟩,
      ⟨2195, 1608, [2, 3, 4], [202886025313049, 492606858725663], 7⟩,
      ⟨2209, 1613, [2, 3, 4], [203247484780844, 492125931566169], 6⟩,
      ⟨2238, 1621, [2, 3, 4], [204295293541599, 491116673949605], 7⟩,
      ⟨2251, 1625, [2, 3, 4], [204732940775488, 490703716519815], 6⟩,
      ⟨2266, 1630, [2, 3, 4], [205202204667126, 490254768657897], 6⟩,
      ⟨2296, 1638, [2, 3, 4], [206410813505860, 489369380544179], 7⟩,
      ⟨2326, 1647, [2, 3, 4], [207536660374070, 488576329451289], 7⟩,
      ⟨2355, 1655, [2, 3, 4], [208744505129240, 487860278300549], 7⟩,
      ⟨2386, 1663, [2, 3, 4], [210139620604954, 487152002535932], 7⟩,
      ⟨2401, 1667, [2, 3, 4], [210808883671716, 486832070718150], 6⟩,
      ⟨2433, 1676, [2, 3, 4], [212193986340214, 486193098311510], 7⟩,
      ⟨2463, 1684, [2, 3, 4], [213571998488576, 485637824495169], 7⟩,
      ⟨2496, 1692, [2, 3, 4], [215218532401025, 485073524151982], 7⟩,
      ⟨2511, 1696, [2, 3, 4], [215922715462815, 484831677591125], 6⟩,
      ⟨2544, 1704, [2, 3, 4], [217594919334558, 484330392826035], 7⟩,
      ⟨2577, 1712, [2, 3, 4], [219279884404986, 483865779731889], 7⟩,
      ⟨2609, 1719, [2, 3, 4], [221031839874689, 483450662211115], 7⟩,
      ⟨2644, 1727, [2, 3, 4], [222905696824371, 483025119475228], 7⟩,
      ⟨2678, 1735, [2, 3, 4], [224695623166091, 482635497430506], 7⟩,
      ⟨2713, 1742, [2, 3, 4], [226720379877008, 482268950216181], 7⟩,
      ⟨2731, 1746, [2, 3, 4], [227701859014035, 482084529901326], 6⟩,
      ⟨2765, 1753, [2, 3, 4], [229634976807092, 481754769166531], 7⟩,
      ⟨2783, 1757, [2, 3, 4], [230612082753025, 481582884484398], 6⟩,
      ⟨2820, 1764, [2, 3, 4], [232796377751393, 481254804795423], 7⟩,
      ⟨2857, 1771, [2, 3, 4], [234969398956999, 480939790184366], 7⟩,
      ⟨2874, 1775, [2, 3, 4], [235845298552343, 480789006620245], 6⟩,
      ⟨2912, 1782, [2, 3, 4], [238083273709068, 480482577434572], 7⟩,
      ⟨2950, 1789, [2, 3, 4], [240302961968544, 480183887135953], 7⟩,
      ⟨2988, 1796, [2, 3, 4], [242502235856605, 479891090594463], 7⟩,
      ⟨3007, 1800, [2, 3, 4], [243518349241814, 479740093870062], 6⟩,
      ⟨3046, 1806, [2, 3, 4], [245918590710734, 479460890250901], 7⟩,
      ⟨3086, 1813, [2, 3, 4], [248225956757101, 479166649457866], 7⟩,
      ⟨3106, 1817, [2, 3, 4], [249293996146708, 479014070540904], 6⟩,
      ⟨3145, 1823, [2, 3, 4], [251625145797107, 478739841974340], 7⟩,
      ⟨3166, 1827, [2, 3, 4], [252753401920707, 478583054330422], 6⟩,
      ⟨3207, 1833, [2, 3, 4], [255201164117463, 478299205478726], 7⟩,
      ⟨3228, 1837, [2, 3, 4], [256304092519124, 478142704478310], 6⟩,
      ⟨3269, 1843, [2, 3, 4], [258699955545403, 477858429627215], 7⟩,
      ⟨3312, 1850, [2, 3, 4], [261070607345594, 477551409183910], 7⟩,
      ⟨3333, 1853, [2, 3, 4], [262275756951066, 477405987403475], 6⟩,
      ⟨3355, 1857, [2, 3, 4], [263402838291584, 477243778969295], 6⟩,
      ⟨3399, 1863, [2, 3, 4], [265918178802743, 476941084747671], 7⟩,
      ⟨3420, 1867, [2, 3, 4], [266939122831793, 476783880367381], 6⟩,
      ⟨3465, 1873, [2, 3, 4], [269467387180609, 476474348593458], 7⟩,
      ⟨3510, 1880, [2, 3, 4], [271807989676374, 476153432177323], 7⟩,
      ⟨3533, 1883, [2, 3, 4], [273070052980523, 475995221919444], 6⟩,
      ⟨3578, 1890, [2, 3, 4], [275345812314008, 475673811316649], 7⟩,
      ⟨3624, 1896, [2, 3, 4], [277790734258839, 475356805508591], 7⟩,
      ⟨3672, 1903, [2, 3, 4], [280190237646174, 475018805808182], 7⟩,
      ⟨3720, 1910, [2, 3, 4], [282542116307182, 474681427555932], 7⟩,
      ⟨3768, 1916, [2, 3, 4], [284983855304434, 474354498689053], 7⟩,
      ⟨3817, 1923, [2, 3, 4], [287307930975191, 474013723063851], 7⟩,
      ⟨3842, 1927, [2, 3, 4], [288417525006768, 473836520396874], 6⟩,
      ⟨3892, 1933, [2, 3, 4], [290869106422955, 473502207192476], 7⟩,
      ⟨3943, 1940, [2, 3, 4], [293200956207745, 473155427182038], 7⟩,
      ⟨3968, 1944, [2, 3, 4], [294250947922152, 472981247349355], 6⟩,
      ⟨4020, 1950, [2, 3, 4], [296702541017937, 472642440431079], 7⟩,
      ⟨4072, 1957, [2, 3, 4], [298972373955582, 472297943268393], 7⟩,
      ⟨4125, 1964, [2, 3, 4], [301252946405139, 471951914945264], 7⟩,
      ⟨4179, 1971, [2, 3, 4], [303542189424953, 471604901479538], 7⟩,
      ⟨4233, 1978, [2, 3, 4], [305780872511841, 471262575968600], 7⟩,
      ⟨4289, 1985, [2, 3, 4], [308082671527187, 470915196377694], 7⟩,
      ⟨4315, 1989, [2, 3, 4], [309040972782571, 470748888317036], 6⟩,
      ⟨4372, 1996, [2, 3, 4], [311322505156609, 470404938677222], 7⟩,
      ⟨4400, 2000, [2, 3, 4], [312355890748693, 470232984412757], 6⟩,
      ⟨4457, 2007, [2, 3, 4], [314561032652568, 469898298014500], 7⟩,
      ⟨4486, 2011, [2, 3, 4], [315611301275229, 469726320833678], 6⟩,
      ⟨4545, 2018, [2, 3, 4], [317845272492953, 469392514042182], 8⟩,
      ⟨4574, 2022, [2, 3, 4], [318858539194674, 469225652066987], 6⟩,
      ⟨4634, 2029, [2, 3, 4], [321066692181775, 468898388614696], 8⟩,
      ⟨4664, 2033, [2, 3, 4], [322093625832330, 468732669504993], 6⟩,
      ⟨4728, 2037, [2, 3, 4], [324762498048259, 468431403445698], 8⟩]⟩,
  ⟨430, 432, 4764,
    [1302, 1306, 1311, 1317, 1322, 1329, 1335, 1342, 1348, 1355, 1362, 1369, 1377, 1384, 1388, 1396, 1400, 1408, 1416, 1424, 1432, 1441, 1449, 1457, 1466, 1471, 1479, 1484, 1492, 1496, 1505, 1514, 1519, 1527, 1536, 1545, 1554, 1559, 1567, 1576, 1585, 1589, 1598, 1607, 1612, 1620, 1629, 1633, 1642, 1650, 1659, 1667, 1672, 1680, 1684, 1692, 1696, 1701, 1705, 1713, 1721, 1728, 1732, 1736, 1744, 1751, 1755, 1759, 1766, 1770, 1777, 1784, 1788, 1795, 1802, 1809, 1816, 1823, 1830, 1833, 1840, 1844, 1850, 1854, 1860, 1867, 1870, 1874, 1880, 1884, 1890, 1894, 1900, 1907, 1910, 1914, 1920, 1927, 1934, 1937, 1941, 1947, 1954, 1961, 1968, 1975, 1982, 1989, 1996, 2000, 2007, 2011, 2018, 2022, 2029, 2033, 2037, 2044, 2048, 2052],
    [1325, 1342, 1360, 1377, 1395, 1414, 1433, 1453, 1473, 1493, 1513, 1534, 1556, 1578, 1589, 1613, 1624, 1648, 1672, 1696, 1722, 1748, 1774, 1800, 1828, 1842, 1870, 1885, 1914, 1929, 1959, 1991, 2006, 2039, 2072, 2107, 2142, 2159, 2195, 2232, 2270, 2288, 2328, 2368, 2388, 2431, 2474, 2495, 2540, 2585, 2633, 2680, 2705, 2755, 2781, 2832, 2858, 2886, 2913, 2969, 3026, 3086, 3116, 3146, 3207, 3271, 3304, 3337, 3405, 3439, 3509, 3582, 3620, 3697, 3775, 3857, 3940, 4027, 4118, 4163, 4256, 4304, 4402, 4452, 4556, 4662, 4717, 4772, 4884, 4943, 5062, 5123, 5248, 5378, 5443, 5511, 5650, 5795, 5943, 6020, 6098, 6256, 6421, 6593, 6772, 6956, 7148, 7344, 7552, 7654, 7874, 7984, 8216, 8334, 8575, 8702, 8831, 9094, 9228],
    [⟨1325, 1302, [2, 3], [389485442759990], 7⟩,
      ⟨1342, 1306, [2, 3], [335914958761183], 6⟩,
      ⟨1359, 1311, [2, 3], [306605728147734], 6⟩,
      ⟨1375, 1317, [2, 3], [289289992061019], 6⟩,
      ⟨1393, 1322, [2, 3], [272449751110383], 6⟩,
      ⟨1411, 1329, [2, 3], [261449313002432], 6⟩,
      ⟨1428, 1335, [2, 3], [252521519324200], 6⟩,
      ⟨1447, 1342, [2, 3], [244507423693829], 6⟩,
      ⟨1466, 1348, [2, 3], [237371777382760], 6⟩,
      ⟨1484, 1355, [2, 3], [232271498099466], 6⟩,
      ⟨1502, 1362, [2, 3], [227870975827520], 6⟩,
      ⟨1521, 1369, [2, 3], [223733159061875], 6⟩,
      ⟨1540, 1377, [2, 3], [220414451986088], 6⟩,
      ⟨1560, 1384, [2, 3], [217043351594085], 6⟩,
      ⟨1569, 1388, [2, 3, 4], [215853844071741, 559412958317081], 6⟩,
      ⟨1590, 1396, [2, 3, 4], [213093329504138, 554281943803116], 6⟩,
      ⟨1600, 1400, [2, 3, 4], [211942067782511, 552055713338594], 6⟩,
      ⟨1621, 1408, [2, 3, 4], [209704679042167, 547504023131085], 6⟩,
      ⟨1641, 1416, [2, 3, 4], [207890988564182, 543612131796470], 6⟩,
      ⟨1661, 1424, [2, 3, 4], [206297872216800, 539985657861854], 6⟩,
      ⟨1683, 1432, [2, 3, 4], [204713976838612, 536053483198437], 6⟩,
      ⟨1705, 1441, [2, 3, 4], [203415725605791, 532674227465391], 6⟩,
      ⟨1726, 1449, [2, 3, 4], [202317501213036, 529524289452970], 6⟩,
      ⟨1747, 1457, [2, 3, 4], [201377069764876, 526587326180413], 6⟩,
      ⟨1770, 1466, [2, 3, 4], [200511416407818, 523642690998416], 7⟩,
      ⟨1781, 1471, [2, 3, 4], [200154786043594, 522445790293662], 6⟩,
      ⟨1804, 1479, [2, 3, 4], [199494157219732, 519606663135853], 6⟩,
      ⟨1815, 1484, [2, 3, 4], [199219780092513, 518530302698480], 6⟩,
      ⟨1838, 1492, [2, 3, 4], [198755270417560, 515978413620047], 7⟩,
      ⟨1850, 1496, [2, 3, 4], [198567109226377, 514694513153850], 6⟩,
      ⟨1873, 1505, [2, 3, 4], [198255024197914, 512563089565942], 7⟩,
      ⟨1898, 1514, [2, 3, 4], [198049020035741, 510301426593621], 7⟩,
      ⟨1909, 1519, [2, 3, 4], [197946973290105, 509491976928861], 6⟩,
      ⟨1934, 1527, [2, 3, 4], [197936099759929, 507341273306076], 7⟩,
      ⟨1959, 1536, [2, 3, 4], [197973127482901, 505465014221546], 7⟩,
      ⟨1985, 1545, [2, 3, 4], [198123634144801, 503623084790424], 7⟩,
      ⟨2010, 1554, [2, 3, 4], [198323958772722, 502014436397525], 7⟩,
      ⟨2022, 1559, [2, 3, 4], [198393520415150, 501339391275226], 6⟩,
      ⟨2048, 1567, [2, 3, 4], [198810632939419, 499732599264179], 7⟩,
      ⟨2075, 1576, [2, 3, 4], [199266016470350, 498246051503300], 7⟩,
      ⟨2102, 1585, [2, 3, 4], [199789272864242, 496875221723153], 7⟩,
      ⟨2114, 1589, [2, 3, 4], [200041771855847, 496300334771181], 6⟩,
      ⟨2142, 1598, [2, 3, 4], [200707504040127, 495018569193637], 7⟩,
      ⟨2169, 1607, [2, 3, 4], [201372014927652, 493893677387550], 7⟩,
      ⟨2183, 1612, [2, 3, 4], [201700149780408, 493357143791611], 6⟩,
      ⟨2212, 1620, [2, 3, 4], [202669830392481, 492224179655159], 7⟩,
      ⟨2240, 1629, [2, 3, 4], [203516511405201, 491263030378219], 7⟩,
      ⟨2254, 1633, [2, 3, 4], [204012205243914, 490796223817357], 6⟩,
      ⟨2283, 1642, [2, 3, 4], [204988123395764, 489905998782301], 7⟩,
      ⟨2312, 1650, [2, 3, 4], [206122028991630, 489065659856040], 7⟩,
      ⟨2343, 1659, [2, 3, 4], [207319683351131, 488250206771515], 7⟩,
      ⟨2372, 1667, [2, 3, 4], [208524934885969, 487543309710646], 7⟩,
      ⟨2388, 1672, [2, 3, 4], [209126569108573, 487182788149123], 6⟩,
      ⟨2419, 1680, [2, 3, 4], [210531699749979, 486511781089268], 7⟩,
      ⟨2435, 1684, [2, 3, 4], [211285199143002, 486186892636375], 6⟩,
      ⟨2465, 1692, [2, 3, 4], [212648810568350, 485616329704963], 7⟩,
      ⟨2481, 1696, [2, 3, 4], [213420192061672, 485329044961136], 6⟩,
      ⟨2497, 1701, [2, 3, 4], [214059675956099, 485053567028215], 6⟩,
      ⟨2513, 1705, [2, 3, 4], [214840044944224, 484787797276742], 6⟩,
      ⟨2546, 1713, [2, 3, 4], [216497356855098, 484272031069738], 7⟩,
      ⟨2579, 1721, [2, 3, 4], [218169231142805, 483795026833534], 7⟩,
      ⟨2613, 1728, [2, 3, 4], [220080669701032, 483346338892815], 7⟩,
      ⟨2629, 1732, [2, 3, 4], [220882483792996, 483142275234434], 6⟩,
      ⟨2646, 1736, [2, 3, 4], [221771657582178, 482933983230876], 6⟩,
      ⟨2679, 1744, [2, 3, 4], [223466002081194, 482546031758759], 7⟩,
      ⟨2714, 1751, [2, 3, 4], [225481192601181, 482171642694205], 7⟩,
      ⟨2732, 1755, [2, 3, 4], [226458933745446, 481983980824370], 6⟩,
      ⟨2749, 1759, [2, 3, 4], [227348825741512, 481809051673998], 6⟩,
      ⟨2785, 1766, [2, 3, 4], [229446873511598, 481467614397781], 7⟩,
      ⟨2802, 1770, [2, 3, 4], [230332391098650, 481304378492979], 6⟩,
      ⟨2838, 1777, [2, 3, 4], [232419436526272, 480985596934760], 7⟩,
      ⟨2875, 1784, [2, 3, 4], [234582392250503, 480672894986175], 7⟩,
      ⟨2894, 1788, [2, 3, 4], [235627253404811, 480511486747717], 6⟩,
      ⟨2932, 1795, [2, 3, 4], [237854279467905, 480207800575712], 7⟩,
      ⟨2969, 1802, [2, 3, 4], [239977668320763, 479917043419114], 7⟩,
      ⟨3008, 1809, [2, 3, 4], [242251764164473, 479621215140853], 7⟩,
      ⟨3047, 1816, [2, 3, 4], [244502639365315, 479329887919612], 7⟩,
      ⟨3087, 1823, [2, 3, 4], [246812181978082, 479036657798793], 7⟩,
      ⟨3128, 1830, [2, 3, 4], [249176703863197, 478740582422469], 7⟩,
      ⟨3148, 1833, [2, 3, 4], [250380766859105, 478601793075684], 6⟩,
      ⟨3188, 1840, [2, 3, 4], [252617554363654, 478312560898790], 7⟩,
      ⟨3209, 1844, [2, 3, 4], [253731616562949, 478157039500321], 6⟩,
      ⟨3251, 1850, [2, 3, 4], [256229512172410, 477869929195301], 7⟩,
      ⟨3271, 1854, [2, 3, 4], [257238119110674, 477719658251455], 6⟩,
      ⟨3314, 1860, [2, 3, 4], [259761382179488, 477426524598562], 7⟩,
      ⟨3357, 1867, [2, 3, 4], [262099679103782, 477121115129452], 7⟩,
      ⟨3379, 1870, [2, 3, 4], [263365676754419, 476971052679297], 6⟩,
      ⟨3401, 1874, [2, 3, 4], [264476418607010, 476809705586015], 6⟩,
      ⟨3445, 1880, [2, 3, 4], [266956639473895, 476508304489940], 7⟩,
      ⟨3467, 1884, [2, 3, 4], [268037529156668, 476346557873484], 6⟩,
      ⟨3512, 1890, [2, 3, 4], [270529265372753, 476038362746737], 7⟩,
      ⟨3535, 1894, [2, 3, 4], [271653257699193, 475870873329741], 6⟩,
      ⟨3581, 1900, [2, 3, 4], [274151331924688, 475556137310710], 7⟩,
      ⟨3627, 1907, [2, 3, 4], [276463503171765, 475230983600303], 7⟩,
      ⟨3650, 1910, [2, 3, 4], [277672892035728, 475073367727028], 6⟩,
      ⟨3674, 1914, [2, 3, 4], [278802134338439, 474900430992543], 6⟩,
      ⟨3722, 1920, [2, 3, 4], [281302014198070, 474574329348899], 7⟩,
      ⟨3771, 1927, [2, 3, 4], [283684059487032, 474233707641391], 7⟩,
      ⟨3820, 1934, [2, 3, 4], [286017892388177, 473894270771940], 7⟩,
      ⟨3845, 1937, [2, 3, 4], [287267256213585, 473726958204168], 6⟩,
      ⟨3870, 1941, [2, 3, 4], [288369708902630, 473550829491712], 6⟩,
      ⟨3919, 1947, [2, 3, 4], [290741492957573, 473224021980043], 7⟩,
      ⟨3970, 1954, [2, 3, 4], [293059933100464, 472879293453278], 7⟩,
      ⟨4022, 1961, [2, 3, 4], [295391427437175, 472531912223394], 7⟩,
      ⟨4075, 1968, [2, 3, 4], [297733732974134, 472182402033525], 7⟩,
      ⟨4128, 1975, [2, 3, 4], [300025066002205, 471836612271330], 7⟩,
      ⟨4182, 1982, [2, 3, 4], [302325223657522, 471489651960614], 7⟩,
      ⟨4236, 1989, [2, 3, 4], [304574784850313, 471147209606932], 7⟩,
      ⟨4291, 1996, [2, 3, 4], [306831431760017, 470804538979990], 7⟩,
      ⟨4318, 2000, [2, 3, 4], [307851368425599, 470633085260757], 6⟩,
      ⟨4375, 2007, [2, 3, 4], [310144140905379, 470288567017413], 7⟩,
      ⟨4403, 2011, [2, 3, 4], [311183115475292, 470116344023800], 6⟩,
      ⟨4461, 2018, [2, 3, 4], [313452525349646, 469776190709844], 8⟩,
      ⟨4490, 2022, [2, 3, 4], [314507962531391, 469603881196893], 6⟩,
      ⟨4548, 2029, [2, 3, 4], [316700566427999, 469273646564981], 7⟩,
      ⟨4577, 2033, [2, 3, 4], [317719422153718, 469106299193562], 6⟩,
      ⟨4607, 2037, [2, 3, 4], [318777293180850, 468936264181106], 6⟩,
      ⟨4667, 2044, [2, 3, 4], [320971437136098, 468611445570753], 8⟩,
      ⟨4697, 2048, [2, 3, 4], [321992004919877, 468446959837057], 6⟩,
      ⟨4763, 2052, [2, 3, 4], [324740352063929, 468140041931856], 8⟩]⟩,
  ⟨433, 434, 4800,
    [1306, 1311, 1316, 1321, 1327, 1333, 1339, 1343, 1349, 1356, 1363, 1370, 1374, 1381, 1389, 1396, 1404, 1412, 1416, 1424, 1429, 1437, 1445, 1454, 1462, 1467, 1475, 1479, 1484, 1492, 1501, 1506, 1514, 1523, 1532, 1541, 1550, 1559, 1564, 1572, 1581, 1590, 1595, 1603, 1612, 1621, 1630, 1634, 1639, 1647, 1652, 1660, 1669, 1677, 1682, 1690, 1698, 1706, 1711, 1718, 1727, 1734, 1742, 1746, 1754, 1761, 1765, 1769, 1776, 1780, 1787, 1791, 1798, 1805, 1809, 1816, 1823, 1827, 1833, 1840, 1844, 1850, 1857, 1861, 1867, 1874, 1878, 1884, 1888, 1894, 1898, 1904, 1908, 1914, 1921, 1924, 1928, 1934, 1941, 1945, 1951, 1958, 1965, 1972, 1979, 1986, 1993, 2000, 2007, 2011, 2018, 2022, 2029, 2033, 2037, 2044, 2048, 2052, 2056, 2063],
    [1326, 1344, 1361, 1379, 1397, 1415, 1434, 1443, 1463, 1483, 1503, 1523, 1534, 1556, 1578, 1600, 1624, 1648, 1659, 1683, 1696, 1722, 1748, 1774, 1800, 1814, 1842, 1855, 1870, 1899, 1929, 1944, 1975, 2007, 2040, 2073, 2108, 2143, 2160, 2196, 2233, 2271, 2291, 2329, 2369, 2411, 2454, 2475, 2497, 2541, 2564, 2610, 2657, 2706, 2731, 2781, 2833, 2886, 2914, 2968, 3026, 3084, 3146, 3176, 3239, 3304, 3337, 3371, 3440, 3474, 3546, 3583, 3657, 3734, 3775, 3856, 3939, 3982, 4069, 4158, 4205, 4299, 4397, 4449, 4550, 4658, 4712, 4823, 4879, 4996, 5056, 5179, 5241, 5371, 5503, 5572, 5641, 5785, 5932, 6008, 6163, 6325, 6494, 6667, 6847, 7032, 7228, 7429, 7635, 7742, 7963, 8078, 8312, 8431, 8551, 8805, 8934, 9065, 9198],
    [⟨1326, 1306, [2, 3], [408399912289415], 6⟩,
      ⟨1344, 1311, [2, 3], [345509560565848], 6⟩,
      ⟨1360, 1316, [2, 3], [315049123159326], 6⟩,
      ⟨1378, 1321, [2, 3], [290791495162702], 6⟩,
      ⟨1395, 1327, [2, 3], [275861088762603], 6⟩,
      ⟨1412, 1333, [2, 3], [264168982560764], 6⟩,
      ⟨1430, 1339, [2, 3], [253971732413469], 6⟩,
      ⟨1438, 1343, [2, 3], [251009203051128], 5⟩,
      ⟨1457, 1349, [2, 3], [242674743091977], 6⟩,
      ⟨1475, 1356, [2, 3], [236788931885629], 6⟩,
      ⟨1493, 1363, [2, 3], [231751175524233], 6⟩,
      ⟨1512, 1370, [2, 3], [227043375055149], 6⟩,
      ⟨1521, 1374, [2, 3], [225270075135045], 6⟩,
      ⟨1541, 1381, [2, 3], [221182647456629], 6⟩,
      ⟨1561, 1389, [2, 3], [217909976376206], 6⟩,
      ⟨1580, 1396, [2, 3, 4], [215074094905394, 558228670206396], 6⟩,
      ⟨1601, 1404, [2, 3, 4], [212397920508748, 553193617693169], 6⟩,
      ⟨1622, 1412, [2, 3, 4], [210079396679254, 548554271099691], 6⟩,
      ⟨1631, 1416, [2, 3, 4], [209253615254973, 546870888340329], 6⟩,
      ⟨1651, 1424, [2, 3, 4], [207472414253572, 543021912507580], 6⟩,
      ⟨1662, 1429, [2, 3, 4], [206643370078397, 541201366495507], 6⟩,
      ⟨1684, 1437, [2, 3, 4], [204978588504137, 537173888251659], 6⟩,
      ⟨1706, 1445, [2, 3, 4], [203556720081337, 533452639107217], 6⟩,
      ⟨1727, 1454, [2, 3, 4], [202456509922957, 530490123394017], 6⟩,
      ⟨1749, 1462, [2, 3, 4], [201407457066169, 527260878887033], 6⟩,
      ⟨1760, 1467, [2, 3, 4], [200970519783898, 525951788256889], 6⟩,
      ⟨1783, 1475, [2, 3, 4], [200118659581968, 522845994879699], 7⟩,
      ⟨1793, 1479, [2, 3, 4], [199803431985529, 521670688892994], 6⟩,
      ⟨1805, 1484, [2, 3, 4], [199457287903707, 520344243572699], 6⟩,
      ⟨1828, 1492, [2, 3, 4], [198896428232430, 517655200619668], 7⟩,
      ⟨1852, 1501, [2, 3, 4], [198439117690909, 515161233997345], 7⟩,
      ⟨1863, 1506, [2, 3, 4], [198247559938442, 514212135685853], 6⟩,
      ⟨1887, 1514, [2, 3, 4], [197983947857117, 511821844465975], 7⟩,
      ⟨1912, 1523, [2, 3, 4], [197806033073334, 509609271790984], 7⟩,
      ⟨1937, 1532, [2, 3, 4], [197732108761769, 507560483633803], 7⟩,
      ⟨1961, 1541, [2, 3, 4], [197728612328704, 505773297887295], 7⟩,
      ⟨1987, 1550, [2, 3, 4], [197855785536695, 503899662281883], 7⟩,
      ⟨2013, 1559, [2, 3, 4], [198070240224068, 502168895338019], 7⟩,
      ⟨2025, 1564, [2, 3, 4], [198133986460541, 501485945972929], 6⟩,
      ⟨2051, 1572, [2, 3, 4], [198535034584570, 499859069473141], 7⟩,
      ⟨2078, 1581, [2, 3, 4], [198975855551556, 498354185651843], 7⟩,
      ⟨2105, 1590, [2, 3, 4], [199485558484418, 496966462729300], 7⟩,
      ⟨2119, 1595, [2, 3, 4], [199743627723408, 496308396952089], 6⟩,
      ⟨2145, 1603, [2, 3, 4], [200384975105468, 495086855759563], 7⟩,
      ⟨2173, 1612, [2, 3, 4], [201097270999858, 493893029135634], 7⟩,
      ⟨2201, 1621, [2, 3, 4], [201862809452602, 492793208853055], 7⟩,
      ⟨2230, 1630, [2, 3, 4], [202741096588345, 491733152308629], 7⟩,
      ⟨2244, 1634, [2, 3, 4], [203221137825455, 491242087169599], 6⟩,
      ⟨2258, 1639, [2, 3, 4], [203598849492767, 490799628707520], 6⟩,
      ⟨2287, 1647, [2, 3, 4], [204681463447068, 489874643209708], 7⟩,
      ⟨2302, 1652, [2, 3, 4], [205156148490377, 489445670192783], 6⟩,
      ⟨2331, 1660, [2, 3, 4], [206300007108937, 488632310717524], 7⟩,
      ⟨2361, 1669, [2, 3, 4], [207430226132417, 487870320540891], 7⟩,
      ⟨2392, 1677, [2, 3, 4], [208795230220143, 487130906157020], 7⟩,
      ⟨2407, 1682, [2, 3, 4], [209321894605572, 486805987503123], 6⟩,
      ⟨2438, 1690, [2, 3, 4], [210731484355796, 486154510203733], 7⟩,
      ⟨2470, 1698, [2, 3, 4], [212248518580702, 485536773654998], 7⟩,
      ⟨2501, 1706, [2, 3, 4], [213706982145857, 484986870603872], 7⟩,
      ⟨2518, 1711, [2, 3, 4], [214430231504361, 484702525402854], 6⟩,
      ⟨2549, 1718, [2, 3, 4], [216052088314667, 484214876271300], 7⟩,
      ⟨2583, 1727, [2, 3, 4], [217661896333252, 483716214580298], 7⟩,
      ⟨2616, 1734, [2, 3, 4], [219480417417418, 483274811554529], 7⟩,
      ⟨2650, 1742, [2, 3, 4], [221251363159575, 482847748472846], 7⟩,
      ⟨2667, 1746, [2, 3, 4], [222138838597398, 482644638988483], 6⟩,
      ⟨2701, 1754, [2, 3, 4], [223915674052839, 482256661752503], 7⟩,
      ⟨2736, 1761, [2, 3, 4], [225925517689154, 481891650090098], 7⟩,
      ⟨2754, 1765, [2, 3, 4], [226900172300384, 481708148238507], 6⟩,
      ⟨2772, 1769, [2, 3, 4], [227873755280057, 481529350260278], 6⟩,
      ⟨2808, 1776, [2, 3, 4], [229964132436918, 481195467737311], 7⟩,
      ⟨2825, 1780, [2, 3, 4], [230845912680623, 481035271202096], 6⟩,
      ⟨2862, 1787, [2, 3, 4], [233010401099091, 480716135520749], 7⟩,
      ⟨2881, 1791, [2, 3, 4], [234057058259028, 480552125419802], 6⟩,
      ⟨2917, 1798, [2, 3, 4], [236116262351049, 480255525013781], 7⟩,
      ⟨2955, 1805, [2, 3, 4], [238331742555922, 479955782530252], 7⟩,
      ⟨2975, 1809, [2, 3, 4], [239443273583919, 479796949613984], 6⟩,
      ⟨3013, 1816, [2, 3, 4], [241629422085531, 479506984471631], 7⟩,
      ⟨3052, 1823, [2, 3, 4], [243878154884308, 479216327206670], 7⟩,
      ⟨3072, 1827, [2, 3, 4], [244960873624267, 479063536019434], 6⟩,
      ⟨3112, 1833, [2, 3, 4], [247403947994819, 478784909086462], 7⟩,
      ⟨3151, 1840, [2, 3, 4], [249587764029972, 478500768613648], 7⟩,
      ⟨3172, 1844, [2, 3, 4], [250718142685401, 478345475452546], 6⟩,
      ⟨3213, 1850, [2, 3, 4], [253168904340134, 478064713602329], 7⟩,
      ⟨3255, 1857, [2, 3, 4], [255519382349840, 477766933585872], 7⟩,
      ⟨3277, 1861, [2, 3, 4], [256687856060671, 477607016893554], 6⟩,
      ⟨3319, 1867, [2, 3, 4], [259131253698176, 477320372883452], 7⟩,
      ⟨3363, 1874, [2, 3, 4], [261547581812200, 477011063862309], 7⟩,
      ⟨3384, 1878, [2, 3, 4], [262591352786448, 476855858750492], 6⟩,
      ⟨3428, 1884, [2, 3, 4], [265093116979721, 476556398302711], 7⟩,
      ⟨3450, 1888, [2, 3, 4], [266184824578046, 476395481528583], 6⟩,
      ⟨3495, 1894, [2, 3, 4], [268699049020073, 476089104137639], 7⟩,
      ⟨3518, 1898, [2, 3, 4], [269834491592488, 475922392662899], 6⟩,
      ⟨3563, 1904, [2, 3, 4], [272283096725035, 475614737143528], 7⟩,
      ⟨3586, 1908, [2, 3, 4], [273386503633207, 475447806580541], 6⟩,
      ⟨3633, 1914, [2, 3, 4], [275912178888256, 475128378369235], 7⟩,
      ⟨3680, 1921, [2, 3, 4], [278251759869267, 474798930964255], 7⟩,
      ⟨3704, 1924, [2, 3, 4], [279508246454143, 474636366833580], 6⟩,
      ⟨3727, 1928, [2, 3, 4], [280546385072759, 474469877359209], 6⟩,
      ⟨3776, 1934, [2, 3, 4], [283068167213224, 474139810687966], 7⟩,
      ⟨3825, 1941, [2, 3, 4], [285404586828902, 473801284788773], 7⟩,
      ⟨3850, 1945, [2, 3, 4], [286520816558491, 473625154913521], 6⟩,
      ⟨3899, 1951, [2, 3, 4], [288919968375643, 473298164302186], 7⟩,
      ⟨3950, 1958, [2, 3, 4], [291266237036591, 472952946671282], 7⟩,
      ⟨4002, 1965, [2, 3, 4], [293625707033127, 472604781230782], 7⟩,
      ⟨4054, 1972, [2, 3, 4], [295934749056167, 472259589052619], 7⟩,
      ⟨4107, 1979, [2, 3, 4], [298254772193776, 471912387696119], 7⟩,
      ⟨4160, 1986, [2, 3, 4], [300524540686800, 471568981475019], 7⟩,
      ⟨4214, 1993, [2, 3, 4], [302803338850770, 471224507969123], 7⟩,
      ⟨4269, 2000, [2, 3, 4], [305089188493230, 470879523884518], 7⟩,
      ⟨4324, 2007, [2, 3, 4], [307324352729189, 470539580341596], 7⟩,
      ⟨4352, 2011, [2, 3, 4], [308389818787185, 470364568925728], 6⟩,
      ⟨4409, 2018, [2, 3, 4], [310660178777355, 470023039927723], 7⟩,
      ⟨4438, 2022, [2, 3, 4], [311742637002301, 469847555387150], 6⟩,
      ⟨4496, 2029, [2, 3, 4], [313989278120075, 469510609234956], 8⟩,
      ⟨4525, 2033, [2, 3, 4], [315034056459108, 469339917413673], 6⟩,
      ⟨4554, 2037, [2, 3, 4], [316066863938025, 469170845279698], 6⟩,
      ⟨4613, 2044, [2, 3, 4], [318264524176231, 468842824104961], 8⟩,
      ⟨4643, 2048, [2, 3, 4], [319311547422543, 468674532789384], 6⟩,
      ⟨4673, 2052, [2, 3, 4], [320346357430533, 468508052849395], 6⟩,
      ⟨4703, 2056, [2, 3, 4], [321369144767476, 468343394920975], 6⟩,
      ⟨4792, 2063, [2, 3, 4], [324883382273475, 467914687869191], 8⟩]⟩,
  ⟨435, 437, 4824,
    [1315, 1319, 1324, 1327, 1332, 1338, 1342, 1348, 1354, 1361, 1368, 1375, 1382, 1390, 1397, 1405, 1413, 1421, 1429, 1437, 1442, 1450, 1458, 1467, 1475, 1484, 1493, 1497, 1502, 1510, 1515, 1520, 1528, 1537, 1546, 1555, 1564, 1573, 1582, 1587, 1592, 1600, 1609, 1618, 1627, 1636, 1641, 1649, 1654, 1662, 1667, 1675, 1684, 1692, 1701, 1709, 1713, 1721, 1726, 1734, 1742, 1750, 1757, 1761, 1769, 1773, 1777, 1784, 1788, 1795, 1799, 1806, 1810, 1817, 1824, 1831, 1838, 1842, 1846, 1852, 1859, 1866, 1870, 1876, 1883, 1886, 1893, 1897, 1903, 1907, 1913, 1917, 1923, 1930, 1934, 1940, 1947, 1951, 1957, 1964, 1971, 1978, 1985, 1992, 1999, 2006, 2013, 2017, 2024, 2028, 2035, 2039, 2046, 2050, 2054, 2061, 2065, 2069, 2073, 2077],
    [1333, 1350, 1368, 1377, 1394, 1413, 1422, 1441, 1461, 1481, 1501, 1521, 1543, 1565, 1587, 1609, 1633, 1657, 1681, 1705, 1718, 1744, 1770, 1797, 1823, 1852, 1880, 1895, 1910, 1939, 1955, 1970, 2001, 2033, 2066, 2100, 2135, 2170, 2207, 2225, 2244, 2282, 2320, 2360, 2402, 2443, 2465, 2508, 2530, 2576, 2599, 2645, 2694, 2743, 2795, 2846, 2874, 2927, 2955, 3011, 3070, 3130, 3191, 3223, 3287, 3320, 3353, 3421, 3455, 3526, 3563, 3636, 3674, 3751, 3832, 3914, 4000, 4043, 4089, 4178, 4273, 4370, 4419, 4521, 4625, 4679, 4789, 4844, 4959, 5019, 5141, 5203, 5328, 5462, 5530, 5668, 5812, 5886, 6035, 6193, 6355, 6524, 6697, 6877, 7065, 7261, 7462, 7566, 7778, 7889, 8113, 8229, 8469, 8589, 8715, 8972, 9103, 9240, 9379],
    [⟨1333, 1315, [2, 3], [423423469439347], 6⟩,
      ⟨1350, 1319, [2, 3], [352617937594869], 6⟩,
      ⟨1367, 1324, [2, 3], [317307318411126], 6⟩,
      ⟨1376, 1327, [2, 3], [304567667732477], 6⟩,
      ⟨1392, 1332, [2, 3], [286262292878535], 6⟩,
      ⟨1410, 1338, [2, 3], [271233233116107], 6⟩,
      ⟨1419, 1342, [2, 3], [266026598761597], 6⟩,
      ⟨1437, 1348, [2, 3], [255432827804667], 6⟩,
      ⟨1456, 1354, [2, 3], [246229527358815], 6⟩,
      ⟨1474, 1361, [2, 3], [239784412252421], 6⟩,
      ⟨1492, 1368, [2, 3], [234298689728982], 6⟩,
      ⟨1511, 1375, [2, 3], [229194429502939], 6⟩,
      ⟨1531, 1382, [2, 3], [224499760288744], 6⟩,
      ⟨1550, 1390, [2, 3], [221046440368753], 6⟩,
      ⟨1570, 1397, [2, 3], [217538132748063], 6⟩,
      ⟨1589, 1405, [2, 3, 4], [214919908819724, 558284854064055], 6⟩,
      ⟨1610, 1413, [2, 3, 4], [212234162969924, 553246462670441], 6⟩,
      ⟨1631, 1421, [2, 3, 4], [209906197658315, 548603227597253], 6⟩,
      ⟨1651, 1429, [2, 3, 4], [208018612132552, 544634101854051], 6⟩,
      ⟨1672, 1437, [2, 3, 4], [206244186449624, 540636674857793], 6⟩,
      ⟨1683, 1442, [2, 3, 4], [205478108084971, 538896105977345], 6⟩,
      ⟨1704, 1450, [2, 3, 4], [204035618332519, 535309644724545], 6⟩,
      ⟨1726, 1458, [2, 3, 4], [202713872406384, 531724282069225], 6⟩,
      ⟨1748, 1467, [2, 3, 4], [201627456462999, 528635011823410], 6⟩,
      ⟨1769, 1475, [2, 3, 4], [200717202800905, 525749741764933], 6⟩,
      ⟨1793, 1484, [2, 3, 4], [199841989275331, 522655358605707], 7⟩,
      ⟨1815, 1493, [2, 3, 4], [199181960295369, 520160750756984], 6⟩,
      ⟨1827, 1497, [2, 3, 4], [198872965184664, 518704957814064], 6⟩,
      ⟨1839, 1502, [2, 3, 4], [198592707620246, 517478154757805], 6⟩,
      ⟨1862, 1510, [2, 3, 4], [198163416470160, 514990437773142], 6⟩,
      ⟨1874, 1515, [2, 3, 4], [197966539228791, 513889518554918], 6⟩,
      ⟨1886, 1520, [2, 3, 4], [197793131509577, 512825023577099], 6⟩,
      ⟨1910, 1528, [2, 3, 4], [197586799995551, 510530530473607], 7⟩,
      ⟨1934, 1537, [2, 3, 4], [197445900409603, 508530679111595], 7⟩,
      ⟨1959, 1546, [2, 3, 4], [197410058360994, 506550759953790], 7⟩,
      ⟨1984, 1555, [2, 3, 4], [197463274277196, 504714335376094], 7⟩,
      ⟨2010, 1564, [2, 3, 4], [197627800080693, 502910342140316], 7⟩,
      ⟨2036, 1573, [2, 3, 4], [197875102389262, 501242697602586], 7⟩,
      ⟨2063, 1582, [2, 3, 4], [198238100346979, 499616494538282], 7⟩,
      ⟨2075, 1587, [2, 3, 4], [198342941855462, 499007371002160], 6⟩,
      ⟨2089, 1592, [2, 3, 4], [198547417650675, 498262004928090], 6⟩,
      ⟨2116, 1600, [2, 3, 4], [199134827189618, 496805255757666], 7⟩,
      ⟨2142, 1609, [2, 3, 4], [199646588728981, 495586633405394], 7⟩,
      ⟨2170, 1618, [2, 3, 4], [200320476814616, 494337416482470], 7⟩,
      ⟨2199, 1627, [2, 3, 4], [201111176523312, 493134514333037], 7⟩,
      ⟨2227, 1636, [2, 3, 4], [201895087893767, 492078705378220], 7⟩,
      ⟨2241, 1641, [2, 3, 4], [202249600905536, 491598293783480], 6⟩,
      ⟨2270, 1649, [2, 3, 4], [203277019838824, 490588596166693], 7⟩,
      ⟨2284, 1654, [2, 3, 4], [203660591440859, 490162406861270], 6⟩,
      ⟨2314, 1662, [2, 3, 4], [204826243259628, 489237692123345], 7⟩,
      ⟨2329, 1667, [2, 3, 4], [205306732965147, 488825790395367], 6⟩,
      ⟨2358, 1675, [2, 3, 4], [206461102025921, 488045722728849], 7⟩,
      ⟨2389, 1684, [2, 3, 4], [207675651596726, 487286268845927], 7⟩,
      ⟨2420, 1692, [2, 3, 4], [209049119481213, 486578655307438], 7⟩,
      ⟨2452, 1701, [2, 3, 4], [210401873905276, 485914782344149], 7⟩,
      ⟨2483, 1709, [2, 3, 4], [211831148047172, 485318956658547], 7⟩,
      ⟨2499, 1713, [2, 3, 4], [212594882920287, 485029697578175], 6⟩,
      ⟨2531, 1721, [2, 3, 4], [214138115950054, 484485902391208], 7⟩,
      ⟨2547, 1726, [2, 3, 4], [214779158647475, 484228325349496], 6⟩,
      ⟨2580, 1734, [2, 3, 4], [216429247149368, 483728934142737], 7⟩,
      ⟨2614, 1742, [2, 3, 4], [218177347331087, 483253982598553], 7⟩,
      ⟨2648, 1750, [2, 3, 4], [219936093436193, 482813228416430], 7⟩,
      ⟨2682, 1757, [2, 3, 4], [221845098990663, 482409605415543], 7⟩,
      ⟨2699, 1761, [2, 3, 4], [222729819295519, 482214002705728], 6⟩,
      ⟨2734, 1769, [2, 3, 4], [224586200615800, 481830970785838], 7⟩,
      ⟨2752, 1773, [2, 3, 4], [225557280533273, 481643443594766], 6⟩,
      ⟨2769, 1777, [2, 3, 4], [226441405100362, 481468779632577], 6⟩,
      ⟨2805, 1784, [2, 3, 4], [228525532870265, 481127820271946], 7⟩,
      ⟨2823, 1788, [2, 3, 4], [229492127052817, 480958231229659], 6⟩,
      ⟨2859, 1795, [2, 3, 4], [231566287595994, 480640898559386], 7⟩,
      ⟨2878, 1799, [2, 3, 4], [232611962619870, 480474926137238], 6⟩,
      ⟨2915, 1806, [2, 3, 4], [234755557878821, 480169459220847], 7⟩,
      ⟨2934, 1810, [2, 3, 4], [235790814424268, 480011405748059], 6⟩,
      ⟨2971, 1817, [2, 3, 4], [237911844515497, 479719191600690], 7⟩,
      ⟨3010, 1824, [2, 3, 4], [240184751664458, 479422844858044], 7⟩,
      ⟨3049, 1831, [2, 3, 4], [242436166814318, 479131922140763], 7⟩,
      ⟨3089, 1838, [2, 3, 4], [244747654256199, 478839858544026], 7⟩,
      ⟨3109, 1842, [2, 3, 4], [245819619718169, 478688788258172], 6⟩,
      ⟨3130, 1846, [2, 3, 4], [246967651827428, 478533305733503], 6⟩,
      ⟨3169, 1852, [2, 3, 4], [249290329906757, 478263320679501], 7⟩,
      ⟨3211, 1859, [2, 3, 4], [251681089807815, 477966993332999], 7⟩,
      ⟨3253, 1866, [2, 3, 4], [254038620802991, 477671100211919], 7⟩,
      ⟨3274, 1870, [2, 3, 4], [255131572856263, 477517317504643], 6⟩,
      ⟨3317, 1876, [2, 3, 4], [257662260106049, 477227680919815], 7⟩,
      ⟨3360, 1883, [2, 3, 4], [260009834435877, 476925803651755], 7⟩,
      ⟨3382, 1886, [2, 3, 4], [261280438883250, 476777560947912], 6⟩,
      ⟨3426, 1893, [2, 3, 4], [263647171574383, 476469228971352], 7⟩,
      ⟨3447, 1897, [2, 3, 4], [264668413467069, 476314687681139], 6⟩,
      ⟨3492, 1903, [2, 3, 4], [267193923968150, 476010559107225], 7⟩,
      ⟨3515, 1907, [2, 3, 4], [268335566745333, 475844919177636], 6⟩,
      ⟨3561, 1913, [2, 3, 4], [270868962441365, 475533880098868], 7⟩,
      ⟨3584, 1917, [2, 3, 4], [271978226734377, 475367899137259], 6⟩,
      ⟨3629, 1923, [2, 3, 4], [274372913540806, 475061326619117], 7⟩,
      ⟨3677, 1930, [2, 3, 4], [276796942963189, 474728076245344], 7⟩,
      ⟨3701, 1934, [2, 3, 4], [277922445825186, 474556670031698], 6⟩,
      ⟨3749, 1940, [2, 3, 4], [280413170504566, 474233353983217], 7⟩,
      ⟨3798, 1947, [2, 3, 4], [282787469963167, 473895553684251], 7⟩,
      ⟨3823, 1951, [2, 3, 4], [283922699146412, 473719623238769], 6⟩,
      ⟨3872, 1957, [2, 3, 4], [286359563366244, 473392788731142], 7⟩,
      ⟨3922, 1964, [2, 3, 4], [288679819501784, 473052805964881], 7⟩,
      ⟨3973, 1971, [2, 3, 4], [291015826152808, 472709388016750], 7⟩,
      ⟨4025, 1978, [2, 3, 4], [293365231312060, 472363016410901], 7⟩,
      ⟨4077, 1985, [2, 3, 4], [295664697381295, 472019583319195], 7⟩,
      ⟨4130, 1992, [2, 3, 4], [297975350850254, 471674125643105], 7⟩,
      ⟨4184, 1999, [2, 3, 4], [300295076623142, 471327183292295], 7⟩,
      ⟨4239, 2006, [2, 3, 4], [302621838201570, 470979318355099], 7⟩,
      ⟨4294, 2013, [2, 3, 4], [304897049680175, 470636167318888], 7⟩,
      ⟨4322, 2017, [2, 3, 4], [305982316986749, 470459466403234], 6⟩,
      ⟨4378, 2024, [2, 3, 4], [308237925731891, 470119029456133], 7⟩,
      ⟨4406, 2028, [2, 3, 4], [309286285436961, 469946359248186], 6⟩,
      ⟨4463, 2035, [2, 3, 4], [311521222131890, 469609602500691], 7⟩,
      ⟨4492, 2039, [2, 3, 4], [312586706621951, 469436576588690], 6⟩,
      ⟨4551, 2046, [2, 3, 4], [314850947369158, 469100007784176], 8⟩,
      ⟨4580, 2050, [2, 3, 4], [315879168120961, 468931856970114], 6⟩,
      ⟨4610, 2054, [2, 3, 4], [316946636259959, 468760915987059], 6⟩,
      ⟨4670, 2061, [2, 3, 4], [319159592615769, 468433929826719], 8⟩,
      ⟨4700, 2065, [2, 3, 4], [320189566688434, 468268405782046], 6⟩,
      ⟨4731, 2069, [2, 3, 4], [321256568872557, 468100561176981], 7⟩,
      ⟨4762, 2073, [2, 3, 4], [322310894043525, 467934677832633], 7⟩,
      ⟨4821, 2077, [2, 3, 4], [324688326764635, 467660545899131], 7⟩]⟩]

theorem cellsOK04 : cellsOK 427 cells04 437 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells05.lean <==
import KtMinor45.MiddleDefs

/-! Cells 20 to 23 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `438 ≤ t ≤ 448`. -/
def cells05 : List Cell := [
  ⟨438, 440, 4860,
    [1326, 1331, 1336, 1342, 1348, 1354, 1361, 1367, 1374, 1378, 1385, 1392, 1400, 1407, 1415, 1423, 1431, 1439, 1448, 1456, 1461, 1469, 1478, 1486, 1495, 1500, 1508, 1517, 1526, 1535, 1544, 1553, 1562, 1571, 1580, 1585, 1590, 1594, 1603, 1612, 1617, 1625, 1630, 1639, 1644, 1648, 1653, 1661, 1670, 1675, 1683, 1688, 1696, 1700, 1705, 1713, 1722, 1730, 1738, 1742, 1750, 1758, 1766, 1774, 1778, 1782, 1790, 1797, 1801, 1808, 1812, 1816, 1823, 1827, 1834, 1841, 1848, 1855, 1862, 1869, 1876, 1880, 1886, 1893, 1897, 1903, 1910, 1914, 1920, 1927, 1931, 1937, 1944, 1948, 1954, 1961, 1968, 1972, 1978, 1985, 1992, 1999, 2006, 2010, 2017, 2024, 2031, 2035, 2039, 2046, 2050, 2057, 2061, 2065, 2069, 2076, 2080, 2084, 2088, 2092],
    [1352, 1369, 1387, 1405, 1423, 1443, 1462, 1482, 1502, 1512, 1532, 1554, 1576, 1598, 1621, 1645, 1669, 1693, 1718, 1744, 1757, 1783, 1810, 1838, 1866, 1880, 1908, 1938, 1970, 2001, 2033, 2065, 2099, 2134, 2169, 2186, 2205, 2223, 2260, 2299, 2318, 2356, 2377, 2417, 2439, 2459, 2481, 2524, 2569, 2592, 2638, 2663, 2712, 2736, 2761, 2813, 2865, 2920, 2975, 3004, 3061, 3120, 3182, 3245, 3278, 3311, 3378, 3446, 3480, 3551, 3588, 3625, 3701, 3739, 3819, 3902, 3985, 4074, 4164, 4256, 4352, 4400, 4501, 4604, 4657, 4765, 4878, 4936, 5053, 5175, 5239, 5367, 5498, 5568, 5706, 5850, 6000, 6079, 6234, 6399, 6568, 6744, 6927, 7020, 7210, 7408, 7615, 7724, 7830, 8055, 8169, 8402, 8525, 8649, 8775, 9032, 9167, 9299, 9438],
    [⟨1352, 1326, [2, 3], [373730308262451], 7⟩,
      ⟨1369, 1331, [2, 3], [330025676762950], 6⟩,
      ⟨1386, 1336, [2, 3], [302620555660385], 6⟩,
      ⟨1403, 1342, [2, 3], [284785719691331], 6⟩,
      ⟨1420, 1348, [2, 3], [271161725164192], 6⟩,
      ⟨1439, 1354, [2, 3], [258638807910284], 6⟩,
      ⟨1457, 1361, [2, 3], [250138687576109], 6⟩,
      ⟨1476, 1367, [2, 3], [241914855258145], 6⟩,
      ⟨1494, 1374, [2, 3], [236097288428781], 6⟩,
      ⟨1503, 1378, [2, 3], [233728611685243], 6⟩,
      ⟨1522, 1385, [2, 3], [228682043814208], 6⟩,
      ⟨1541, 1392, [2, 3], [224359434587189], 6⟩,
      ⟨1561, 1400, [2, 3], [220614940975489], 6⟩,
      ⟨1581, 1407, [2, 3], [217137095456386], 6⟩,
      ⟨1601, 1415, [2, 3, 4], [214331263933375, 557536153471623], 6⟩,
      ⟨1622, 1423, [2, 3, 4], [211695111842074, 552558370376831], 6⟩,
      ⟨1643, 1431, [2, 3, 4], [209408353074057, 547968193551907], 6⟩,
      ⟨1663, 1439, [2, 3, 4], [207552833895889, 544042321442689], 6⟩,
      ⟨1684, 1448, [2, 3, 4], [205899708638097, 540387594751749], 6⟩,
      ⟨1706, 1456, [2, 3, 4], [204270901339361, 536417949394230], 6⟩,
      ⟨1717, 1461, [2, 3, 4], [203611809349596, 534815561088242], 6⟩,
      ⟨1739, 1469, [2, 3, 4], [202309672000257, 531262970645955], 6⟩,
      ⟨1761, 1478, [2, 3, 4], [201238675958250, 528200570478054], 6⟩,
      ⟨1784, 1486, [2, 3, 4], [200246745308687, 524914168568489], 7⟩,
      ⟨1806, 1495, [2, 3, 4], [199478107268629, 522269410591004], 6⟩,
      ⟨1817, 1500, [2, 3, 4], [199141065407610, 521107096234800], 6⟩,
      ⟨1840, 1508, [2, 3, 4], [198522239759195, 518348364088332], 6⟩,
      ⟨1863, 1517, [2, 3, 4], [198025063609315, 515953979880001], 7⟩,
      ⟨1888, 1526, [2, 3, 4], [197623623222327, 513413602676593], 7⟩,
      ⟨1912, 1535, [2, 3, 4], [197344095698868, 511204537709010], 7⟩,
      ⟨1937, 1544, [2, 3, 4], [197173198477480, 509018863850134], 7⟩,
      ⟨1961, 1553, [2, 3, 4], [197087046102448, 507113480910827], 7⟩,
      ⟨1987, 1562, [2, 3, 4], [197126359498257, 505115166530207], 7⟩,
      ⟨2013, 1571, [2, 3, 4], [197260251356178, 503269719247514], 7⟩,
      ⟨2038, 1580, [2, 3, 4], [197445090087801, 501657104548814], 7⟩,
      ⟨2051, 1585, [2, 3, 4], [197544933637025, 500890272613596], 6⟩,
      ⟨2065, 1590, [2, 3, 4], [197698905874061, 500063863276550], 6⟩,
      ⟨2078, 1594, [2, 3, 4], [197909639065245, 499277670163280], 6⟩,
      ⟨2104, 1603, [2, 3, 4], [198303867594027, 497866501585210], 7⟩,
      ⟨2132, 1612, [2, 3, 4], [198856607557623, 496419518713698], 7⟩,
      ⟨2145, 1617, [2, 3, 4], [199061810798594, 495834598151283], 6⟩,
      ⟨2171, 1625, [2, 3, 4], [199694653625067, 494620312820859], 7⟩,
      ⟨2186, 1630, [2, 3, 4], [200046781570985, 493980489128080], 6⟩,
      ⟨2213, 1639, [2, 3, 4], [200718076605238, 492895331506147], 7⟩,
      ⟨2228, 1644, [2, 3, 4], [201110308162074, 492327078753277], 6⟩,
      ⟨2242, 1648, [2, 3, 4], [201558893508884, 491793768440310], 6⟩,
      ⟨2256, 1653, [2, 3, 4], [201912084062286, 491316242313463], 6⟩,
      ⟨2285, 1661, [2, 3, 4], [202934711816147, 490312308646276], 7⟩,
      ⟨2314, 1670, [2, 3, 4], [203890564197543, 489417860736337], 7⟩,
      ⟨2329, 1675, [2, 3, 4], [204359261128925, 488990082543879], 6⟩,
      ⟨2359, 1683, [2, 3, 4], [205561110512304, 488146668869530], 7⟩,
      ⟨2375, 1688, [2, 3, 4], [206129157891195, 487738201184398], 6⟩,
      ⟨2406, 1696, [2, 3, 4], [207463593491541, 486973055065973], 7⟩,
      ⟨2421, 1700, [2, 3, 4], [208106052205971, 486628419889562], 6⟩,
      ⟨2436, 1705, [2, 3, 4], [208628159920933, 486306554031590], 6⟩,
      ⟨2468, 1713, [2, 3, 4], [210103338945553, 485639380437043], 7⟩,
      ⟨2500, 1722, [2, 3, 4], [211474629259812, 485031970814829], 7⟩,
      ⟨2533, 1730, [2, 3, 4], [213081712959612, 484452131262798], 7⟩,
      ⟨2565, 1738, [2, 3, 4], [214627565302285, 483934905128278], 7⟩,
      ⟨2582, 1742, [2, 3, 4], [215489613176676, 483676591755588], 6⟩,
      ⟨2615, 1750, [2, 3, 4], [217141570875747, 483203222518616], 7⟩,
      ⟨2648, 1758, [2, 3, 4], [218804418884756, 482763117189203], 7⟩,
      ⟨2683, 1766, [2, 3, 4], [220644885919573, 482331136555795], 7⟩,
      ⟨2718, 1774, [2, 3, 4], [222490951854281, 481927795301156], 7⟩,
      ⟨2736, 1778, [2, 3, 4], [223457772261143, 481731076933181], 6⟩,
      ⟨2754, 1782, [2, 3, 4], [224424766245105, 481540331382463], 6⟩,
      ⟨2790, 1790, [2, 3, 4], [226357543448130, 481174755277298], 7⟩,
      ⟨2826, 1797, [2, 3, 4], [228431986988356, 480838296660369], 7⟩,
      ⟨2843, 1801, [2, 3, 4], [229308157449313, 480677492296293], 6⟩,
      ⟨2880, 1808, [2, 3, 4], [231458207216860, 480357137805941], 7⟩,
      ⟨2899, 1812, [2, 3, 4], [232498805360489, 480192969455702], 6⟩,
      ⟨2917, 1816, [2, 3, 4], [233450646345405, 480037568708839], 6⟩,
      ⟨2955, 1823, [2, 3, 4], [235661950298119, 479734185488161], 7⟩,
      ⟨2974, 1827, [2, 3, 4], [236687958974929, 479579695815577], 6⟩,
      ⟨3013, 1834, [2, 3, 4], [238958560478859, 479282947735691], 7⟩,
      ⟨3052, 1841, [2, 3, 4], [241208744506084, 478992206398975], 7⟩,
      ⟨3091, 1848, [2, 3, 4], [243436563722632, 478705883674147], 7⟩,
      ⟨3132, 1855, [2, 3, 4], [245805545758918, 478412661954200], 7⟩,
      ⟨3173, 1862, [2, 3, 4], [248146191497187, 478121683715009], 7⟩,
      ⟨3214, 1869, [2, 3, 4], [250457133552715, 477832032980797], 7⟩,
      ⟨3255, 1876, [2, 3, 4], [252737280366354, 477543028966914], 7⟩,
      ⟨3276, 1880, [2, 3, 4], [253832600205806, 477390238007627], 6⟩,
      ⟨3319, 1886, [2, 3, 4], [256367358679504, 477102723832591], 7⟩,
      ⟨3362, 1893, [2, 3, 4], [258720205852969, 476803017903871], 7⟩,
      ⟨3383, 1897, [2, 3, 4], [259772264032981, 476649936557605], 6⟩,
      ⟨3427, 1903, [2, 3, 4], [262290031896791, 476355026574637], 7⟩,
      ⟨3472, 1910, [2, 3, 4], [264699904926100, 476042858988487], 7⟩,
      ⟨3494, 1914, [2, 3, 4], [265781065349458, 475883820057829], 6⟩,
      ⟨3539, 1920, [2, 3, 4], [268270684589966, 475580875671660], 7⟩,
      ⟨3585, 1927, [2, 3, 4], [270649742552835, 475261336668360], 7⟩,
      ⟨3609, 1931, [2, 3, 4], [271825328875767, 475090929581630], 6⟩,
      ⟨3656, 1937, [2, 3, 4], [274348333914470, 474775170948328], 7⟩,
      ⟨3703, 1944, [2, 3, 4], [276687096971542, 474449290656759], 7⟩,
      ⟨3728, 1948, [2, 3, 4], [277875206983702, 474273375251112], 6⟩,
      ⟨3775, 1954, [2, 3, 4], [280282264247247, 473957378116815], 7⟩,
      ⟨3824, 1961, [2, 3, 4], [282643078423339, 473621509555347], 7⟩,
      ⟨3874, 1968, [2, 3, 4], [285022621367095, 473281193200134], 7⟩,
      ⟨3900, 1972, [2, 3, 4], [286192998504028, 473101520923105], 6⟩,
      ⟨3950, 1978, [2, 3, 4], [288631235700784, 472772597857924], 7⟩,
      ⟨4002, 1985, [2, 3, 4], [291015582496791, 472425756413427], 7⟩,
      ⟨4054, 1992, [2, 3, 4], [293349477226565, 472081484169804], 7⟩,
      ⟨4106, 1999, [2, 3, 4], [295634044755980, 471740154262152], 7⟩,
      ⟨4160, 2006, [2, 3, 4], [297989577930057, 471391546210760], 7⟩,
      ⟨4187, 2010, [2, 3, 4], [299085018932904, 471214282364558], 6⟩,
      ⟨4241, 2017, [2, 3, 4], [301364623843334, 470871632605251], 7⟩,
      ⟨4296, 2024, [2, 3, 4], [303651642601057, 470528270873079], 7⟩,
      ⟨4352, 2031, [2, 3, 4], [305944170761197, 470184763786500], 7⟩,
      ⟨4381, 2035, [2, 3, 4], [307065672625940, 470005598535388], 6⟩,
      ⟨4408, 2039, [2, 3, 4], [308064796823120, 469837607591322], 6⟩,
      ⟨4466, 2046, [2, 3, 4], [310365303183087, 469495354133611], 7⟩,
      ⟨4495, 2050, [2, 3, 4], [311436356117531, 469322007383044], 6⟩,
      ⟨4553, 2057, [2, 3, 4], [313659570394858, 468989120960043], 7⟩,
      ⟨4583, 2061, [2, 3, 4], [314745367547635, 468815979434867], 6⟩,
      ⟨4613, 2065, [2, 3, 4], [315818458875417, 468644559535254], 6⟩,
      ⟨4643, 2069, [2, 3, 4], [316879039600293, 468474878737135], 6⟩,
      ⟨4703, 2076, [2, 3, 4], [319077920740362, 468150305236305], 8⟩,
      ⟨4734, 2080, [2, 3, 4], [320150579675142, 467981831702933], 7⟩,
      ⟨4763, 2084, [2, 3, 4], [321113298497527, 467823485175609], 6⟩,
      ⟨4794, 2088, [2, 3, 4], [322161697939883, 467658745743388], 7⟩,
      ⟨4856, 2092, [2, 3, 4], [324667118352225, 467374893205133], 8⟩]⟩,
  ⟨441, 442, 4896,
    [1329, 1333, 1338, 1341, 1346, 1352, 1356, 1362, 1368, 1375, 1382, 1389, 1397, 1404, 1412, 1420, 1427, 1436, 1444, 1448, 1456, 1465, 1469, 1478, 1486, 1495, 1500, 1508, 1517, 1526, 1535, 1544, 1549, 1554, 1562, 1567, 1576, 1585, 1594, 1599, 1608, 1617, 1626, 1635, 1644, 1653, 1662, 1671, 1676, 1684, 1689, 1697, 1702, 1710, 1715, 1723, 1732, 1740, 1748, 1756, 1761, 1768, 1776, 1780, 1788, 1792, 1800, 1807, 1811, 1815, 1822, 1826, 1833, 1837, 1844, 1851, 1858, 1862, 1869, 1876, 1880, 1886, 1893, 1900, 1907, 1911, 1917, 1924, 1928, 1934, 1941, 1944, 1951, 1958, 1962, 1968, 1975, 1982, 1989, 1996, 2003, 2010, 2017, 2024, 2028, 2035, 2039, 2046, 2050, 2057, 2061, 2065, 2072, 2076, 2080, 2084, 2088, 2095, 2099, 2103],
    [1344, 1362, 1379, 1388, 1406, 1424, 1434, 1453, 1473, 1493, 1513, 1534, 1556, 1578, 1600, 1623, 1645, 1670, 1694, 1706, 1730, 1757, 1770, 1796, 1824, 1852, 1866, 1894, 1924, 1954, 1986, 2018, 2033, 2050, 2083, 2100, 2134, 2169, 2206, 2224, 2261, 2300, 2339, 2379, 2419, 2461, 2504, 2549, 2571, 2617, 2641, 2688, 2713, 2762, 2787, 2839, 2893, 2948, 3004, 3062, 3091, 3151, 3213, 3245, 3309, 3342, 3409, 3479, 3515, 3550, 3624, 3661, 3737, 3777, 3857, 3939, 4024, 4069, 4159, 4250, 4297, 4393, 4493, 4595, 4702, 4758, 4868, 4985, 5044, 5165, 5291, 5353, 5486, 5622, 5694, 5837, 5986, 6141, 6300, 6466, 6636, 6816, 7000, 7189, 7288, 7491, 7594, 7804, 7915, 8141, 8256, 8376, 8617, 8742, 8868, 9000, 9130, 9404, 9543],
    [⟨1344, 1329, [2, 3], [451128586381026], 6⟩,
      ⟨1362, 1333, [2, 3], [360402542987922], 6⟩,
      ⟨1378, 1338, [2, 3], [324623109043985], 6⟩,
      ⟨1387, 1341, [2, 3], [310564909376232], 6⟩,
      ⟨1405, 1346, [2, 3], [287630891306084], 6⟩,
      ⟨1422, 1352, [2, 3], [273363088783136], 6⟩,
      ⟨1431, 1356, [2, 3], [267930814430242], 6⟩,
      ⟨1449, 1362, [2, 3], [256912314691616], 6⟩,
      ⟨1468, 1368, [2, 3], [247375320168093], 6⟩,
      ⟨1486, 1375, [2, 3], [240715134949153], 6⟩,
      ⟨1505, 1382, [2, 3], [234591403758613], 6⟩,
      ⟨1524, 1389, [2, 3], [229403185309775], 6⟩,
      ⟨1544, 1397, [2, 3], [224951087277221], 6⟩,
      ⟨1564, 1404, [2, 3], [220837969603185], 6⟩,
      ⟨1583, 1412, [2, 3], [217789826588388], 6⟩,
      ⟨1603, 1420, [2, 3, 4], [214881334484477, 558787531850952], 6⟩,
      ⟨1623, 1427, [2, 3, 4], [212166896085768, 553705372433319], 6⟩,
      ⟨1644, 1436, [2, 3, 4], [209938804054631, 549382899795284], 6⟩,
      ⟨1665, 1444, [2, 3, 4], [207857092781892, 545033029151849], 6⟩,
      ⟨1675, 1448, [2, 3, 4], [206984198923338, 543137189332038], 6⟩,
      ⟨1695, 1456, [2, 3, 4], [205397157345119, 539537432738700], 6⟩,
      ⟨1718, 1465, [2, 3, 4], [203792959537100, 535634398474129], 7⟩,
      ⟨1729, 1469, [2, 3, 4], [203089298938358, 533792100866252], 6⟩,
      ⟨1751, 1478, [2, 3, 4], [201885665502236, 530556811959102], 6⟩,
      ⟨1774, 1486, [2, 3, 4], [200755461377477, 527087202099474], 7⟩,
      ⟨1796, 1495, [2, 3, 4], [199881451215061, 524298165261381], 7⟩,
      ⟨1808, 1500, [2, 3, 4], [199460489869142, 522872071561336], 6⟩,
      ⟨1830, 1508, [2, 3, 4], [198774598860656, 520166181434038], 6⟩,
      ⟨1854, 1517, [2, 3, 4], [198169698064566, 517472001808246], 7⟩,
      ⟨1878, 1526, [2, 3, 4], [197695514530087, 514971403373261], 7⟩,
      ⟨1903, 1535, [2, 3, 4], [197336628970525, 512500133874497], 7⟩,
      ⟨1927, 1544, [2, 3, 4], [197092351815928, 510349866316000], 7⟩,
      ⟨1939, 1549, [2, 3, 4], [196986116516656, 509395473109774], 6⟩,
      ⟨1952, 1554, [2, 3, 4], [196910632150413, 508344436539765], 6⟩,
      ⟨1977, 1562, [2, 3, 4], [196915426890475, 506248317241718], 7⟩,
      ⟨1989, 1567, [2, 3, 4], [196890821231241, 505425582009167], 6⟩,
      ⟨2015, 1576, [2, 3, 4], [197001642358465, 503548738345521], 7⟩,
      ⟨2040, 1585, [2, 3, 4], [197166624879464, 501908905397999], 7⟩,
      ⟨2067, 1594, [2, 3, 4], [197475221306382, 500208599871471], 7⟩,
      ⟨2080, 1599, [2, 3, 4], [197601571897369, 499489231241822], 6⟩,
      ⟨2107, 1608, [2, 3, 4], [198022427993441, 497977459741669], 7⟩,
      ⟨2135, 1617, [2, 3, 4], [198560833665945, 496512704690542], 7⟩,
      ⟨2162, 1626, [2, 3, 4], [199116206327811, 495230169650933], 7⟩,
      ⟨2190, 1635, [2, 3, 4], [199782992246043, 493986004697631], 7⟩,
      ⟨2217, 1644, [2, 3, 4], [200446512517330, 492892738734988], 7⟩,
      ⟨2246, 1653, [2, 3, 4], [201278888811449, 491782760514544], 7⟩,
      ⟨2274, 1662, [2, 3, 4], [202096640100527, 490806204486068], 7⟩,
      ⟨2304, 1671, [2, 3, 4], [203089545103339, 489823778925569], 7⟩,
      ⟨2319, 1676, [2, 3, 4], [203545681539062, 489375599978205], 6⟩,
      ⟨2348, 1684, [2, 3, 4], [204648508120961, 488523262325197], 7⟩,
      ⟨2364, 1689, [2, 3, 4], [205203617210693, 488093901069866], 6⟩,
      ⟨2394, 1697, [2, 3, 4], [206436956491183, 487316338681653], 7⟩,
      ⟨2410, 1702, [2, 3, 4], [207018251069933, 486937623557134], 6⟩,
      ⟨2440, 1710, [2, 3, 4], [208301252502003, 486254320847864], 7⟩,
      ⟨2456, 1715, [2, 3, 4], [208903276308600, 485918081551183], 6⟩,
      ⟨2487, 1723, [2, 3, 4], [210304863022178, 485293179046189], 7⟩,
      ⟨2520, 1732, [2, 3, 4], [211759216532889, 484683554225716], 7⟩,
      ⟨2553, 1740, [2, 3, 4], [213368823989975, 484121202132819], 7⟩,
      ⟨2586, 1748, [2, 3, 4], [214998412473562, 483604099079790], 7⟩,
      ⟨2619, 1756, [2, 3, 4], [216643533078487, 483126229183080], 7⟩,
      ⟨2636, 1761, [2, 3, 4], [217373445746462, 482889312269974], 6⟩,
      ⟨2670, 1768, [2, 3, 4], [219258551210814, 482455116252007], 7⟩,
      ⟨2705, 1776, [2, 3, 4], [221096613017983, 482035438021049], 7⟩,
      ⟨2722, 1780, [2, 3, 4], [221974861882116, 481840618665967], 6⟩,
      ⟨2757, 1788, [2, 3, 4], [223817913932694, 481459214333990], 7⟩,
      ⟨2775, 1792, [2, 3, 4], [224782158236908, 481272539224299], 6⟩,
      ⟨2811, 1800, [2, 3, 4], [226708764098649, 480914191618462], 7⟩,
      ⟨2847, 1807, [2, 3, 4], [228775874068417, 480584012565308], 7⟩,
      ⟨2866, 1811, [2, 3, 4], [229819767724753, 480412623903025], 6⟩,
      ⟨2884, 1815, [2, 3, 4], [230775712322841, 480251212260410], 6⟩,
      ⟨2922, 1822, [2, 3, 4], [232996616408809, 479936668469486], 7⟩,
      ⟨2940, 1826, [2, 3, 4], [233943848626044, 479783544277926], 6⟩,
      ⟨2978, 1833, [2, 3, 4], [236144312105400, 479484426736930], 7⟩,
      ⟨2997, 1837, [2, 3, 4], [237164916901785, 479331792166475], 6⟩,
      ⟨3036, 1844, [2, 3, 4], [239423436282458, 479038361480036], 7⟩,
      ⟨3075, 1851, [2, 3, 4], [241661085034671, 478750374239317], 7⟩,
      ⟨3115, 1858, [2, 3, 4], [243958852390758, 478461320341457], 7⟩,
      ⟨3135, 1862, [2, 3, 4], [245024894161056, 478311822588169], 6⟩,
      ⟨3176, 1869, [2, 3, 4], [247365545721434, 478021775367368], 7⟩,
      ⟨3217, 1876, [2, 3, 4], [249677017950789, 477733217131173], 7⟩,
      ⟨3238, 1880, [2, 3, 4], [250788868126710, 477580826102313], 6⟩,
      ⟨3279, 1886, [2, 3, 4], [253199477962969, 477304977061114], 7⟩,
      ⟨3322, 1893, [2, 3, 4], [255590250261672, 477007151139310], 7⟩,
      ⟨3365, 1900, [2, 3, 4], [257945077162066, 476708867652296], 7⟩,
      ⟨3409, 1907, [2, 3, 4], [260340213980746, 476404761974474], 7⟩,
      ⟨3431, 1911, [2, 3, 4], [261451895109108, 476246940222125], 6⟩,
      ⟨3475, 1917, [2, 3, 4], [263931052762514, 475952348970991], 7⟩,
      ⟨3521, 1924, [2, 3, 4], [266376793919824, 475635438787059], 7⟩,
      ⟨3543, 1928, [2, 3, 4], [267439539716810, 475476814790628], 6⟩,
      ⟨3589, 1934, [2, 3, 4], [269961594808061, 475168934769749], 7⟩,
      ⟨3636, 1941, [2, 3, 4], [272371547342117, 474844746734742], 7⟩,
      ⟨3659, 1944, [2, 3, 4], [273593277660128, 474690126496425], 6⟩,
      ⟨3707, 1951, [2, 3, 4], [276005908478672, 474359967563790], 7⟩,
      ⟨3755, 1958, [2, 3, 4], [278372164759013, 474029886890058], 7⟩,
      ⟨3780, 1962, [2, 3, 4], [279538482446112, 473854800254133], 6⟩,
      ⟨3828, 1968, [2, 3, 4], [281970056569137, 473534788228341], 7⟩,
      ⟨3878, 1975, [2, 3, 4], [284353225668185, 473195376545948], 7⟩,
      ⟨3929, 1982, [2, 3, 4], [286752742887999, 472851850464699], 7⟩,
      ⟨3980, 1989, [2, 3, 4], [289102608381642, 472510128721524], 7⟩,
      ⟨4032, 1996, [2, 3, 4], [291466242546288, 472165178938718], 7⟩,
      ⟨4084, 2003, [2, 3, 4], [293780063596041, 471822878816256], 7⟩,
      ⟨4137, 2010, [2, 3, 4], [296105380338934, 471478276677823], 7⟩,
      ⟨4191, 2017, [2, 3, 4], [298440053512602, 471131906831988], 7⟩,
      ⟨4245, 2024, [2, 3, 4], [300724055574910, 470789494010988], 7⟩,
      ⟨4273, 2028, [2, 3, 4], [301842941428287, 470610363404851], 6⟩,
      ⟨4329, 2035, [2, 3, 4], [304165612208233, 470264473469152], 7⟩,
      ⟨4357, 2039, [2, 3, 4], [305246497793463, 470088999942343], 6⟩,
      ⟨4412, 2046, [2, 3, 4], [307438062170288, 469755676358997], 7⟩,
      ⟨4441, 2050, [2, 3, 4], [308537271843369, 469579264075279], 6⟩,
      ⟨4499, 2057, [2, 3, 4], [310816798248804, 469239866260551], 7⟩,
      ⟨4528, 2061, [2, 3, 4], [311878038896494, 469067967165520], 6⟩,
      ⟨4558, 2065, [2, 3, 4], [312979378275982, 468893015155904], 6⟩,
      ⟨4617, 2072, [2, 3, 4], [315208636171588, 468561864850557], 7⟩,
      ⟨4647, 2076, [2, 3, 4], [316271709269331, 468392012047004], 6⟩,
      ⟨4677, 2080, [2, 3, 4], [317322458489532, 468223897628693], 6⟩,
      ⟨4707, 2084, [2, 3, 4], [318361072943356, 468057535962897], 6⟩,
      ⟨4737, 2088, [2, 3, 4], [319387739018672, 467892939627657], 6⟩,
      ⟨4799, 2095, [2, 3, 4], [321614874193196, 467570645430400], 8⟩,
      ⟨4830, 2099, [2, 3, 4], [322652986752675, 467407650970115], 6⟩,
      ⟨4884, 2103, [2, 3, 4], [324761119576425, 467157808884266], 7⟩]⟩,
  ⟨443, 445, 4920,
    [1337, 1344, 1349, 1355, 1361, 1367, 1373, 1380, 1387, 1394, 1401, 1405, 1413, 1420, 1424, 1432, 1440, 1448, 1457, 1465, 1474, 1482, 1491, 1496, 1504, 1513, 1522, 1531, 1540, 1549, 1558, 1567, 1572, 1581, 1590, 1599, 1604, 1613, 1622, 1627, 1636, 1641, 1646, 1654, 1659, 1668, 1677, 1686, 1691, 1699, 1708, 1717, 1725, 1730, 1738, 1747, 1755, 1759, 1768, 1776, 1784, 1792, 1800, 1807, 1815, 1819, 1826, 1830, 1834, 1838, 1845, 1852, 1856, 1863, 1870, 1874, 1881, 1888, 1895, 1902, 1906, 1912, 1919, 1926, 1933, 1936, 1943, 1950, 1954, 1960, 1967, 1974, 1981, 1988, 1992, 1998, 2002, 2006, 2012, 2016, 2023, 2030, 2037, 2041, 2048, 2052, 2059, 2063, 2067, 2074, 2078, 2082, 2086, 2093, 2097, 2101, 2105, 2109, 2113, 2117],
    [1351, 1377, 1395, 1413, 1431, 1451, 1471, 1491, 1511, 1532, 1552, 1563, 1585, 1608, 1619, 1642, 1666, 1690, 1715, 1740, 1766, 1792, 1819, 1833, 1861, 1889, 1919, 1949, 1980, 2012, 2044, 2076, 2093, 2127, 2162, 2197, 2216, 2253, 2290, 2309, 2348, 2368, 2389, 2429, 2451, 2493, 2537, 2582, 2604, 2650, 2698, 2748, 2797, 2824, 2876, 2930, 2985, 3013, 3071, 3130, 3191, 3253, 3318, 3384, 3453, 3487, 3558, 3595, 3632, 3669, 3747, 3826, 3867, 3950, 4035, 4078, 4167, 4260, 4355, 4454, 4505, 4607, 4713, 4824, 4937, 4995, 5114, 5238, 5302, 5430, 5566, 5702, 5847, 5995, 6073, 6229, 6310, 6392, 6559, 6647, 6823, 7006, 7197, 7296, 7498, 7600, 7813, 7923, 8034, 8265, 8381, 8502, 8625, 8875, 9007, 9140, 9275, 9412, 9551],
    [⟨1351, 1337, [2, 3], [462211889259725], 6⟩,
      ⟨1377, 1344, [2, 3], [345399679560536], 7⟩,
      ⟨1394, 1349, [2, 3], [312680652236196], 6⟩,
      ⟨1412, 1355, [2, 3], [290597831789418], 6⟩,
      ⟨1429, 1361, [2, 3], [275631846707067], 6⟩,
      ⟨1448, 1367, [2, 3], [262045129102742], 6⟩,
      ⟨1467, 1373, [2, 3], [251447385551999], 6⟩,
      ⟨1485, 1380, [2, 3], [244120085727702], 6⟩,
      ⟨1504, 1387, [2, 3], [237428528868914], 6⟩,
      ⟨1523, 1394, [2, 3], [231790831837515], 6⟩,
      ⟨1541, 1401, [2, 3], [227353519173604], 6⟩,
      ⟨1551, 1405, [2, 3], [225180310607640], 6⟩,
      ⟨1571, 1413, [2, 3], [221283669093394], 6⟩,
      ⟨1591, 1420, [2, 3], [217665549778451], 6⟩,
      ⟨1601, 1424, [2, 3], [216158571306122], 6⟩,
      ⟨1621, 1432, [2, 3, 4], [213430686343554, 556442413726879], 6⟩,
      ⟨1642, 1440, [2, 3, 4], [210864462687396, 551552463124273], 6⟩,
      ⟨1663, 1448, [2, 3, 4], [208635598667400, 547039077723345], 6⟩,
      ⟨1684, 1457, [2, 3, 4], [206805189454461, 543180518978667], 6⟩,
      ⟨1706, 1465, [2, 3, 4], [204991238345106, 538993733305073], 6⟩,
      ⟨1727, 1474, [2, 3, 4], [203596584188269, 535668158153073], 6⟩,
      ⟨1749, 1482, [2, 3, 4], [202233521286996, 532047337728827], 6⟩,
      ⟨1771, 1491, [2, 3, 4], [201112021861537, 528926412308481], 6⟩,
      ⟨1783, 1496, [2, 3, 4], [200568644188889, 527333018191709], 6⟩,
      ⟨1806, 1504, [2, 3, 4], [199609008893967, 524103349576119], 6⟩,
      ⟨1828, 1513, [2, 3, 4], [198864451404284, 521502271822649], 6⟩,
      ⟨1852, 1522, [2, 3, 4], [198183794288402, 518704618484248], 7⟩,
      ⟨1876, 1531, [2, 3, 4], [197641020585017, 516108828904922], 7⟩,
      ⟨1900, 1540, [2, 3, 4], [197221693768622, 513697621633479], 7⟩,
      ⟨1925, 1549, [2, 3, 4], [196914508576048, 511313062479318], 7⟩,
      ⟨1950, 1558, [2, 3, 4], [196721557493946, 509105082977673], 7⟩,
      ⟨1974, 1567, [2, 3, 4], [196615992985420, 507179895762969], 7⟩,
      ⟨1987, 1572, [2, 3, 4], [196586678081235, 506206062670489], 6⟩,
      ⟨2012, 1581, [2, 3, 4], [196625440546592, 504367375502821], 7⟩,
      ⟨2038, 1590, [2, 3, 4], [196773601432522, 502559826464307], 7⟩,
      ⟨2064, 1599, [2, 3, 4], [197004161553930, 500887794553617], 7⟩,
      ⟨2078, 1604, [2, 3, 4], [197148254949451, 500051828031144], 6⟩,
      ⟨2105, 1613, [2, 3, 4], [197531164865791, 498484849050652], 7⟩,
      ⟨2131, 1622, [2, 3, 4], [197939886648764, 497112421337027], 7⟩,
      ⟨2144, 1627, [2, 3, 4], [198122735287693, 496494509387179], 6⟩,
      ⟨2172, 1636, [2, 3, 4], [198715995744638, 495134575483486], 7⟩,
      ⟨2186, 1641, [2, 3, 4], [198989763879427, 494521705435883], 6⟩,
      ⟨2200, 1646, [2, 3, 4], [199276246034927, 493931598635363], 6⟩,
      ⟨2228, 1654, [2, 3, 4], [200085036602454, 492730370922172], 7⟩,
      ⟨2243, 1659, [2, 3, 4], [200469640241641, 492157079535056], 6⟩,
      ⟨2271, 1668, [2, 3, 4], [201256960376470, 491137013956685], 7⟩,
      ⟨2300, 1677, [2, 3, 4], [202152480379699, 490152153542286], 7⟩,
      ⟨2330, 1686, [2, 3, 4], [203158864851121, 489207144208989], 7⟩,
      ⟨2344, 1691, [2, 3, 4], [203551092236832, 488811065545351], 6⟩,
      ⟨2374, 1699, [2, 3, 4], [204733191296568, 487954667313754], 7⟩,
      ⟨2405, 1708, [2, 3, 4], [205908299078835, 487157455229533], 7⟩,
      ⟨2436, 1717, [2, 3, 4], [207116907561725, 486424781326716], 7⟩,
      ⟨2467, 1725, [2, 3, 4], [208481171419720, 485741622233705], 7⟩,
      ⟨2484, 1730, [2, 3, 4], [209163340784181, 485395327621855], 6⟩,
      ⟨2515, 1738, [2, 3, 4], [210569326943895, 484795371215878], 7⟩,
      ⟨2548, 1747, [2, 3, 4], [212026238547898, 484208618349963], 7⟩,
      ⟨2580, 1755, [2, 3, 4], [213554763664401, 483682649989154], 7⟩,
      ⟨2597, 1759, [2, 3, 4], [214407604296199, 483420031393352], 6⟩,
      ⟨2631, 1768, [2, 3, 4], [215988835522154, 482922529155995], 7⟩,
      ⟨2664, 1776, [2, 3, 4], [217635626816557, 482476146038601], 7⟩,
      ⟨2699, 1784, [2, 3, 4], [219459461035578, 482038449169433], 7⟩,
      ⟨2733, 1792, [2, 3, 4], [221205549510618, 481640016647385], 7⟩,
      ⟨2769, 1800, [2, 3, 4], [223124259527120, 481247919107970], 7⟩,
      ⟨2805, 1807, [2, 3, 4], [225186839916296, 480888704341434], 7⟩,
      ⟨2841, 1815, [2, 3, 4], [227103795365338, 480539567413774], 7⟩,
      ⟨2859, 1819, [2, 3, 4], [228060210659820, 480371134878019], 6⟩,
      ⟨2896, 1826, [2, 3, 4], [230197492980835, 480049717838664], 7⟩,
      ⟨2915, 1830, [2, 3, 4], [231232657560889, 479885391679929], 6⟩,
      ⟨2934, 1834, [2, 3, 4], [232264837600459, 479724081888201], 6⟩,
      ⟨2952, 1838, [2, 3, 4], [233208983571386, 479571270008934], 6⟩,
      ⟨2991, 1845, [2, 3, 4], [235486401954698, 479267326502293], 7⟩,
      ⟨3030, 1852, [2, 3, 4], [237746828793221, 478971849153095], 7⟩,
      ⟨3049, 1856, [2, 3, 4], [238754991774246, 478823116987805], 6⟩,
      ⟨3089, 1863, [2, 3, 4], [241069029584568, 478531447919178], 7⟩,
      ⟨3129, 1870, [2, 3, 4], [243359641650564, 478244040090574], 7⟩,
      ⟨3149, 1874, [2, 3, 4], [244422699648200, 478095427492149], 6⟩,
      ⟨3189, 1881, [2, 3, 4], [246675173132623, 477812108599528], 7⟩,
      ⟨3231, 1888, [2, 3, 4], [249061812452058, 477520430912118], 7⟩,
      ⟨3273, 1895, [2, 3, 4], [251416964790953, 477229536424362], 7⟩,
      ⟨3316, 1902, [2, 3, 4], [253818510714291, 476933832929001], 7⟩,
      ⟨3337, 1906, [2, 3, 4], [254895048780337, 476782689333383], 6⟩,
      ⟨3380, 1912, [2, 3, 4], [257387545130568, 476497751982843], 7⟩,
      ⟨3424, 1919, [2, 3, 4], [259776748861903, 476195594573150], 7⟩,
      ⟨3469, 1926, [2, 3, 4], [262203084527031, 475887377243275], 7⟩,
      ⟨3513, 1933, [2, 3, 4], [264514311070995, 475583429852986], 7⟩,
      ⟨3536, 1936, [2, 3, 4], [265799542550162, 475431076881294], 6⟩,
      ⟨3582, 1943, [2, 3, 4], [268197119167151, 475115199981069], 7⟩,
      ⟨3628, 1950, [2, 3, 4], [270551986950981, 474798605383705], 7⟩,
      ⟨3652, 1954, [2, 3, 4], [271715771544178, 474629794346280], 6⟩,
      ⟨3699, 1960, [2, 3, 4], [274213579645058, 474316874825320], 7⟩,
      ⟨3748, 1967, [2, 3, 4], [276667473895308, 473983092440544], 7⟩,
      ⟨3795, 1974, [2, 3, 4], [278937666027563, 473660412123558], 7⟩,
      ⟨3845, 1981, [2, 3, 4], [281365392070165, 473321848298832], 7⟩,
      ⟨3895, 1988, [2, 3, 4], [283744332895520, 472984179575089], 7⟩,
      ⟨3921, 1992, [2, 3, 4], [284914905425916, 472805845952631], 6⟩,
      ⟨3971, 1998, [2, 3, 4], [287352448371659, 472479204338465], 7⟩,
      ⟨3997, 2002, [2, 3, 4], [288486084573402, 472302218039038], 6⟩,
      ⟨4023, 2006, [2, 3, 4], [289607694391664, 472125815476039], 6⟩,
      ⟨4075, 2012, [2, 3, 4], [292071960720822, 471792400476162], 7⟩,
      ⟨4102, 2016, [2, 3, 4], [293218223096685, 471612592304071], 6⟩,
      ⟨4155, 2023, [2, 3, 4], [295539588527502, 471269417368614], 7⟩,
      ⟨4208, 2030, [2, 3, 4], [297811583789921, 470929637129736], 7⟩,
      ⟨4263, 2037, [2, 3, 4], [300151133061866, 470583266297341], 7⟩,
      ⟨4291, 2041, [2, 3, 4], [301268592898487, 470404791554200], 6⟩,
      ⟨4347, 2048, [2, 3, 4], [303588117792351, 470060067000636], 7⟩,
      ⟨4375, 2052, [2, 3, 4], [304667818043510, 469885183799247], 6⟩,
      ⟨4432, 2059, [2, 3, 4], [306966117785847, 469543139859401], 7⟩,
      ⟨4461, 2063, [2, 3, 4], [308063202817743, 469367369820395], 6⟩,
      ⟨4489, 2067, [2, 3, 4], [309094152561657, 469197808074917], 6⟩,
      ⟨4548, 2074, [2, 3, 4], [311397576942218, 468857802299653], 7⟩,
      ⟨4577, 2078, [2, 3, 4], [312444956343527, 468688006963532], 6⟩,
      ⟨4607, 2082, [2, 3, 4], [313532067457214, 468515227456506], 6⟩,
      ⟨4637, 2086, [2, 3, 4], [314606545776795, 468344129160330], 6⟩,
      ⟨4697, 2093, [2, 3, 4], [316832844706450, 468016312765639], 8⟩,
      ⟨4728, 2097, [2, 3, 4], [317919483882292, 467846174062422], 6⟩,
      ⟨4759, 2101, [2, 3, 4], [318993278298747, 467677920285695], 6⟩,
      ⟨4789, 2105, [2, 3, 4], [320005868100655, 467515677301609], 6⟩,
      ⟨4820, 2109, [2, 3, 4], [321055055910182, 467351159500289], 6⟩,
      ⟨4851, 2113, [2, 3, 4], [322091989260293, 467188560270879], 6⟩,
      ⟨4915, 2117, [2, 3, 4], [324663488854923, 466900902592601], 8⟩]⟩,
  ⟨446, 448, 4957,
    [1349, 1354, 1359, 1364, 1370, 1377, 1383, 1390, 1394, 1400, 1408, 1415, 1419, 1427, 1434, 1439, 1447, 1455, 1463, 1472, 1480, 1485, 1493, 1502, 1506, 1515, 1524, 1533, 1542, 1551, 1560, 1565, 1574, 1579, 1588, 1597, 1602, 1611, 1620, 1625, 1630, 1639, 1648, 1657, 1662, 1671, 1680, 1689, 1698, 1707, 1716, 1721, 1729, 1734, 1742, 1747, 1755, 1764, 1772, 1780, 1785, 1793, 1801, 1805, 1813, 1820, 1824, 1832, 1836, 1843, 1851, 1858, 1862, 1869, 1873, 1880, 1887, 1891, 1898, 1905, 1912, 1919, 1926, 1933, 1937, 1943, 1950, 1957, 1961, 1967, 1974, 1981, 1988, 1995, 2002, 2009, 2016, 2023, 2030, 2034, 2041, 2048, 2052, 2059, 2063, 2070, 2074, 2078, 2085, 2089, 2093, 2097, 2104, 2108, 2112, 2116, 2120, 2124, 2128, 2132],
    [1370, 1388, 1406, 1424, 1442, 1462, 1482, 1502, 1512, 1532, 1553, 1575, 1586, 1608, 1631, 1643, 1667, 1691, 1716, 1741, 1767, 1780, 1807, 1834, 1847, 1876, 1904, 1934, 1965, 1995, 2027, 2043, 2075, 2092, 2126, 2160, 2177, 2213, 2250, 2269, 2288, 2325, 2366, 2406, 2427, 2469, 2511, 2555, 2600, 2647, 2695, 2720, 2769, 2794, 2845, 2872, 2926, 2981, 3038, 3096, 3125, 3186, 3248, 3280, 3345, 3411, 3446, 3516, 3552, 3624, 3701, 3779, 3817, 3899, 3940, 4024, 4112, 4157, 4247, 4343, 4439, 4541, 4645, 4751, 4807, 4919, 5036, 5155, 5218, 5344, 5475, 5612, 5752, 5897, 6049, 6204, 6366, 6531, 6707, 6796, 6978, 7167, 7265, 7465, 7566, 7777, 7886, 7996, 8221, 8339, 8459, 8580, 8828, 8958, 9090, 9224, 9359, 9496, 9639],
    [⟨1370, 1349, [2, 3], [401574046316556], 6⟩,
      ⟨1388, 1354, [2, 3], [342023906717305], 6⟩,
      ⟨1405, 1359, [2, 3], [310483749817819], 6⟩,
      ⟨1423, 1364, [2, 3], [287527362286800], 6⟩,
      ⟨1440, 1370, [2, 3], [273241200610128], 6⟩,
      ⟨1459, 1377, [2, 3], [261063631887158], 6⟩,
      ⟨1478, 1383, [2, 3], [250641778863603], 6⟩,
      ⟨1496, 1390, [2, 3], [243421834121499], 6⟩,
      ⟨1505, 1394, [2, 3], [240517044337113], 6⟩,
      ⟨1524, 1400, [2, 3], [233924996483507], 6⟩,
      ⟨1543, 1408, [2, 3], [229166106442032], 6⟩,
      ⟨1563, 1415, [2, 3], [224374175536315], 6⟩,
      ⟨1573, 1419, [2, 3], [222399702828275], 6⟩,
      ⟨1592, 1427, [2, 3], [219115317491657], 6⟩,
      ⟨1613, 1434, [2, 3], [215539824501027], 6⟩,
      ⟨1623, 1439, [2, 3, 4], [214354520376079, 558495110696077], 6⟩,
      ⟨1644, 1447, [2, 3, 4], [211633577004215, 553444839678497], 6⟩,
      ⟨1665, 1455, [2, 3, 4], [209270879358684, 548787676511858], 6⟩,
      ⟨1687, 1463, [2, 3, 4], [207081174817563, 544160577521050], 6⟩,
      ⟨1708, 1472, [2, 3, 4], [205407210170029, 540494739127528], 6⟩,
      ⟨1730, 1480, [2, 3, 4], [203752799167235, 536511103769494], 6⟩,
      ⟨1741, 1485, [2, 3, 4], [203083941094380, 534902540508071], 6⟩,
      ⟨1763, 1493, [2, 3, 4], [201756712995341, 531334758833106], 6⟩,
      ⟨1786, 1502, [2, 3, 4], [200602586187088, 528028101412238], 6⟩,
      ⟨1796, 1506, [2, 3, 4], [200158441516006, 526684197320476], 6⟩,
      ⟨1820, 1515, [2, 3, 4], [199200902170710, 523499935236920], 7⟩,
      ⟨1842, 1524, [2, 3, 4], [198476000504102, 520932395231265], 6⟩,
      ⟨1866, 1533, [2, 3, 4], [197814749010155, 518169701414083], 7⟩,
      ⟨1891, 1542, [2, 3, 4], [197274699539024, 515441341500844], 7⟩,
      ⟨1914, 1551, [2, 3, 4], [196883188582234, 513222076165471], 7⟩,
      ⟨1939, 1560, [2, 3, 4], [196588528708480, 510864343319911], 7⟩,
      ⟨1952, 1565, [2, 3, 4], [196468709606989, 509750233590539], 6⟩,
      ⟨1976, 1574, [2, 3, 4], [196324999914099, 507771957677693], 7⟩,
      ⟨1989, 1579, [2, 3, 4], [196276675500470, 506771436125895], 6⟩,
      ⟨2015, 1588, [2, 3, 4], [196300544964700, 504771099765477], 7⟩,
      ⟨2040, 1597, [2, 3, 4], [196391041121036, 503024437904267], 7⟩,
      ⟨2052, 1602, [2, 3, 4], [196417907050436, 502293418571090], 6⟩,
      ⟨2079, 1611, [2, 3, 4], [196681028815181, 500537483176074], 7⟩,
      ⟨2106, 1620, [2, 3, 4], [197027430519263, 498919454744139], 7⟩,
      ⟨2119, 1625, [2, 3, 4], [197168886490268, 498233709995358], 6⟩,
      ⟨2133, 1630, [2, 3, 4], [197367211634960, 497494840500260], 6⟩,
      ⟨2159, 1639, [2, 3, 4], [197803053633746, 496179461512134], 7⟩,
      ⟨2188, 1648, [2, 3, 4], [198447128730223, 494765962720617], 7⟩,
      ⟨2216, 1657, [2, 3, 4], [199105385315986, 493529007672930], 7⟩,
      ⟨2230, 1662, [2, 3, 4], [199406673789738, 492969739081086], 6⟩,
      ⟨2259, 1671, [2, 3, 4], [200203944751680, 491821812408587], 7⟩,
      ⟨2287, 1680, [2, 3, 4], [200991007731896, 490812455152103], 7⟩,
      ⟨2317, 1689, [2, 3, 4], [201951086466769, 489796498308337], 7⟩,
      ⟨2346, 1698, [2, 3, 4], [202889746611127, 488901822033741], 7⟩,
      ⟨2377, 1707, [2, 3, 4], [204006035599147, 488008696842244], 7⟩,
      ⟨2408, 1716, [2, 3, 4], [205162782685829, 487190462194210], 7⟩,
      ⟨2424, 1721, [2, 3, 4], [205730860053241, 486799695282971], 6⟩,
      ⟨2455, 1729, [2, 3, 4], [207061886210631, 486068049288361], 7⟩,
      ⟨2470, 1734, [2, 3, 4], [207576697715882, 485746981109947], 6⟩,
      ⟨2502, 1742, [2, 3, 4], [209029963901354, 485080246385418], 7⟩,
      ⟨2518, 1747, [2, 3, 4], [209638859955278, 484773274986023], 6⟩,
      ⟨2551, 1755, [2, 3, 4], [211211304512610, 484168436275805], 7⟩,
      ⟨2584, 1764, [2, 3, 4], [212674879734224, 483614235843448], 7⟩,
      ⟨2617, 1772, [2, 3, 4], [214289415313973, 483102500970999], 7⟩,
      ⟨2651, 1780, [2, 3, 4], [216002215297357, 482616648294640], 7⟩,
      ⟨2668, 1785, [2, 3, 4], [216726189617488, 482382799590855], 6⟩,
      ⟨2702, 1793, [2, 3, 4], [218455437886720, 481947808937033], 7⟩,
      ⟨2737, 1801, [2, 3, 4], [220276156350402, 481532019797494], 7⟩,
      ⟨2755, 1805, [2, 3, 4], [221230636011185, 481329758509875], 6⟩,
      ⟨2790, 1813, [2, 3, 4], [223057111429281, 480952813035882], 7⟩,
      ⟨2826, 1820, [2, 3, 4], [225110675918846, 480598772364940], 7⟩,
      ⟨2845, 1824, [2, 3, 4], [226150287173875, 480417066664368], 6⟩,
      ⟨2881, 1832, [2, 3, 4], [228055848195281, 480081014478846], 7⟩,
      ⟨2900, 1836, [2, 3, 4], [229090703561865, 479911882174858], 6⟩,
      ⟨2937, 1843, [2, 3, 4], [231213058616715, 479601578224621], 7⟩,
      ⟨2976, 1851, [2, 3, 4], [233348214095474, 479279603846985], 7⟩,
      ⟨3015, 1858, [2, 3, 4], [235613363664727, 478979477790952], 7⟩,
      ⟨3033, 1862, [2, 3, 4], [236541386697748, 478834464646313], 6⟩,
      ⟨3073, 1869, [2, 3, 4], [238863701121592, 478540048357530], 7⟩,
      ⟨3093, 1873, [2, 3, 4], [239944273067091, 478388923103428], 6⟩,
      ⟨3132, 1880, [2, 3, 4], [242151265971889, 478107171503545], 7⟩,
      ⟨3173, 1887, [2, 3, 4], [244498660755660, 477818745340432], 7⟩,
      ⟨3194, 1891, [2, 3, 4], [245630491927638, 477666981520683], 6⟩,
      ⟨3235, 1898, [2, 3, 4], [247936325106249, 477381707118557], 7⟩,
      ⟨3277, 1905, [2, 3, 4], [250292732945008, 477092499622212], 7⟩,
      ⟨3319, 1912, [2, 3, 4], [252617287339331, 476803628619816], 7⟩,
      ⟨3363, 1919, [2, 3, 4], [255065061639486, 476504635071080], 7⟩,
      ⟨3406, 1926, [2, 3, 4], [257398744207678, 476210068524688], 7⟩,
      ⟨3450, 1933, [2, 3, 4], [259772739100367, 475909679405154], 7⟩,
      ⟨3472, 1937, [2, 3, 4], [260874953837276, 475753776667278], 6⟩,
      ⟨3517, 1943, [2, 3, 4], [263407053930181, 475457471537715], 7⟩,
      ⟨3563, 1950, [2, 3, 4], [265831210761959, 475144219558878], 7⟩,
      ⟨3609, 1957, [2, 3, 4], [268212970837088, 474830053414356], 7⟩,
      ⟨3633, 1961, [2, 3, 4], [269390845447759, 474662384304221], 6⟩,
      ⟨3680, 1967, [2, 3, 4], [271916512448566, 474351677291337], 7⟩,
      ⟨3727, 1974, [2, 3, 4], [274260216305964, 474030641498493], 7⟩,
      ⟨3776, 1981, [2, 3, 4], [276697499997415, 473698661529348], 7⟩,
      ⟨3825, 1988, [2, 3, 4], [279087408070979, 473366861747921], 7⟩,
      ⟨3875, 1995, [2, 3, 4], [281496899815024, 473030162595439], 7⟩,
      ⟨3926, 2002, [2, 3, 4], [283923361808059, 472688950477112], 7⟩,
      ⟨3977, 2009, [2, 3, 4], [286300249141307, 472349097932654], 7⟩,
      ⟨4029, 2016, [2, 3, 4], [288691400713295, 472005599783746], 7⟩,
      ⟨4081, 2023, [2, 3, 4], [291032690735844, 471664317878296], 7⟩,
      ⟨4135, 2030, [2, 3, 4], [293446523335636, 471314991525491], 7⟩,
      ⟨4161, 2034, [2, 3, 4], [294510652651702, 471142480927907], 6⟩,
      ⟨4215, 2041, [2, 3, 4], [296848550076200, 470798020069677], 7⟩,
      ⟨4270, 2048, [2, 3, 4], [299194128334834, 470452120868561], 7⟩,
      ⟨4298, 2052, [2, 3, 4], [300314816082234, 470273864911180], 6⟩,
      ⟨4354, 2059, [2, 3, 4], [302640562480560, 469929395777188], 7⟩,
      ⟨4382, 2063, [2, 3, 4], [303723533968393, 469754631396048], 6⟩,
      ⟨4439, 2070, [2, 3, 4], [306028219542752, 469412632929110], 7⟩,
      ⟨4467, 2074, [2, 3, 4], [307074491373857, 469241707613882], 6⟩,
      ⟨4496, 2078, [2, 3, 4], [308162937443303, 469067312905478], 6⟩,
      ⟨4554, 2085, [2, 3, 4], [310420338728492, 468731735542176], 7⟩,
      ⟨4584, 2089, [2, 3, 4], [311523758001580, 468557176045538], 6⟩,
      ⟨4614, 2093, [2, 3, 4], [312614350966523, 468384248686498], 6⟩,
      ⟨4644, 2097, [2, 3, 4], [313692310745318, 468212975271690], 6⟩,
      ⟨4704, 2104, [2, 3, 4], [315925342615187, 467884619341364], 8⟩,
      ⟨4734, 2108, [2, 3, 4], [316965916151781, 467718482212154], 6⟩,
      ⟨4765, 2112, [2, 3, 4], [318043762514145, 467549857319145], 6⟩,
      ⟨4796, 2116, [2, 3, 4], [319108953531980, 467383105841305], 6⟩,
      ⟨4827, 2120, [2, 3, 4], [320161687345838, 467218240306531], 6⟩,
      ⟨4858, 2124, [2, 3, 4], [321202159089099, 467055271397575], 6⟩,
      ⟨4890, 2128, [2, 3, 4], [322277792637861, 466890283653303], 7⟩,
      ⟨4950, 2132, [2, 3, 4], [324642851930221, 466620782114729], 7⟩]⟩]

theorem cellsOK05 : cellsOK 438 cells05 448 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells06.lean <==
import KtMinor45.MiddleDefs

/-! Cells 24 to 27 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `449 ≤ t ≤ 462`. -/
def cells06 : List Cell := [
  ⟨449, 452, 4993,
    [1360, 1365, 1370, 1376, 1382, 1385, 1391, 1398, 1405, 1412, 1419, 1427, 1435, 1442, 1450, 1459, 1467, 1475, 1484, 1492, 1501, 1510, 1515, 1523, 1528, 1537, 1546, 1555, 1564, 1569, 1578, 1583, 1592, 1597, 1606, 1615, 1620, 1625, 1634, 1639, 1648, 1653, 1662, 1671, 1676, 1685, 1690, 1699, 1708, 1713, 1722, 1727, 1735, 1744, 1753, 1758, 1766, 1770, 1775, 1783, 1792, 1800, 1808, 1816, 1824, 1832, 1840, 1848, 1856, 1863, 1867, 1871, 1878, 1882, 1889, 1893, 1900, 1907, 1911, 1918, 1925, 1932, 1939, 1946, 1953, 1960, 1967, 1974, 1981, 1988, 1995, 2002, 2009, 2016, 2023, 2030, 2037, 2044, 2048, 2055, 2062, 2066, 2073, 2077, 2081, 2088, 2092, 2096, 2103, 2107, 2111, 2115, 2119, 2123, 2127, 2134, 2138, 2142, 2146, 2150],
    [1380, 1398, 1416, 1434, 1453, 1462, 1482, 1502, 1523, 1543, 1564, 1586, 1609, 1631, 1654, 1679, 1703, 1728, 1753, 1779, 1806, 1833, 1847, 1875, 1889, 1918, 1947, 1977, 2008, 2024, 2056, 2072, 2104, 2122, 2156, 2190, 2209, 2226, 2264, 2282, 2321, 2340, 2381, 2421, 2442, 2484, 2506, 2550, 2595, 2617, 2664, 2688, 2736, 2786, 2837, 2864, 2918, 2944, 2972, 3029, 3087, 3147, 3208, 3270, 3335, 3403, 3472, 3542, 3615, 3689, 3728, 3766, 3845, 3886, 3971, 4013, 4100, 4189, 4235, 4328, 4425, 4526, 4627, 4735, 4845, 4960, 5077, 5199, 5323, 5453, 5588, 5726, 5870, 6020, 6173, 6333, 6499, 6669, 6757, 6936, 7123, 7220, 7417, 7517, 7622, 7832, 7945, 8055, 8284, 8402, 8522, 8643, 8766, 8894, 9024, 9289, 9424, 9565, 9708],
    [⟨1380, 1360, [2, 3], [408293322104166], 6⟩,
      ⟨1398, 1365, [2, 3], [345332490225907], 6⟩,
      ⟨1415, 1370, [2, 3], [312589314569270], 6⟩,
      ⟨1433, 1376, [2, 3], [290482925898300], 6⟩,
      ⟨1451, 1382, [2, 3], [274315985218867], 6⟩,
      ⟨1459, 1385, [2, 3], [268762250240446], 5⟩,
      ⟨1478, 1391, [2, 3], [256673256351603], 6⟩,
      ⟨1497, 1398, [2, 3], [247754174965857], 6⟩,
      ⟨1517, 1405, [2, 3], [239856399035779], 6⟩,
      ⟨1535, 1412, [2, 3], [234250271294412], 6⟩,
      ⟨1554, 1419, [2, 3], [229031699873978], 6⟩,
      ⟨1574, 1427, [2, 3], [224550191027784], 6⟩,
      ⟨1595, 1435, [2, 3], [220390572058352], 6⟩,
      ⟨1614, 1442, [2, 3], [217080795560300], 6⟩,
      ⟨1635, 1450, [2, 3, 4], [213962850132828, 558154920851245], 6⟩,
      ⟨1657, 1459, [2, 3, 4], [211243996563378, 553138863296337], 6⟩,
      ⟨1677, 1467, [2, 3, 4], [209053556763714, 548852550385322], 6⟩,
      ⟨1699, 1475, [2, 3, 4], [206850999716500, 544219761453136], 6⟩,
      ⟨1720, 1484, [2, 3, 4], [205166828908086, 540548568623145], 6⟩,
      ⟨1742, 1492, [2, 3, 4], [203499886294305, 536558178996751], 6⟩,
      ⟨1765, 1501, [2, 3, 4], [202047747239126, 532868674673817], 6⟩,
      ⟨1787, 1510, [2, 3, 4], [200869502730530, 529685102499192], 6⟩,
      ⟨1799, 1515, [2, 3, 4], [200297553168837, 528059641589843], 6⟩,
      ⟨1822, 1523, [2, 3, 4], [199278170455880, 524764033750821], 6⟩,
      ⟨1833, 1528, [2, 3, 4], [198876933852362, 523518557911372], 6⟩,
      ⟨1856, 1537, [2, 3, 4], [198106840853174, 520751074113756], 7⟩,
      ⟨1880, 1546, [2, 3, 4], [197442512482304, 517992993951083], 6⟩,
      ⟨1903, 1555, [2, 3, 4], [196927301847940, 515596460707534], 7⟩,
      ⟨1928, 1564, [2, 3, 4], [196502580116139, 513051042718086], 7⟩,
      ⟨1940, 1569, [2, 3, 4], [196325819603535, 511996027177542], 6⟩,
      ⟨1965, 1578, [2, 3, 4], [196074745196954, 509716382344089], 7⟩,
      ⟨1977, 1583, [2, 3, 4], [195966676117797, 508769124377156], 6⟩,
      ⟨2002, 1592, [2, 3, 4], [195864347441575, 506723161109171], 7⟩,
      ⟨2015, 1597, [2, 3, 4], [195832221522815, 505753938115074], 6⟩,
      ⟨2041, 1606, [2, 3, 4], [195887012688959, 503815588287290], 7⟩,
      ⟨2066, 1615, [2, 3, 4], [196002789937151, 502121630766557], 7⟩,
      ⟨2080, 1620, [2, 3, 4], [196101776949310, 501221571980564], 6⟩,
      ⟨2093, 1625, [2, 3, 4], [196188345767750, 500447964987521], 6⟩,
      ⟨2120, 1634, [2, 3, 4], [196519832172288, 498818855818835], 7⟩,
      ⟨2133, 1639, [2, 3, 4], [196655380264584, 498128531387214], 6⟩,
      ⟨2161, 1648, [2, 3, 4], [197137063628884, 496603874971982], 7⟩,
      ⟨2175, 1653, [2, 3, 4], [197363128434488, 495919039840238], 6⟩,
      ⟨2204, 1662, [2, 3, 4], [197999699837366, 494507698119510], 7⟩,
      ⟨2231, 1671, [2, 3, 4], [198596065594773, 493330047153821], 7⟩,
      ⟨2246, 1676, [2, 3, 4], [198948868485546, 492713617321184], 6⟩,
      ⟨2275, 1685, [2, 3, 4], [199737977165818, 491566492080887], 7⟩,
      ⟨2290, 1690, [2, 3, 4], [200131623766865, 491022650317921], 6⟩,
      ⟨2319, 1699, [2, 3, 4], [200997040927926, 490011034209530], 7⟩,
      ⟨2349, 1708, [2, 3, 4], [201973017279190, 489040120631639], 7⟩,
      ⟨2363, 1713, [2, 3, 4], [202354181542721, 488634187826716], 6⟩,
      ⟨2394, 1722, [2, 3, 4], [203459718584626, 487740092668334], 7⟩,
      ⟨2410, 1727, [2, 3, 4], [204005056613081, 487314813061359], 6⟩,
      ⟨2440, 1735, [2, 3, 4], [205215883496905, 486543770845534], 7⟩,
      ⟨2472, 1744, [2, 3, 4], [206488237959439, 485796663318563], 7⟩,
      ⟨2504, 1753, [2, 3, 4], [207791932763374, 485110953660661], 7⟩,
      ⟨2520, 1758, [2, 3, 4], [208390798936031, 484792022823345], 6⟩,
      ⟨2553, 1766, [2, 3, 4], [209938853364166, 484161369297633], 7⟩,
      ⟨2569, 1770, [2, 3, 4], [210683698860584, 483875836702543], 6⟩,
      ⟨2586, 1775, [2, 3, 4], [211382811601277, 483585956085920], 6⟩,
      ⟨2620, 1783, [2, 3, 4], [213058729419405, 483039459069712], 7⟩,
      ⟨2654, 1792, [2, 3, 4], [214619346743728, 482534540119097], 7⟩,
      ⟨2688, 1800, [2, 3, 4], [216328179849100, 482069576026884], 7⟩,
      ⟨2723, 1808, [2, 3, 4], [218131241905323, 481627242094286], 7⟩,
      ⟨2758, 1816, [2, 3, 4], [219942583986081, 481215744083790], 7⟩,
      ⟨2794, 1824, [2, 3, 4], [221842454754678, 480821752675327], 7⟩,
      ⟨2831, 1832, [2, 3, 4], [223828153846346, 480443679373833], 7⟩,
      ⟨2868, 1840, [2, 3, 4], [225812302907663, 480086891366102], 7⟩,
      ⟨2905, 1848, [2, 3, 4], [227791614926637, 479747722588450], 7⟩,
      ⟨2943, 1856, [2, 3, 4], [229847352320362, 479416895719026], 7⟩,
      ⟨2980, 1863, [2, 3, 4], [231952194947254, 479116060784466], 7⟩,
      ⟨3000, 1867, [2, 3, 4], [233053970384848, 478955232467087], 6⟩,
      ⟨3019, 1871, [2, 3, 4], [234068203747705, 478802426563395], 6⟩,
      ⟨3058, 1878, [2, 3, 4], [236312228147128, 478509309883360], 7⟩,
      ⟨3078, 1882, [2, 3, 4], [237396929124880, 478356803867655], 6⟩,
      ⟨3119, 1889, [2, 3, 4], [239777547516769, 478063186696384], 7⟩,
      ⟨3139, 1893, [2, 3, 4], [240846010270155, 477914694354871], 6⟩,
      ⟨3179, 1900, [2, 3, 4], [243109552830018, 477632464667224], 7⟩,
      ⟨3220, 1907, [2, 3, 4], [245429059530569, 477347943271376], 7⟩,
      ⟨3241, 1911, [2, 3, 4], [246546929938732, 477197996231760], 6⟩,
      ⟨3283, 1918, [2, 3, 4], [248903924175825, 476910866892351], 7⟩,
      ⟨3326, 1925, [2, 3, 4], [251308701515527, 476619369217574], 7⟩,
      ⟨3369, 1932, [2, 3, 4], [253679783658234, 476327802961884], 7⟩,
      ⟨3412, 1939, [2, 3, 4], [256016365182103, 476035785016631], 7⟩,
      ⟨3457, 1946, [2, 3, 4], [258469888751170, 475732984259636], 7⟩,
      ⟨3502, 1953, [2, 3, 4], [260884033960768, 475429156188610], 7⟩,
      ⟨3548, 1960, [2, 3, 4], [263332466073171, 475119117192252], 7⟩,
      ⟨3594, 1967, [2, 3, 4], [265739025056119, 474808002261037], 7⟩,
      ⟨3641, 1974, [2, 3, 4], [268175571920065, 474490689257879], 7⟩,
      ⟨3687, 1981, [2, 3, 4], [270497504245379, 474177904837621], 7⟩,
      ⟨3735, 1988, [2, 3, 4], [272917433178488, 473853943604041], 7⟩,
      ⟨3784, 1995, [2, 3, 4], [275360619750243, 473524293105664], 7⟩,
      ⟨3833, 2002, [2, 3, 4], [277756783122243, 473194644299343], 7⟩,
      ⟨3883, 2009, [2, 3, 4], [280172903579372, 472859946919924], 7⟩,
      ⟨3934, 2016, [2, 3, 4], [282606350018419, 472520572271431], 7⟩,
      ⟨3985, 2023, [2, 3, 4], [284990475776238, 472182356858503], 7⟩,
      ⟨4036, 2030, [2, 3, 4], [287326177268764, 471845707052861], 7⟩,
      ⟨4089, 2037, [2, 3, 4], [289738198895842, 471500292914315], 7⟩,
      ⟨4142, 2044, [2, 3, 4], [292099371772733, 471157359913135], 7⟩,
      ⟨4169, 2048, [2, 3, 4], [293228457224793, 470980031799823], 6⟩,
      ⟨4223, 2055, [2, 3, 4], [295574657132543, 470636355616801], 7⟩,
      ⟨4277, 2062, [2, 3, 4], [297870715614743, 470296207576140], 7⟩,
      ⟨4305, 2066, [2, 3, 4], [298996469846596, 470118182809897], 6⟩,
      ⟨4361, 2073, [2, 3, 4], [301332059016627, 469773933249065], 7⟩,
      ⟨4389, 2077, [2, 3, 4], [302420120747420, 469599261130632], 6⟩,
      ⟨4418, 2081, [2, 3, 4], [303551543636963, 469420822715177], 6⟩,
      ⟨4475, 2088, [2, 3, 4], [305840530905309, 469081379031277], 7⟩,
      ⟨4505, 2092, [2, 3, 4], [306987486460374, 468902146981081], 6⟩,
      ⟨4533, 2096, [2, 3, 4], [308014487424963, 468733907889592], 6⟩,
      ⟨4592, 2103, [2, 3, 4], [310308480240985, 468396300123529], 7⟩,
      ⟨4622, 2107, [2, 3, 4], [311403906607988, 468223154328149], 6⟩,
      ⟨4652, 2111, [2, 3, 4], [312486694318530, 468051626253500], 6⟩,
      ⟨4682, 2115, [2, 3, 4], [313557032444786, 467881737081801], 6⟩,
      ⟨4712, 2119, [2, 3, 4], [314615107681017, 467713505968819], 6⟩,
      ⟨4743, 2123, [2, 3, 4], [315710877606830, 467542636408652], 6⟩,
      ⟨4774, 2127, [2, 3, 4], [316793782441441, 467373590419658], 6⟩,
      ⟨4835, 2134, [2, 3, 4], [318984968276542, 467054421986446], 8⟩,
      ⟨4866, 2138, [2, 3, 4], [320030320094288, 466890940524855], 6⟩,
      ⟨4898, 2142, [2, 3, 4], [321110943506285, 466725374211628], 7⟩,
      ⟨4930, 2146, [2, 3, 4], [322178734151824, 466561839934482], 7⟩,
      ⟨4991, 2150, [2, 3, 4], [324572552370404, 466291018986754], 7⟩]⟩,
  ⟨453, 455, 5041,
    [1370, 1375, 1380, 1383, 1389, 1396, 1402, 1409, 1416, 1423, 1427, 1434, 1442, 1450, 1458, 1466, 1475, 1483, 1492, 1500, 1509, 1513, 1522, 1531, 1536, 1545, 1554, 1563, 1568, 1577, 1582, 1591, 1596, 1605, 1615, 1624, 1629, 1638, 1643, 1652, 1657, 1666, 1671, 1680, 1685, 1694, 1699, 1708, 1713, 1722, 1731, 1740, 1749, 1758, 1767, 1776, 1780, 1789, 1797, 1806, 1814, 1818, 1827, 1835, 1843, 1851, 1855, 1862, 1870, 1878, 1885, 1893, 1900, 1904, 1911, 1918, 1922, 1929, 1933, 1940, 1947, 1954, 1961, 1968, 1975, 1982, 1989, 1996, 2003, 2010, 2017, 2024, 2031, 2035, 2042, 2049, 2056, 2060, 2067, 2071, 2078, 2082, 2089, 2093, 2097, 2104, 2112, 2119, 2123, 2127, 2131, 2135, 2139, 2143, 2147, 2151, 2155, 2159, 2163, 2167],
    [1393, 1411, 1429, 1439, 1457, 1476, 1496, 1517, 1537, 1558, 1568, 1590, 1613, 1636, 1659, 1682, 1707, 1731, 1757, 1782, 1809, 1822, 1849, 1878, 1892, 1921, 1950, 1980, 1996, 2027, 2042, 2075, 2091, 2125, 2159, 2195, 2212, 2250, 2267, 2305, 2324, 2363, 2384, 2424, 2445, 2487, 2509, 2553, 2575, 2621, 2668, 2715, 2765, 2815, 2868, 2921, 2947, 3003, 3060, 3119, 3179, 3208, 3271, 3335, 3402, 3470, 3503, 3575, 3648, 3724, 3801, 3882, 3964, 4007, 4093, 4181, 4226, 4321, 4368, 4465, 4567, 4673, 4779, 4891, 5006, 5126, 5248, 5375, 5508, 5643, 5781, 5928, 6078, 6156, 6314, 6479, 6648, 6735, 6916, 7006, 7197, 7294, 7492, 7596, 7701, 7916, 8140, 8369, 8488, 8612, 8734, 8861, 8990, 9120, 9252, 9390, 9526, 9668, 9812],
    [⟨1393, 1370, [2, 3], [389330936288759], 7⟩,
      ⟨1411, 1375, [2, 3], [335668630127003], 6⟩,
      ⟨1428, 1380, [2, 3], [306278628784891], 6⟩,
      ⟨1438, 1383, [2, 3], [293630356311398], 6⟩,
      ⟨1455, 1389, [2, 3], [277892451583110], 6⟩,
      ⟨1473, 1396, [2, 3], [265628613075639], 6⟩,
      ⟨1492, 1402, [2, 3], [254193020411328], 6⟩,
      ⟨1512, 1409, [2, 3], [245070084559500], 6⟩,
      ⟨1530, 1416, [2, 3], [238670391272908], 6⟩,
      ⟨1550, 1423, [2, 3], [232318367762036], 6⟩,
      ⟨1559, 1427, [2, 3], [230144691715490], 6⟩,
      ⟨1579, 1434, [2, 3], [225144333972172], 6⟩,
      ⟨1599, 1442, [2, 3], [221172021979921], 6⟩,
      ⟨1620, 1450, [2, 3], [217465272385999], 6⟩,
      ⟨1640, 1458, [2, 3, 4], [214487750348300, 559434526906293], 6⟩,
      ⟨1660, 1466, [2, 3, 4], [211877694169523, 554695957327077], 6⟩,
      ⟨1682, 1475, [2, 3, 4], [209399045808000, 549949874962443], 6⟩,
      ⟨1703, 1483, [2, 3, 4], [207255609907824, 545556776844686], 6⟩,
      ⟨1725, 1492, [2, 3, 4], [205368393633792, 541490178798765], 6⟩,
      ⟨1746, 1500, [2, 3, 4], [203739992601137, 537708845920824], 6⟩,
      ⟨1769, 1509, [2, 3, 4], [202213472492721, 533931633000313], 6⟩,
      ⟨1780, 1513, [2, 3, 4], [201542952336103, 532146376861127], 6⟩,
      ⟨1802, 1522, [2, 3, 4], [200393739393361, 529007391700907], 6⟩,
      ⟨1826, 1531, [2, 3, 4], [199289495764348, 525637796124709], 7⟩,
      ⟨1838, 1536, [2, 3, 4], [198818436370746, 524153848914851], 6⟩,
      ⟨1861, 1545, [2, 3, 4], [198009375614439, 521337538964208], 7⟩,
      ⟨1884, 1554, [2, 3, 4], [197333295352569, 518711661846784], 6⟩,
      ⟨1908, 1563, [2, 3, 4], [196758544135031, 516092109314361], 7⟩,
      ⟨1921, 1568, [2, 3, 4], [196498043516304, 514771327315284], 6⟩,
      ⟨1945, 1577, [2, 3, 4], [196108019374258, 512428205724282], 7⟩,
      ⟨1957, 1582, [2, 3, 4], [195939622589320, 511389433124380], 6⟩,
      ⟨1982, 1591, [2, 3, 4], [195705302112074, 509144343496766], 7⟩,
      ⟨1995, 1596, [2, 3, 4], [195612613409304, 508082203915286], 6⟩,
      ⟨2021, 1605, [2, 3, 4], [195545499649406, 505957233073645], 7⟩,
      ⟨2046, 1615, [2, 3, 4], [195504062854975, 504207441370512], 7⟩,
      ⟨2073, 1624, [2, 3, 4], [195643909430700, 502272189796446], 7⟩,
      ⟨2086, 1629, [2, 3, 4], [195702906940866, 501456310408340], 6⟩,
      ⟨2114, 1638, [2, 3, 4], [196009160635573, 499648354194167], 7⟩,
      ⟨2126, 1643, [2, 3, 4], [196085682364239, 499009106977344], 6⟩,
      ⟨2153, 1652, [2, 3, 4], [196469582995485, 497477831114911], 7⟩,
      ⟨2167, 1657, [2, 3, 4], [196669509404125, 496752773580186], 6⟩,
      ⟨2195, 1666, [2, 3, 4], [197201864255504, 495324611903325], 7⟩,
      ⟨2209, 1671, [2, 3, 4], [197449452560649, 494681856141448], 6⟩,
      ⟨2237, 1680, [2, 3, 4], [198076919650543, 493417197690238], 7⟩,
      ⟨2252, 1685, [2, 3, 4], [198419887618000, 492789218317493], 6⟩,
      ⟨2281, 1694, [2, 3, 4], [199189729138083, 491620212706797], 7⟩,
      ⟨2296, 1699, [2, 3, 4], [199574541242620, 491066272345752], 6⟩,
      ⟨2326, 1708, [2, 3, 4], [200485349201865, 489991474517308], 7⟩,
      ⟨2340, 1713, [2, 3, 4], [200842490675490, 489545179823673], 6⟩,
      ⟨2371, 1722, [2, 3, 4], [201889221496489, 488557318621790], 7⟩,
      ⟨2402, 1731, [2, 3, 4], [202983078886002, 487654182812033], 7⟩,
      ⟨2432, 1740, [2, 3, 4], [204046955799250, 486857216191611], 7⟩,
      ⟨2464, 1749, [2, 3, 4], [205289113314166, 486066842578530], 7⟩,
      ⟨2495, 1758, [2, 3, 4], [206491109526988, 485367214754637], 7⟩,
      ⟨2528, 1767, [2, 3, 4], [207872549842833, 484677355321558], 7⟩,
      ⟨2561, 1776, [2, 3, 4], [209282050862905, 484044438994703], 7⟩,
      ⟨2577, 1780, [2, 3, 4], [210020915387480, 483754973170542], 6⟩,
      ⟨2610, 1789, [2, 3, 4], [211464170918152, 483194989654027], 7⟩,
      ⟨2644, 1797, [2, 3, 4], [213137731504923, 482663066530864], 7⟩,
      ⟨2679, 1806, [2, 3, 4], [214776738889913, 482157385285680], 7⟩,
      ⟨2713, 1814, [2, 3, 4], [216481701460963, 481704883552780], 7⟩,
      ⟨2730, 1818, [2, 3, 4], [217338161178717, 481490842387568], 6⟩,
      ⟨2765, 1827, [2, 3, 4], [219001873728474, 481067295875420], 7⟩,
      ⟨2801, 1835, [2, 3, 4], [220891402031622, 480667952479032], 7⟩,
      ⟨2837, 1843, [2, 3, 4], [222783717425931, 480293475661501], 7⟩,
      ⟨2874, 1851, [2, 3, 4], [224759247794368, 479932521638786], 7⟩,
      ⟨2892, 1855, [2, 3, 4], [225703919147564, 479762763163983], 6⟩,
      ⟨2930, 1862, [2, 3, 4], [227898779941173, 479432555946138], 7⟩,
      ⟨2967, 1870, [2, 3, 4], [229860162013988, 479112853597180], 7⟩,
      ⟨3006, 1878, [2, 3, 4], [231977876521644, 478793009956768], 7⟩,
      ⟨3045, 1885, [2, 3, 4], [234224768063557, 478495196431812], 7⟩,
      ⟨3085, 1893, [2, 3, 4], [236394926961782, 478188574218462], 7⟩,
      ⟨3124, 1900, [2, 3, 4], [238606873075736, 477905499171321], 7⟩,
      ⟨3145, 1904, [2, 3, 4], [239756542904330, 477752341962023], 6⟩,
      ⟨3185, 1911, [2, 3, 4], [242017897764712, 477471051189163], 7⟩,
      ⟨3226, 1918, [2, 3, 4], [244335859609145, 477187803699574], 7⟩,
      ⟨3247, 1922, [2, 3, 4], [245453548424261, 477038625833943], 6⟩,
      ⟨3290, 1929, [2, 3, 4], [247889491172540, 476748320620301], 7⟩,
      ⟨3311, 1933, [2, 3, 4], [248984896194395, 476600092746804], 6⟩,
      ⟨3353, 1940, [2, 3, 4], [251294931919082, 476315521449075], 7⟩,
      ⟨3397, 1947, [2, 3, 4], [253727988602316, 476021016325951], 7⟩,
      ⟨3442, 1954, [2, 3, 4], [256201426054041, 475720912585331], 7⟩,
      ⟨3486, 1961, [2, 3, 4], [258560849612320, 475424876817523], 7⟩,
      ⟨3532, 1968, [2, 3, 4], [261032117674965, 475117713299428], 7⟩,
      ⟨3578, 1975, [2, 3, 4], [263462067495378, 474809375159580], 7⟩,
      ⟨3625, 1982, [2, 3, 4], [265922938573394, 474494753476900], 7⟩,
      ⟨3671, 1989, [2, 3, 4], [268268996034998, 474184387516991], 7⟩,
      ⟨3719, 1996, [2, 3, 4], [270714316392801, 473862731368416], 7⟩,
      ⟨3768, 2003, [2, 3, 4], [273183572427715, 473535158594993], 7⟩,
      ⟨3817, 2010, [2, 3, 4], [275605864406707, 473207281706542], 7⟩,
      ⟨3866, 2017, [2, 3, 4], [277981727423442, 472879467313631], 7⟩,
      ⟨3916, 2024, [2, 3, 4], [280377613682715, 472546686685982], 7⟩,
      ⟨3967, 2031, [2, 3, 4], [282790936350630, 472209311837907], 7⟩,
      ⟨3993, 2035, [2, 3, 4], [283946593068013, 472033986936156], 6⟩,
      ⟨4045, 2042, [2, 3, 4], [286350315769627, 471693267913268], 7⟩,
      ⟨4098, 2049, [2, 3, 4], [288766483881722, 471349061402468], 7⟩,
      ⟨4151, 2056, [2, 3, 4], [291132001807687, 471007184011407], 7⟩,
      ⟨4177, 2060, [2, 3, 4], [292203258247687, 470835643531534], 6⟩,
      ⟨4232, 2067, [2, 3, 4], [294614363669331, 470487531707345], 7⟩,
      ⟨4259, 2071, [2, 3, 4], [295709156941392, 470313142537928], 6⟩,
      ⟨4315, 2078, [2, 3, 4], [298101165859018, 469965271636512], 7⟩,
      ⟨4343, 2082, [2, 3, 4], [299216550708328, 469788664288375], 6⟩,
      ⟨4399, 2089, [2, 3, 4], [301531025924160, 469447193507206], 7⟩,
      ⟨4428, 2093, [2, 3, 4], [302664728493167, 469268996765864], 6⟩,
      ⟨4457, 2097, [2, 3, 4], [303785561276156, 469092077366167], 6⟩,
      ⟨4514, 2104, [2, 3, 4], [306053516275623, 468755571128149], 7⟩,
      ⟨4573, 2112, [2, 3, 4], [308260544544548, 468406443059396], 7⟩,
      ⟨4632, 2119, [2, 3, 4], [310533174380170, 468071968766637], 7⟩,
      ⟨4662, 2123, [2, 3, 4], [311618471521519, 467900434401726], 6⟩,
      ⟨4693, 2127, [2, 3, 4], [312742124014322, 467726055310116], 6⟩,
      ⟨4723, 2131, [2, 3, 4], [313802252837918, 467557827660697], 6⟩,
      ⟨4754, 2135, [2, 3, 4], [314900125294035, 467386922524457], 6⟩,
      ⟨4785, 2139, [2, 3, 4], [315985153708954, 467217815853496], 6⟩,
      ⟨4816, 2143, [2, 3, 4], [317057536122026, 467050524578076], 6⟩,
      ⟨4846, 2147, [2, 3, 4], [318069120940175, 466889189641872], 6⟩,
      ⟨4878, 2151, [2, 3, 4], [319165141073226, 466721446000166], 7⟩,
      ⟨4909, 2155, [2, 3, 4], [320200745573537, 466559682914409], 6⟩,
      ⟨4941, 2159, [2, 3, 4], [321271403433040, 466395870003133], 7⟩,
      ⟨4973, 2163, [2, 3, 4], [322329443365423, 466234073634972], 7⟩,
      ⟨5032, 2167, [2, 3, 4], [324610979234247, 465973722204355], 7⟩]⟩,
  ⟨456, 458, 5077,
    [1377, 1384, 1390, 1396, 1402, 1408, 1415, 1422, 1429, 1433, 1441, 1448, 1456, 1464, 1472, 1481, 1489, 1498, 1506, 1515, 1524, 1533, 1542, 1551, 1560, 1565, 1574, 1579, 1588, 1593, 1602, 1607, 1616, 1621, 1631, 1640, 1645, 1650, 1659, 1669, 1678, 1683, 1688, 1697, 1702, 1711, 1716, 1725, 1734, 1739, 1748, 1757, 1766, 1775, 1780, 1788, 1797, 1806, 1814, 1823, 1831, 1839, 1844, 1852, 1860, 1868, 1875, 1883, 1891, 1898, 1902, 1910, 1917, 1921, 1928, 1932, 1939, 1946, 1950, 1957, 1964, 1971, 1978, 1985, 1992, 1996, 2003, 2010, 2017, 2024, 2031, 2038, 2045, 2049, 2056, 2063, 2067, 2074, 2081, 2089, 2096, 2100, 2107, 2111, 2115, 2119, 2126, 2134, 2138, 2142, 2146, 2150, 2154, 2158, 2162, 2166, 2170, 2174, 2178, 2182],
    [1394, 1421, 1440, 1458, 1477, 1497, 1518, 1538, 1559, 1569, 1590, 1613, 1636, 1659, 1682, 1707, 1732, 1757, 1782, 1809, 1836, 1863, 1892, 1921, 1950, 1965, 1996, 2012, 2043, 2059, 2091, 2107, 2141, 2159, 2193, 2229, 2248, 2267, 2305, 2343, 2382, 2403, 2423, 2464, 2485, 2528, 2550, 2594, 2640, 2664, 2711, 2760, 2810, 2861, 2888, 2941, 2997, 3053, 3110, 3170, 3232, 3295, 3327, 3394, 3462, 3531, 3603, 3678, 3754, 3831, 3871, 3954, 4037, 4081, 4170, 4215, 4307, 4403, 4452, 4553, 4656, 4763, 4872, 4988, 5104, 5165, 5290, 5417, 5550, 5685, 5826, 5973, 6126, 6204, 6362, 6527, 6612, 6786, 6967, 7156, 7349, 7447, 7654, 7759, 7866, 7974, 8202, 8435, 8554, 8674, 8800, 8927, 9056, 9186, 9322, 9460, 9600, 9742, 9886],
    [⟨1394, 1377, [2, 3], [431775854985435], 6⟩,
      ⟨1421, 1384, [2, 3], [332678296704956], 7⟩,
      ⟨1439, 1390, [2, 3], [304268499818638], 6⟩,
      ⟨1456, 1396, [2, 3], [285892580186338], 6⟩,
      ⟨1475, 1402, [2, 3], [269708318245548], 6⟩,
      ⟨1494, 1408, [2, 3], [257364547461315], 6⟩,
      ⟨1513, 1415, [2, 3], [248274477708700], 6⟩,
      ⟨1532, 1422, [2, 3], [240792858876878], 6⟩,
      ⟨1551, 1429, [2, 3], [234532439972870], 6⟩,
      ⟨1560, 1433, [2, 3], [232205853160364], 6⟩,
      ⟨1580, 1441, [2, 3], [227224842840802], 6⟩,
      ⟨1600, 1448, [2, 3], [222634441561913], 6⟩,
      ⟨1621, 1456, [2, 3], [218696111038533], 6⟩,
      ⟨1641, 1464, [2, 3], [215538703306829], 6⟩,
      ⟨1662, 1472, [2, 3, 4], [212570273038075, 556286925547876], 6⟩,
      ⟨1684, 1481, [2, 3, 4], [209975652067736, 551419215118115], 6⟩,
      ⟨1705, 1489, [2, 3, 4], [207731010829150, 546916611509053], 6⟩,
      ⟨1727, 1498, [2, 3, 4], [205755516027017, 542750979398557], 6⟩,
      ⟨1748, 1506, [2, 3, 4], [204048584485043, 538879322778600], 6⟩,
      ⟨1771, 1515, [2, 3, 4], [202447207274414, 535013432546232], 6⟩,
      ⟨1793, 1524, [2, 3, 4], [201145596965443, 531679845590940], 6⟩,
      ⟨1816, 1533, [2, 3, 4], [199947630307230, 528335830232208], 6⟩,
      ⟨1840, 1542, [2, 3, 4], [198872131520108, 525012010187818], 7⟩,
      ⟨1863, 1551, [2, 3, 4], [198014347906886, 522132583872483], 7⟩,
      ⟨1887, 1560, [2, 3, 4], [197263762362609, 519263228040456], 6⟩,
      ⟨1899, 1565, [2, 3, 4], [196942108648952, 517995723631361], 6⟩,
      ⟨1923, 1574, [2, 3, 4], [196393370443716, 515420742187707], 7⟩,
      ⟨1936, 1579, [2, 3, 4], [196145343956388, 514121932321286], 6⟩,
      ⟨1960, 1588, [2, 3, 4], [195776365392456, 511817038473246], 7⟩,
      ⟨1973, 1593, [2, 3, 4], [195616472771654, 510652844101310], 6⟩,
      ⟨1997, 1602, [2, 3, 4], [195400808571005, 508584966693911], 7⟩,
      ⟨2010, 1607, [2, 3, 4], [195316315007089, 507539107550638], 6⟩,
      ⟨2035, 1616, [2, 3, 4], [195248227849810, 505562807461984], 7⟩,
      ⟨2049, 1621, [2, 3, 4], [195250755962819, 504513665368153], 6⟩,
      ⟨2074, 1631, [2, 3, 4], [195257812758655, 502849804803200], 7⟩,
      ⟨2101, 1640, [2, 3, 4], [195450519806330, 501009877245734], 7⟩,
      ⟨2115, 1645, [2, 3, 4], [195563186567725, 500141631425997], 6⟩,
      ⟨2129, 1650, [2, 3, 4], [195696109591921, 499307319822726], 6⟩,
      ⟨2157, 1659, [2, 3, 4], [196094312895737, 497661964193007], 7⟩,
      ⟨2184, 1669, [2, 3, 4], [196446907444012, 496287746051463], 7⟩,
      ⟨2212, 1678, [2, 3, 4], [196987385438792, 494883405358679], 7⟩,
      ⟨2226, 1683, [2, 3, 4], [197238361610183, 494251014003095], 6⟩,
      ⟨2240, 1688, [2, 3, 4], [197502527207714, 493641995608829], 6⟩,
      ⟨2269, 1697, [2, 3, 4], [198217255377893, 492388411644154], 7⟩,
      ⟨2283, 1702, [2, 3, 4], [198520383411924, 491848496602569], 6⟩,
      ⟨2313, 1711, [2, 3, 4], [199377581063147, 490691695413437], 7⟩,
      ⟨2328, 1716, [2, 3, 4], [199776004947102, 490167723855669], 6⟩,
      ⟨2357, 1725, [2, 3, 4], [200648697739271, 489192704412862], 7⟩,
      ⟨2388, 1734, [2, 3, 4], [201696148321060, 488218801132396], 7⟩,
      ⟨2403, 1739, [2, 3, 4], [202147702588312, 487792452932555], 6⟩,
      ⟨2434, 1748, [2, 3, 4], [203259428569949, 486935925582626], 7⟩,
      ⟨2465, 1757, [2, 3, 4], [204409131061816, 486149975289229], 7⟩,
      ⟨2497, 1766, [2, 3, 4], [205665545175610, 485401430927564], 7⟩,
      ⟨2529, 1775, [2, 3, 4], [206953599045863, 484714351221798], 7⟩,
      ⟨2546, 1780, [2, 3, 4], [207621838099527, 484373348519859], 6⟩,
      ⟨2578, 1788, [2, 3, 4], [209075794390452, 483762603318418], 7⟩,
      ⟨2612, 1797, [2, 3, 4], [210582941549113, 483168935859459], 7⟩,
      ⟨2646, 1806, [2, 3, 4], [212110802130241, 482622164356373], 7⟩,
      ⟨2679, 1814, [2, 3, 4], [213707130242575, 482132574730883], 7⟩,
      ⟨2714, 1823, [2, 3, 4], [215346230698061, 481650319605382], 7⟩,
      ⟨2750, 1831, [2, 3, 4], [217213642899590, 481196441226557], 7⟩,
      ⟨2785, 1839, [2, 3, 4], [219008334111835, 480785732302276], 7⟩,
      ⟨2803, 1844, [2, 3, 4], [219811386292785, 480578209837594], 6⟩,
      ⟨2840, 1852, [2, 3, 4], [221778113433197, 480188412542845], 7⟩,
      ⟨2877, 1860, [2, 3, 4], [223745973969357, 479822345207507], 7⟩,
      ⟨2914, 1868, [2, 3, 4], [225711462853302, 479476011557725], 7⟩,
      ⟨2951, 1875, [2, 3, 4], [227812821883025, 479156824752373], 7⟩,
      ⟨2990, 1883, [2, 3, 4], [229931712605807, 478828757452894], 7⟩,
      ⟨3029, 1891, [2, 3, 4], [232038897113340, 478512906352061], 7⟩,
      ⟨3067, 1898, [2, 3, 4], [234191587689113, 478223870083396], 7⟩,
      ⟨3087, 1902, [2, 3, 4], [235273507973613, 478071136867305], 6⟩,
      ⟨3128, 1910, [2, 3, 4], [237505293111646, 477765711866712], 7⟩,
      ⟨3168, 1917, [2, 3, 4], [239776732350390, 477482800784066], 7⟩,
      ⟨3188, 1921, [2, 3, 4], [240832927346487, 477336937182005], 6⟩,
      ⟨3230, 1928, [2, 3, 4], [243231350951597, 477049790051363], 7⟩,
      ⟨3251, 1932, [2, 3, 4], [244349276896813, 476901249425368], 6⟩,
      ⟨3293, 1939, [2, 3, 4], [246706095181048, 476617217333014], 7⟩,
      ⟨3336, 1946, [2, 3, 4], [249111955401251, 476329271789716], 7⟩,
      ⟨3357, 1950, [2, 3, 4], [250193134409591, 476182131798792], 6⟩,
      ⟨3401, 1957, [2, 3, 4], [252628139207293, 475889545494085], 7⟩,
      ⟨3445, 1964, [2, 3, 4], [255027721082266, 475596411255328], 7⟩,
      ⟨3490, 1971, [2, 3, 4], [257466653036874, 475297479684275], 7⟩,
      ⟨3535, 1978, [2, 3, 4], [259867072263524, 474997482988437], 7⟩,
      ⟨3581, 1985, [2, 3, 4], [262302119438076, 474691292223838], 7⟩,
      ⟨3627, 1992, [2, 3, 4], [264696144286048, 474383962850429], 7⟩,
      ⟨3651, 1996, [2, 3, 4], [265881424737538, 474219756085352], 6⟩,
      ⟨3699, 2003, [2, 3, 4], [268355055303333, 473900587039313], 7⟩,
      ⟨3746, 2010, [2, 3, 4], [270713900253690, 473585856415225], 7⟩,
      ⟨3795, 2017, [2, 3, 4], [273167575417587, 473260008016042], 7⟩,
      ⟨3844, 2024, [2, 3, 4], [275574798349923, 472933875444914], 7⟩,
      ⟨3894, 2031, [2, 3, 4], [278002605327819, 472602455983523], 7⟩,
      ⟨3945, 2038, [2, 3, 4], [280448332922293, 472266094400221], 7⟩,
      ⟨3996, 2045, [2, 3, 4], [282845140662711, 471930564564912], 7⟩,
      ⟨4022, 2049, [2, 3, 4], [283992964874847, 471756228342336], 6⟩,
      ⟨4074, 2056, [2, 3, 4], [286380617633699, 471417421690193], 7⟩,
      ⟨4127, 2063, [2, 3, 4], [288780901002321, 471075176547612], 7⟩,
      ⟨4154, 2067, [2, 3, 4], [289929794284975, 470898033603062], 6⟩,
      ⟨4207, 2074, [2, 3, 4], [292255454416971, 470559500540779], 7⟩,
      ⟨4262, 2081, [2, 3, 4], [294650297151959, 470213489431432], 7⟩,
      ⟨4318, 2089, [2, 3, 4], [296929119504464, 469857497554372], 7⟩,
      ⟨4374, 2096, [2, 3, 4], [299278899108496, 469513887745494], 7⟩,
      ⟨4402, 2100, [2, 3, 4], [300374370494237, 469339503514933], 6⟩,
      ⟨4460, 2107, [2, 3, 4], [302758648345828, 468992688887748], 7⟩,
      ⟨4488, 2111, [2, 3, 4], [303816968017809, 468821856386907], 6⟩,
      ⟨4517, 2115, [2, 3, 4], [304917783409434, 468647410777143], 6⟩,
      ⟨4546, 2119, [2, 3, 4], [306006241801806, 468474302217480], 6⟩,
      ⟨4606, 2126, [2, 3, 4], [308367734001572, 468131459987345], 7⟩,
      ⟨4666, 2134, [2, 3, 4], [310560660046284, 467786238043762], 7⟩,
      ⟨4696, 2138, [2, 3, 4], [311638351809661, 467615987598121], 6⟩,
      ⟨4726, 2142, [2, 3, 4], [312703775531907, 467447340078226], 6⟩,
      ⟨4757, 2146, [2, 3, 4], [313807071265839, 467275954630538], 6⟩,
      ⟨4788, 2150, [2, 3, 4], [314897493311070, 467106337385650], 6⟩,
      ⟨4818, 2154, [2, 3, 4], [315926258813393, 466942735129172], 6⟩,
      ⟨4849, 2158, [2, 3, 4], [316992001074869, 466776640114342], 6⟩,
      ⟨4881, 2162, [2, 3, 4], [318093475277333, 466608268472584], 6⟩,
      ⟨4913, 2166, [2, 3, 4], [319181893188490, 466441866123434], 6⟩,
      ⟨4945, 2170, [2, 3, 4], [320257461429154, 466277445854498], 6⟩,
      ⟨4977, 2174, [2, 3, 4], [321320383438853, 466115018477981], 6⟩,
      ⟨5009, 2178, [2, 3, 4], [322370859462350, 465954592934873], 6⟩,
      ⟨5067, 2182, [2, 3, 4], [324591167514134, 465700218676064], 7⟩]⟩,
  ⟨459, 462, 5113,
    [1391, 1396, 1401, 1407, 1414, 1420, 1424, 1430, 1437, 1441, 1448, 1456, 1464, 1472, 1480, 1484, 1493, 1501, 1506, 1514, 1523, 1532, 1541, 1550, 1559, 1568, 1573, 1582, 1592, 1601, 1606, 1616, 1625, 1635, 1644, 1654, 1663, 1673, 1683, 1692, 1702, 1711, 1716, 1725, 1730, 1735, 1744, 1749, 1758, 1767, 1776, 1781, 1790, 1799, 1804, 1812, 1817, 1825, 1834, 1842, 1851, 1859, 1867, 1875, 1879, 1887, 1895, 1903, 1911, 1918, 1922, 1930, 1937, 1941, 1948, 1952, 1959, 1963, 1970, 1977, 1984, 1988, 1995, 2002, 2009, 2013, 2020, 2027, 2034, 2041, 2048, 2052, 2059, 2066, 2070, 2077, 2081, 2088, 2092, 2099, 2103, 2110, 2118, 2125, 2129, 2137, 2144, 2148, 2152, 2160, 2164, 2168, 2172, 2176, 2180, 2184, 2188, 2192, 2196, 2200],
    [1413, 1431, 1450, 1469, 1488, 1508, 1518, 1538, 1559, 1569, 1590, 1613, 1636, 1659, 1682, 1694, 1719, 1744, 1756, 1781, 1808, 1835, 1862, 1891, 1920, 1949, 1965, 1995, 2026, 2059, 2075, 2108, 2141, 2175, 2211, 2247, 2285, 2323, 2361, 2401, 2442, 2483, 2504, 2547, 2570, 2592, 2638, 2660, 2707, 2756, 2806, 2832, 2884, 2937, 2964, 3020, 3048, 3105, 3164, 3226, 3289, 3353, 3420, 3488, 3523, 3594, 3668, 3743, 3820, 3900, 3942, 4024, 4112, 4156, 4246, 4291, 4386, 4435, 4535, 4637, 4743, 4798, 4909, 5023, 5141, 5202, 5327, 5457, 5590, 5728, 5869, 5943, 6092, 6247, 6328, 6491, 6575, 6747, 6834, 7018, 7108, 7302, 7501, 7708, 7813, 8031, 8255, 8374, 8491, 8734, 8859, 8986, 9119, 9249, 9385, 9523, 9663, 9805, 9953],
    [⟨1413, 1391, [2, 3], [395190859792091], 7⟩,
      ⟨1431, 1396, [2, 3], [338679665695740], 6⟩,
      ⟨1449, 1401, [2, 3], [306185385441146], 6⟩,
      ⟨1467, 1407, [2, 3], [285832372486493], 6⟩,
      ⟨1486, 1414, [2, 3], [270714734890207], 6⟩,
      ⟨1505, 1420, [2, 3], [258114999428386], 6⟩,
      ⟨1514, 1424, [2, 3], [254014776051306], 6⟩,
      ⟨1533, 1430, [2, 3], [244876839625612], 6⟩,
      ⟨1552, 1437, [2, 3], [237930988552459], 6⟩,
      ⟨1561, 1441, [2, 3], [235364872298074], 6⟩,
      ⟨1581, 1448, [2, 3], [229491605083152], 6⟩,
      ⟨1602, 1456, [2, 3], [224520505344222], 6⟩,
      ⟨1622, 1464, [2, 3], [220575728150856], 6⟩,
      ⟨1643, 1472, [2, 3], [216890106373793], 6⟩,
      ⟨1663, 1480, [2, 3, 4], [213926267205212, 559155099220625], 6⟩,
      ⟨1674, 1484, [2, 3, 4], [212379026577687, 556357793289332], 6⟩,
      ⟨1696, 1493, [2, 3, 4], [209773094708356, 551486118555284], 6⟩,
      ⟨1717, 1501, [2, 3, 4], [207517030861178, 546978923178878], 6⟩,
      ⟨1728, 1506, [2, 3, 4], [206551731089894, 545019181911521], 6⟩,
      ⟨1749, 1514, [2, 3, 4], [204702593342256, 540984699315000], 6⟩,
      ⟨1772, 1523, [2, 3, 4], [202966311538578, 536959478849250], 6⟩,
      ⟨1795, 1532, [2, 3, 4], [201467450820671, 533231678627674], 6⟩,
      ⟨1817, 1541, [2, 3, 4], [200248564367017, 530013501927279], 6⟩,
      ⟨1841, 1550, [2, 3, 4], [199069767709931, 526558603953590], 7⟩,
      ⟨1865, 1559, [2, 3, 4], [198079427308305, 523360347643672], 7⟩,
      ⟨1889, 1568, [2, 3, 4], [197255936555706, 520395392045108], 6⟩,
      ⟨1901, 1573, [2, 3, 4], [196903246151211, 519086172421402], 6⟩,
      ⟨1925, 1582, [2, 3, 4], [196291215678688, 516426268654660], 7⟩,
      ⟨1950, 1592, [2, 3, 4], [195778165788207, 513952169377487], 7⟩,
      ⟨1976, 1601, [2, 3, 4], [195396771332265, 511356441937657], 7⟩,
      ⟨1988, 1606, [2, 3, 4], [195241897084644, 510344763412958], 6⟩,
      ⟨2014, 1616, [2, 3, 4], [195004827195576, 508154552843284], 7⟩,
      ⟨2039, 1625, [2, 3, 4], [194896170884893, 506123121343394], 7⟩,
      ⟨2065, 1635, [2, 3, 4], [194846158740685, 504231405207563], 7⟩,
      ⟨2092, 1644, [2, 3, 4], [194958027104585, 502270240019684], 7⟩,
      ⟨2119, 1654, [2, 3, 4], [195100708324532, 500551149271112], 7⟩,
      ⟨2146, 1663, [2, 3, 4], [195386803611499, 498875945357305], 7⟩,
      ⟨2174, 1673, [2, 3, 4], [195714744844990, 497322324996399], 7⟩,
      ⟨2201, 1683, [2, 3, 4], [196066654645646, 495957470346419], 7⟩,
      ⟨2230, 1692, [2, 3, 4], [196652731936560, 494495954745568], 7⟩,
      ⟨2259, 1702, [2, 3, 4], [197220471243727, 493207167030837], 7⟩,
      ⟨2287, 1711, [2, 3, 4], [197883218141281, 492026682403952], 7⟩,
      ⟨2302, 1716, [2, 3, 4], [198242625247996, 491439567795367], 6⟩,
      ⟨2331, 1725, [2, 3, 4], [199041349957861, 490346243319082], 7⟩,
      ⟨2346, 1730, [2, 3, 4], [199438780125908, 489827066977853], 6⟩,
      ⟨2361, 1735, [2, 3, 4], [199847326643376, 489328259435383], 6⟩,
      ⟨2392, 1744, [2, 3, 4], [200867855052614, 488322177045673], 7⟩,
      ⟨2406, 1749, [2, 3, 4], [201242557525609, 487919566981871], 6⟩,
      ⟨2437, 1758, [2, 3, 4], [202328126061343, 487031635628205], 7⟩,
      ⟨2469, 1767, [2, 3, 4], [203524459596492, 486187645260748], 7⟩,
      ⟨2501, 1776, [2, 3, 4], [204759654097774, 485415753525813], 7⟩,
      ⟨2517, 1781, [2, 3, 4], [205330058769865, 485059758765245], 6⟩,
      ⟨2550, 1790, [2, 3, 4], [206687430726195, 484357072369014], 7⟩,
      ⟨2583, 1799, [2, 3, 4], [208074196762884, 483712818003658], 7⟩,
      ⟨2599, 1804, [2, 3, 4], [208675438495039, 483421774061424], 6⟩,
      ⟨2633, 1812, [2, 3, 4], [210302491970624, 482831872833961], 7⟩,
      ⟨2650, 1817, [2, 3, 4], [210996138692977, 482556508341002], 6⟩,
      ⟨2684, 1825, [2, 3, 4], [212656104254831, 482037943727053], 7⟩,
      ⟨2718, 1834, [2, 3, 4], [214200670146524, 481556844961261], 7⟩,
      ⟨2754, 1842, [2, 3, 4], [216052884101907, 481090707862958], 7⟩,
      ⟨2790, 1851, [2, 3, 4], [217781150006190, 480653465440453], 7⟩,
      ⟨2826, 1859, [2, 3, 4], [219651664230693, 480251792828397], 7⟩,
      ⟨2863, 1867, [2, 3, 4], [221608912983135, 479867589835300], 7⟩,
      ⟨2900, 1875, [2, 3, 4], [223566998246473, 479506433326424], 7⟩,
      ⟨2918, 1879, [2, 3, 4], [224503768491291, 479336808807720], 6⟩,
      ⟨2956, 1887, [2, 3, 4], [226539841189222, 478996320906857], 7⟩,
      ⟨2995, 1895, [2, 3, 4], [228651682834471, 478665138654881], 7⟩,
      ⟨3033, 1903, [2, 3, 4], [230670533926074, 478352870781486], 7⟩,
      ⟨3072, 1911, [2, 3, 4], [232759373133013, 478045206181126], 7⟩,
      ⟨3112, 1918, [2, 3, 4], [235056490339223, 477752563885508], 7⟩,
      ⟨3132, 1922, [2, 3, 4], [236127625932140, 477603122381317], 6⟩,
      ⟨3172, 1930, [2, 3, 4], [238255209106127, 477308520018395], 7⟩,
      ⟨3214, 1937, [2, 3, 4], [240664592329054, 477020566633154], 7⟩,
      ⟨3235, 1941, [2, 3, 4], [241789158154691, 476872052171250], 6⟩,
      ⟨3276, 1948, [2, 3, 4], [244080166534593, 476593515871212], 7⟩,
      ⟨3297, 1952, [2, 3, 4], [245184961438940, 476446712120359], 6⟩,
      ⟨3340, 1959, [2, 3, 4], [247592666776861, 476160841399735], 7⟩,
      ⟨3362, 1963, [2, 3, 4], [248753679695097, 476010031400373], 6⟩,
      ⟨3406, 1970, [2, 3, 4], [251191010813043, 475719873035624], 7⟩,
      ⟨3450, 1977, [2, 3, 4], [253593743305607, 475429292817871], 7⟩,
      ⟨3495, 1984, [2, 3, 4], [256036548292117, 475133040820500], 7⟩,
      ⟨3517, 1988, [2, 3, 4], [257137136098871, 474981685141764], 6⟩,
      ⟨3563, 1995, [2, 3, 4], [259597885376948, 474678959450222], 7⟩,
      ⟨3609, 2002, [2, 3, 4], [262018310263858, 474374996332065], 7⟩,
      ⟨3656, 2009, [2, 3, 4], [264470203367845, 474064742064061], 7⟩,
      ⟨3680, 2013, [2, 3, 4], [265648148370297, 473901688059660], 6⟩,
      ⟨3727, 2020, [2, 3, 4], [268036138620111, 473589921266256], 7⟩,
      ⟨3776, 2027, [2, 3, 4], [270520458852441, 473266875427788], 7⟩,
      ⟨3825, 2034, [2, 3, 4], [272958489781167, 472943192103103], 7⟩,
      ⟨3875, 2041, [2, 3, 4], [275417803827100, 472613901499770], 7⟩,
      ⟨3925, 2048, [2, 3, 4], [277829627944418, 472284651278044], 7⟩,
      ⟨3951, 2052, [2, 3, 4], [279018431717443, 472110416970277], 6⟩,
      ⟨4002, 2059, [2, 3, 4], [281424114406467, 471776683190103], 7⟩,
      ⟨4054, 2066, [2, 3, 4], [283845216983068, 471438642934015], 7⟩,
      ⟨4080, 2070, [2, 3, 4], [284973680898631, 471265889396781], 6⟩,
      ⟨4133, 2077, [2, 3, 4], [287383576544517, 470924939994027], 7⟩,
      ⟨4160, 2081, [2, 3, 4], [288537577887711, 470748398647464], 6⟩,
      ⟨4214, 2088, [2, 3, 4], [290933056272078, 470405591985203], 7⟩,
      ⟨4241, 2092, [2, 3, 4], [292049979672352, 470231059398546], 6⟩,
      ⟨4296, 2099, [2, 3, 4], [294429192643618, 469887456228130], 7⟩,
      ⟨4323, 2103, [2, 3, 4], [295509796236291, 469715363455024], 6⟩,
      ⟨4380, 2110, [2, 3, 4], [297927906157225, 469366964168567], 7⟩,
      ⟨4437, 2118, [2, 3, 4], [300173364040762, 469014572106603], 7⟩,
      ⟨4495, 2125, [2, 3, 4], [302542257354825, 468670208951989], 7⟩,
      ⟨4524, 2129, [2, 3, 4], [303648105589740, 468495755460794], 6⟩,
      ⟨4582, 2137, [2, 3, 4], [305822899354900, 468150764443949], 7⟩,
      ⟨4641, 2144, [2, 3, 4], [308116911181932, 467815044759520], 7⟩,
      ⟨4672, 2148, [2, 3, 4], [309264804314047, 467638291060431], 6⟩,
      ⟨4702, 2152, [2, 3, 4], [310348131866708, 467467710100979], 6⟩,
      ⟨4763, 2160, [2, 3, 4], [312528224332613, 467126873495753], 7⟩,
      ⟨4794, 2164, [2, 3, 4], [313624380653593, 466956783094768], 6⟩,
      ⟨4825, 2168, [2, 3, 4], [314707838270597, 466788443747477], 6⟩,
      ⟨4857, 2172, [2, 3, 4], [315827429679320, 466617677579360], 6⟩,
      ⟨4887, 2176, [2, 3, 4], [316837427513150, 466457087951268], 6⟩,
      ⟨4919, 2180, [2, 3, 4], [317931639177050, 466290039751318], 6⟩,
      ⟨4951, 2184, [2, 3, 4], [319012973824340, 466124941652437], 6⟩,
      ⟨4983, 2188, [2, 3, 4], [320081633887670, 465961806063807], 6⟩,
      ⟨5015, 2192, [2, 3, 4], [321137818697560, 465800643471142], 6⟩,
      ⟨5048, 2196, [2, 3, 4], [322227546427476, 465637690684248], 7⟩,
      ⟨5108, 2200, [2, 3, 4], [324522837042699, 465378167356334], 7⟩]⟩]

theorem cellsOK06 : cellsOK 449 cells06 462 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells07.lean <==
import KtMinor45.MiddleDefs

/-! Cells 28 to 31 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `463 ≤ t ≤ 477`. -/
def cells07 : List Cell := [
  ⟨463, 465, 5161,
    [1401, 1406, 1409, 1415, 1421, 1427, 1434, 1441, 1449, 1456, 1464, 1471, 1475, 1483, 1492, 1500, 1509, 1518, 1526, 1535, 1544, 1549, 1558, 1567, 1572, 1581, 1586, 1595, 1605, 1614, 1624, 1633, 1638, 1648, 1657, 1662, 1672, 1681, 1691, 1701, 1706, 1715, 1725, 1734, 1744, 1749, 1758, 1763, 1772, 1781, 1790, 1795, 1804, 1813, 1818, 1826, 1835, 1844, 1852, 1861, 1869, 1874, 1882, 1890, 1898, 1906, 1914, 1921, 1929, 1937, 1944, 1952, 1959, 1963, 1970, 1974, 1981, 1988, 1992, 1999, 2006, 2010, 2017, 2024, 2028, 2035, 2042, 2049, 2053, 2060, 2067, 2071, 2078, 2085, 2089, 2096, 2100, 2107, 2111, 2118, 2122, 2130, 2137, 2145, 2153, 2160, 2164, 2168, 2172, 2176, 2180, 2184, 2188, 2192, 2196, 2200, 2204, 2208, 2213, 2217],
    [1426, 1445, 1454, 1473, 1492, 1511, 1532, 1553, 1574, 1595, 1618, 1640, 1652, 1675, 1699, 1724, 1749, 1774, 1800, 1827, 1854, 1868, 1896, 1925, 1939, 1968, 1984, 2015, 2046, 2077, 2110, 2145, 2162, 2197, 2233, 2251, 2287, 2325, 2365, 2405, 2424, 2465, 2508, 2551, 2596, 2618, 2664, 2688, 2736, 2785, 2835, 2861, 2913, 2966, 2993, 3049, 3107, 3166, 3228, 3291, 3354, 3388, 3455, 3525, 3596, 3668, 3745, 3821, 3901, 3984, 4068, 4156, 4248, 4293, 4387, 4436, 4535, 4636, 4689, 4795, 4906, 4962, 5078, 5199, 5260, 5385, 5515, 5651, 5720, 5863, 6009, 6084, 6238, 6398, 6481, 6650, 6736, 6914, 7006, 7193, 7291, 7488, 7693, 7907, 8126, 8354, 8474, 8592, 8715, 8840, 8966, 9098, 9227, 9362, 9499, 9638, 9783, 9930, 10074],
    [⟨1426, 1401, [2, 3], [378484898919899], 7⟩,
      ⟨1445, 1406, [2, 3], [327010055143629], 6⟩,
      ⟨1453, 1409, [2, 3], [314654996710805], 5⟩,
      ⟨1472, 1415, [2, 3], [290278446498186], 6⟩,
      ⟨1490, 1421, [2, 3], [274070248242006], 6⟩,
      ⟨1508, 1427, [2, 3], [261597920971747], 6⟩,
      ⟨1528, 1434, [2, 3], [250923883225309], 6⟩,
      ⟨1547, 1441, [2, 3], [242935864860234], 6⟩,
      ⟨1567, 1449, [2, 3], [236271865897364], 6⟩,
      ⟨1586, 1456, [2, 3], [230650605008263], 6⟩,
      ⟨1607, 1464, [2, 3], [225477174181283], 6⟩,
      ⟨1627, 1471, [2, 3], [221085063973544], 6⟩,
      ⟨1638, 1475, [2, 3], [218984085058448], 6⟩,
      ⟨1658, 1483, [2, 3], [215736448013798], 6⟩,
      ⟨1680, 1492, [2, 3, 4], [212666767961557, 557198513891951], 6⟩,
      ⟨1701, 1500, [2, 3, 4], [210012657654183, 552257535265823], 6⟩,
      ⟨1723, 1509, [2, 3, 4], [207683323072455, 547698278903276], 6⟩,
      ⟨1745, 1518, [2, 3, 4], [205646902394499, 543474986657516], 6⟩,
      ⟨1767, 1526, [2, 3, 4], [203769829618250, 539256536886491], 6⟩,
      ⟨1790, 1535, [2, 3, 4], [202131376199659, 535358191837637], 6⟩,
      ⟨1812, 1544, [2, 3, 4], [200797891746461, 531995742702112], 6⟩,
      ⟨1824, 1549, [2, 3, 4], [200148413577080, 530279340346462], 6⟩,
      ⟨1847, 1558, [2, 3, 4], [199007877142430, 527025881519233], 6⟩,
      ⟨1871, 1567, [2, 3, 4], [197984527055997, 523788651445684], 7⟩,
      ⟨1882, 1572, [2, 3, 4], [197590476461212, 522563157079782], 6⟩,
      ⟨1906, 1581, [2, 3, 4], [196797876500088, 519649492098029], 6⟩,
      ⟨1919, 1586, [2, 3, 4], [196430079421087, 518181652118553], 6⟩,
      ⟨1944, 1595, [2, 3, 4], [195833790394191, 515412014018332], 7⟩,
      ⟨1968, 1605, [2, 3, 4], [195368776993886, 513156085729075], 7⟩,
      ⟨1992, 1614, [2, 3, 4], [195021391551826, 510900094867332], 6⟩,
      ⟨2018, 1624, [2, 3, 4], [194748209285217, 508661060821720], 7⟩,
      ⟨2045, 1633, [2, 3, 4], [194628372943669, 506338675703347], 7⟩,
      ⟨2058, 1638, [2, 3, 4], [194583247766029, 505363659509099], 6⟩,
      ⟨2084, 1648, [2, 3, 4], [194555765426217, 503515686531788], 7⟩,
      ⟨2111, 1657, [2, 3, 4], [194689673988669, 501599376175511], 7⟩,
      ⟨2125, 1662, [2, 3, 4], [194775143546127, 500695418835064], 6⟩,
      ⟨2151, 1672, [2, 3, 4], [194941190734976, 499167668177105], 7⟩,
      ⟨2179, 1681, [2, 3, 4], [195315300294743, 497504620628926], 7⟩,
      ⟨2208, 1691, [2, 3, 4], [195733857997274, 495967975363980], 7⟩,
      ⟨2236, 1701, [2, 3, 4], [196175888579405, 494619108539956], 7⟩,
      ⟨2250, 1706, [2, 3, 4], [196418239946180, 493982019401641], 6⟩,
      ⟨2278, 1715, [2, 3, 4], [197032218523377, 492727429955447], 7⟩,
      ⟨2308, 1725, [2, 3, 4], [197718103714705, 491506147456871], 7⟩,
      ⟨2338, 1734, [2, 3, 4], [198557186689956, 490343844847602], 7⟩,
      ⟨2368, 1744, [2, 3, 4], [199349481245537, 489311747880264], 7⟩,
      ⟨2383, 1749, [2, 3, 4], [199761982377545, 488825706516310], 6⟩,
      ⟨2414, 1758, [2, 3, 4], [200789614448905, 487845532774726], 7⟩,
      ⟨2429, 1763, [2, 3, 4], [201233155424025, 487416707443843], 6⟩,
      ⟨2461, 1772, [2, 3, 4], [202394378226081, 486522264185457], 7⟩,
      ⟨2492, 1781, [2, 3, 4], [203527343637819, 485734105730344], 7⟩,
      ⟨2524, 1790, [2, 3, 4], [204766182196250, 484983214269994], 7⟩,
      ⟨2541, 1795, [2, 3, 4], [205411348973392, 484612006253697], 6⟩,
      ⟨2573, 1804, [2, 3, 4], [206696732653838, 483951947364370], 7⟩,
      ⟨2606, 1813, [2, 3, 4], [208083632938558, 483323761164147], 7⟩,
      ⟨2622, 1818, [2, 3, 4], [208684676732801, 483039446290427], 6⟩,
      ⟨2656, 1826, [2, 3, 4], [210309710622245, 482463890956049], 7⟩,
      ⟨2691, 1835, [2, 3, 4], [211907386105461, 481921247342647], 7⟩,
      ⟨2725, 1844, [2, 3, 4], [213441714861121, 481433349278064], 7⟩,
      ⟨2761, 1852, [2, 3, 4], [215282310589219, 480960442355409], 7⟩,
      ⟨2797, 1861, [2, 3, 4], [217001194156946, 480517948676604], 7⟩,
      ⟨2833, 1869, [2, 3, 4], [218862200691428, 480111620754197], 7⟩,
      ⟨2852, 1874, [2, 3, 4], [219740432746847, 479901936118973], 6⟩,
      ⟨2889, 1882, [2, 3, 4], [221689151226105, 479525782221307], 7⟩,
      ⟨2927, 1890, [2, 3, 4], [223720583220861, 479164361734936], 7⟩,
      ⟨2964, 1898, [2, 3, 4], [225666329966987, 478828961065127], 7⟩,
      ⟨3002, 1906, [2, 3, 4], [227688457750842, 478502395853345], 7⟩,
      ⟨3042, 1914, [2, 3, 4], [229866228862489, 478177436333773], 7⟩,
      ⟨3081, 1921, [2, 3, 4], [232089859981864, 477881187807070], 7⟩,
      ⟨3121, 1929, [2, 3, 4], [234240318196339, 477577263912834], 7⟩,
      ⟨3161, 1937, [2, 3, 4], [236373195511823, 477280524384604], 7⟩,
      ⟨3202, 1944, [2, 3, 4], [238708055525852, 476996171856045], 7⟩,
      ⟨3244, 1952, [2, 3, 4], [240959757178852, 476699486513531], 7⟩,
      ⟨3287, 1959, [2, 3, 4], [243406061695573, 476412796032560], 7⟩,
      ⟨3307, 1963, [2, 3, 4], [244429745567561, 476271516812639], 6⟩,
      ⟨3350, 1970, [2, 3, 4], [246833621885688, 475987274830162], 7⟩,
      ⟨3372, 1974, [2, 3, 4], [247993169295592, 475837351696200], 6⟩,
      ⟨3416, 1981, [2, 3, 4], [250427313292404, 475548987523223], 7⟩,
      ⟨3459, 1988, [2, 3, 4], [252751146537227, 475265080594380], 7⟩,
      ⟨3482, 1992, [2, 3, 4], [253945161781002, 475110211490287], 6⟩,
      ⟨3527, 1999, [2, 3, 4], [256367824070463, 474815508394709], 7⟩,
      ⟨3573, 2006, [2, 3, 4], [258826802666806, 474514730384871], 7⟩,
      ⟨3596, 2010, [2, 3, 4], [259973033234839, 474358733595538], 6⟩,
      ⟨3642, 2017, [2, 3, 4], [262372488803955, 474056194015545], 7⟩,
      ⟨3690, 2024, [2, 3, 4], [264874559928900, 473742268721244], 7⟩,
      ⟨3713, 2028, [2, 3, 4], [265970906183515, 473585144721087], 6⟩,
      ⟨3761, 2035, [2, 3, 4], [268408192909100, 473269686918554], 7⟩,
      ⟨3810, 2042, [2, 3, 4], [270870266486599, 472948183607585], 7⟩,
      ⟨3860, 2049, [2, 3, 4], [273354239369464, 472620836577061], 7⟩,
      ⟨3885, 2053, [2, 3, 4], [274512846566243, 472452533714023], 6⟩,
      ⟨3936, 2060, [2, 3, 4], [276992376184358, 472119706018697], 7⟩,
      ⟨3987, 2067, [2, 3, 4], [279423185844395, 471787169804564], 7⟩,
      ⟨4012, 2071, [2, 3, 4], [280524152867341, 471619484249754], 6⟩,
      ⟨4064, 2078, [2, 3, 4], [282947630590044, 471282905797569], 7⟩,
      ⟨4117, 2085, [2, 3, 4], [285384352464348, 470942358525803], 7⟩,
      ⟨4144, 2089, [2, 3, 4], [286551845465652, 470765899482393], 6⟩,
      ⟨4198, 2096, [2, 3, 4], [288974244448909, 470422996164120], 7⟩,
      ⟨4225, 2100, [2, 3, 4], [290104410773430, 470248311160961], 6⟩,
      ⟨4280, 2107, [2, 3, 4], [292510540312368, 469904123057729], 7⟩,
      ⟨4308, 2111, [2, 3, 4], [293662464210240, 469726507347792], 6⟩,
      ⟨4364, 2118, [2, 3, 4], [296049542649773, 469382176148541], 7⟩,
      ⟨4392, 2122, [2, 3, 4], [297163553721305, 469207332131112], 6⟩,
      ⟨4449, 2130, [2, 3, 4], [299411077992063, 468855726191533], 7⟩,
      ⟨4507, 2137, [2, 3, 4], [301781831066980, 468511962883835], 7⟩,
      ⟨4566, 2145, [2, 3, 4], [304037181346563, 468160123883901], 7⟩,
      ⟨4625, 2153, [2, 3, 4], [306241927510690, 467813682388941], 7⟩,
      ⟨4684, 2160, [2, 3, 4], [308511663730796, 467481328363191], 7⟩,
      ⟨4715, 2164, [2, 3, 4], [309647472514344, 467306361584504], 6⟩,
      ⟨4745, 2168, [2, 3, 4], [310719454446690, 467137515279343], 6⟩,
      ⟨4776, 2172, [2, 3, 4], [311829468854686, 466965832682776], 6⟩,
      ⟨4807, 2176, [2, 3, 4], [312926626244484, 466795857432011], 6⟩,
      ⟨4838, 2180, [2, 3, 4], [314011120618519, 466627610271769], 6⟩,
      ⟨4870, 2184, [2, 3, 4], [315131775679262, 466456903552490], 6⟩,
      ⟨4901, 2188, [2, 3, 4], [316191045337053, 466292232262085], 6⟩,
      ⟨4933, 2192, [2, 3, 4], [317285905648318, 466125268537345], 6⟩,
      ⟨4964, 2196, [2, 3, 4], [318320722022832, 465964235056166], 6⟩,
      ⟨4996, 2200, [2, 3, 4], [319390574891013, 465801071623240], 6⟩,
      ⟨5029, 2204, [2, 3, 4], [320494259503562, 465636001437516], 7⟩,
      ⟨5062, 2208, [2, 3, 4], [321584768214771, 465473039654204], 7⟩,
      ⟨5094, 2213, [2, 3, 4], [322510714861515, 465306561994091], 6⟩,
      ⟨5148, 2217, [2, 3, 4], [324516250368801, 465071867207080], 7⟩]⟩,
  ⟨466, 468, 5197,
    [1410, 1416, 1421, 1427, 1434, 1440, 1447, 1455, 1462, 1469, 1477, 1481, 1489, 1498, 1506, 1515, 1523, 1532, 1541, 1550, 1555, 1564, 1573, 1578, 1587, 1597, 1606, 1616, 1625, 1635, 1640, 1649, 1654, 1664, 1669, 1678, 1683, 1693, 1698, 1708, 1713, 1722, 1732, 1741, 1751, 1756, 1765, 1775, 1784, 1789, 1798, 1807, 1812, 1821, 1830, 1839, 1848, 1856, 1861, 1869, 1878, 1886, 1890, 1899, 1907, 1915, 1923, 1931, 1938, 1946, 1954, 1961, 1969, 1976, 1980, 1987, 1991, 1998, 2002, 2009, 2016, 2020, 2027, 2031, 2038, 2045, 2052, 2056, 2063, 2070, 2074, 2081, 2088, 2092, 2099, 2103, 2110, 2118, 2125, 2133, 2140, 2144, 2152, 2159, 2167, 2171, 2179, 2183, 2187, 2191, 2195, 2199, 2203, 2207, 2211, 2215, 2219, 2223, 2227, 2232],
    [1436, 1455, 1474, 1493, 1512, 1533, 1553, 1575, 1596, 1617, 1640, 1652, 1675, 1699, 1723, 1748, 1773, 1799, 1826, 1853, 1867, 1895, 1924, 1938, 1967, 1998, 2029, 2061, 2092, 2126, 2142, 2176, 2194, 2229, 2247, 2283, 2302, 2341, 2360, 2400, 2419, 2461, 2502, 2545, 2590, 2612, 2658, 2706, 2754, 2778, 2827, 2879, 2906, 2960, 3015, 3071, 3129, 3188, 3218, 3280, 3345, 3411, 3443, 3512, 3582, 3655, 3729, 3807, 3886, 3968, 4052, 4139, 4228, 4320, 4368, 4463, 4514, 4614, 4667, 4772, 4882, 4937, 5052, 5112, 5233, 5357, 5486, 5553, 5689, 5830, 5900, 6049, 6201, 6281, 6441, 6524, 6693, 6872, 7052, 7242, 7437, 7538, 7743, 7961, 8184, 8297, 8532, 8653, 8776, 8901, 9027, 9159, 9292, 9427, 9564, 9707, 9847, 9994, 10143],
    [⟨1436, 1410, [2, 3], [373523609062359], 7⟩,
      ⟨1455, 1416, [2, 3], [326975087620959], 6⟩,
      ⟨1473, 1421, [2, 3], [298560453616025], 6⟩,
      ⟨1491, 1427, [2, 3], [280226980368879], 6⟩,
      ⟨1509, 1434, [2, 3], [267391105660692], 6⟩,
      ⟨1529, 1440, [2, 3], [254675167737479], 6⟩,
      ⟨1548, 1447, [2, 3], [246002759901565], 6⟩,
      ⟨1569, 1455, [2, 3], [238281230341278], 6⟩,
      ⟨1588, 1462, [2, 3], [232334740590040], 6⟩,
      ⟨1607, 1469, [2, 3], [227272649296830], 6⟩,
      ⟨1628, 1477, [2, 3], [222583321365018], 6⟩,
      ⟨1639, 1481, [2, 3], [220350397739124], 6⟩,
      ⟨1659, 1489, [2, 3], [216905326450849], 6⟩,
      ⟨1681, 1498, [2, 3, 4], [213654415284650, 559263320543781], 6⟩,
      ⟨1702, 1506, [2, 3, 4], [210845163378111, 554162876515167], 6⟩,
      ⟨1724, 1515, [2, 3, 4], [208382462881797, 549460965478154], 6⟩,
      ⟨1745, 1523, [2, 3, 4], [206247530120778, 545104092412527], 6⟩,
      ⟨1768, 1532, [2, 3, 4], [204242333184087, 540765174339408], 6⟩,
      ⟨1791, 1541, [2, 3, 4], [202507349233535, 536753311756875], 6⟩,
      ⟨1813, 1550, [2, 3, 4], [201094531738401, 533294706535776], 6⟩,
      ⟨1825, 1555, [2, 3, 4], [200405848349006, 531529810216022], 6⟩,
      ⟨1848, 1564, [2, 3, 4], [199192580345866, 528185236902651], 6⟩,
      ⟨1872, 1573, [2, 3, 4], [198098986920692, 524858315158034], 7⟩,
      ⟨1884, 1578, [2, 3, 4], [197631776011525, 523391817596380], 6⟩,
      ⟨1907, 1587, [2, 3, 4], [196826498553315, 520606195270312], 6⟩,
      ⟨1932, 1597, [2, 3, 4], [196098082675743, 517827129873890], 7⟩,
      ⟨1957, 1606, [2, 3, 4], [195509901668855, 515076889246278], 7⟩,
      ⟨1982, 1616, [2, 3, 4], [195041048983080, 512682155752548], 7⟩,
      ⟨2007, 1625, [2, 3, 4], [194703914725461, 510309196938972], 6⟩,
      ⟨2033, 1635, [2, 3, 4], [194448920774811, 508104936398553], 7⟩,
      ⟨2045, 1640, [2, 3, 4], [194350523765138, 507188495052597], 6⟩,
      ⟨2071, 1649, [2, 3, 4], [194277913170808, 505089682290455], 7⟩,
      ⟨2085, 1654, [2, 3, 4], [194272665282559, 504041984836511], 6⟩,
      ⟨2111, 1664, [2, 3, 4], [194290940749034, 502276001721883], 7⟩,
      ⟨2125, 1669, [2, 3, 4], [194353529292214, 501339146857581], 6⟩,
      ⟨2151, 1678, [2, 3, 4], [194546203615591, 499670842133322], 7⟩,
      ⟨2165, 1683, [2, 3, 4], [194670121846321, 498835658460330], 6⟩,
      ⟨2194, 1693, [2, 3, 4], [195012457823663, 497180094737920], 7⟩,
      ⟨2207, 1698, [2, 3, 4], [195152470875430, 496517152340518], 6⟩,
      ⟨2236, 1708, [2, 3, 4], [195601447391930, 495043458790646], 7⟩,
      ⟨2250, 1713, [2, 3, 4], [195828072666233, 494383787345784], 6⟩,
      ⟨2279, 1722, [2, 3, 4], [196459727010302, 493022637223205], 7⟩,
      ⟨2308, 1732, [2, 3, 4], [197064535422336, 491819201744676], 7⟩,
      ⟨2338, 1741, [2, 3, 4], [197872679177929, 490614906407867], 7⟩,
      ⟨2368, 1751, [2, 3, 4], [198639028928972, 489546981703957], 7⟩,
      ⟨2383, 1756, [2, 3, 4], [199039375752399, 489044252480110], 6⟩,
      ⟨2414, 1765, [2, 3, 4], [200040540504115, 488029353821733], 7⟩,
      ⟨2446, 1775, [2, 3, 4], [201047546843933, 487088773179613], 7⟩,
      ⟨2477, 1784, [2, 3, 4], [202139579148455, 486237936365829], 7⟩,
      ⟨2493, 1789, [2, 3, 4], [202677820751287, 485832461687469], 6⟩,
      ⟨2524, 1798, [2, 3, 4], [203824062447477, 485083026539939], 7⟩,
      ⟨2557, 1807, [2, 3, 4], [205147137086693, 484344028264559], 7⟩,
      ⟨2574, 1812, [2, 3, 4], [205797798490509, 483991279765645], 6⟩,
      ⟨2607, 1821, [2, 3, 4], [207167267133999, 483343226304258], 7⟩,
      ⟨2641, 1830, [2, 3, 4], [208638762686765, 482728988281277], 7⟩,
      ⟨2675, 1839, [2, 3, 4], [210133412120512, 482164353585753], 7⟩,
      ⟨2710, 1848, [2, 3, 4], [211725787077515, 481628751663422], 7⟩,
      ⟨2744, 1856, [2, 3, 4], [213385750303496, 481150110214765], 7⟩,
      ⟨2762, 1861, [2, 3, 4], [214169567467760, 480908386304743], 6⟩,
      ⟨2797, 1869, [2, 3, 4], [215929040725361, 480470637017928], 7⟩,
      ⟨2834, 1878, [2, 3, 4], [217726114979995, 480037616145704], 7⟩,
      ⟨2871, 1886, [2, 3, 4], [219664024572212, 479640614779229], 7⟩,
      ⟨2889, 1890, [2, 3, 4], [220593538027342, 479456075545621], 6⟩,
      ⟨2926, 1899, [2, 3, 4], [222397920899041, 479086092145337], 7⟩,
      ⟨2964, 1907, [2, 3, 4], [224419247238197, 478737456889321], 7⟩,
      ⟨3003, 1915, [2, 3, 4], [226518098127338, 478399930597108], 7⟩,
      ⟨3041, 1923, [2, 3, 4], [228527013937704, 478083346852750], 7⟩,
      ⟨3081, 1931, [2, 3, 4], [230689220512332, 477767207125335], 7⟩,
      ⟨3121, 1938, [2, 3, 4], [232977416550877, 477472892425433], 7⟩,
      ⟨3162, 1946, [2, 3, 4], [235190672710110, 477170197884187], 7⟩,
      ⟨3203, 1954, [2, 3, 4], [237384475337739, 476873909054205], 7⟩,
      ⟨3244, 1961, [2, 3, 4], [239696831385251, 476594074995426], 7⟩,
      ⟨3286, 1969, [2, 3, 4], [241925394851804, 476301214498066], 7⟩,
      ⟨3329, 1976, [2, 3, 4], [244346317284192, 476017580525280], 7⟩,
      ⟨3351, 1980, [2, 3, 4], [245515369163845, 475868219630239], 6⟩,
      ⟨3393, 1987, [2, 3, 4], [247814142013220, 475590937230278], 7⟩,
      ⟨3416, 1991, [2, 3, 4], [249037412368223, 475437349093557], 6⟩,
      ⟨3460, 1998, [2, 3, 4], [251442734417119, 475150667735446], 7⟩,
      ⟨3483, 2002, [2, 3, 4], [252639487461817, 474996884883738], 6⟩,
      ⟨3527, 2009, [2, 3, 4], [254992651527648, 474709227830375], 7⟩,
      ⟨3573, 2016, [2, 3, 4], [257458651364623, 474410779803629], 7⟩,
      ⟨3596, 2020, [2, 3, 4], [258608811393123, 474255928643488], 6⟩,
      ⟨3643, 2027, [2, 3, 4], [261088568477062, 473950665785514], 7⟩,
      ⟨3667, 2031, [2, 3, 4], [262281301783615, 473790031749072], 6⟩,
      ⟨3714, 2038, [2, 3, 4], [264698398604469, 473482900934203], 7⟩,
      ⟨3762, 2045, [2, 3, 4], [267143709162519, 473169535529273], 7⟩,
      ⟨3811, 2052, [2, 3, 4], [269614254825414, 472850032169560], 7⟩,
      ⟨3836, 2056, [2, 3, 4], [270800702248855, 472682778809581], 6⟩,
      ⟨3886, 2063, [2, 3, 4], [273270405234108, 472357142215732], 7⟩,
      ⟨3937, 2070, [2, 3, 4], [275759312775513, 472025972596574], 7⟩,
      ⟨3961, 2074, [2, 3, 4], [276822473895728, 471863949942763], 6⟩,
      ⟨4013, 2081, [2, 3, 4], [279305528596010, 471527884972263], 7⟩,
      ⟨4065, 2088, [2, 3, 4], [281738923172858, 471192524858555], 7⟩,
      ⟨4092, 2092, [2, 3, 4], [282936872289674, 471015734028018], 6⟩,
      ⟨4145, 2099, [2, 3, 4], [285358621194924, 470677029097139], 7⟩,
      ⟨4172, 2103, [2, 3, 4], [286519043852835, 470501547058516], 6⟩,
      ⟨4226, 2110, [2, 3, 4], [288926953861182, 470160529738775], 7⟩,
      ⟨4282, 2118, [2, 3, 4], [291280316330399, 469803454594628], 7⟩,
      ⟨4337, 2125, [2, 3, 4], [293645965397786, 469462816248723], 7⟩,
      ⟨4393, 2133, [2, 3, 4], [295898408446885, 469112339022208], 7⟩,
      ⟨4450, 2140, [2, 3, 4], [298277102933137, 468768871369945], 7⟩,
      ⟨4479, 2144, [2, 3, 4], [299415491045698, 468592193188187], 6⟩,
      ⟨4537, 2152, [2, 3, 4], [301654378552847, 468242347079910], 7⟩,
      ⟨4597, 2159, [2, 3, 4], [304066326158041, 467896130465688], 7⟩,
      ⟨4657, 2167, [2, 3, 4], [306309151019225, 467547297204851], 7⟩,
      ⟨4687, 2171, [2, 3, 4], [307411513105528, 467375051328335], 6⟩,
      ⟨4747, 2179, [2, 3, 4], [309579043828022, 467035037671869], 7⟩,
      ⟨4778, 2183, [2, 3, 4], [310694841957796, 466862887308855], 6⟩,
      ⟨4809, 2187, [2, 3, 4], [311797750294147, 466692411140113], 6⟩,
      ⟨4840, 2191, [2, 3, 4], [312887961878572, 466523631453310], 6⟩,
      ⟨4871, 2195, [2, 3, 4], [313965667333930, 466356568384138], 6⟩,
      ⟨4903, 2199, [2, 3, 4], [315079383486963, 466187063955544], 6⟩,
      ⟨4935, 2203, [2, 3, 4], [316180020392585, 466019443706702], 6⟩,
      ⟨4966, 2207, [2, 3, 4], [317220409643963, 465857763530443], 6⟩,
      ⟨4998, 2211, [2, 3, 4], [318295962625247, 465693889887980], 6⟩,
      ⟨5031, 2215, [2, 3, 4], [319405471378604, 465528044033347], 7⟩,
      ⟨5063, 2219, [2, 3, 4], [320455792315107, 465368106472023], 6⟩,
      ⟨5096, 2223, [2, 3, 4], [321539541462238, 465206361902884], 7⟩,
      ⟨5129, 2227, [2, 3, 4], [322610485672499, 465046718503796], 7⟩,
      ⟨5184, 2232, [2, 3, 4], [324541785180651, 464801109536591], 7⟩]⟩,
  ⟨469, 472, 5234,
    [1422, 1427, 1433, 1439, 1445, 1452, 1459, 1466, 1474, 1482, 1489, 1497, 1506, 1514, 1523, 1531, 1540, 1549, 1558, 1567, 1572, 1581, 1586, 1595, 1600, 1605, 1614, 1624, 1634, 1643, 1648, 1658, 1668, 1678, 1687, 1692, 1702, 1712, 1722, 1727, 1736, 1741, 1751, 1761, 1770, 1775, 1780, 1789, 1799, 1808, 1813, 1818, 1827, 1836, 1845, 1854, 1863, 1868, 1876, 1881, 1889, 1898, 1906, 1914, 1923, 1931, 1939, 1947, 1955, 1963, 1970, 1978, 1985, 1993, 2000, 2004, 2011, 2015, 2022, 2026, 2033, 2037, 2044, 2048, 2055, 2062, 2066, 2073, 2077, 2084, 2091, 2095, 2102, 2106, 2113, 2117, 2124, 2132, 2139, 2147, 2154, 2158, 2166, 2174, 2181, 2185, 2193, 2197, 2201, 2205, 2209, 2217, 2221, 2225, 2229, 2234, 2238, 2242, 2246, 2250],
    [1446, 1465, 1484, 1503, 1523, 1544, 1564, 1586, 1607, 1629, 1652, 1675, 1699, 1723, 1748, 1773, 1799, 1825, 1852, 1880, 1894, 1922, 1936, 1965, 1981, 1995, 2026, 2058, 2090, 2123, 2139, 2174, 2209, 2244, 2281, 2299, 2337, 2376, 2416, 2435, 2477, 2498, 2541, 2586, 2630, 2653, 2676, 2722, 2772, 2821, 2847, 2872, 2925, 2978, 3035, 3091, 3149, 3179, 3240, 3271, 3335, 3400, 3466, 3535, 3607, 3680, 3754, 3831, 3912, 3994, 4077, 4164, 4255, 4347, 4443, 4492, 4591, 4643, 4747, 4801, 4913, 4968, 5083, 5142, 5263, 5389, 5454, 5587, 5654, 5791, 5936, 6010, 6160, 6239, 6397, 6479, 6645, 6818, 6998, 7186, 7378, 7477, 7683, 7894, 8114, 8226, 8457, 8577, 8698, 8821, 8949, 9206, 9339, 9474, 9615, 9758, 9902, 10048, 10196],
    [⟨1446, 1422, [2, 3], [383670397532874], 7⟩,
      ⟨1465, 1427, [2, 3], [329683150584727], 6⟩,
      ⟨1483, 1433, [2, 3], [302167400306793], 6⟩,
      ⟨1501, 1439, [2, 3], [282845386695268], 6⟩,
      ⟨1521, 1445, [2, 3], [266296057651002], 6⟩,
      ⟨1540, 1452, [2, 3], [255384999676757], 6⟩,
      ⟨1559, 1459, [2, 3], [246555032583746], 6⟩,
      ⟨1580, 1466, [2, 3], [238175146892514], 6⟩,
      ⟨1599, 1474, [2, 3], [232661738055030], 6⟩,
      ⟨1619, 1482, [2, 3], [227510319839880], 6⟩,
      ⟨1640, 1489, [2, 3], [222433634821436], 6⟩,
      ⟨1661, 1497, [2, 3], [218407802459714], 6⟩,
      ⟨1682, 1506, [2, 3], [215163547261148], 6⟩,
      ⟨1703, 1514, [2, 3, 4], [212121385463882, 556929400423584], 6⟩,
      ⟨1725, 1523, [2, 3, 4], [209459464060286, 552018034638080], 6⟩,
      ⟨1747, 1531, [2, 3, 4], [206996518920591, 547134229780174], 6⟩,
      ⟨1770, 1540, [2, 3, 4], [204851546681002, 542638718305971], 6⟩,
      ⟨1792, 1549, [2, 3, 4], [203105971101163, 538774103218020], 6⟩,
      ⟨1815, 1558, [2, 3, 4], [201480846930276, 534906829776222], 6⟩,
      ⟨1838, 1567, [2, 3, 4], [200076181407811, 531319292257455], 6⟩,
      ⟨1850, 1572, [2, 3, 4], [199437524479938, 529623649477230], 6⟩,
      ⟨1873, 1581, [2, 3, 4], [198314960413160, 526407777070617], 6⟩,
      ⟨1885, 1586, [2, 3, 4], [197804362383471, 524884896563998], 6⟩,
      ⟨1908, 1595, [2, 3, 4], [196917756464927, 521992710665580], 6⟩,
      ⟨1921, 1600, [2, 3, 4], [196476927696169, 520427768629465], 6⟩,
      ⟨1933, 1605, [2, 3, 4], [196110658945495, 519108440773576], 6⟩,
      ⟨1958, 1614, [2, 3, 4], [195445228193708, 516254287620623], 7⟩,
      ⟨1983, 1624, [2, 3, 4], [194911747617243, 513770325452288], 7⟩,
      ⟨2008, 1634, [2, 3, 4], [194489593040661, 511455174186412], 7⟩,
      ⟨2034, 1643, [2, 3, 4], [194197434128122, 509022993971587], 7⟩,
      ⟨2046, 1648, [2, 3, 4], [194075757289259, 508073152362440], 6⟩,
      ⟨2073, 1658, [2, 3, 4], [193918088932149, 505893271969414], 7⟩,
      ⟨2100, 1668, [2, 3, 4], [193861363837788, 503874759822158], 7⟩,
      ⟨2126, 1678, [2, 3, 4], [193872723483354, 502107338363806], 7⟩,
      ⟨2154, 1687, [2, 3, 4], [194072214270097, 500178500397617], 7⟩,
      ⟨2167, 1692, [2, 3, 4], [194145935628852, 499407360566466], 6⟩,
      ⟨2195, 1702, [2, 3, 4], [194408832618719, 497773834603583], 7⟩,
      ⟨2223, 1712, [2, 3, 4], [194743670896858, 496262233930677], 7⟩,
      ⟨2252, 1722, [2, 3, 4], [195187195821601, 494791717687748], 7⟩,
      ⟨2266, 1727, [2, 3, 4], [195411210200899, 494133326327839], 6⟩,
      ⟨2295, 1736, [2, 3, 4], [196035906084666, 492774271319319], 7⟩,
      ⟨2310, 1741, [2, 3, 4], [196354243856341, 492132484212335], 6⟩,
      ⟨2340, 1751, [2, 3, 4], [197034768318980, 490926013755460], 7⟩,
      ⟨2371, 1761, [2, 3, 4], [197826341140147, 489766309915904], 7⟩,
      ⟨2401, 1770, [2, 3, 4], [198711600901365, 488712619006899], 7⟩,
      ⟨2416, 1775, [2, 3, 4], [199121348354355, 488233608222483], 6⟩,
      ⟨2432, 1780, [2, 3, 4], [199604205448162, 487733691610284], 6⟩,
      ⟨2462, 1789, [2, 3, 4], [200580894026374, 486844066510465], 7⟩,
      ⟨2495, 1799, [2, 3, 4], [201688311346873, 485948277708516], 7⟩,
      ⟨2527, 1808, [2, 3, 4], [202880048636208, 485140925832372], 7⟩,
      ⟨2543, 1813, [2, 3, 4], [203431923182933, 484769730662948], 6⟩,
      ⟨2559, 1818, [2, 3, 4], [203990942941307, 484412876129051], 6⟩,
      ⟨2593, 1827, [2, 3, 4], [205394699373737, 483684904314345], 7⟩,
      ⟨2626, 1836, [2, 3, 4], [206756431125307, 483040703358289], 7⟩,
      ⟨2661, 1845, [2, 3, 4], [208295922474563, 482412008840293], 7⟩,
      ⟨2694, 1854, [2, 3, 4], [209705715721846, 481868382559493], 7⟩,
      ⟨2729, 1863, [2, 3, 4], [211289072503950, 481335587535379], 7⟩,
      ⟨2747, 1868, [2, 3, 4], [212062022799402, 481076885476602], 6⟩,
      ⟨2782, 1876, [2, 3, 4], [213798874521697, 480606879587232], 7⟩,
      ⟨2800, 1881, [2, 3, 4], [214581005234609, 480375116526269], 6⟩,
      ⟨2837, 1889, [2, 3, 4], [216496675820269, 479935686571982], 7⟩,
      ⟨2874, 1898, [2, 3, 4], [218287539499105, 479521340975384], 7⟩,
      ⟨2910, 1906, [2, 3, 4], [220135474397918, 479148958352545], 7⟩,
      ⟨2948, 1914, [2, 3, 4], [222148010785692, 478783408634224], 7⟩,
      ⟨2987, 1923, [2, 3, 4], [224103826034001, 478421833709903], 7⟩,
      ⟨3026, 1931, [2, 3, 4], [226191337703667, 478087742664725], 7⟩,
      ⟨3064, 1939, [2, 3, 4], [228189478411950, 477774238296012], 7⟩,
      ⟨3104, 1947, [2, 3, 4], [230340067758003, 477461071538795], 7⟩,
      ⟨3145, 1955, [2, 3, 4], [232557974879351, 477152833209867], 7⟩,
      ⟨3185, 1963, [2, 3, 4], [234678427947031, 476857864577603], 7⟩,
      ⟨3226, 1970, [2, 3, 4], [236999826127412, 476575684619740], 7⟩,
      ⟨3268, 1978, [2, 3, 4], [239240682997592, 476281875437272], 7⟩,
      ⟨3311, 1985, [2, 3, 4], [241675297091799, 475998400841050], 7⟩,
      ⟨3353, 1993, [2, 3, 4], [243865821077859, 475710373935362], 7⟩,
      ⟨3397, 2000, [2, 3, 4], [246322709711614, 475425729146659], 7⟩,
      ⟨3419, 2004, [2, 3, 4], [247470351973805, 475278002307132], 6⟩,
      ⟨3463, 2011, [2, 3, 4], [249879431117463, 474993759718961], 7⟩,
      ⟨3485, 2015, [2, 3, 4], [251002908899953, 474846048969487], 6⟩,
      ⟨3530, 2022, [2, 3, 4], [253436907256008, 474556287934387], 7⟩,
      ⟨3553, 2026, [2, 3, 4], [254609448934060, 474403351434878], 6⟩,
      ⟨3600, 2033, [2, 3, 4], [257135871243954, 474102316895296], 7⟩,
      ⟨3623, 2037, [2, 3, 4], [258279673313558, 473948620243817], 6⟩,
      ⟨3669, 2044, [2, 3, 4], [260673611591008, 473650560912873], 7⟩,
      ⟨3693, 2048, [2, 3, 4], [261860434602555, 473491124616784], 6⟩,
      ⟨3741, 2055, [2, 3, 4], [264336135632689, 473181180116607], 7⟩,
      ⟨3790, 2062, [2, 3, 4], [266838120532804, 472864898066715], 7⟩,
      ⟨3815, 2066, [2, 3, 4], [268040717217024, 472699116239933], 6⟩,
      ⟨3864, 2073, [2, 3, 4], [270474979129102, 472381446227479], 7⟩,
      ⟨3889, 2077, [2, 3, 4], [271643813028666, 472215264330437], 6⟩,
      ⟨3939, 2084, [2, 3, 4], [274077479182504, 471891701061880], 7⟩,
      ⟨3991, 2091, [2, 3, 4], [276595539941032, 471557532277067], 7⟩,
      ⟨4017, 2095, [2, 3, 4], [277771948987779, 471386214375887], 6⟩,
      ⟨4069, 2102, [2, 3, 4], [280216143157431, 471052656866670], 7⟩,
      ⟨4096, 2106, [2, 3, 4], [281419907312669, 470876720541426], 6⟩,
      ⟨4148, 2113, [2, 3, 4], [283790933917577, 470544734614372], 7⟩,
      ⟨4175, 2117, [2, 3, 4], [284957820553773, 470369916349971], 6⟩,
      ⟨4229, 2124, [2, 3, 4], [287378427565567, 470029991242572], 7⟩,
      ⟨4284, 2132, [2, 3, 4], [289685964110022, 469679010027597], 7⟩,
      ⟨4340, 2139, [2, 3, 4], [292123896556815, 469333798045902], 7⟩,
      ⟨4397, 2147, [2, 3, 4], [294446952116533, 468978696715094], 7⟩,
      ⟨4453, 2154, [2, 3, 4], [296781931151721, 468640420410527], 7⟩,
      ⟨4482, 2158, [2, 3, 4], [297927235550761, 468463758784582], 6⟩,
      ⟨4541, 2166, [2, 3, 4], [300234425433684, 468108908905783], 7⟩,
      ⟨4600, 2174, [2, 3, 4], [302490115518330, 467758950381547], 7⟩,
      ⟨4660, 2181, [2, 3, 4], [304862621959134, 467417669075636], 7⟩,
      ⟨4690, 2185, [2, 3, 4], [305971953869126, 467245061354500], 6⟩,
      ⟨4751, 2193, [2, 3, 4], [308204287944204, 466899669527818], 7⟩,
      ⟨4782, 2197, [2, 3, 4], [309326665321108, 466727051985268], 6⟩,
      ⟨4812, 2201, [2, 3, 4], [310386155242174, 466560471202623], 6⟩,
      ⟨4843, 2205, [2, 3, 4], [311483370177579, 466391082182505], 6⟩,
      ⟨4875, 2209, [2, 3, 4], [312617043540920, 466219089535286], 6⟩,
      ⟨4938, 2217, [2, 3, 4], [314796603377614, 465884752119354], 7⟩,
      ⟨4970, 2221, [2, 3, 4], [315891403795172, 465718229829365], 6⟩,
      ⟨5002, 2225, [2, 3, 4], [316973483191014, 465553588163798], 6⟩,
      ⟨5035, 2229, [2, 3, 4], [318089661874612, 465386896461952], 7⟩,
      ⟨5068, 2234, [2, 3, 4], [319085989992183, 465213296286499], 7⟩,
      ⟨5101, 2238, [2, 3, 4], [320176462355809, 465050630898657], 6⟩,
      ⟨5133, 2242, [2, 3, 4], [321208843356398, 464893765883624], 6⟩,
      ⟨5166, 2246, [2, 3, 4], [322274279654603, 464735174540094], 6⟩,
      ⟨5226, 2250, [2, 3, 4], [324519268877066, 464482921243303], 7⟩]⟩,
  ⟨473, 477, 5282,
    [1434, 1439, 1444, 1450, 1457, 1463, 1470, 1477, 1485, 1492, 1500, 1504, 1513, 1521, 1529, 1538, 1547, 1552, 1560, 1569, 1574, 1583, 1588, 1597, 1607, 1612, 1621, 1626, 1636, 1645, 1650, 1660, 1670, 1680, 1690, 1695, 1705, 1715, 1725, 1735, 1744, 1749, 1759, 1769, 1774, 1784, 1789, 1798, 1808, 1818, 1827, 1837, 1846, 1855, 1864, 1869, 1878, 1887, 1892, 1900, 1909, 1913, 1922, 1926, 1934, 1943, 1951, 1959, 1967, 1975, 1983, 1991, 1998, 2006, 2014, 2021, 2025, 2032, 2040, 2047, 2051, 2058, 2062, 2069, 2073, 2080, 2084, 2091, 2095, 2102, 2106, 2113, 2117, 2124, 2128, 2135, 2143, 2150, 2154, 2162, 2169, 2173, 2181, 2188, 2196, 2204, 2212, 2216, 2220, 2228, 2232, 2236, 2240, 2244, 2249, 2257, 2261, 2265, 2270, 2274],
    [1450, 1469, 1488, 1507, 1527, 1548, 1569, 1590, 1612, 1633, 1656, 1668, 1692, 1715, 1739, 1765, 1790, 1803, 1829, 1856, 1870, 1898, 1912, 1940, 1970, 1984, 2014, 2030, 2061, 2093, 2109, 2143, 2176, 2212, 2247, 2265, 2302, 2339, 2378, 2418, 2458, 2479, 2521, 2565, 2586, 2631, 2654, 2700, 2748, 2798, 2848, 2899, 2951, 3007, 3062, 3091, 3149, 3209, 3239, 3300, 3364, 3397, 3463, 3497, 3566, 3638, 3713, 3787, 3866, 3947, 4029, 4114, 4201, 4292, 4386, 4482, 4530, 4631, 4736, 4843, 4899, 5012, 5068, 5186, 5248, 5373, 5435, 5566, 5632, 5770, 5841, 5986, 6059, 6212, 6288, 6449, 6616, 6787, 6875, 7055, 7242, 7339, 7540, 7742, 7956, 8179, 8407, 8525, 8644, 8891, 9019, 9148, 9279, 9412, 9551, 9829, 9977, 10123, 10275],
    [⟨1450, 1434, [2, 3], [440903322844265], 6⟩,
      ⟨1469, 1439, [2, 3], [356100709370382], 6⟩,
      ⟨1487, 1444, [2, 3], [316825229302622], 6⟩,
      ⟨1506, 1450, [2, 3], [291681767466162], 6⟩,
      ⟨1525, 1457, [2, 3], [275041452388909], 6⟩,
      ⟨1545, 1463, [2, 3], [260434895682751], 6⟩,
      ⟨1565, 1470, [2, 3], [249910529045699], 6⟩,
      ⟨1584, 1477, [2, 3], [242014467738806], 6⟩,
      ⟨1605, 1485, [2, 3], [234919226200501], 6⟩,
      ⟨1624, 1492, [2, 3], [229415514597233], 6⟩,
      ⟨1645, 1500, [2, 3], [224337286446527], 6⟩,
      ⟨1656, 1504, [2, 3], [221924330942581], 6⟩,
      ⟨1678, 1513, [2, 3], [217918208331218], 6⟩,
      ⟨1698, 1521, [2, 3], [214710793064729], 6⟩,
      ⟨1719, 1529, [2, 3, 4], [211688154835994, 556620321217715], 6⟩,
      ⟨1742, 1538, [2, 3, 4], [208863008128786, 551371028879467], 6⟩,
      ⟨1764, 1547, [2, 3, 4], [206573025061655, 546879713213813], 6⟩,
      ⟨1775, 1552, [2, 3, 4], [205599715713936, 544923038422441], 6⟩,
      ⟨1798, 1560, [2, 3, 4], [203484950717455, 540292193469212], 6⟩,
      ⟨1821, 1569, [2, 3, 4], [201760469561068, 536310986629903], 6⟩,
      ⟨1832, 1574, [2, 3, 4], [201071698735386, 534699345887887], 6⟩,
      ⟨1856, 1583, [2, 3, 4], [199588180142113, 530874820933704], 6⟩,
      ⟨1868, 1588, [2, 3, 4], [198956302915217, 529192585764934], 6⟩,
      ⟨1891, 1597, [2, 3, 4], [197844910687605, 526000964569335], 6⟩,
      ⟨1916, 1607, [2, 3, 4], [196822661423916, 522823045811096], 7⟩,
      ⟨1927, 1612, [2, 3, 4], [196437048802627, 521618051323850], 6⟩,
      ⟨1951, 1621, [2, 3, 4], [195659159651260, 518750691063725], 6⟩,
      ⟨1964, 1626, [2, 3, 4], [195297374088478, 517304857006292], 6⟩,
      ⟨1989, 1636, [2, 3, 4], [194701739389820, 514738473146171], 7⟩,
      ⟨2014, 1645, [2, 3, 4], [194238221526785, 512194724749887], 7⟩,
      ⟨2027, 1650, [2, 3, 4], [194039467961230, 510992188065366], 6⟩,
      ⟨2053, 1660, [2, 3, 4], [193725463080053, 508716122061753], 7⟩,
      ⟨2079, 1670, [2, 3, 4], [193513486198982, 506600071936535], 7⟩,
      ⟨2107, 1680, [2, 3, 4], [193421615306774, 504398846804419], 7⟩,
      ⟨2133, 1690, [2, 3, 4], [193395886586018, 502581600441741], 7⟩,
      ⟨2147, 1695, [2, 3, 4], [193433989370438, 501616913270779], 6⟩,
      ⟨2174, 1705, [2, 3, 4], [193549825376790, 499892969304583], 7⟩,
      ⟨2202, 1715, [2, 3, 4], [193771307842684, 498204250030737], 7⟩,
      ⟨2230, 1725, [2, 3, 4], [194067660793470, 496641603795734], 7⟩,
      ⟨2259, 1735, [2, 3, 4], [194472936576103, 495121111245436], 7⟩,
      ⟨2288, 1744, [2, 3, 4], [195028191968775, 493659994073379], 7⟩,
      ⟨2303, 1749, [2, 3, 4], [195314778832384, 492970993541124], 6⟩,
      ⟨2332, 1759, [2, 3, 4], [195884877488320, 491734056149460], 7⟩,
      ⟨2363, 1769, [2, 3, 4], [196615656242342, 490484497328324], 7⟩,
      ⟨2377, 1774, [2, 3, 4], [196919564791888, 489973918985005], 6⟩,
      ⟨2408, 1784, [2, 3, 4], [197731344466937, 488868217521289], 7⟩,
      ⟨2424, 1789, [2, 3, 4], [198186257677110, 488327831213754], 6⟩,
      ⟨2455, 1798, [2, 3, 4], [199175393762054, 487327441762014], 7⟩,
      ⟨2486, 1808, [2, 3, 4], [200104980785698, 486434508619401], 7⟩,
      ⟨2519, 1818, [2, 3, 4], [201205298681906, 485546754346080], 7⟩,
      ⟨2552, 1827, [2, 3, 4], [202458417821853, 484718217474680], 7⟩,
      ⟨2584, 1837, [2, 3, 4], [203563539410692, 483998836964982], 7⟩,
      ⟨2617, 1846, [2, 3, 4], [204886035730588, 483301674619159], 7⟩,
      ⟨2652, 1855, [2, 3, 4], [206386930637318, 482622174866849], 7⟩,
      ⟨2686, 1864, [2, 3, 4], [207842145200596, 482020029388343], 7⟩,
      ⟨2703, 1869, [2, 3, 4], [208516257055560, 481738234124758], 6⟩,
      ⟨2738, 1878, [2, 3, 4], [210080207810262, 481190074640040], 7⟩,
      ⟨2774, 1887, [2, 3, 4], [211740781674502, 480671436975923], 7⟩,
      ⟨2791, 1892, [2, 3, 4], [212433937608328, 480438352279929], 6⟩,
      ⟨2827, 1900, [2, 3, 4], [214245327653330, 479980234476604], 7⟩,
      ⟨2864, 1909, [2, 3, 4], [216017381702155, 479540893743598], 7⟩,
      ⟨2882, 1913, [2, 3, 4], [216932290125060, 479340669298814], 6⟩,
      ⟨2919, 1922, [2, 3, 4], [218713548849277, 478943843460238], 7⟩,
      ⟨2938, 1926, [2, 3, 4], [219712428346343, 478754435966212], 6⟩,
      ⟨2976, 1934, [2, 3, 4], [221711457101088, 478393377366198], 7⟩,
      ⟨3015, 1943, [2, 3, 4], [223654399188343, 478036043344582], 7⟩,
      ⟨3055, 1951, [2, 3, 4], [225809034028901, 477699648596036], 7⟩,
      ⟨3093, 1959, [2, 3, 4], [227793853584007, 477390023737061], 7⟩,
      ⟨3134, 1967, [2, 3, 4], [230010782871404, 477075218686241], 7⟩,
      ⟨3175, 1975, [2, 3, 4], [232213590406212, 476770783138578], 7⟩,
      ⟨3216, 1983, [2, 3, 4], [234399706099444, 476474355362342], 7⟩,
      ⟨3257, 1991, [2, 3, 4], [236566933682091, 476184006370314], 7⟩,
      ⟨3299, 1998, [2, 3, 4], [238930096791746, 475904969883241], 7⟩,
      ⟨3342, 2006, [2, 3, 4], [241210100625575, 475613108288787], 7⟩,
      ⟨3386, 2014, [2, 3, 4], [243541287438789, 475318910570439], 7⟩,
      ⟨3429, 2021, [2, 3, 4], [245903304471470, 475041834892338], 7⟩,
      ⟨3451, 2025, [2, 3, 4], [247043115676027, 474895612074513], 6⟩,
      ⟨3496, 2032, [2, 3, 4], [249511376761885, 474609535416415], 7⟩,
      ⟨3542, 2040, [2, 3, 4], [251884201910500, 474307469880931], 7⟩,
      ⟨3587, 2047, [2, 3, 4], [254282302964599, 474019972704691], 7⟩,
      ⟨3611, 2051, [2, 3, 4], [255510685546656, 473863430043904], 6⟩,
      ⟨3658, 2058, [2, 3, 4], [257998647948435, 473564448316942], 7⟩,
      ⟨3681, 2062, [2, 3, 4], [259124690156118, 473411879541137], 6⟩,
      ⟨3728, 2069, [2, 3, 4], [261552945712307, 473110874101542], 7⟩,
      ⟨3753, 2073, [2, 3, 4], [262791402325472, 472947559614975], 6⟩,
      ⟨3802, 2080, [2, 3, 4], [265296704421122, 472634562563975], 7⟩,
      ⟨3826, 2084, [2, 3, 4], [266432583091197, 472475489894006], 6⟩,
      ⟨3876, 2091, [2, 3, 4], [268940011275819, 472155784088946], 7⟩,
      ⟨3900, 2095, [2, 3, 4], [270044079357380, 471996250293150], 6⟩,
      ⟨3951, 2102, [2, 3, 4], [272550111801575, 471670364384352], 7⟩,
      ⟨3977, 2106, [2, 3, 4], [273753964869793, 471500303086921], 6⟩,
      ⟨4029, 2113, [2, 3, 4], [276253259561943, 471168888690135], 7⟩,
      ⟨4055, 2117, [2, 3, 4], [277421155019260, 470998999783543], 6⟩,
      ⟨4108, 2124, [2, 3, 4], [279910850589628, 470662939163409], 7⟩,
      ⟨4133, 2128, [2, 3, 4], [280980508066900, 470498908611302], 6⟩,
      ⟨4187, 2135, [2, 3, 4], [283459166570895, 470159163933570], 7⟩,
      ⟨4242, 2143, [2, 3, 4], [285824561807621, 469807684194982], 7⟩,
      ⟨4297, 2150, [2, 3, 4], [288261921463202, 469466442509873], 7⟩,
      ⟨4325, 2154, [2, 3, 4], [289430285784515, 469290154523451], 6⟩,
      ⟨4381, 2162, [2, 3, 4], [291729527485540, 468939785177283], 7⟩,
      ⟨4438, 2169, [2, 3, 4], [294155245031406, 468595577167337], 7⟩,
      ⟨4466, 2173, [2, 3, 4], [295261270617506, 468423362022896], 6⟩,
      ⟨4525, 2181, [2, 3, 4], [297603507276826, 468067005171323], 7⟩,
      ⟨4583, 2188, [2, 3, 4], [299955418258949, 467727987206743], 7⟩,
      ⟨4643, 2196, [2, 3, 4], [302247821305651, 467376169037847], 7⟩,
      ⟨4704, 2204, [2, 3, 4], [304540965042889, 467025004270219], 7⟩,
      ⟨4765, 2212, [2, 3, 4], [306782252361177, 466679610440938], 7⟩,
      ⟨4796, 2216, [2, 3, 4], [307909185603236, 466506910012660], 6⟩,
      ⟨4827, 2220, [2, 3, 4], [309023218752771, 466335795524385], 6⟩,
      ⟨4889, 2228, [2, 3, 4], [311213339034351, 465998425423513], 7⟩,
      ⟨4921, 2232, [2, 3, 4], [312338411065146, 465827968759741], 6⟩,
      ⟨4953, 2236, [2, 3, 4], [313450380288104, 465659315169552], 6⟩,
      ⟨4985, 2240, [2, 3, 4], [314549446402616, 465492484860961], 6⟩,
      ⟨5017, 2244, [2, 3, 4], [315635806429702, 465327495852569], 6⟩,
      ⟨5050, 2249, [2, 3, 4], [316649549398622, 465151682531984], 6⟩,
      ⟨5115, 2257, [2, 3, 4], [318806540609227, 464827185114722], 8⟩,
      ⟨5148, 2261, [2, 3, 4], [319889032009414, 464665988201573], 7⟩,
      ⟨5181, 2265, [2, 3, 4], [320958882155398, 464506834514478], 6⟩,
      ⟨5215, 2270, [2, 3, 4], [321956873097197, 464337000839261], 7⟩,
      ⟨5278, 2274, [2, 3, 4], [324315683434356, 464076579470492], 7⟩]⟩]

theorem cellsOK07 : cellsOK 463 cells07 477 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells08.lean <==
import KtMinor45.MiddleDefs

/-! Cells 32 to 35 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `478 ≤ t ≤ 495`. -/
def cells08 : List Cell := [
  ⟨478, 480, 5342,
    [1445, 1450, 1456, 1462, 1468, 1475, 1479, 1486, 1493, 1497, 1505, 1513, 1521, 1530, 1538, 1547, 1556, 1565, 1574, 1583, 1588, 1597, 1607, 1616, 1621, 1626, 1635, 1645, 1655, 1665, 1670, 1680, 1690, 1695, 1705, 1710, 1720, 1725, 1735, 1745, 1750, 1760, 1770, 1780, 1789, 1795, 1804, 1814, 1824, 1833, 1843, 1852, 1862, 1871, 1880, 1889, 1898, 1907, 1916, 1925, 1933, 1938, 1946, 1951, 1959, 1967, 1975, 1983, 1991, 1999, 2007, 2014, 2022, 2030, 2037, 2045, 2052, 2056, 2063, 2067, 2074, 2082, 2089, 2093, 2100, 2104, 2111, 2115, 2122, 2126, 2133, 2141, 2148, 2156, 2163, 2171, 2175, 2182, 2186, 2194, 2202, 2206, 2213, 2221, 2225, 2229, 2237, 2242, 2246, 2250, 2254, 2258, 2262, 2266, 2271, 2275, 2279, 2283, 2287, 2292],
    [1467, 1486, 1505, 1525, 1544, 1565, 1575, 1597, 1618, 1629, 1651, 1674, 1698, 1722, 1746, 1770, 1796, 1822, 1848, 1876, 1890, 1918, 1946, 1976, 1991, 2005, 2035, 2067, 2099, 2133, 2149, 2183, 2218, 2236, 2271, 2289, 2327, 2345, 2384, 2423, 2443, 2484, 2526, 2568, 2612, 2635, 2680, 2727, 2776, 2826, 2877, 2928, 2981, 3037, 3094, 3151, 3211, 3273, 3335, 3401, 3466, 3501, 3570, 3606, 3678, 3753, 3829, 3908, 3989, 4073, 4159, 4248, 4341, 4436, 4532, 4635, 4737, 4792, 4900, 4957, 5070, 5190, 5313, 5374, 5503, 5568, 5704, 5774, 5914, 5986, 6136, 6292, 6452, 6618, 6788, 6968, 7058, 7244, 7340, 7540, 7744, 7850, 8065, 8289, 8405, 8522, 8765, 8890, 9017, 9146, 9276, 9412, 9546, 9686, 9832, 9975, 10120, 10271, 10424],
    [⟨1467, 1445, [2, 3], [395086760209948], 6⟩,
      ⟨1486, 1450, [2, 3], [335427173749480], 6⟩,
      ⟨1504, 1456, [2, 3], [305953757912090], 6⟩,
      ⟨1523, 1462, [2, 3], [284117183298079], 6⟩,
      ⟨1542, 1468, [2, 3], [268219974234659], 6⟩,
      ⟨1562, 1475, [2, 3], [256033002782349], 6⟩,
      ⟨1571, 1479, [2, 3], [252052559703468], 6⟩,
      ⟨1592, 1486, [2, 3], [242534308586715], 6⟩,
      ⟨1611, 1493, [2, 3], [235838449778011], 6⟩,
      ⟨1621, 1497, [2, 3], [232888201437406], 6⟩,
      ⟨1641, 1505, [2, 3], [227648276090597], 6⟩,
      ⟨1662, 1513, [2, 3], [222806027056599], 6⟩,
      ⟨1684, 1521, [2, 3], [218375195935904], 6⟩,
      ⟨1706, 1530, [2, 3], [214828458569177], 6⟩,
      ⟨1727, 1538, [2, 3, 4], [211764160703109, 557068655931950], 6⟩,
      ⟨1748, 1547, [2, 3, 4], [209263935777853, 552518901096352], 6⟩,
      ⟨1771, 1556, [2, 3, 4], [206734389342352, 547602292976249], 6⟩,
      ⟨1793, 1565, [2, 3, 4], [204678181111864, 543385199093837], 6⟩,
      ⟨1816, 1574, [2, 3, 4], [202757539324359, 539173070335401], 6⟩,
      ⟨1839, 1583, [2, 3, 4], [201091844402122, 535271963021555], 6⟩,
      ⟨1851, 1588, [2, 3, 4], [200334581207100, 533430256716170], 6⟩,
      ⟨1875, 1597, [2, 3, 4], [198917034300958, 529698518952260], 6⟩,
      ⟨1898, 1607, [2, 3, 4], [197813377188316, 526695669641145], 6⟩,
      ⟨1923, 1616, [2, 3, 4], [196717337846537, 523252070594407], 7⟩,
      ⟨1935, 1621, [2, 3, 4], [196274956144692, 521831522947868], 6⟩,
      ⟨1946, 1626, [2, 3, 4], [195906102263036, 520652850666347], 6⟩,
      ⟨1971, 1635, [2, 3, 4], [195136315116527, 517667004547076], 6⟩,
      ⟨1996, 1645, [2, 3, 4], [194515116010493, 515069359741303], 7⟩,
      ⟨2022, 1655, [2, 3, 4], [193999751195322, 512493404649048], 7⟩,
      ⟨2048, 1665, [2, 3, 4], [193605912412914, 510102015536220], 7⟩,
      ⟨2061, 1670, [2, 3, 4], [193450633193756, 508970604916878], 6⟩,
      ⟨2087, 1680, [2, 3, 4], [193216378246431, 506827382818894], 7⟩,
      ⟨2114, 1690, [2, 3, 4], [193087816377692, 504714723284528], 7⟩,
      ⟨2128, 1695, [2, 3, 4], [193067934811487, 503660633756697], 6⟩,
      ⟨2154, 1705, [2, 3, 4], [193061448493555, 501883090082572], 7⟩,
      ⟨2168, 1710, [2, 3, 4], [193109230014080, 500939218742461], 6⟩,
      ⟨2196, 1720, [2, 3, 4], [193270240014303, 499159393013481], 7⟩,
      ⟨2210, 1725, [2, 3, 4], [193381266599281, 498320277611586], 6⟩,
      ⟨2238, 1735, [2, 3, 4], [193659323826740, 496736304399667], 7⟩,
      ⟨2266, 1745, [2, 3, 4], [194005972789430, 495269021972877], 7⟩,
      ⟨2281, 1750, [2, 3, 4], [194244990422536, 494504792655598], 6⟩,
      ⟨2310, 1760, [2, 3, 4], [194731775232141, 493134878066222], 7⟩,
      ⟨2340, 1770, [2, 3, 4], [195327769433156, 491809612210621], 7⟩,
      ⟨2369, 1780, [2, 3, 4], [195931019336163, 490643337232212], 7⟩,
      ⟨2400, 1789, [2, 3, 4], [196788476783794, 489426057861318], 7⟩,
      ⟨2415, 1795, [2, 3, 4], [197067236566420, 488935148446809], 6⟩,
      ⟨2446, 1804, [2, 3, 4], [198007610670797, 487863632102251], 7⟩,
      ⟨2477, 1814, [2, 3, 4], [198896641982725, 486910191811941], 7⟩,
      ⟨2510, 1824, [2, 3, 4], [199955835777139, 485962293382156], 7⟩,
      ⟨2543, 1833, [2, 3, 4], [201168941306856, 485077044223456], 7⟩,
      ⟨2576, 1843, [2, 3, 4], [202312531537428, 484284741640371], 7⟩,
      ⟨2608, 1852, [2, 3, 4], [203533408004448, 483569674167180], 7⟩,
      ⟨2642, 1862, [2, 3, 4], [204811262845836, 482875970116695], 7⟩,
      ⟨2676, 1871, [2, 3, 4], [206236292198340, 482232132749504], 7⟩,
      ⟨2711, 1880, [2, 3, 4], [207763245008023, 481624345287456], 7⟩,
      ⟨2746, 1889, [2, 3, 4], [209314177015294, 481067100346132], 7⟩,
      ⟨2782, 1898, [2, 3, 4], [210962167771838, 480540287728052], 7⟩,
      ⟨2818, 1907, [2, 3, 4], [212626871997116, 480054674073043], 7⟩,
      ⟨2854, 1916, [2, 3, 4], [214304035659357, 479604577017766], 7⟩,
      ⟨2892, 1925, [2, 3, 4], [216149360658878, 479165759104069], 7⟩,
      ⟨2929, 1933, [2, 3, 4], [218053834587950, 478773221567115], 7⟩,
      ⟨2948, 1938, [2, 3, 4], [218915015457671, 478574622086481], 6⟩,
      ⟨2986, 1946, [2, 3, 4], [220904466923938, 478210967297436], 7⟩,
      ⟨3006, 1951, [2, 3, 4], [221845424034363, 478020854912370], 6⟩,
      ⟨3044, 1959, [2, 3, 4], [223832282377225, 477687184828114], 7⟩,
      ⟨3084, 1967, [2, 3, 4], [225975239973636, 477357280581242], 7⟩,
      ⟨3124, 1975, [2, 3, 4], [228109683227910, 477041787837725], 7⟩,
      ⟨3164, 1983, [2, 3, 4], [230232670136118, 476737779303028], 7⟩,
      ⟨3205, 1991, [2, 3, 4], [232421552488513, 476437807215963], 7⟩,
      ⟨3247, 1999, [2, 3, 4], [234672866049847, 476140387944055], 7⟩,
      ⟨3289, 2007, [2, 3, 4], [236904056671629, 475848792875106], 7⟩,
      ⟨3331, 2014, [2, 3, 4], [239250061817198, 475572820344809], 7⟩,
      ⟨3375, 2022, [2, 3, 4], [241590748570918, 475279142462513], 7⟩,
      ⟨3419, 2030, [2, 3, 4], [243903510357840, 474987434268766], 7⟩,
      ⟨3463, 2037, [2, 3, 4], [246323025054098, 474707813288926], 7⟩,
      ⟨3509, 2045, [2, 3, 4], [248726633256252, 474408142231456], 7⟩,
      ⟨3553, 2052, [2, 3, 4], [251081435600035, 474128192925479], 7⟩,
      ⟨3577, 2056, [2, 3, 4], [252327459538039, 473973251873779], 6⟩,
      ⟨3623, 2063, [2, 3, 4], [254777517610178, 473682435980450], 7⟩,
      ⟨3647, 2067, [2, 3, 4], [255994396901626, 473526649791079], 6⟩,
      ⟨3694, 2074, [2, 3, 4], [258459225358092, 473229003504783], 7⟩,
      ⟨3742, 2082, [2, 3, 4], [260822628032650, 472915259324751], 7⟩,
      ⟨3791, 2089, [2, 3, 4], [263346825247726, 472604968618064], 7⟩,
      ⟨3815, 2093, [2, 3, 4], [264492183443505, 472447112541072], 6⟩,
      ⟨3865, 2100, [2, 3, 4], [267019410598928, 472129877277600], 7⟩,
      ⟨3890, 2104, [2, 3, 4], [268200930152160, 471966308907876], 6⟩,
      ⟨3941, 2111, [2, 3, 4], [270726424316054, 471642536433284], 7⟩,
      ⟨3967, 2115, [2, 3, 4], [271940290876157, 471473432288653], 6⟩,
      ⟨4017, 2122, [2, 3, 4], [274329389846330, 471154131902731], 7⟩,
      ⟨4043, 2126, [2, 3, 4], [275508404011703, 470985011964827], 6⟩,
      ⟨4096, 2133, [2, 3, 4], [278020754998629, 470650317353116], 7⟩,
      ⟨4150, 2141, [2, 3, 4], [280420948865096, 470302737924124], 7⟩,
      ⟨4204, 2148, [2, 3, 4], [282895358467290, 469964543797922], 7⟩,
      ⟨4258, 2156, [2, 3, 4], [285196977787795, 469619784210740], 7⟩,
      ⟨4313, 2163, [2, 3, 4], [287631749514550, 469279916044634], 7⟩,
      ⟨4370, 2171, [2, 3, 4], [290012221955590, 468924312608780], 7⟩,
      ⟨4398, 2175, [2, 3, 4], [291154298475541, 468750177266462], 6⟩,
      ⟨4455, 2182, [2, 3, 4], [293576957687950, 468407186399989], 7⟩,
      ⟨4484, 2186, [2, 3, 4], [294737928380775, 468230586586942], 6⟩,
      ⟨4543, 2194, [2, 3, 4], [297076796068538, 467875473389063], 7⟩,
      ⟨4601, 2202, [2, 3, 4], [299309956052782, 467529621799946], 7⟩,
      ⟨4631, 2206, [2, 3, 4], [300461799711227, 467353602416301], 6⟩,
      ⟨4691, 2213, [2, 3, 4], [302840429459549, 467013379411745], 7⟩,
      ⟨4752, 2221, [2, 3, 4], [305105468703998, 466665983637701], 7⟩,
      ⟨4783, 2225, [2, 3, 4], [306244306872321, 466492179987386], 6⟩,
      ⟨4814, 2229, [2, 3, 4], [307370125793672, 466319912803151], 6⟩,
      ⟨4877, 2237, [2, 3, 4], [309632935329184, 465975734025565], 7⟩,
      ⟨4908, 2242, [2, 3, 4], [310610969461344, 465800010524963], 6⟩,
      ⟨4940, 2246, [2, 3, 4], [311735227713481, 465629908840154], 6⟩,
      ⟨4972, 2250, [2, 3, 4], [312846452234827, 465461587123565], 6⟩,
      ⟨5004, 2254, [2, 3, 4], [313944840409716, 465295066073988], 6⟩,
      ⟨5037, 2258, [2, 3, 4], [315077687835197, 465126314445748], 6⟩,
      ⟨5069, 2262, [2, 3, 4], [316150526226540, 464963514702677], 6⟩,
      ⟨5102, 2266, [2, 3, 4], [317257284544436, 464798652350258], 6⟩,
      ⟨5136, 2271, [2, 3, 4], [318291569392873, 464623182513610], 7⟩,
      ⟨5169, 2275, [2, 3, 4], [319372712816620, 464462324934483], 6⟩,
      ⟨5202, 2279, [2, 3, 4], [320441287133739, 464303490552460], 6⟩,
      ⟨5236, 2283, [2, 3, 4], [321541841652615, 464143061727412], 7⟩,
      ⟨5269, 2287, [2, 3, 4], [322585430319149, 463988370895643], 7⟩,
      ⟨5326, 2292, [2, 3, 4], [324554399181515, 463743714275780], 7⟩]⟩,
  ⟨481, 484, 5379,
    [1454, 1459, 1464, 1470, 1477, 1483, 1490, 1498, 1505, 1513, 1521, 1529, 1537, 1541, 1550, 1559, 1568, 1577, 1586, 1591, 1600, 1605, 1614, 1624, 1634, 1643, 1648, 1658, 1668, 1678, 1688, 1698, 1708, 1718, 1728, 1738, 1748, 1754, 1764, 1774, 1784, 1794, 1804, 1809, 1814, 1824, 1829, 1838, 1843, 1853, 1858, 1867, 1872, 1881, 1886, 1891, 1900, 1909, 1918, 1927, 1936, 1945, 1953, 1962, 1970, 1979, 1987, 1995, 2003, 2011, 2019, 2027, 2035, 2042, 2050, 2058, 2065, 2073, 2080, 2084, 2091, 2099, 2106, 2110, 2117, 2125, 2132, 2136, 2143, 2151, 2158, 2166, 2173, 2177, 2185, 2189, 2196, 2204, 2208, 2216, 2220, 2228, 2236, 2240, 2244, 2248, 2252, 2260, 2264, 2268, 2272, 2276, 2281, 2285, 2289, 2293, 2297, 2302, 2306, 2310],
    [1468, 1487, 1506, 1525, 1545, 1565, 1586, 1608, 1630, 1652, 1674, 1698, 1721, 1733, 1758, 1782, 1808, 1834, 1861, 1875, 1903, 1917, 1945, 1975, 2005, 2035, 2051, 2083, 2115, 2149, 2183, 2217, 2253, 2288, 2326, 2363, 2402, 2422, 2463, 2504, 2546, 2590, 2634, 2657, 2680, 2727, 2750, 2798, 2823, 2873, 2899, 2952, 2978, 3032, 3061, 3088, 3147, 3206, 3266, 3329, 3393, 3459, 3526, 3596, 3667, 3741, 3817, 3896, 3976, 4059, 4146, 4234, 4324, 4418, 4516, 4615, 4718, 4826, 4936, 4990, 5105, 5225, 5347, 5410, 5539, 5673, 5810, 5881, 6028, 6178, 6334, 6493, 6659, 6745, 6923, 7012, 7196, 7391, 7488, 7689, 7793, 8009, 8230, 8344, 8460, 8577, 8699, 8944, 9071, 9203, 9333, 9469, 9606, 9745, 9886, 10033, 10182, 10333, 10486],
    [⟨1468, 1454, [2, 3], [462066889551523], 6⟩,
      ⟨1487, 1459, [2, 3], [364290415576414], 6⟩,
      ⟨1505, 1464, [2, 3], [321607033531157], 6⟩,
      ⟨1524, 1470, [2, 3], [294873458331002], 6⟩,
      ⟨1543, 1477, [2, 3], [277384558810340], 6⟩,
      ⟨1562, 1483, [2, 3], [263092977894223], 6⟩,
      ⟨1582, 1490, [2, 3], [251969872908636], 6⟩,
      ⟨1603, 1498, [2, 3], [243040480010731], 6⟩,
      ⟨1623, 1505, [2, 3], [235724570889541], 6⟩,
      ⟨1643, 1513, [2, 3], [230041819344246], 6⟩,
      ⟨1664, 1521, [2, 3], [224813031497834], 6⟩,
      ⟨1685, 1529, [2, 3], [220353202654899], 6⟩,
      ⟨1706, 1537, [2, 3], [216518793737240], 6⟩,
      ⟨1717, 1541, [2, 3], [214678309130754], 6⟩,
      ⟨1739, 1550, [2, 3, 4], [211589631878107, 557137710874829], 6⟩,
      ⟨1760, 1559, [2, 3, 4], [209079895147018, 552584954120786], 6⟩,
      ⟨1783, 1568, [2, 3, 4], [206539058481058, 547664213099399], 6⟩,
      ⟨1805, 1577, [2, 3, 4], [204472664762133, 543442702673260], 6⟩,
      ⟨1829, 1586, [2, 3, 4], [202424784804983, 538933531935997], 6⟩,
      ⟨1841, 1591, [2, 3, 4], [201556588381094, 536956212955049], 6⟩,
      ⟨1864, 1600, [2, 3, 4], [200011148904374, 533213085026045], 6⟩,
      ⟨1876, 1605, [2, 3, 4], [199307840315602, 531444204570603], 6⟩,
      ⟨1899, 1614, [2, 3, 4], [198063363330877, 528089344431594], 6⟩,
      ⟨1924, 1624, [2, 3, 4], [196913029388305, 524750599535889], 7⟩,
      ⟨1949, 1634, [2, 3, 4], [195936864466072, 521651535237639], 7⟩,
      ⟨1973, 1643, [2, 3, 4], [195138677065563, 518769914014687], 6⟩,
      ⟨1986, 1648, [2, 3, 4], [194766313877743, 517316401990667], 6⟩,
      ⟨2012, 1658, [2, 3, 4], [194131298813419, 514569992488141], 7⟩,
      ⟨2037, 1668, [2, 3, 4], [193641148923637, 512175380049741], 7⟩,
      ⟨2064, 1678, [2, 3, 4], [193246802174990, 509655709350950], 7⟩,
      ⟨2091, 1688, [2, 3, 4], [192974700497765, 507324737808316], 7⟩,
      ⟨2117, 1698, [2, 3, 4], [192802211748692, 505286853397280], 7⟩,
      ⟨2144, 1708, [2, 3, 4], [192732238063075, 503276524437429], 7⟩,
      ⟨2171, 1718, [2, 3, 4], [192751696448435, 501411326464052], 7⟩,
      ⟨2199, 1728, [2, 3, 4], [192878561741492, 499584218067317], 7⟩,
      ⟨2227, 1738, [2, 3, 4], [193088040719375, 497894209700264], 7⟩,
      ⟨2255, 1748, [2, 3, 4], [193372044266827, 496329548242556], 7⟩,
      ⟨2270, 1754, [2, 3, 4], [193506198125083, 495584002629108], 6⟩,
      ⟨2300, 1764, [2, 3, 4], [193972217778107, 494046571744107], 7⟩,
      ⟨2329, 1774, [2, 3, 4], [194464797260951, 492697319534633], 7⟩,
      ⟨2359, 1784, [2, 3, 4], [195065348945887, 491391495042632], 7⟩,
      ⟨2389, 1794, [2, 3, 4], [195724739136438, 490188652240120], 7⟩,
      ⟨2420, 1804, [2, 3, 4], [196492863256670, 489031209855055], 7⟩,
      ⟨2435, 1809, [2, 3, 4], [196868286077578, 488511051567438], 6⟩,
      ⟨2451, 1814, [2, 3, 4], [197313627725784, 487967449492846], 6⟩,
      ⟨2483, 1824, [2, 3, 4], [198242737411671, 486949062272035], 7⟩,
      ⟨2498, 1829, [2, 3, 4], [198662227192266, 486509147525756], 6⟩,
      ⟨2530, 1838, [2, 3, 4], [199762917065557, 485588396656997], 7⟩,
      ⟨2546, 1843, [2, 3, 4], [200276149581668, 485168040972674], 6⟩,
      ⟨2579, 1853, [2, 3, 4], [201396925161078, 484348547954966], 7⟩,
      ⟨2596, 1858, [2, 3, 4], [202005176733585, 483950677577465], 6⟩,
      ⟨2629, 1867, [2, 3, 4], [203292167117126, 483218910884754], 7⟩,
      ⟨2646, 1872, [2, 3, 4], [203925705107189, 482869626259099], 6⟩,
      ⟨2680, 1881, [2, 3, 4], [205332295241566, 482206993000250], 7⟩,
      ⟨2698, 1886, [2, 3, 4], [206060325144354, 481880203129398], 6⟩,
      ⟨2714, 1891, [2, 3, 4], [206645726329266, 481603364325731], 6⟩,
      ⟨2750, 1900, [2, 3, 4], [208253261949530, 481010710507685], 7⟩,
      ⟨2786, 1909, [2, 3, 4], [209884257656119, 480468232712454], 7⟩,
      ⟨2821, 1918, [2, 3, 4], [211456053786424, 479981795638127], 7⟩,
      ⟨2858, 1927, [2, 3, 4], [213197562841661, 479507622925074], 7⟩,
      ⟨2895, 1936, [2, 3, 4], [214950621954136, 479068327360305], 7⟩,
      ⟨2932, 1945, [2, 3, 4], [216711252704658, 478658813418748], 7⟩,
      ⟨2970, 1953, [2, 3, 4], [218687956152410, 478274608574444], 7⟩,
      ⟨3009, 1962, [2, 3, 4], [220614697078681, 477898846577180], 7⟩,
      ⟨3047, 1970, [2, 3, 4], [222593258824028, 477559767252668], 7⟩,
      ⟨3087, 1979, [2, 3, 4], [224593914912376, 477215204593885], 7⟩,
      ⟨3127, 1987, [2, 3, 4], [226721673075906, 476896025939721], 7⟩,
      ⟨3167, 1995, [2, 3, 4], [228839505051157, 476589481670835], 7⟩,
      ⟨3208, 2003, [2, 3, 4], [231024339088556, 476287880872845], 7⟩,
      ⟨3250, 2011, [2, 3, 4], [233272709242425, 475989657635768], 7⟩,
      ⟨3293, 2019, [2, 3, 4], [235581004911103, 475693288245045], 7⟩,
      ⟨3335, 2027, [2, 3, 4], [237789088164595, 475406564625884], 7⟩,
      ⟨3378, 2035, [2, 3, 4], [240052056587614, 475118675583765], 7⟩,
      ⟨3422, 2042, [2, 3, 4], [242502107349186, 474839752514260], 7⟩,
      ⟨3467, 2050, [2, 3, 4], [244864137979917, 474546399036407], 7⟩,
      ⟨3512, 2058, [2, 3, 4], [247195104848489, 474253637256471], 7⟩,
      ⟨3557, 2065, [2, 3, 4], [249628354561144, 473971507272068], 7⟩,
      ⟨3604, 2073, [2, 3, 4], [252041242619771, 473668792635106], 7⟩,
      ⟨3651, 2080, [2, 3, 4], [254550240634312, 473375371360269], 7⟩,
      ⟨3674, 2084, [2, 3, 4], [255687564295693, 473225462459457], 6⟩,
      ⟨3721, 2091, [2, 3, 4], [258138785206252, 472929943033639], 7⟩,
      ⟨3770, 2099, [2, 3, 4], [260560010401114, 472613525459928], 7⟩,
      ⟨3819, 2106, [2, 3, 4], [263069780390312, 472305319623739], 7⟩,
      ⟨3843, 2110, [2, 3, 4], [264208784598670, 472148532796332], 6⟩,
      ⟨3893, 2117, [2, 3, 4], [266721972748445, 471833393189845], 7⟩,
      ⟨3944, 2125, [2, 3, 4], [269128278035678, 471503207544927], 7⟩,
      ⟨3995, 2132, [2, 3, 4], [271616557375710, 471181244425234], 7⟩,
      ⟨4021, 2136, [2, 3, 4], [272812356276785, 471013206039031], 6⟩,
      ⟨4074, 2143, [2, 3, 4], [275359031190286, 470680465881755], 7⟩,
      ⟨4127, 2151, [2, 3, 4], [277730818893437, 470339552179127], 7⟩,
      ⟨4181, 2158, [2, 3, 4], [280240989709002, 470002432877133], 7⟩,
      ⟨4234, 2166, [2, 3, 4], [282516853880891, 469663445713328], 7⟩,
      ⟨4289, 2173, [2, 3, 4], [284988504536999, 469323731946216], 7⟩,
      ⟨4317, 2177, [2, 3, 4], [286174383954426, 469148044528702], 6⟩,
      ⟨4374, 2185, [2, 3, 4], [288566844495701, 468793392781677], 7⟩,
      ⟨4402, 2189, [2, 3, 4], [289714849867982, 468619643482231], 6⟩,
      ⟨4459, 2196, [2, 3, 4], [292149307435263, 468277187846344], 7⟩,
      ⟨4518, 2204, [2, 3, 4], [294526453134774, 467920396875713], 7⟩,
      ⟨4547, 2208, [2, 3, 4], [295667704057753, 467745954929256], 6⟩,
      ⟨4605, 2216, [2, 3, 4], [297913094876465, 467400166164504], 7⟩,
      ⟨4635, 2220, [2, 3, 4], [299071218964178, 467224089771831], 6⟩,
      ⟨4696, 2228, [2, 3, 4], [301401450791615, 466870905236977], 7⟩,
      ⟨4757, 2236, [2, 3, 4], [303679316682347, 466523065366047], 7⟩,
      ⟨4788, 2240, [2, 3, 4], [304824632512000, 466348954373568], 6⟩,
      ⟨4819, 2244, [2, 3, 4], [305956909264487, 466176332412062], 6⟩,
      ⟨4850, 2248, [2, 3, 4], [307076333920251, 466005229907658], 6⟩,
      ⟨4881, 2252, [2, 3, 4], [308183091628831, 465835674919588], 6⟩,
      ⟨4944, 2260, [2, 3, 4], [310408049683477, 465497026863347], 7⟩,
      ⟨4976, 2264, [2, 3, 4], [311525668878110, 465328100887833], 6⟩,
      ⟨5009, 2268, [2, 3, 4], [312678163184991, 465156784032976], 6⟩,
      ⟨5041, 2272, [2, 3, 4], [313769772602496, 464991468419398], 6⟩,
      ⟨5074, 2276, [2, 3, 4], [314895706589476, 464823933059540], 6⟩,
      ⟨5107, 2281, [2, 3, 4], [315902797845654, 464649812179522], 6⟩,
      ⟨5139, 2285, [2, 3, 4], [316957214332941, 464490009422098], 6⟩,
      ⟨5172, 2289, [2, 3, 4], [318045166545702, 464328229457257], 6⟩,
      ⟨5206, 2293, [2, 3, 4], [319165486538837, 464164694161202], 7⟩,
      ⟨5240, 2297, [2, 3, 4], [320272487054865, 464003306499516], 7⟩,
      ⟨5274, 2302, [2, 3, 4], [321263675902507, 463835133081557], 7⟩,
      ⟨5308, 2306, [2, 3, 4], [322345253023393, 463677976530949], 7⟩,
      ⟨5367, 2310, [2, 3, 4], [324489555416481, 463437518425270], 7⟩]⟩,
  ⟨485, 489, 5427,
    [1471, 1476, 1482, 1488, 1495, 1501, 1509, 1516, 1524, 1532, 1536, 1544, 1553, 1561, 1570, 1574, 1583, 1588, 1597, 1602, 1611, 1621, 1630, 1640, 1650, 1660, 1665, 1675, 1685, 1690, 1700, 1710, 1720, 1730, 1736, 1746, 1751, 1761, 1771, 1781, 1786, 1792, 1797, 1807, 1817, 1822, 1832, 1842, 1852, 1862, 1872, 1881, 1891, 1896, 1905, 1910, 1919, 1924, 1933, 1942, 1951, 1960, 1969, 1973, 1982, 1986, 1991, 1999, 2007, 2016, 2024, 2032, 2040, 2048, 2056, 2063, 2071, 2079, 2086, 2090, 2098, 2105, 2113, 2120, 2128, 2135, 2143, 2150, 2158, 2165, 2173, 2180, 2184, 2192, 2199, 2207, 2211, 2219, 2223, 2230, 2234, 2242, 2250, 2254, 2262, 2270, 2274, 2279, 2283, 2287, 2291, 2299, 2304, 2308, 2312, 2317, 2321, 2325, 2329, 2334],
    [1490, 1509, 1529, 1549, 1569, 1590, 1612, 1634, 1656, 1678, 1690, 1714, 1738, 1762, 1787, 1799, 1825, 1838, 1864, 1878, 1906, 1935, 1963, 1993, 2024, 2054, 2070, 2102, 2135, 2151, 2185, 2219, 2255, 2291, 2309, 2347, 2365, 2404, 2445, 2485, 2505, 2527, 2548, 2592, 2636, 2659, 2705, 2752, 2801, 2851, 2901, 2953, 3008, 3035, 3091, 3120, 3177, 3206, 3267, 3329, 3392, 3458, 3527, 3561, 3631, 3667, 3704, 3778, 3854, 3935, 4015, 4100, 4185, 4275, 4367, 4461, 4558, 4659, 4762, 4816, 4925, 5036, 5154, 5274, 5396, 5526, 5659, 5794, 5935, 6082, 6234, 6390, 6472, 6636, 6807, 6985, 7077, 7264, 7359, 7556, 7658, 7865, 8081, 8192, 8419, 8655, 8773, 8897, 9026, 9153, 9285, 9551, 9692, 9831, 9976, 10123, 10272, 10423, 10580],
    [⟨1490, 1471, [2, 3], [415350463020882], 6⟩,
      ⟨1509, 1476, [2, 3], [345008775030421], 6⟩,
      ⟨1528, 1482, [2, 3], [309981263169954], 6⟩,
      ⟨1548, 1488, [2, 3], [285416049696290], 6⟩,
      ⟨1567, 1495, [2, 3], [270219284707437], 6⟩,
      ⟨1587, 1501, [2, 3], [256684031411316], 6⟩,
      ⟨1608, 1509, [2, 3], [246816211109642], 6⟩,
      ⟨1628, 1516, [2, 3], [238803538756231], 6⟩,
      ⟨1648, 1524, [2, 3], [232622704326766], 6⟩,
      ⟨1669, 1532, [2, 3], [226963338969308], 6⟩,
      ⟨1680, 1536, [2, 3], [224283803607150], 6⟩,
      ⟨1701, 1544, [2, 3], [219863465372635], 6⟩,
      ⟨1723, 1553, [2, 3], [216046409602717], 6⟩,
      ⟨1744, 1561, [2, 3, 4], [212751528803925, 559634494799176], 6⟩,
      ⟨1767, 1570, [2, 3, 4], [209674660604677, 554143505912288], 6⟩,
      ⟨1777, 1574, [2, 3, 4], [208485360198098, 551931265432499], 6⟩,
      ⟨1800, 1583, [2, 3, 4], [205983437475817, 547063468294897], 6⟩,
      ⟨1811, 1588, [2, 3, 4], [204996667835484, 545100757242234], 6⟩,
      ⟨1834, 1597, [2, 3, 4], [202951991678867, 540758353458671], 6⟩,
      ⟨1846, 1602, [2, 3, 4], [202023706502910, 538712084027871], 6⟩,
      ⟨1869, 1611, [2, 3, 4], [200367746832524, 534840048676751], 6⟩,
      ⟨1894, 1621, [2, 3, 4], [198828894792863, 530998247537905], 7⟩,
      ⟨1917, 1630, [2, 3, 4], [197597578091050, 527669713865034], 6⟩,
      ⟨1942, 1640, [2, 3, 4], [196458442305399, 524355518508245], 7⟩,
      ⟨1968, 1650, [2, 3, 4], [195446825150014, 521079408573556], 7⟩,
      ⟨1992, 1660, [2, 3, 4], [194675826383623, 518415488598759], 6⟩,
      ⟨2005, 1665, [2, 3, 4], [194305565809979, 516970428740711], 6⟩,
      ⟨2031, 1675, [2, 3, 4], [193673372102686, 514238987357242], 7⟩,
      ⟨2057, 1685, [2, 3, 4], [193172719486003, 511703760887825], 7⟩,
      ⟨2070, 1690, [2, 3, 4], [192967389698156, 510504444678382], 6⟩,
      ⟨2096, 1700, [2, 3, 4], [192639069424757, 508232816660095], 7⟩,
      ⟨2123, 1710, [2, 3, 4], [192417602656138, 505993265730249], 7⟩,
      ⟨2150, 1720, [2, 3, 4], [192299380830660, 503917363459265], 7⟩,
      ⟨2178, 1730, [2, 3, 4], [192292757467931, 501884783242965], 7⟩,
      ⟨2191, 1736, [2, 3, 4], [192253332125372, 501127733375618], 6⟩,
      ⟨2220, 1746, [2, 3, 4], [192400023198812, 499209663748764], 7⟩,
      ⟨2233, 1751, [2, 3, 4], [192465220172768, 498444042503764], 6⟩,
      ⟨2262, 1761, [2, 3, 4], [192738993755727, 496736857544492], 7⟩,
      ⟨2292, 1771, [2, 3, 4], [193129917916694, 495086736600607], 7⟩,
      ⟨2321, 1781, [2, 3, 4], [193557959096385, 493639965695714], 7⟩,
      ⟨2335, 1786, [2, 3, 4], [193774265705207, 492991558279784], 6⟩,
      ⟨2351, 1792, [2, 3, 4], [194014703030892, 492294910295532], 6⟩,
      ⟨2366, 1797, [2, 3, 4], [194305858413924, 491634040820417], 6⟩,
      ⟨2397, 1807, [2, 3, 4], [194984382828373, 490335999688204], 7⟩,
      ⟨2427, 1817, [2, 3, 4], [195669789739577, 489194602701240], 7⟩,
      ⟨2443, 1822, [2, 3, 4], [196086920212520, 488609720749733], 6⟩,
      ⟨2475, 1832, [2, 3, 4], [196963578177652, 487514837591944], 7⟩,
      ⟨2506, 1842, [2, 3, 4], [197830093032791, 486549998894884], 7⟩,
      ⟨2539, 1852, [2, 3, 4], [198864379544541, 485590112276142], 7⟩,
      ⟨2572, 1862, [2, 3, 4], [199943090813801, 484711447939229], 7⟩,
      ⟨2605, 1872, [2, 3, 4], [201060635847828, 483905363895240], 7⟩,
      ⟨2638, 1881, [2, 3, 4], [202325105106589, 483152364379557], 7⟩,
      ⟨2673, 1891, [2, 3, 4], [203650664251984, 482427157635031], 7⟩,
      ⟨2690, 1896, [2, 3, 4], [204289068167177, 482098254338820], 6⟩,
      ⟨2725, 1905, [2, 3, 4], [205777014402217, 481455712299962], 7⟩,
      ⟨2742, 1910, [2, 3, 4], [206434240299292, 481165853081678], 6⟩,
      ⟨2777, 1919, [2, 3, 4], [207959942396153, 480601006692369], 7⟩,
      ⟨2795, 1924, [2, 3, 4], [208707032312940, 480328394809597], 6⟩,
      ⟨2831, 1933, [2, 3, 4], [210338366715023, 479815709520272], 7⟩,
      ⟨2868, 1942, [2, 3, 4], [212063291944499, 479330841814598], 7⟩,
      ⟨2904, 1951, [2, 3, 4], [213723075268409, 478892971674521], 7⟩,
      ⟨2942, 1960, [2, 3, 4], [215548538476403, 478465599020715], 7⟩,
      ⟨2981, 1969, [2, 3, 4], [217459520408195, 478058633810844], 7⟩,
      ⟨3000, 1973, [2, 3, 4], [218442363405683, 477873148358317], 6⟩,
      ⟨3038, 1982, [2, 3, 4], [220277485474217, 477510582130842], 7⟩,
      ⟨3058, 1986, [2, 3, 4], [221340248721844, 477334234784679], 6⟩,
      ⟨3078, 1991, [2, 3, 4], [222269618884237, 477153420362478], 6⟩,
      ⟨3118, 1999, [2, 3, 4], [224390188027238, 476823888495423], 7⟩,
      ⟨3158, 2007, [2, 3, 4], [226503734673297, 476509497885382], 7⟩,
      ⟨3200, 2016, [2, 3, 4], [228631441699756, 476185863112136], 7⟩,
      ⟨3240, 2024, [2, 3, 4], [230721506784322, 475893504242325], 7⟩,
      ⟨3283, 2032, [2, 3, 4], [233032562926155, 475594215809040], 7⟩,
      ⟨3325, 2040, [2, 3, 4], [235245890928416, 475306157183520], 7⟩,
      ⟨3368, 2048, [2, 3, 4], [237516111525896, 475018103076405], 7⟩,
      ⟨3412, 2056, [2, 3, 4], [239839727280586, 474728871008261], 7⟩,
      ⟨3456, 2063, [2, 3, 4], [242271305822979, 474452902977313], 7⟩,
      ⟨3501, 2071, [2, 3, 4], [244615759966822, 474162507314194], 7⟩,
      ⟨3546, 2079, [2, 3, 4], [246929539403727, 473872581338303], 7⟩,
      ⟨3592, 2086, [2, 3, 4], [249418892476726, 473588488418942], 7⟩,
      ⟨3615, 2090, [2, 3, 4], [250583929624404, 473440892493834], 6⟩,
      ⟨3662, 2098, [2, 3, 4], [252960756807618, 473140458439589], 7⟩,
      ⟨3709, 2105, [2, 3, 4], [255432456195507, 472848949293198], 7⟩,
      ⟨3758, 2113, [2, 3, 4], [257876267832245, 472536577301228], 7⟩,
      ⟨3807, 2120, [2, 3, 4], [260409020023261, 472232374813750], 7⟩,
      ⟨3856, 2128, [2, 3, 4], [262769432035863, 471917288524385], 7⟩,
      ⟨3907, 2135, [2, 3, 4], [265352753593188, 471600283544831], 7⟩,
      ⟨3958, 2143, [2, 3, 4], [267761557292757, 471273098550068], 7⟩,
      ⟨4008, 2150, [2, 3, 4], [270186396912068, 470959023702866], 7⟩,
      ⟨4060, 2158, [2, 3, 4], [272570823913562, 470625700972952], 7⟩,
      ⟨4113, 2165, [2, 3, 4], [275097690459439, 470295596305642], 7⟩,
      ⟨4167, 2173, [2, 3, 4], [277514182170199, 469952287516908], 7⟩,
      ⟨4221, 2180, [2, 3, 4], [280004541337778, 469617827861379], 7⟩,
      ⟨4249, 2184, [2, 3, 4], [281230941066010, 469441814590116], 6⟩,
      ⟨4303, 2192, [2, 3, 4], [283525284183445, 469101208463275], 7⟩,
      ⟨4359, 2199, [2, 3, 4], [286010856536347, 468760057392536], 7⟩,
      ⟨4416, 2207, [2, 3, 4], [288383829361085, 468408300102428], 7⟩,
      ⟨4445, 2211, [2, 3, 4], [289579963326647, 468230939033540], 6⟩,
      ⟨4503, 2219, [2, 3, 4], [291933387854605, 467878608423916], 7⟩,
      ⟨4532, 2223, [2, 3, 4], [293090987934020, 467703735959138], 6⟩,
      ⟨4591, 2230, [2, 3, 4], [295538677789538, 467359622622774], 7⟩,
      ⟨4621, 2234, [2, 3, 4], [296712269869207, 467182840180866], 6⟩,
      ⟨4681, 2242, [2, 3, 4], [299020439379709, 466832702019875], 7⟩,
      ⟨4742, 2250, [2, 3, 4], [301329904261079, 466482722833094], 7⟩,
      ⟨4772, 2254, [2, 3, 4], [302439414224833, 466312019827345], 6⟩,
      ⟨4834, 2262, [2, 3, 4], [304723394930986, 465965531173792], 7⟩,
      ⟨4897, 2270, [2, 3, 4], [307005811735259, 465620531715207], 7⟩,
      ⟨4928, 2274, [2, 3, 4], [308102920051512, 465452581894567], 6⟩,
      ⟨4960, 2279, [2, 3, 4], [309128325231443, 465273824661548], 6⟩,
      ⟨4993, 2283, [2, 3, 4], [310297746441731, 465100539132389], 6⟩,
      ⟨5025, 2287, [2, 3, 4], [311405580606033, 464933277027986], 6⟩,
      ⟨5058, 2291, [2, 3, 4], [312548095152035, 464763646308884], 6⟩,
      ⟨5122, 2299, [2, 3, 4], [314700390932664, 464438049528066], 7⟩,
      ⟨5156, 2304, [2, 3, 4], [315745558337379, 464261654834142], 6⟩,
      ⟨5189, 2308, [2, 3, 4], [316836782222810, 464099565669739], 6⟩,
      ⟨5223, 2312, [2, 3, 4], [317960451138634, 463935655818202], 6⟩,
      ⟨5257, 2317, [2, 3, 4], [318967918121188, 463765171182743], 6⟩,
      ⟨5291, 2321, [2, 3, 4], [320065787597954, 463605408745954], 6⟩,
      ⟨5325, 2325, [2, 3, 4], [321150776250931, 463447777118895], 6⟩,
      ⟨5360, 2329, [2, 3, 4], [322266339068616, 463288796549631], 7⟩,
      ⟨5419, 2334, [2, 3, 4], [324291376156697, 463041917088432], 7⟩]⟩,
  ⟨490, 495, 5487,
    [1489, 1494, 1500, 1506, 1512, 1519, 1527, 1534, 1542, 1550, 1558, 1567, 1575, 1584, 1593, 1602, 1612, 1621, 1626, 1635, 1640, 1650, 1660, 1665, 1675, 1685, 1695, 1700, 1710, 1720, 1726, 1736, 1746, 1756, 1762, 1772, 1782, 1793, 1803, 1813, 1824, 1834, 1839, 1849, 1859, 1865, 1875, 1880, 1890, 1899, 1909, 1919, 1924, 1933, 1943, 1952, 1957, 1966, 1975, 1984, 1993, 2002, 2006, 2011, 2019, 2028, 2036, 2044, 2053, 2061, 2069, 2073, 2081, 2089, 2096, 2100, 2108, 2116, 2123, 2131, 2139, 2146, 2154, 2161, 2165, 2173, 2180, 2184, 2192, 2199, 2207, 2215, 2222, 2226, 2234, 2238, 2246, 2254, 2262, 2270, 2274, 2282, 2286, 2294, 2298, 2302, 2307, 2311, 2315, 2319, 2323, 2327, 2332, 2336, 2340, 2345, 2349, 2353, 2358, 2362],
    [1507, 1526, 1546, 1566, 1586, 1608, 1630, 1652, 1674, 1697, 1720, 1745, 1769, 1794, 1820, 1846, 1873, 1900, 1914, 1942, 1957, 1986, 2016, 2031, 2061, 2093, 2126, 2142, 2176, 2210, 2227, 2263, 2299, 2335, 2354, 2392, 2431, 2472, 2513, 2556, 2599, 2643, 2666, 2712, 2759, 2784, 2833, 2858, 2908, 2960, 3014, 3069, 3097, 3153, 3211, 3272, 3302, 3366, 3431, 3497, 3566, 3636, 3672, 3708, 3782, 3859, 3937, 4018, 4103, 4189, 4276, 4321, 4415, 4511, 4608, 4658, 4762, 4868, 4976, 5091, 5208, 5328, 5453, 5583, 5650, 5786, 5925, 5998, 6144, 6296, 6454, 6619, 6787, 6875, 7052, 7143, 7333, 7527, 7729, 7939, 8047, 8268, 8380, 8613, 8733, 8855, 8982, 9107, 9237, 9369, 9503, 9638, 9779, 9922, 10067, 10213, 10366, 10516, 10673],
    [⟨1507, 1489, [2, 3], [423144179410263], 6⟩,
      ⟨1526, 1494, [2, 3], [348464901492294], 6⟩,
      ⟨1545, 1500, [2, 3], [312080113670299], 6⟩,
      ⟨1565, 1506, [2, 3], [286796202463096], 6⟩,
      ⟨1584, 1512, [2, 3], [270121940988198], 6⟩,
      ⟨1605, 1519, [2, 3], [256561793649691], 6⟩,
      ⟨1626, 1527, [2, 3], [246676753289996], 6⟩,
      ⟨1646, 1534, [2, 3], [238646930335711], 6⟩,
      ⟨1667, 1542, [2, 3], [231985099766173], 6⟩,
      ⟨1688, 1550, [2, 3], [226382437171666], 6⟩,
      ⟨1709, 1558, [2, 3], [221616970108938], 6⟩,
      ⟨1731, 1567, [2, 3], [217515378030540], 6⟩,
      ⟨1753, 1575, [2, 3], [213737301790973], 6⟩,
      ⟨1775, 1584, [2, 3, 4], [210685617787151, 556539323250257], 6⟩,
      ⟨1798, 1593, [2, 3, 4], [207838931228444, 551306050872654], 6⟩,
      ⟨1821, 1602, [2, 3, 4], [205371407485581, 546488843386104], 6⟩,
      ⟨1844, 1612, [2, 3, 4], [203344013800630, 542355453981385], 6⟩,
      ⟨1867, 1621, [2, 3, 4], [201460003201816, 538216063168696], 6⟩,
      ⟨1879, 1626, [2, 3, 4], [200603212707203, 536262861618706], 6⟩,
      ⟨1903, 1635, [2, 3, 4], [198986513587154, 532306257881609], 6⟩,
      ⟨1916, 1640, [2, 3, 4], [198216794221748, 530319533592620], 6⟩,
      ⟨1940, 1650, [2, 3, 4], [196988911384147, 527035100246780], 6⟩,
      ⟨1965, 1660, [2, 3, 4], [195869806494987, 523759445304682], 6⟩,
      ⟨1977, 1665, [2, 3, 4], [195399030628991, 522312008085678], 6⟩,
      ⟨2002, 1675, [2, 3, 4], [194519184667323, 519368890948278], 6⟩,
      ⟨2028, 1685, [2, 3, 4], [193751796332987, 516452262706185], 7⟩,
      ⟨2054, 1695, [2, 3, 4], [193128860453009, 513746727641374], 7⟩,
      ⟨2067, 1700, [2, 3, 4], [192866682560951, 512467345663367], 6⟩,
      ⟨2094, 1710, [2, 3, 4], [192424868565302, 509899978982936], 7⟩,
      ⟨2121, 1720, [2, 3, 4], [192107476988863, 507523429363529], 7⟩,
      ⟨2134, 1726, [2, 3, 4], [191959502077074, 506592390547279], 6⟩,
      ⟨2162, 1736, [2, 3, 4], [191804305856015, 504337269336474], 7⟩,
      ⟨2189, 1746, [2, 3, 4], [191741542106606, 502364225752609], 7⟩,
      ⟨2217, 1756, [2, 3, 4], [191786458248887, 500430555258920], 7⟩,
      ⟨2231, 1762, [2, 3, 4], [191788684392542, 499611184894359], 6⟩,
      ⟨2259, 1772, [2, 3, 4], [191956809808097, 497881502166135], 7⟩,
      ⟨2288, 1782, [2, 3, 4], [192234395752070, 496197045285588], 7⟩,
      ⟨2318, 1793, [2, 3, 4], [192556583732050, 494635982979784], 7⟩,
      ⟨2348, 1803, [2, 3, 4], [193022095888459, 493131119579973], 7⟩,
      ⟨2378, 1813, [2, 3, 4], [193557881384669, 491746488184971], 7⟩,
      ⟨2409, 1824, [2, 3, 4], [194121212649455, 490462332043467], 7⟩,
      ⟨2440, 1834, [2, 3, 4], [194828229024350, 489233965445925], 7⟩,
      ⟨2456, 1839, [2, 3, 4], [195230417706757, 488633271421794], 6⟩,
      ⟨2487, 1849, [2, 3, 4], [196021613126565, 487553109936048], 7⟩,
      ⟨2519, 1859, [2, 3, 4], [196920024107252, 486518344754293], 7⟩,
      ⟨2536, 1865, [2, 3, 4], [197347967868522, 486022181967695], 6⟩,
      ⟨2569, 1875, [2, 3, 4], [198377338154967, 485076897447917], 7⟩,
      ⟨2585, 1880, [2, 3, 4], [198876497677956, 484650797820012], 6⟩,
      ⟨2618, 1890, [2, 3, 4], [199967911093493, 483819768433613], 7⟩,
      ⟨2652, 1899, [2, 3, 4], [201273975393432, 483016893601987], 7⟩,
      ⟨2686, 1909, [2, 3, 4], [202505936805004, 482295730307555], 7⟩,
      ⟨2721, 1919, [2, 3, 4], [203838565203707, 481611692155393], 7⟩,
      ⟨2738, 1924, [2, 3, 4], [204479273268768, 481300758198151], 6⟩,
      ⟨2773, 1933, [2, 3, 4], [205969691529522, 480693616095346], 7⟩,
      ⟨2809, 1943, [2, 3, 4], [207438295042303, 480122339373656], 7⟩,
      ⟨2845, 1952, [2, 3, 4], [209048410101861, 479595873656756], 7⟩,
      ⟨2863, 1957, [2, 3, 4], [209798447340965, 479347502934689], 6⟩,
      ⟨2901, 1966, [2, 3, 4], [211586734347488, 478857312579525], 7⟩,
      ⟨2939, 1975, [2, 3, 4], [213389346656307, 478405576022227], 7⟩,
      ⟨2977, 1984, [2, 3, 4], [215201834526436, 477986564250246], 7⟩,
      ⟨3015, 1993, [2, 3, 4], [217020231709515, 477595310733680], 7⟩,
      ⟨3054, 2002, [2, 3, 4], [218919800273211, 477220134631985], 7⟩,
      ⟨3074, 2006, [2, 3, 4], [219974455174424, 477041612302083], 6⟩,
      ⟨3094, 2011, [2, 3, 4], [220897791447472, 476859305789243], 6⟩,
      ⟨3134, 2019, [2, 3, 4], [223004119490749, 476526918008032], 7⟩,
      ⟨3175, 2028, [2, 3, 4], [225051331206347, 476194756697480], 7⟩,
      ⟨3215, 2036, [2, 3, 4], [227142938972438, 475891614503669], 7⟩,
      ⟨3257, 2044, [2, 3, 4], [229380282937773, 475588821376917], 7⟩,
      ⟨3300, 2053, [2, 3, 4], [231547317905589, 475279228849821], 7⟩,
      ⟨3343, 2061, [2, 3, 4], [233829459620690, 474987766834485], 7⟩,
      ⟨3385, 2069, [2, 3, 4], [236013917917472, 474706143438248], 7⟩,
      ⟨3407, 2073, [2, 3, 4], [237175166527988, 474562261221458], 6⟩,
      ⟨3452, 2081, [2, 3, 4], [239555408210860, 474272291169061], 7⟩,
      ⟨3497, 2089, [2, 3, 4], [241908209940902, 473984388410207], 7⟩,
      ⟨3541, 2096, [2, 3, 4], [244289903422794, 473712765751898], 7⟩,
      ⟨3564, 2100, [2, 3, 4], [245478026079965, 473567210105794], 6⟩,
      ⟨3611, 2108, [2, 3, 4], [247903673325868, 473271499281345], 7⟩,
      ⟨3657, 2116, [2, 3, 4], [250221565555886, 472979773368674], 7⟩,
      ⟨3704, 2123, [2, 3, 4], [252708555574184, 472692661106976], 7⟩,
      ⟨3752, 2131, [2, 3, 4], [255098875751090, 472389534368133], 7⟩,
      ⟨3801, 2139, [2, 3, 4], [257520983179379, 472080393115507], 7⟩,
      ⟨3850, 2146, [2, 3, 4], [260031403232864, 471779251987996], 7⟩,
      ⟨3900, 2154, [2, 3, 4], [262439835089920, 471462460297521], 7⟩,
      ⟨3951, 2161, [2, 3, 4], [265000123364414, 471148510275338], 7⟩,
      ⟨3977, 2165, [2, 3, 4], [266232963798384, 470984121873065], 6⟩,
      ⟨4028, 2173, [2, 3, 4], [268598356963469, 470659749035852], 7⟩,
      ⟨4080, 2180, [2, 3, 4], [271109433636917, 470338289934385], 7⟩,
      ⟨4107, 2184, [2, 3, 4], [272349163510326, 470168112383911], 6⟩,
      ⟨4160, 2192, [2, 3, 4], [274728743809673, 469832858170322], 7⟩,
      ⟨4213, 2199, [2, 3, 4], [277184185229922, 469506035685985], 7⟩,
      ⟨4268, 2207, [2, 3, 4], [279592586936265, 469161636193131], 7⟩,
      ⟨4324, 2215, [2, 3, 4], [282011917615935, 468813365841704], 7⟩,
      ⟨4380, 2222, [2, 3, 4], [284500178367109, 468474501609536], 7⟩,
      ⟨4408, 2226, [2, 3, 4], [285665741454303, 468301931309057], 6⟩,
      ⟨4465, 2234, [2, 3, 4], [288017863824938, 467953559859971], 7⟩,
      ⟨4494, 2238, [2, 3, 4], [289203667375298, 467777897132795], 6⟩,
      ⟨4553, 2246, [2, 3, 4], [291592903907963, 467423985532031], 7⟩,
      ⟨4612, 2254, [2, 3, 4], [293930289329930, 467073649529599], 7⟩,
      ⟨4672, 2262, [2, 3, 4], [296270807680015, 466722451912510], 7⟩,
      ⟨4733, 2270, [2, 3, 4], [298612745299556, 466370963761738], 7⟩,
      ⟨4763, 2274, [2, 3, 4], [299738068265020, 466199386981506], 6⟩,
      ⟨4825, 2282, [2, 3, 4], [302054375581346, 465850767261836], 7⟩,
      ⟨4856, 2286, [2, 3, 4], [303193031041071, 465678522710638], 6⟩,
      ⟨4919, 2294, [2, 3, 4], [305481989947294, 465333900096910], 7⟩,
      ⟨4951, 2298, [2, 3, 4], [306631691821616, 465161691782997], 6⟩,
      ⟨4983, 2302, [2, 3, 4], [307768228910563, 464991105961479], 6⟩,
      ⟨5015, 2307, [2, 3, 4], [308784760053957, 464814218179146], 6⟩,
      ⟨5047, 2311, [2, 3, 4], [309896116082687, 464646902524447], 6⟩,
      ⟨5080, 2315, [2, 3, 4], [311042243453406, 464477143117501], 6⟩,
      ⟨5113, 2319, [2, 3, 4], [312175031585413, 464309226886729], 6⟩,
      ⟨5146, 2323, [2, 3, 4], [313294683155553, 464143175764879], 6⟩,
      ⟨5179, 2327, [2, 3, 4], [314401398176268, 463979009355391], 6⟩,
      ⟨5213, 2332, [2, 3, 4], [315437330835324, 463804527443251], 6⟩,
      ⟨5247, 2336, [2, 3, 4], [316563942044078, 463640362731329], 6⟩,
      ⟨5281, 2340, [2, 3, 4], [317677308606057, 463478265829242], 6⟩,
      ⟨5314, 2345, [2, 3, 4], [318631649496275, 463313343516441], 6⟩,
      ⟨5349, 2349, [2, 3, 4], [319763889807980, 463151661982003], 7⟩,
      ⟨5383, 2353, [2, 3, 4], [320839320438597, 462995750811168], 6⟩,
      ⟨5418, 2358, [2, 3, 4], [321845064137921, 462829658645843], 7⟩,
      ⟨5484, 2362, [2, 3, 4], [324246878219440, 462571110216973], 7⟩]⟩]

theorem cellsOK08 : cellsOK 478 cells08 495 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells09.lean <==
import KtMinor45.MiddleDefs

/-! Cells 36 to 39 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `496 ≤ t ≤ 514`. -/
def cells09 : List Cell := [
  ⟨496, 499, 5560,
    [1503, 1508, 1514, 1521, 1527, 1535, 1542, 1550, 1558, 1566, 1574, 1583, 1587, 1596, 1605, 1615, 1624, 1634, 1643, 1653, 1663, 1668, 1678, 1688, 1698, 1708, 1718, 1723, 1729, 1739, 1749, 1760, 1770, 1775, 1781, 1791, 1801, 1812, 1822, 1833, 1843, 1848, 1854, 1864, 1874, 1884, 1894, 1899, 1909, 1919, 1929, 1934, 1944, 1953, 1958, 1963, 1972, 1977, 1986, 1995, 2000, 2005, 2013, 2022, 2027, 2035, 2044, 2052, 2061, 2069, 2077, 2085, 2093, 2101, 2109, 2117, 2125, 2133, 2140, 2148, 2156, 2163, 2167, 2175, 2182, 2190, 2198, 2205, 2213, 2221, 2228, 2232, 2240, 2248, 2256, 2264, 2268, 2276, 2284, 2292, 2300, 2308, 2312, 2316, 2320, 2325, 2329, 2333, 2337, 2342, 2346, 2350, 2355, 2359, 2363, 2368, 2372, 2376, 2381, 2386],
    [1527, 1546, 1567, 1587, 1607, 1629, 1651, 1674, 1696, 1719, 1743, 1768, 1780, 1805, 1831, 1858, 1885, 1912, 1940, 1969, 1998, 2013, 2043, 2074, 2105, 2138, 2171, 2187, 2204, 2239, 2275, 2311, 2349, 2367, 2387, 2425, 2465, 2506, 2548, 2591, 2634, 2656, 2679, 2725, 2773, 2821, 2870, 2895, 2947, 3001, 3055, 3083, 3138, 3196, 3227, 3256, 3317, 3349, 3413, 3478, 3511, 3546, 3615, 3687, 3723, 3798, 3874, 3952, 4035, 4117, 4205, 4294, 4385, 4479, 4577, 4677, 4781, 4887, 4997, 5109, 5228, 5350, 5412, 5540, 5670, 5806, 5947, 6094, 6244, 6400, 6559, 6644, 6812, 6990, 7171, 7360, 7457, 7656, 7863, 8075, 8299, 8528, 8646, 8766, 8887, 9014, 9142, 9272, 9403, 9536, 9675, 9815, 9957, 10101, 10251, 10399, 10553, 10709, 10872],
    [⟨1527, 1503, [2, 3], [383509635409126], 7⟩,
      ⟨1546, 1508, [2, 3], [329427688995416], 6⟩,
      ⟨1566, 1514, [2, 3], [298157589070884], 6⟩,
      ⟨1585, 1521, [2, 3], [279729403806496], 6⟩,
      ⟨1604, 1527, [2, 3], [264778337839742], 6⟩,
      ⟨1625, 1535, [2, 3], [253192158100207], 6⟩,
      ⟨1646, 1542, [2, 3], [243301752092482], 6⟩,
      ⟨1668, 1550, [2, 3], [235312978220044], 6⟩,
      ⟨1688, 1558, [2, 3], [229592161189620], 6⟩,
      ⟨1709, 1566, [2, 3], [224322317339217], 6⟩,
      ⟨1731, 1574, [2, 3], [219510364609625], 6⟩,
      ⟨1753, 1583, [2, 3], [215667331944208], 6⟩,
      ⟨1764, 1587, [2, 3], [213825311939990], 6⟩,
      ⟨1786, 1596, [2, 3, 4], [210730612700611, 557001467627685], 6⟩,
      ⟨1809, 1605, [2, 3, 4], [207842951097867, 551733149753022], 6⟩,
      ⟨1833, 1615, [2, 3, 4], [205323553090802, 546888823956232], 6⟩,
      ⟨1856, 1624, [2, 3, 4], [203146483440122, 542411391663483], 6⟩,
      ⟨1880, 1634, [2, 3, 4], [201234842681065, 538271278354814], 6⟩,
      ⟨1904, 1643, [2, 3, 4], [199487721781579, 534159893183853], 6⟩,
      ⟨1928, 1653, [2, 3, 4], [198049552543381, 530608074393884], 6⟩,
      ⟨1952, 1663, [2, 3, 4], [196798058034472, 527300074173210], 6⟩,
      ⟨1965, 1668, [2, 3, 4], [196172889876521, 525509094790889], 6⟩,
      ⟨1990, 1678, [2, 3, 4], [195123008690814, 522336499194823], 6⟩,
      ⟨2015, 1688, [2, 3, 4], [194232066133874, 519385616353508], 7⟩,
      ⟨2040, 1698, [2, 3, 4], [193482871546949, 516637375130401], 6⟩,
      ⟨2067, 1708, [2, 3, 4], [192818179737424, 513746336553875], 7⟩,
      ⟨2093, 1718, [2, 3, 4], [192312861482371, 511224996011376], 7⟩,
      ⟨2106, 1723, [2, 3, 4], [192104478728942, 510031497387516], 6⟩,
      ⟨2119, 1729, [2, 3, 4], [191903496845184, 509019860631701], 6⟩,
      ⟨2147, 1739, [2, 3, 4], [191614390570502, 506565500196299], 7⟩,
      ⟨2175, 1749, [2, 3, 4], [191446474886388, 504300609066620], 7⟩,
      ⟨2202, 1760, [2, 3, 4], [191329354200769, 502425717298789], 7⟩,
      ⟨2231, 1770, [2, 3, 4], [191375698972957, 500371242328753], 7⟩,
      ⟨2245, 1775, [2, 3, 4], [191425328625127, 499454491572430], 6⟩,
      ⟨2260, 1781, [2, 3, 4], [191465949645929, 498567536976902], 6⟩,
      ⟨2288, 1791, [2, 3, 4], [191665229663368, 496900722008448], 7⟩,
      ⟨2317, 1801, [2, 3, 4], [191971527920929, 495276475387617], 7⟩,
      ⟨2347, 1812, [2, 3, 4], [192318608328957, 493769641775801], 7⟩,
      ⟨2378, 1822, [2, 3, 4], [192849796536127, 492250840367641], 7⟩,
      ⟨2408, 1833, [2, 3, 4], [193327174594960, 490970247906158], 7⟩,
      ⟨2439, 1843, [2, 3, 4], [193991458412181, 489681550811276], 7⟩,
      ⟨2454, 1848, [2, 3, 4], [194320801315561, 489103251049782], 6⟩,
      ⟨2470, 1854, [2, 3, 4], [194626476174855, 488537989421772], 6⟩,
      ⟨2502, 1864, [2, 3, 4], [195457035197483, 487399271060576], 7⟩,
      ⟨2534, 1874, [2, 3, 4], [196341320779651, 486355662132875], 7⟩,
      ⟨2567, 1884, [2, 3, 4], [197334533307938, 485361201263110], 7⟩,
      ⟨2599, 1894, [2, 3, 4], [198310906008093, 484483895439841], 7⟩,
      ⟨2616, 1899, [2, 3, 4], [198877826693810, 484040413411584], 6⟩,
      ⟨2650, 1909, [2, 3, 4], [200042990108637, 483211130421445], 7⟩,
      ⟨2685, 1919, [2, 3, 4], [201313809796823, 482426850246747], 7⟩,
      ⟨2719, 1929, [2, 3, 4], [202549747969063, 481732042090999], 7⟩,
      ⟨2737, 1934, [2, 3, 4], [203249100994141, 481384686629274], 6⟩,
      ⟨2771, 1944, [2, 3, 4], [204525606204419, 480771934165779], 7⟩,
      ⟨2807, 1953, [2, 3, 4], [206088812774827, 480169060783932], 7⟩,
      ⟨2826, 1958, [2, 3, 4], [206894309482362, 479872403743165], 6⟩,
      ⟨2843, 1963, [2, 3, 4], [207556301571950, 479617884582637], 6⟩,
      ⟨2880, 1972, [2, 3, 4], [209238939140039, 479096562777950], 7⟩,
      ⟨2899, 1977, [2, 3, 4], [210063454042296, 478844532378445], 6⟩,
      ⟨2937, 1986, [2, 3, 4], [211847531618013, 478373005192481], 7⟩,
      ⟨2974, 1995, [2, 3, 4], [213566819432864, 477947023879024], 7⟩,
      ⟨2993, 2000, [2, 3, 4], [214404740646306, 477737244647150], 6⟩,
      ⟨3013, 2005, [2, 3, 4], [215321529043216, 477525257055211], 6⟩,
      ⟨3052, 2013, [2, 3, 4], [217337092716014, 477145015348751], 7⟩,
      ⟨3092, 2022, [2, 3, 4], [219305041159415, 476774128004539], 7⟩,
      ⟨3111, 2027, [2, 3, 4], [220145195277330, 476598865151862], 6⟩,
      ⟨3152, 2035, [2, 3, 4], [222318719323796, 476260249886425], 7⟩,
      ⟨3193, 2044, [2, 3, 4], [224355875978694, 475928979172379], 7⟩,
      ⟨3234, 2052, [2, 3, 4], [226515745321117, 475621523930426], 7⟩,
      ⟨3276, 2061, [2, 3, 4], [228610249096656, 475309469835478], 7⟩,
      ⟨3318, 2069, [2, 3, 4], [230822390014702, 475017203738659], 7⟩,
      ⟨3362, 2077, [2, 3, 4], [233172369597975, 474722748734782], 7⟩,
      ⟨3406, 2085, [2, 3, 4], [235501509919714, 474433975170246], 7⟩,
      ⟨3450, 2093, [2, 3, 4], [237807620185417, 474149162794062], 7⟩,
      ⟨3494, 2101, [2, 3, 4], [240088867582902, 473866958445169], 7⟩,
      ⟨3540, 2109, [2, 3, 4], [242493592653306, 473577489282437], 7⟩,
      ⟨3586, 2117, [2, 3, 4], [244867794508640, 473288698015433], 7⟩,
      ⟨3632, 2125, [2, 3, 4], [247210265261020, 472999900666419], 7⟩,
      ⟨3679, 2133, [2, 3, 4], [249592633085572, 472706096032189], 7⟩,
      ⟨3727, 2140, [2, 3, 4], [252141729512155, 472416756809495], 7⟩,
      ⟨3774, 2148, [2, 3, 4], [254451852981316, 472120677499357], 7⟩,
      ⟨3824, 2156, [2, 3, 4], [256935549944087, 471809284460426], 7⟩,
      ⟨3874, 2163, [2, 3, 4], [259505358096835, 471505658326674], 7⟩,
      ⟨3899, 2167, [2, 3, 4], [260710115938463, 471348576879401], 6⟩,
      ⟨3950, 2175, [2, 3, 4], [263155521149861, 471028610268332], 7⟩,
      ⟨4000, 2182, [2, 3, 4], [265616518576531, 470721177513989], 7⟩,
      ⟨4052, 2190, [2, 3, 4], [268039886922434, 470394106337895], 7⟩,
      ⟨4105, 2198, [2, 3, 4], [270482319188732, 470061429949952], 7⟩,
      ⟨4159, 2205, [2, 3, 4], [273064250449491, 469731610059615], 7⟩,
      ⟨4213, 2213, [2, 3, 4], [275473816776424, 469393544301645], 7⟩,
      ⟨4267, 2221, [2, 3, 4], [277835765055888, 469056004128221], 7⟩,
      ⟨4322, 2228, [2, 3, 4], [280331038924559, 468722120036834], 7⟩,
      ⟨4351, 2232, [2, 3, 4], [281589580783868, 468544122356257], 6⟩,
      ⟨4407, 2240, [2, 3, 4], [283949248409427, 468199540636453], 7⟩,
      ⟨4465, 2248, [2, 3, 4], [286375451103114, 467846978275756], 7⟩,
      ⟨4523, 2256, [2, 3, 4], [288750015339462, 467497010219850], 7⟩,
      ⟨4581, 2264, [2, 3, 4], [291074105839894, 467150048922301], 7⟩,
      ⟨4611, 2268, [2, 3, 4], [292272585626184, 466972926596238], 6⟩,
      ⟨4671, 2276, [2, 3, 4], [294630164694822, 466621590420082], 7⟩,
      ⟨4732, 2284, [2, 3, 4], [296989293892493, 466269693038252], 7⟩,
      ⟨4793, 2292, [2, 3, 4], [299296365187621, 465922479354378], 7⟩,
      ⟨4856, 2300, [2, 3, 4], [301654697286012, 465571129730471], 7⟩,
      ⟨4919, 2308, [2, 3, 4], [303959862956240, 465225453573515], 7⟩,
      ⟨4951, 2312, [2, 3, 4], [305117719087449, 465052624958754], 6⟩,
      ⟨4983, 2316, [2, 3, 4], [306262361098139, 464881369422206], 6⟩,
      ⟨5014, 2320, [2, 3, 4], [307345443036720, 464716016645275], 6⟩,
      ⟨5047, 2325, [2, 3, 4], [308406402525256, 464535825353246], 6⟩,
      ⟨5080, 2329, [2, 3, 4], [309560711110905, 464365221536264], 6⟩,
      ⟨5113, 2333, [2, 3, 4], [310701623866283, 464196416568094], 6⟩,
      ⟨5146, 2337, [2, 3, 4], [311829342464071, 464029434621675], 6⟩,
      ⟨5179, 2342, [2, 3, 4], [312840016520977, 463856184898392], 6⟩,
      ⟨5213, 2346, [2, 3, 4], [313988259928471, 463688912787076], 6⟩,
      ⟨5247, 2350, [2, 3, 4], [315122984770354, 463523654115651], 6⟩,
      ⟨5280, 2355, [2, 3, 4], [316097242432065, 463355890867614], 6⟩,
      ⟨5314, 2359, [2, 3, 4], [317206577317193, 463194558400693], 6⟩,
      ⟨5349, 2363, [2, 3, 4], [318346962462960, 463031628046974], 7⟩,
      ⟨5383, 2368, [2, 3, 4], [319329637128295, 462865921186414], 6⟩,
      ⟨5418, 2372, [2, 3, 4], [320444068946567, 462707261084763], 7⟩,
      ⟨5453, 2376, [2, 3, 4], [321545328357545, 462550830966108], 7⟩,
      ⟨5489, 2381, [2, 3, 4], [322576941558502, 462384432235534], 7⟩,
      ⟨5543, 2386, [2, 3, 4], [324346130770690, 462161438043574], 7⟩]⟩,
  ⟨500, 504, 5609,
    [1517, 1523, 1529, 1535, 1542, 1549, 1557, 1565, 1573, 1581, 1590, 1598, 1607, 1616, 1621, 1630, 1640, 1649, 1654, 1664, 1674, 1684, 1694, 1704, 1714, 1720, 1730, 1740, 1745, 1756, 1766, 1772, 1782, 1787, 1798, 1808, 1819, 1825, 1830, 1840, 1845, 1851, 1861, 1867, 1877, 1887, 1892, 1903, 1913, 1923, 1928, 1938, 1948, 1953, 1963, 1973, 1982, 1987, 1992, 2001, 2006, 2015, 2020, 2025, 2033, 2042, 2051, 2060, 2068, 2077, 2085, 2090, 2098, 2106, 2114, 2122, 2130, 2138, 2146, 2154, 2162, 2169, 2177, 2185, 2193, 2200, 2208, 2216, 2220, 2227, 2231, 2239, 2247, 2254, 2258, 2266, 2274, 2282, 2290, 2298, 2306, 2314, 2323, 2331, 2339, 2344, 2348, 2352, 2356, 2361, 2369, 2373, 2378, 2382, 2387, 2391, 2396, 2400, 2405, 2409],
    [1540, 1560, 1580, 1601, 1621, 1643, 1666, 1688, 1711, 1734, 1759, 1783, 1808, 1833, 1846, 1873, 1900, 1927, 1942, 1970, 2000, 2029, 2060, 2091, 2122, 2139, 2172, 2205, 2222, 2257, 2293, 2311, 2348, 2366, 2405, 2443, 2483, 2504, 2524, 2566, 2586, 2608, 2653, 2675, 2720, 2767, 2790, 2840, 2889, 2942, 2968, 3022, 3076, 3104, 3161, 3219, 3279, 3310, 3341, 3405, 3437, 3502, 3536, 3571, 3640, 3711, 3785, 3861, 3940, 4020, 4103, 4146, 4233, 4322, 4414, 4508, 4606, 4708, 4812, 4920, 5030, 5144, 5263, 5384, 5510, 5641, 5775, 5914, 5986, 6132, 6206, 6360, 6520, 6683, 6769, 6941, 7123, 7309, 7502, 7700, 7909, 8123, 8346, 8578, 8815, 8939, 9065, 9193, 9322, 9457, 9728, 9868, 10014, 10157, 10306, 10457, 10610, 10770, 10932],
    [⟨1540, 1517, [2, 3], [389043883766783], 6⟩,
      ⟨1560, 1523, [2, 3], [332242805530091], 6⟩,
      ⟨1579, 1529, [2, 3], [301774811091951], 6⟩,
      ⟨1599, 1535, [2, 3], [279660437721556], 6⟩,
      ⟨1619, 1542, [2, 3], [264690059328649], 6⟩,
      ⟨1639, 1549, [2, 3], [253096648158663], 6⟩,
      ⟨1661, 1557, [2, 3], [243184434484739], 6⟩,
      ⟨1682, 1565, [2, 3], [235696128347602], 6⟩,
      ⟨1703, 1573, [2, 3], [229447902467941], 6⟩,
      ⟨1724, 1581, [2, 3], [224164856954290], 6⟩,
      ⟨1747, 1590, [2, 3], [219327409110720], 6⟩,
      ⟨1768, 1598, [2, 3], [215483050369130], 6⟩,
      ⟨1791, 1607, [2, 3, 4], [211906535752613, 559485369329534], 6⟩,
      ⟨1813, 1616, [2, 3, 4], [209017530479606, 554396313354231], 6⟩,
      ⟨1825, 1621, [2, 3, 4], [207611648704670, 551818371064374], 6⟩,
      ⟨1848, 1630, [2, 3, 4], [205093665493165, 546964063807293], 6⟩,
      ⟨1872, 1640, [2, 3, 4], [202887544557556, 542485889457053], 6⟩,
      ⟨1895, 1649, [2, 3, 4], [200979393553579, 538335077421366], 6⟩,
      ⟨1908, 1654, [2, 3, 4], [200004012948803, 536098867673346], 6⟩,
      ⟨1932, 1664, [2, 3, 4], [198450297771022, 532408803232396], 6⟩,
      ⟨1957, 1674, [2, 3, 4], [197019232635508, 528735615386764], 7⟩,
      ⟨1981, 1684, [2, 3, 4], [195852573950438, 525549316726054], 6⟩,
      ⟨2007, 1694, [2, 3, 4], [194737810493997, 522162305525042], 7⟩,
      ⟨2032, 1704, [2, 3, 4], [193843927939586, 519216500804339], 6⟩,
      ⟨2058, 1714, [2, 3, 4], [193060359832215, 516295252402006], 6⟩,
      ⟨2071, 1720, [2, 3, 4], [192726599557677, 515084951237217], 6⟩,
      ⟨2098, 1730, [2, 3, 4], [192126072513145, 512300497404211], 7⟩,
      ⟨2124, 1740, [2, 3, 4], [191673395320456, 509869611028749], 7⟩,
      ⟨2137, 1745, [2, 3, 4], [191488862696613, 508718149122966], 6⟩,
      ⟨2165, 1756, [2, 3, 4], [191171731832950, 506402293792325], 7⟩,
      ⟨2193, 1766, [2, 3, 4], [190994296696144, 504135241706259], 7⟩,
      ⟨2207, 1772, [2, 3, 4], [190908436702718, 503179205956883], 6⟩,
      ⟨2235, 1782, [2, 3, 4], [190882373442250, 501154714864233], 7⟩,
      ⟨2249, 1787, [2, 3, 4], [190904811729989, 500199969152558], 6⟩,
      ⟨2278, 1798, [2, 3, 4], [190985251239374, 498392558245732], 7⟩,
      ⟨2306, 1808, [2, 3, 4], [191174128041757, 496721564003198], 7⟩,
      ⟨2336, 1819, [2, 3, 4], [191437779993912, 495086466528095], 7⟩,
      ⟨2351, 1825, [2, 3, 4], [191563122613010, 494350443845873], 6⟩,
      ⟨2366, 1830, [2, 3, 4], [191773141438122, 493574187867191], 6⟩,
      ⟨2396, 1840, [2, 3, 4], [192248093122016, 492115011383276], 7⟩,
      ⟨2411, 1845, [2, 3, 4], [192511150897664, 491429238561476], 6⟩,
      ⟨2426, 1851, [2, 3, 4], [192710560719591, 490823449550930], 6⟩,
      ⟨2458, 1861, [2, 3, 4], [193406516316378, 489467685226991], 7⟩,
      ⟨2474, 1867, [2, 3, 4], [193694090405484, 488877384540475], 6⟩,
      ⟨2505, 1877, [2, 3, 4], [194430354778809, 487733294109957], 7⟩,
      ⟨2537, 1887, [2, 3, 4], [195274358538580, 486637027494908], 7⟩,
      ⟨2553, 1892, [2, 3, 4], [195715827593059, 486123430354306], 6⟩,
      ⟨2587, 1903, [2, 3, 4], [196655768276970, 485111607701084], 7⟩,
      ⟨2619, 1913, [2, 3, 4], [197617879736300, 484228252152583], 7⟩,
      ⟨2654, 1923, [2, 3, 4], [198811489213703, 483324874800513], 7⟩,
      ⟨2671, 1928, [2, 3, 4], [199392376307856, 482918096770911], 6⟩,
      ⟨2706, 1938, [2, 3, 4], [200649245863492, 482130984505722], 7⟩,
      ⟨2741, 1948, [2, 3, 4], [201941748365494, 481411454595441], 7⟩,
      ⟨2759, 1953, [2, 3, 4], [202634822608449, 481064076349921], 6⟩,
      ⟨2794, 1963, [2, 3, 4], [203971875890949, 480432662202073], 7⟩,
      ⟨2830, 1973, [2, 3, 4], [205405185284408, 479834045568257], 7⟩,
      ⟨2867, 1982, [2, 3, 4], [207053539158885, 479267574186414], 7⟩,
      ⟨2885, 1987, [2, 3, 4], [207788976202951, 479009416162931], 6⟩,
      ⟨2904, 1992, [2, 3, 4], [208603076888644, 478747704990815], 6⟩,
      ⟨2942, 2001, [2, 3, 4], [210366152688404, 478258042409078], 7⟩,
      ⟨2961, 2006, [2, 3, 4], [211191665237079, 478025982544097], 6⟩,
      ⟨2999, 2015, [2, 3, 4], [212974972533417, 477591483937314], 7⟩,
      ⟨3018, 2020, [2, 3, 4], [213807215164305, 477382911456140], 6⟩,
      ⟨3038, 2025, [2, 3, 4], [214717771578841, 477172131554835], 6⟩,
      ⟨3077, 2033, [2, 3, 4], [216719264546636, 476793944433252], 7⟩,
      ⟨3116, 2042, [2, 3, 4], [218596310048171, 476432250576383], 7⟩,
      ⟨3157, 2051, [2, 3, 4], [220627907764580, 476077179716659], 7⟩,
      ⟨3198, 2060, [2, 3, 4], [222655371899598, 475740319054715], 7⟩,
      ⟨3240, 2068, [2, 3, 4], [224883886091236, 475423085434218], 7⟩,
      ⟨3282, 2077, [2, 3, 4], [226971815060864, 475108562402120], 7⟩,
      ⟨3324, 2085, [2, 3, 4], [229177756660264, 474814737376232], 7⟩,
      ⟨3346, 2090, [2, 3, 4], [230221034195638, 474655402223767], 6⟩,
      ⟨3390, 2098, [2, 3, 4], [232556343562208, 474363784162494], 7⟩,
      ⟨3433, 2106, [2, 3, 4], [234795064462723, 474082285247405], 7⟩,
      ⟨3478, 2114, [2, 3, 4], [237163845576259, 473795810409892], 7⟩,
      ⟨3523, 2122, [2, 3, 4], [239507149748482, 473512033365739], 7⟩,
      ⟨3568, 2130, [2, 3, 4], [241823307555475, 473229815334662], 7⟩,
      ⟨3615, 2138, [2, 3, 4], [244258367323863, 472939517487174], 7⟩,
      ⟨3662, 2146, [2, 3, 4], [246660763211477, 472649130176430], 7⟩,
      ⟨3710, 2154, [2, 3, 4], [249101535783334, 472353655520508], 7⟩,
      ⟨3758, 2162, [2, 3, 4], [251506110736941, 472057128810894], 7⟩,
      ⟨3806, 2169, [2, 3, 4], [254002246822794, 471768992245065], 7⟩,
      ⟨3856, 2177, [2, 3, 4], [256470866288886, 471460322912834], 7⟩,
      ⟨3906, 2185, [2, 3, 4], [258898232376195, 471150125039446], 7⟩,
      ⟨3957, 2193, [2, 3, 4], [261351695115033, 470833721292392], 7⟩,
      ⟨4008, 2200, [2, 3, 4], [263887158082388, 470524749908766], 7⟩,
      ⟨4060, 2208, [2, 3, 4], [266318812176272, 470200887063907], 7⟩,
      ⟨4113, 2216, [2, 3, 4], [268770091570465, 469871261201212], 7⟩,
      ⟨4140, 2220, [2, 3, 4], [270010256905781, 469703740634357], 6⟩,
      ⟨4193, 2227, [2, 3, 4], [272513620236836, 469381567761246], 7⟩,
      ⟨4220, 2231, [2, 3, 4], [273717856182576, 469213855566521], 6⟩,
      ⟨4275, 2239, [2, 3, 4], [276152295810644, 468873643332306], 7⟩,
      ⟨4331, 2247, [2, 3, 4], [278598438823817, 468529062817767], 7⟩,
      ⟨4387, 2254, [2, 3, 4], [281113192701796, 468193239717923], 7⟩,
      ⟨4416, 2258, [2, 3, 4], [282351157662956, 468016997040232], 6⟩,
      ⟨4472, 2266, [2, 3, 4], [284672417164000, 467675968506552], 7⟩,
      ⟨4531, 2274, [2, 3, 4], [287116346254126, 467322245435831], 7⟩,
      ⟨4590, 2282, [2, 3, 4], [289507868659818, 466971349211627], 7⟩,
      ⟨4650, 2290, [2, 3, 4], [291902811231074, 466618840147942], 7⟩,
      ⟨4710, 2298, [2, 3, 4], [294245782418467, 466270085701648], 7⟩,
      ⟨4771, 2306, [2, 3, 4], [296590684569638, 465920736195785], 7⟩,
      ⟨4833, 2314, [2, 3, 4], [298935870203357, 465571368283778], 7⟩,
      ⟨4896, 2323, [2, 3, 4], [301170831584229, 465215050404851], 7⟩,
      ⟨4960, 2331, [2, 3, 4], [303513102445533, 464867337323556], 7⟩,
      ⟨5024, 2339, [2, 3, 4], [305802491966393, 464525690400527], 7⟩,
      ⟨5057, 2344, [2, 3, 4], [306869986805857, 464345228361330], 6⟩,
      ⟨5089, 2348, [2, 3, 4], [307982759166463, 464178371263856], 6⟩,
      ⟨5122, 2352, [2, 3, 4], [309130357688209, 464008985311820], 6⟩,
      ⟨5155, 2356, [2, 3, 4], [310264745735379, 463841373109886], 6⟩,
      ⟨5189, 2361, [2, 3, 4], [311328710672159, 463663579286203], 6⟩,
      ⟨5256, 2369, [2, 3, 4], [313578872867943, 463333513467222], 8⟩,
      ⟨5290, 2373, [2, 3, 4], [314707039684606, 463169432826042], 6⟩,
      ⟨5325, 2378, [2, 3, 4], [315765139768090, 462995356516584], 7⟩,
      ⟨5359, 2382, [2, 3, 4], [316867375608322, 462835288140660], 6⟩,
      ⟨5394, 2387, [2, 3, 4], [317900207367489, 462665232521951], 6⟩,
      ⟨5428, 2391, [2, 3, 4], [318977319679382, 462509222447779], 6⟩,
      ⟨5463, 2396, [2, 3, 4], [319985684670842, 462343219378853], 6⟩,
      ⟨5499, 2400, [2, 3, 4], [321123221361936, 462184459757501], 7⟩,
      ⟨5535, 2405, [2, 3, 4], [322149026381722, 462019321372978], 7⟩,
      ⟨5597, 2409, [2, 3, 4], [324334794108276, 461781111116831], 7⟩]⟩,
  ⟨505, 510, 5669,
    [1535, 1540, 1546, 1550, 1556, 1563, 1571, 1579, 1587, 1595, 1604, 1613, 1621, 1630, 1640, 1649, 1654, 1664, 1673, 1683, 1688, 1698, 1708, 1714, 1724, 1734, 1745, 1755, 1766, 1776, 1782, 1792, 1803, 1808, 1819, 1824, 1835, 1841, 1851, 1862, 1872, 1878, 1888, 1894, 1899, 1905, 1915, 1920, 1930, 1936, 1941, 1951, 1961, 1966, 1972, 1981, 1986, 1996, 2001, 2011, 2020, 2030, 2039, 2048, 2053, 2062, 2071, 2080, 2084, 2089, 2097, 2106, 2114, 2123, 2131, 2139, 2147, 2156, 2164, 2168, 2175, 2183, 2191, 2199, 2207, 2215, 2219, 2226, 2234, 2242, 2250, 2258, 2265, 2273, 2281, 2289, 2297, 2305, 2309, 2317, 2325, 2334, 2342, 2346, 2354, 2363, 2371, 2376, 2384, 2388, 2393, 2397, 2406, 2410, 2415, 2419, 2424, 2428, 2433, 2438],
    [1557, 1577, 1597, 1608, 1628, 1650, 1673, 1695, 1718, 1741, 1766, 1791, 1816, 1841, 1868, 1895, 1908, 1935, 1964, 1993, 2008, 2037, 2068, 2083, 2115, 2146, 2180, 2213, 2248, 2283, 2301, 2338, 2375, 2394, 2432, 2452, 2492, 2513, 2554, 2598, 2641, 2663, 2708, 2732, 2755, 2779, 2827, 2852, 2901, 2928, 2953, 3006, 3060, 3088, 3116, 3173, 3201, 3260, 3291, 3352, 3415, 3481, 3548, 3616, 3651, 3724, 3798, 3873, 3912, 3951, 4030, 4113, 4199, 4286, 4377, 4470, 4566, 4666, 4768, 4818, 4925, 5036, 5149, 5267, 5390, 5515, 5579, 5710, 5847, 5986, 6131, 6282, 6439, 6599, 6765, 6938, 7118, 7302, 7397, 7594, 7795, 8004, 8222, 8334, 8563, 8801, 9045, 9175, 9436, 9567, 9707, 9845, 10131, 10279, 10429, 10585, 10738, 10898, 11060],
    [⟨1557, 1535, [2, 3], [394929410539072], 6⟩,
      ⟨1577, 1540, [2, 3], [332194881533335], 6⟩,
      ⟨1596, 1546, [2, 3], [301710308035604], 6⟩,
      ⟨1607, 1550, [2, 3], [289649038591561], 6⟩,
      ⟨1626, 1556, [2, 3], [272144453050334], 6⟩,
      ⟨1647, 1563, [2, 3], [258000013531346], 6⟩,
      ⟨1669, 1571, [2, 3], [247035226306772], 6⟩,
      ⟨1689, 1579, [2, 3], [239404593269257], 6⟩,
      ⟨1711, 1587, [2, 3], [232037794616476], 6⟩,
      ⟨1732, 1595, [2, 3], [226322211409627], 6⟩,
      ⟨1755, 1604, [2, 3], [221110963229083], 6⟩,
      ⟨1778, 1613, [2, 3], [216684276275514], 6⟩,
      ⟨1800, 1621, [2, 3], [212905655240867], 6⟩,
      ⟨1822, 1630, [2, 3, 4], [209848631980263, 556401929149278], 6⟩,
      ⟨1846, 1640, [2, 3, 4], [206976792450927, 551193552137169], 6⟩,
      ⟨1870, 1649, [2, 3, 4], [204338698424769, 546057708563033], 6⟩,
      ⟨1881, 1654, [2, 3, 4], [203367550408086, 544129222408214], 6⟩,
      ⟨1905, 1664, [2, 3, 4], [201332239843602, 539861736395446], 6⟩,
      ⟨1930, 1673, [2, 3, 4], [199360376747301, 535351560986400], 6⟩,
      ⟨1954, 1683, [2, 3, 4], [197837891340816, 531710668281123], 6⟩,
      ⟨1967, 1688, [2, 3, 4], [197069584161682, 529741427962741], 6⟩,
      ⟨1991, 1698, [2, 3, 4], [195841990105187, 526483027488039], 6⟩,
      ⟨2017, 1708, [2, 3, 4], [194663253829553, 523019531730243], 7⟩,
      ⟨2029, 1714, [2, 3, 4], [194224622688048, 521792675687774], 6⟩,
      ⟨2056, 1724, [2, 3, 4], [193255751738495, 518487191224420], 7⟩,
      ⟨2081, 1734, [2, 3, 4], [192523704848888, 515783216563354], 6⟩,
      ⟨2108, 1745, [2, 3, 4], [191870378091473, 513097306847230], 7⟩,
      ⟨2135, 1755, [2, 3, 4], [191352811063048, 510449259144071], 7⟩,
      ⟨2162, 1766, [2, 3, 4], [190943938849830, 508133355837925], 7⟩,
      ⟨2190, 1776, [2, 3, 4], [190664074124517, 505719243508335], 7⟩,
      ⟨2204, 1782, [2, 3, 4], [190537526900157, 504702779777445], 6⟩,
      ⟨2233, 1792, [2, 3, 4], [190433489407485, 502434824542830], 7⟩,
      ⟨2261, 1803, [2, 3, 4], [190378843957887, 500550898847215], 7⟩,
      ⟨2275, 1808, [2, 3, 4], [190405429839590, 499610039468271], 6⟩,
      ⟨2304, 1819, [2, 3, 4], [190492929487443, 497828047296947], 7⟩,
      ⟨2319, 1824, [2, 3, 4], [190607938636774, 496899801898209], 6⟩,
      ⟨2349, 1835, [2, 3, 4], [190843713632313, 495232052203629], 7⟩,
      ⟨2364, 1841, [2, 3, 4], [190956985653415, 494481590456539], 6⟩,
      ⟨2394, 1851, [2, 3, 4], [191367635664851, 492929251087854], 7⟩,
      ⟨2426, 1862, [2, 3, 4], [191860013407626, 491427567223007], 7⟩,
      ⟨2457, 1872, [2, 3, 4], [192456617805627, 490056102625689], 7⟩,
      ⟨2472, 1878, [2, 3, 4], [192673914867521, 489488776997447], 6⟩,
      ⟨2504, 1888, [2, 3, 4], [193410283658900, 488221762135572], 7⟩,
      ⟨2520, 1894, [2, 3, 4], [193713992090138, 487668229762557], 6⟩,
      ⟨2536, 1899, [2, 3, 4], [194118197303152, 487098169720823], 6⟩,
      ⟨2553, 1905, [2, 3, 4], [194499706360234, 486542386599700], 6⟩,
      ⟨2586, 1915, [2, 3, 4], [195430862105452, 485478319049385], 7⟩,
      ⟨2603, 1920, [2, 3, 4], [195945634762820, 484962224549266], 6⟩,
      ⟨2636, 1930, [2, 3, 4], [196952468642147, 484032885794403], 7⟩,
      ⟨2653, 1936, [2, 3, 4], [197401527272512, 483602036364146], 6⟩,
      ⟨2670, 1941, [2, 3, 4], [197961930096155, 483168755668018], 6⟩,
      ⟨2705, 1951, [2, 3, 4], [199178699024320, 482330759179407], 7⟩,
      ⟨2740, 1961, [2, 3, 4], [200435008815238, 481566014716775], 7⟩,
      ⟨2757, 1966, [2, 3, 4], [201042060939598, 481219865488874], 6⟩,
      ⟨2775, 1972, [2, 3, 4], [201613904063361, 480874535285936], 6⟩,
      ⟨2811, 1981, [2, 3, 4], [203115414924654, 480204590451345], 7⟩,
      ⟨2829, 1986, [2, 3, 4], [203820884949968, 479894826884271], 6⟩,
      ⟨2865, 1996, [2, 3, 4], [205249760724750, 479313036798655], 7⟩,
      ⟨2884, 2001, [2, 3, 4], [206045104635099, 479024310087331], 6⟩,
      ⟨2921, 2011, [2, 3, 4], [207577842317024, 478496240271791], 7⟩,
      ⟨2959, 2020, [2, 3, 4], [209322751092337, 477998722578225], 7⟩,
      ⟨2998, 2030, [2, 3, 4], [211036671184383, 477526227044771], 7⟩,
      ⟨3036, 2039, [2, 3, 4], [212809123288557, 477102709905762], 7⟩,
      ⟨3075, 2048, [2, 3, 4], [214666229165911, 476699952919017], 7⟩,
      ⟨3095, 2053, [2, 3, 4], [215572303846363, 476501090927662], 6⟩,
      ⟨3136, 2062, [2, 3, 4], [217589512676266, 476121973804792], 7⟩,
      ⟨3177, 2071, [2, 3, 4], [219607239030049, 475765778098405], 7⟩,
      ⟨3217, 2080, [2, 3, 4], [221544556577787, 475434357479550], 7⟩,
      ⟨3238, 2084, [2, 3, 4], [222652784534038, 475273475299424], 6⟩,
      ⟨3259, 2089, [2, 3, 4], [223630167750673, 475106467488323], 6⟩,
      ⟨3300, 2097, [2, 3, 4], [225758937307646, 474807337310209], 7⟩,
      ⟨3343, 2106, [2, 3, 4], [227900547540605, 474498377967949], 7⟩,
      ⟨3387, 2114, [2, 3, 4], [230233649573068, 474204232703297], 7⟩,
      ⟨3431, 2123, [2, 3, 4], [232418549817604, 473906406454640], 7⟩,
      ⟨3476, 2131, [2, 3, 4], [234788847801391, 473620133483122], 7⟩,
      ⟨3520, 2139, [2, 3, 4], [237060668031636, 473341907405378], 7⟩,
      ⟨3566, 2147, [2, 3, 4], [239457153513637, 473057349398882], 7⟩,
      ⟨3613, 2156, [2, 3, 4], [241769487291228, 472759266509090], 7⟩,
      ⟨3660, 2164, [2, 3, 4], [244180695118579, 472472251557257], 7⟩,
      ⟨3682, 2168, [2, 3, 4], [245265378556872, 472335231624624], 6⟩,
      ⟨3730, 2175, [2, 3, 4], [247829328595717, 472053336346868], 7⟩,
      ⟨3779, 2183, [2, 3, 4], [250299852353424, 471755709979224], 7⟩,
      ⟨3827, 2191, [2, 3, 4], [252662540539039, 471461268713065], 7⟩,
      ⟨3877, 2199, [2, 3, 4], [255127062868655, 471156261646183], 7⟩,
      ⟨3928, 2207, [2, 3, 4], [257619350485712, 470844981243836], 7⟩,
      ⟨3979, 2215, [2, 3, 4], [260069094803708, 470532095580861], 7⟩,
      ⟨4005, 2219, [2, 3, 4], [261311379385025, 470372718617348], 6⟩,
      ⟨4056, 2226, [2, 3, 4], [263820766189957, 470066373558693], 7⟩,
      ⟨4109, 2234, [2, 3, 4], [266292561293077, 469740456074092], 7⟩,
      ⟨4162, 2242, [2, 3, 4], [268718338989641, 469413689663725], 7⟩,
      ⟨4216, 2250, [2, 3, 4], [271161305268785, 469081486332154], 7⟩,
      ⟨4271, 2258, [2, 3, 4], [273618964340337, 468744166267015], 7⟩,
      ⟨4327, 2265, [2, 3, 4], [276208113467897, 468409843189606], 7⟩,
      ⟨4382, 2273, [2, 3, 4], [278567661885632, 468073361940766], 7⟩,
      ⟨4439, 2281, [2, 3, 4], [280997667795995, 467728042592450], 7⟩,
      ⟨4497, 2289, [2, 3, 4], [283435307565914, 467379375018700], 7⟩,
      ⟨4556, 2297, [2, 3, 4], [285878525996029, 467027884398567], 7⟩,
      ⟨4615, 2305, [2, 3, 4], [288269823785740, 466679020370049], 7⟩,
      ⟨4644, 2309, [2, 3, 4], [289418845420105, 466508141711656], 6⟩,
      ⟨4705, 2317, [2, 3, 4], [291843037371951, 466154344935046], 7⟩,
      ⟨4766, 2325, [2, 3, 4], [294214307074334, 465804421406784], 7⟩,
      ⟨4828, 2334, [2, 3, 4], [296476018721384, 465446756041781], 7⟩,
      ⟨4891, 2342, [2, 3, 4], [298847675044251, 465096551211941], 7⟩,
      ⟨4923, 2346, [2, 3, 4], [300038902385842, 464921127913189], 6⟩,
      ⟨4986, 2354, [2, 3, 4], [302331469112620, 464578955659091], 7⟩,
      ⟨5051, 2363, [2, 3, 4], [304564689761375, 464226261367621], 7⟩,
      ⟨5116, 2371, [2, 3, 4], [306852141472374, 463887368165039], 7⟩,
      ⟨5150, 2376, [2, 3, 4], [307943032300694, 463706448726477], 6⟩,
      ⟨5217, 2384, [2, 3, 4], [310246303493632, 463369478796481], 7⟩,
      ⟨5250, 2388, [2, 3, 4], [311355135613865, 463205733533007], 6⟩,
      ⟨5285, 2393, [2, 3, 4], [312440173984021, 463028023612710], 6⟩,
      ⟨5318, 2397, [2, 3, 4], [313523779985291, 462867952986890], 6⟩,
      ⟨5387, 2406, [2, 3, 4], [315686549689232, 462534016058911], 8⟩,
      ⟨5422, 2410, [2, 3, 4], [316820749401304, 462372300869777], 6⟩,
      ⟨5457, 2415, [2, 3, 4], [317842398656652, 462204425147832], 6⟩,
      ⟨5493, 2419, [2, 3, 4], [318993466383488, 462043414363953], 7⟩,
      ⟨5528, 2424, [2, 3, 4], [319990340321081, 461879673245284], 6⟩,
      ⟨5564, 2428, [2, 3, 4], [321115061286609, 461723124518374], 7⟩,
      ⟨5600, 2433, [2, 3, 4], [322129446078777, 461560242399021], 7⟩,
      ⟨5661, 2438, [2, 3, 4], [324154418200684, 461319785526928], 7⟩]⟩,
  ⟨511, 514, 5742,
    [1547, 1552, 1558, 1564, 1571, 1579, 1586, 1594, 1599, 1607, 1615, 1624, 1633, 1642, 1652, 1661, 1666, 1676, 1686, 1696, 1706, 1716, 1726, 1732, 1742, 1752, 1758, 1768, 1779, 1789, 1800, 1805, 1816, 1827, 1833, 1843, 1854, 1859, 1870, 1881, 1887, 1897, 1903, 1913, 1924, 1934, 1940, 1950, 1955, 1966, 1976, 1986, 1991, 1996, 2006, 2016, 2021, 2026, 2036, 2045, 2050, 2059, 2064, 2073, 2082, 2091, 2100, 2105, 2113, 2122, 2126, 2135, 2143, 2147, 2156, 2164, 2172, 2180, 2188, 2196, 2204, 2212, 2220, 2228, 2236, 2243, 2251, 2259, 2267, 2275, 2283, 2291, 2299, 2303, 2311, 2319, 2327, 2335, 2343, 2351, 2356, 2364, 2372, 2381, 2389, 2394, 2402, 2407, 2411, 2415, 2420, 2424, 2429, 2433, 2438, 2442, 2447, 2451, 2456, 2461],
    [1567, 1587, 1607, 1628, 1649, 1672, 1694, 1717, 1728, 1752, 1776, 1801, 1826, 1852, 1879, 1906, 1919, 1947, 1974, 2004, 2033, 2064, 2095, 2111, 2142, 2175, 2192, 2226, 2261, 2296, 2333, 2351, 2388, 2427, 2446, 2486, 2527, 2547, 2589, 2633, 2655, 2700, 2724, 2769, 2818, 2866, 2891, 2943, 2968, 3021, 3076, 3130, 3160, 3188, 3247, 3307, 3338, 3369, 3432, 3498, 3532, 3599, 3634, 3706, 3777, 3853, 3930, 3969, 4050, 4132, 4174, 4260, 4350, 4394, 4488, 4584, 4684, 4786, 4892, 5002, 5114, 5230, 5349, 5475, 5601, 5734, 5870, 6011, 6158, 6308, 6464, 6626, 6792, 6878, 7055, 7236, 7424, 7620, 7824, 8033, 8142, 8361, 8593, 8830, 9077, 9206, 9466, 9600, 9736, 9878, 10021, 10166, 10313, 10462, 10617, 10774, 10933, 11094, 11262],
    [⟨1567, 1547, [2, 3], [407981291652874], 6⟩,
      ⟨1587, 1552, [2, 3], [338230140722061], 6⟩,
      ⟨1606, 1558, [2, 3], [305566954959849], 6⟩,
      ⟨1627, 1564, [2, 3], [280858425639177], 6⟩,
      ⟨1647, 1571, [2, 3], [265537402735506], 6⟩,
      ⟨1669, 1579, [2, 3], [252897601289187], 6⟩,
      ⟨1689, 1586, [2, 3], [243599032478395], 6⟩,
      ⟨1711, 1594, [2, 3], [235449965891426], 6⟩,
      ⟨1721, 1599, [2, 3], [232890860953003], 6⟩,
      ⟨1743, 1607, [2, 3], [226607548091358], 6⟩,
      ⟨1765, 1615, [2, 3], [221332300419650], 6⟩,
      ⟨1788, 1624, [2, 3], [216844668263086], 6⟩,
      ⟨1810, 1633, [2, 3], [213249867469565], 6⟩,
      ⟨1834, 1642, [2, 3, 4], [209690327966406, 556467534702139], 6⟩,
      ⟨1858, 1652, [2, 3, 4], [206808390308096, 551256259159956], 6⟩,
      ⟨1881, 1661, [2, 3, 4], [204314971327655, 546448749863681], 6⟩,
      ⟨1893, 1666, [2, 3, 4], [203184052998073, 544186409638656], 6⟩,
      ⟨1917, 1676, [2, 3, 4], [201138989019879, 539914553987808], 6⟩,
      ⟨1940, 1686, [2, 3, 4], [199458878447808, 536227608369624], 6⟩,
      ⟨1966, 1696, [2, 3, 4], [197696030005567, 532010590199193], 7⟩,
      ⟨1990, 1706, [2, 3, 4], [196343582628330, 528595897744574], 6⟩,
      ⟨2016, 1716, [2, 3, 4], [195036483947211, 524968588342631], 7⟩,
      ⟨2042, 1726, [2, 3, 4], [193930145474289, 521612652423277], 6⟩,
      ⟨2055, 1732, [2, 3, 4], [193469649687565, 520225959094006], 6⟩,
      ⟨2081, 1742, [2, 3, 4], [192610113769101, 517215883192647], 6⟩,
      ⟨2107, 1752, [2, 3, 4], [191900051061646, 514421133994557], 7⟩,
      ⟨2121, 1758, [2, 3, 4], [191573312829152, 513098798318150], 6⟩,
      ⟨2148, 1768, [2, 3, 4], [191043890706966, 510441945184974], 7⟩,
      ⟨2176, 1779, [2, 3, 4], [190618632778654, 507978779945064], 7⟩,
      ⟨2203, 1789, [2, 3, 4], [190332376882705, 505694383561008], 7⟩,
      ⟨2232, 1800, [2, 3, 4], [190131510791065, 503452302403020], 7⟩,
      ⟨2246, 1805, [2, 3, 4], [190084041200830, 502396147498113], 6⟩,
      ⟨2274, 1816, [2, 3, 4], [190018849230803, 500503803010965], 7⟩,
      ⟨2304, 1827, [2, 3, 4], [190075343796998, 498547565837900], 7⟩,
      ⟨2318, 1833, [2, 3, 4], [190087298133679, 497763191695639], 6⟩,
      ⟨2348, 1843, [2, 3, 4], [190326737981024, 495934751343183], 7⟩,
      ⟨2379, 1854, [2, 3, 4], [190624150179552, 494247546503495], 7⟩,
      ⟨2393, 1859, [2, 3, 4], [190782330757783, 493531996978884], 6⟩,
      ⟨2424, 1870, [2, 3, 4], [191189987810210, 492033107672917], 7⟩,
      ⟨2456, 1881, [2, 3, 4], [191707803996816, 490587851527951], 7⟩,
      ⟨2471, 1887, [2, 3, 4], [191907796961670, 489994527399082], 6⟩,
      ⟨2503, 1897, [2, 3, 4], [192600372315301, 488665939078565], 7⟩,
      ⟨2520, 1903, [2, 3, 4], [192936826618076, 488035625393233], 6⟩,
      ⟨2551, 1913, [2, 3, 4], [193670344158980, 486917503783723], 7⟩,
      ⟨2585, 1924, [2, 3, 4], [194528637875493, 485792969006591], 7⟩,
      ⟨2618, 1934, [2, 3, 4], [195476923235663, 484773819703334], 7⟩,
      ⟨2635, 1940, [2, 3, 4], [195901728847491, 484304071110809], 6⟩,
      ⟨2669, 1950, [2, 3, 4], [196980136585660, 483376175267481], 7⟩,
      ⟨2686, 1955, [2, 3, 4], [197536267520867, 482942787528029], 6⟩,
      ⟨2721, 1966, [2, 3, 4], [198638691007585, 482119400343398], 7⟩,
      ⟨2756, 1976, [2, 3, 4], [199883282834263, 481350806312058], 7⟩,
      ⟨2791, 1986, [2, 3, 4], [201162296866916, 480647460538965], 7⟩,
      ⟨2810, 1991, [2, 3, 4], [201917122613791, 480287235535346], 6⟩,
      ⟨2828, 1996, [2, 3, 4], [202610810917883, 479963311954842], 6⟩,
      ⟨2864, 2006, [2, 3, 4], [204018045629850, 479355816222774], 7⟩,
      ⟨2901, 2016, [2, 3, 4], [205520471814813, 478781441409802], 7⟩,
      ⟨2920, 2021, [2, 3, 4], [206316145500455, 478504633392540], 6⟩,
      ⟨2939, 2026, [2, 3, 4], [207116859634439, 478239299316401], 6⟩,
      ⟨2977, 2036, [2, 3, 4], [208731132088769, 477739905321342], 7⟩,
      ⟨3016, 2045, [2, 3, 4], [210556054802727, 477271117261219], 7⟩,
      ⟨3035, 2050, [2, 3, 4], [211374812055273, 477053351792940], 6⟩,
      ⟨3074, 2059, [2, 3, 4], [213217502565531, 476636392635167], 7⟩,
      ⟨3094, 2064, [2, 3, 4], [214117648471732, 476431453556267], 6⟩,
      ⟨3135, 2073, [2, 3, 4], [216122575777710, 476040914912198], 7⟩,
      ⟨3174, 2082, [2, 3, 4], [217976773917053, 475689107723924], 7⟩,
      ⟨3216, 2091, [2, 3, 4], [220060040164937, 475337121807960], 7⟩,
      ⟨3258, 2100, [2, 3, 4], [222139074656476, 475003406782510], 7⟩,
      ⟨3278, 2105, [2, 3, 4], [223035061391049, 474842795172759], 6⟩,
      ⟨3321, 2113, [2, 3, 4], [225306928353624, 474534730636737], 7⟩,
      ⟨3364, 2122, [2, 3, 4], [227438404517969, 474227883441978], 7⟩,
      ⟨3385, 2126, [2, 3, 4], [228525188385377, 474085509217769], 6⟩,
      ⟨3429, 2135, [2, 3, 4], [230709820293213, 473786353234970], 7⟩,
      ⟨3473, 2143, [2, 3, 4], [233004913599960, 473503997489753], 7⟩,
      ⟨3495, 2147, [2, 3, 4], [234144754638683, 473364569531168], 6⟩,
      ⟨3541, 2156, [2, 3, 4], [236427863884626, 473068972402890], 7⟩,
      ⟨3587, 2164, [2, 3, 4], [238814355018756, 472786624692646], 7⟩,
      ⟨3633, 2172, [2, 3, 4], [241173169642601, 472505628927823], 7⟩,
      ⟨3680, 2180, [2, 3, 4], [243575521931312, 472220800227184], 7⟩,
      ⟨3728, 2188, [2, 3, 4], [246017981026778, 471931373455196], 7⟩,
      ⟨3777, 2196, [2, 3, 4], [248497126037955, 471636707442607], 7⟩,
      ⟨3826, 2204, [2, 3, 4], [250939394924147, 471340770090604], 7⟩,
      ⟨3876, 2212, [2, 3, 4], [253413420059408, 471038836353619], 7⟩,
      ⟨3926, 2220, [2, 3, 4], [255847661080363, 470735272508355], 7⟩,
      ⟨3977, 2228, [2, 3, 4], [258309270438032, 470425454902720], 7⟩,
      ⟨4028, 2236, [2, 3, 4], [260728811867046, 470114089045185], 7⟩,
      ⟨4081, 2243, [2, 3, 4], [263360526832678, 469800303733661], 7⟩,
      ⟨4134, 2251, [2, 3, 4], [265822394947351, 469476544614591], 7⟩,
      ⟨4187, 2259, [2, 3, 4], [268238761112957, 469151897866886], 7⟩,
      ⟨4242, 2267, [2, 3, 4], [270735017157518, 468816863441327], 7⟩,
      ⟨4297, 2275, [2, 3, 4], [273182714176093, 468481605640508], 7⟩,
      ⟨4353, 2283, [2, 3, 4], [275642936931699, 468141593016614], 7⟩,
      ⟨4409, 2291, [2, 3, 4], [278053979617548, 467802225291366], 7⟩,
      ⟨4466, 2299, [2, 3, 4], [280475069102868, 467458983761169], 7⟩,
      ⟨4495, 2303, [2, 3, 4], [281695946419581, 467285440098619], 6⟩,
      ⟨4554, 2311, [2, 3, 4], [284156430415647, 466934841535432], 7⟩,
      ⟨4613, 2319, [2, 3, 4], [286564962700985, 466586571913866], 7⟩,
      ⟨4673, 2327, [2, 3, 4], [288977482383078, 466236221733613], 7⟩,
      ⟨4733, 2335, [2, 3, 4], [291338365545748, 465889151612452], 7⟩,
      ⟨4795, 2343, [2, 3, 4], [293754454125269, 465536301221008], 7⟩,
      ⟨4857, 2351, [2, 3, 4], [296117483663262, 465187770267039], 7⟩,
      ⟨4889, 2356, [2, 3, 4], [297222073438875, 465003364288508], 6⟩,
      ⟨4952, 2364, [2, 3, 4], [299558563346334, 464657493663542], 7⟩,
      ⟨5017, 2372, [2, 3, 4], [301942276069577, 464308097573161], 7⟩,
      ⟨5082, 2381, [2, 3, 4], [304166715771966, 463957256790554], 7⟩,
      ⟨5147, 2389, [2, 3, 4], [306445267695039, 463620061744673], 7⟩,
      ⟨5181, 2394, [2, 3, 4], [307532214880549, 463440064084528], 6⟩,
      ⟨5248, 2402, [2, 3, 4], [309826952410781, 463104699217384], 7⟩,
      ⟨5282, 2407, [2, 3, 4], [310875459794882, 462929971829104], 6⟩,
      ⟨5316, 2411, [2, 3, 4], [312013205823351, 462764858438945], 6⟩,
      ⟨5351, 2415, [2, 3, 4], [313182581606251, 462597829319516], 6⟩,
      ⟨5386, 2420, [2, 3, 4], [314237844958025, 462424886415612], 6⟩,
      ⟨5421, 2424, [2, 3, 4], [315380365168517, 462261948792317], 6⟩,
      ⟨5455, 2429, [2, 3, 4], [316366891403483, 462096615586147], 6⟩,
      ⟨5490, 2433, [2, 3, 4], [317483825829744, 461937755103688], 6⟩,
      ⟨5526, 2438, [2, 3, 4], [318532264637451, 461769225694981], 7⟩,
      ⟨5562, 2442, [2, 3, 4], [319665684124007, 461611196754691], 7⟩,
      ⟨5598, 2447, [2, 3, 4], [320688717996581, 461446981578514], 7⟩,
      ⟨5634, 2451, [2, 3, 4], [321796037544708, 461293455441872], 7⟩,
      ⟨5671, 2456, [2, 3, 4], [322835368252616, 461130362018719], 7⟩,
      ⟨5719, 2461, [2, 3, 4], [324306449294882, 460935233271795], 7⟩]⟩]

theorem cellsOK09 : cellsOK 496 cells09 514 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells10.lean <==
import KtMinor45.MiddleDefs

/-! Cells 40 to 43 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `515 ≤ t ≤ 539`. -/
def cells10 : List Cell := [
  ⟨515, 519, 5791,
    [1561, 1566, 1572, 1579, 1586, 1594, 1601, 1609, 1614, 1622, 1630, 1639, 1644, 1653, 1658, 1667, 1677, 1687, 1696, 1701, 1712, 1722, 1727, 1737, 1748, 1758, 1769, 1779, 1785, 1795, 1806, 1817, 1822, 1828, 1834, 1844, 1855, 1866, 1877, 1888, 1894, 1904, 1915, 1926, 1931, 1942, 1948, 1958, 1969, 1974, 1980, 1990, 1995, 2005, 2011, 2021, 2031, 2041, 2050, 2055, 2065, 2070, 2079, 2084, 2093, 2098, 2107, 2116, 2125, 2130, 2138, 2147, 2155, 2164, 2172, 2176, 2185, 2193, 2197, 2205, 2213, 2221, 2229, 2237, 2245, 2253, 2261, 2269, 2277, 2285, 2293, 2301, 2309, 2317, 2325, 2333, 2341, 2349, 2357, 2366, 2374, 2382, 2391, 2399, 2404, 2412, 2417, 2425, 2430, 2434, 2439, 2443, 2448, 2452, 2461, 2466, 2470, 2475, 2480, 2484],
    [1580, 1600, 1621, 1642, 1663, 1686, 1709, 1732, 1743, 1767, 1791, 1816, 1829, 1855, 1868, 1895, 1922, 1950, 1977, 1992, 2022, 2051, 2066, 2098, 2129, 2161, 2195, 2228, 2245, 2280, 2316, 2353, 2371, 2390, 2409, 2448, 2487, 2528, 2570, 2612, 2634, 2678, 2724, 2771, 2794, 2843, 2867, 2917, 2969, 2994, 3021, 3074, 3101, 3157, 3186, 3244, 3303, 3365, 3427, 3460, 3525, 3559, 3628, 3662, 3732, 3769, 3844, 3921, 3999, 4040, 4122, 4207, 4293, 4385, 4476, 4523, 4621, 4721, 4772, 4876, 4985, 5096, 5211, 5331, 5453, 5580, 5709, 5846, 5986, 6129, 6280, 6434, 6594, 6758, 6931, 7108, 7292, 7480, 7679, 7882, 8093, 8313, 8538, 8776, 8897, 9143, 9272, 9535, 9673, 9809, 9950, 10093, 10238, 10389, 10693, 10850, 11013, 11178, 11341],
    [⟨1580, 1561, [2, 3], [415219950818322], 6⟩,
      ⟨1600, 1566, [2, 3], [341417995319762], 6⟩,
      ⟨1620, 1572, [2, 3], [305517734816355], 6⟩,
      ⟨1641, 1579, [2, 3], [282159321483438], 6⟩,
      ⟨1661, 1586, [2, 3], [266489697041665], 6⟩,
      ⟨1683, 1594, [2, 3], [253599704487363], 6⟩,
      ⟨1704, 1601, [2, 3], [243489089638430], 6⟩,
      ⟨1726, 1609, [2, 3], [235326069307925], 6⟩,
      ⟨1736, 1614, [2, 3], [232762363793157], 6⟩,
      ⟨1758, 1622, [2, 3], [226465372510265], 6⟩,
      ⟨1780, 1630, [2, 3], [221176605763195], 6⟩,
      ⟨1803, 1639, [2, 3], [216675806434675], 6⟩,
      ⟨1815, 1644, [2, 3], [214669397656238], 6⟩,
      ⟨1838, 1653, [2, 3, 4], [211091248002747, 559331482813701], 6⟩,
      ⟨1850, 1658, [2, 3, 4], [209482771521582, 556554426574701], 6⟩,
      ⟨1874, 1667, [2, 3, 4], [206419353280882, 550974268460860], 6⟩,
      ⟨1897, 1677, [2, 3, 4], [204080803497216, 546527378760419], 6⟩,
      ⟨1922, 1687, [2, 3, 4], [201744840051230, 541775304650269], 6⟩,
      ⟨1945, 1696, [2, 3, 4], [199854980928255, 537673739702410], 6⟩,
      ⟨1958, 1701, [2, 3, 4], [198886919027431, 535461968252728], 6⟩,
      ⟨1984, 1712, [2, 3, 4], [197234889843947, 531558777118589], 6⟩,
      ⟨2008, 1722, [2, 3, 4], [195897306085522, 528171376647560], 6⟩,
      ⟨2021, 1727, [2, 3, 4], [195224102902574, 526336211573950], 6⟩,
      ⟨2047, 1737, [2, 3, 4], [194032364058367, 522873279080541], 7⟩,
      ⟨2073, 1748, [2, 3, 4], [193051144587494, 519861484119904], 6⟩,
      ⟨2099, 1758, [2, 3, 4], [192198512889719, 516870516901740], 6⟩,
      ⟨2127, 1769, [2, 3, 4], [191445598611750, 513925426278544], 7⟩,
      ⟨2153, 1779, [2, 3, 4], [190879893643599, 511353114246633], 6⟩,
      ⟨2167, 1785, [2, 3, 4], [190618635133563, 510133935405285], 6⟩,
      ⟨2195, 1795, [2, 3, 4], [190212442836988, 507545346531675], 7⟩,
      ⟨2223, 1806, [2, 3, 4], [189907867322411, 505279451018082], 7⟩,
      ⟨2252, 1817, [2, 3, 4], [189711567818124, 503055627380024], 7⟩,
      ⟨2266, 1822, [2, 3, 4], [189665635707680, 502007694797735], 6⟩,
      ⟨2280, 1828, [2, 3, 4], [189603901458486, 501104541032563], 6⟩,
      ⟨2295, 1834, [2, 3, 4], [189575652375507, 500125938234316], 6⟩,
      ⟨2324, 1844, [2, 3, 4], [189660311293343, 498186929910603], 7⟩,
      ⟨2354, 1855, [2, 3, 4], [189806857078691, 496392168968921], 7⟩,
      ⟨2384, 1866, [2, 3, 4], [190033617741386, 494732355469950], 7⟩,
      ⟨2415, 1877, [2, 3, 4], [190368143310662, 493121858174748], 7⟩,
      ⟨2446, 1888, [2, 3, 4], [190775688197377, 491636536900361], 7⟩,
      ⟨2462, 1894, [2, 3, 4], [190988487524631, 490933668173128], 6⟩,
      ⟨2493, 1904, [2, 3, 4], [191569442833949, 489564244994775], 7⟩,
      ⟨2526, 1915, [2, 3, 4], [192229127356883, 488243822409470], 7⟩,
      ⟨2559, 1926, [2, 3, 4], [192950881847409, 487032659638291], 7⟩,
      ⟨2575, 1931, [2, 3, 4], [193350557911000, 486469453217007], 6⟩,
      ⟨2609, 1942, [2, 3, 4], [194209198213161, 485361627343052], 7⟩,
      ⟨2625, 1948, [2, 3, 4], [194554352660474, 484896894487130], 6⟩,
      ⟨2659, 1958, [2, 3, 4], [195580651767971, 483893855312940], 7⟩,
      ⟨2694, 1969, [2, 3, 4], [196617782361522, 482967193791493], 7⟩,
      ⟨2710, 1974, [2, 3, 4], [197108969884576, 482569373335149], 6⟩,
      ⟨2728, 1980, [2, 3, 4], [197632766340561, 482146527296697], 6⟩,
      ⟨2763, 1990, [2, 3, 4], [198851488763872, 481350355554384], 7⟩,
      ⟨2780, 1995, [2, 3, 4], [199441672967414, 480990427047676], 6⟩,
      ⟨2816, 2005, [2, 3, 4], [200780540231974, 480270887639776], 7⟩,
      ⟨2834, 2011, [2, 3, 4], [201351683392419, 479941929881977], 6⟩,
      ⟨2871, 2021, [2, 3, 4], [202804674080003, 479291598788863], 7⟩,
      ⟨2907, 2031, [2, 3, 4], [204213718578780, 478712638946077], 7⟩,
      ⟨2945, 2041, [2, 3, 4], [205788085677641, 478150008982905], 7⟩,
      ⟨2983, 2050, [2, 3, 4], [207501215902818, 477634768767671], 7⟩,
      ⟨3003, 2055, [2, 3, 4], [208379314566100, 477380442994559], 6⟩,
      ⟨3041, 2065, [2, 3, 4], [209998090691065, 476923315108963], 7⟩,
      ⟨3061, 2070, [2, 3, 4], [210886158137603, 476696858619711], 6⟩,
      ⟨3101, 2079, [2, 3, 4], [212792133155290, 476274429539426], 7⟩,
      ⟨3120, 2084, [2, 3, 4], [213611091049132, 476079902165806], 6⟩,
      ⟨3160, 2093, [2, 3, 4], [215526963831430, 475699850280982], 7⟩,
      ⟨3181, 2098, [2, 3, 4], [216499657989611, 475507786514883], 6⟩,
      ⟨3222, 2107, [2, 3, 4], [218493987989436, 475155363850687], 7⟩,
      ⟨3264, 2116, [2, 3, 4], [220562226816906, 474815920095283], 7⟩,
      ⟨3306, 2125, [2, 3, 4], [222624826006778, 474492791944762], 7⟩,
      ⟨3328, 2130, [2, 3, 4], [223665561675330, 474326099992796], 6⟩,
      ⟨3371, 2138, [2, 3, 4], [225917487236677, 474027232598037], 7⟩,
      ⟨3415, 2147, [2, 3, 4], [228104516471128, 473723373003454], 7⟩,
      ⟨3458, 2155, [2, 3, 4], [230328076432034, 473442471239692], 7⟩,
      ⟨3504, 2164, [2, 3, 4], [232630559214533, 473143584458029], 7⟩,
      ⟨3549, 2172, [2, 3, 4], [234964361120544, 472864236212961], 7⟩,
      ⟨3571, 2176, [2, 3, 4], [236085468238528, 472727870361735], 6⟩,
      ⟨3618, 2185, [2, 3, 4], [238402599403463, 472433477270775], 7⟩,
      ⟨3665, 2193, [2, 3, 4], [240819370876631, 472150950293013], 7⟩,
      ⟨3689, 2197, [2, 3, 4], [242052809083955, 472007740008953], 6⟩,
      ⟨3736, 2205, [2, 3, 4], [244423626258677, 471725470212128], 7⟩,
      ⟨3785, 2213, [2, 3, 4], [246904541044688, 471433942472497], 7⟩,
      ⟨3834, 2221, [2, 3, 4], [249349518652176, 471141244188649], 7⟩,
      ⟨3884, 2229, [2, 3, 4], [251827053445989, 470842653238886], 7⟩,
      ⟨3935, 2237, [2, 3, 4], [254333937031495, 470537860983509], 7⟩,
      ⟨3986, 2245, [2, 3, 4], [256799607058138, 470231297849711], 7⟩,
      ⟨4038, 2253, [2, 3, 4], [259290317306733, 469918396712691], 7⟩,
      ⟨4089, 2261, [2, 3, 4], [261672123697849, 469608670568228], 7⟩,
      ⟨4143, 2269, [2, 3, 4], [264206217628652, 469283338597489], 7⟩,
      ⟨4197, 2277, [2, 3, 4], [266693330497920, 468956819704572], 7⟩,
      ⟨4251, 2285, [2, 3, 4], [269133826429942, 468629502701354], 7⟩,
      ⟨4307, 2293, [2, 3, 4], [271651237925087, 468291956130344], 7⟩,
      ⟨4363, 2301, [2, 3, 4], [274119087001024, 467954350508546], 7⟩,
      ⟨4419, 2309, [2, 3, 4], [276538089144977, 467617148567010], 7⟩,
      ⟨4476, 2317, [2, 3, 4], [278967509114932, 467275859936620], 7⟩,
      ⟨4535, 2325, [2, 3, 4], [281462634275398, 466926031595382], 7⟩,
      ⟨4594, 2333, [2, 3, 4], [283905500154952, 466578046516341], 7⟩,
      ⟨4654, 2341, [2, 3, 4], [286352582786982, 466227507785572], 7⟩,
      ⟨4713, 2349, [2, 3, 4], [288693216904555, 465884615709043], 7⟩,
      ⟨4775, 2357, [2, 3, 4], [291145172859231, 465530585011073], 7⟩,
      ⟨4837, 2366, [2, 3, 4], [293434012601211, 465173301021620], 7⟩,
      ⟨4900, 2374, [2, 3, 4], [295832633194491, 464822801134310], 7⟩,
      ⟨4964, 2382, [2, 3, 4], [298228840846391, 464472553107756], 7⟩,
      ⟨5028, 2391, [2, 3, 4], [300465505088241, 464120347838516], 7⟩,
      ⟨5094, 2399, [2, 3, 4], [302854589250353, 463772259989812], 7⟩,
      ⟨5127, 2404, [2, 3, 4], [303924219290739, 463593187437861], 6⟩,
      ⟨5192, 2412, [2, 3, 4], [306186530174428, 463258721766214], 7⟩,
      ⟨5226, 2417, [2, 3, 4], [307265998865823, 463080192249529], 6⟩,
      ⟨5294, 2425, [2, 3, 4], [309590744612229, 462743501317597], 7⟩,
      ⟨5329, 2430, [2, 3, 4], [310677217321902, 462566301188019], 6⟩,
      ⟨5363, 2434, [2, 3, 4], [311806508268621, 462402612643021], 6⟩,
      ⟨5398, 2439, [2, 3, 4], [312867284001888, 462229186963037], 6⟩,
      ⟨5433, 2443, [2, 3, 4], [314015022061516, 462065569064392], 6⟩,
      ⟨5468, 2448, [2, 3, 4], [315050468018695, 461896041714419], 6⟩,
      ⟨5503, 2452, [2, 3, 4], [316172168702515, 461736496087402], 7⟩,
      ⟨5574, 2461, [2, 3, 4], [318321800719757, 461412015489905], 8⟩,
      ⟨5610, 2466, [2, 3, 4], [319350385181995, 461247072201936], 6⟩,
      ⟨5647, 2470, [2, 3, 4], [320504379933967, 461089286114909], 7⟩,
      ⟨5684, 2475, [2, 3, 4], [321548925587053, 460925431426806], 7⟩,
      ⟨5720, 2480, [2, 3, 4], [322540355763249, 460766995667627], 6⟩,
      ⟨5772, 2484, [2, 3, 4], [324255868860888, 460569947155389], 7⟩]⟩,
  ⟨520, 526, 5851,
    [1581, 1586, 1592, 1596, 1602, 1609, 1617, 1625, 1633, 1642, 1646, 1655, 1664, 1669, 1678, 1683, 1693, 1702, 1712, 1722, 1727, 1738, 1748, 1754, 1764, 1774, 1785, 1796, 1802, 1812, 1823, 1834, 1845, 1856, 1867, 1873, 1884, 1895, 1906, 1917, 1928, 1934, 1939, 1950, 1961, 1972, 1983, 1988, 1994, 2004, 2015, 2025, 2031, 2041, 2046, 2056, 2062, 2067, 2077, 2087, 2096, 2101, 2111, 2120, 2125, 2134, 2143, 2152, 2161, 2170, 2175, 2183, 2192, 2200, 2205, 2213, 2221, 2230, 2238, 2246, 2254, 2262, 2266, 2274, 2282, 2290, 2299, 2306, 2315, 2323, 2331, 2339, 2347, 2355, 2363, 2371, 2376, 2384, 2392, 2396, 2405, 2413, 2422, 2430, 2439, 2444, 2452, 2461, 2466, 2470, 2475, 2479, 2484, 2488, 2493, 2498, 2502, 2507, 2512, 2516],
    [1596, 1617, 1638, 1649, 1670, 1691, 1714, 1738, 1761, 1785, 1796, 1821, 1847, 1860, 1886, 1899, 1926, 1954, 1982, 2010, 2025, 2055, 2085, 2101, 2132, 2164, 2198, 2232, 2249, 2284, 2320, 2356, 2393, 2431, 2470, 2489, 2530, 2571, 2614, 2657, 2701, 2724, 2746, 2792, 2840, 2889, 2940, 2965, 2991, 3043, 3097, 3152, 3181, 3239, 3269, 3328, 3360, 3391, 3455, 3520, 3587, 3621, 3690, 3762, 3799, 3874, 3952, 4031, 4111, 4195, 4239, 4327, 4416, 4509, 4558, 4655, 4754, 4859, 4964, 5075, 5188, 5306, 5367, 5488, 5616, 5747, 5883, 6022, 6169, 6319, 6472, 6634, 6799, 6971, 7150, 7333, 7429, 7621, 7824, 7925, 8138, 8356, 8586, 8822, 9067, 9193, 9451, 9719, 9857, 9997, 10143, 10287, 10437, 10589, 10742, 10902, 11064, 11228, 11394],
    [⟨1596, 1581, [2, 3], [450817467422203], 6⟩,
      ⟨1617, 1586, [2, 3], [351914096437097], 6⟩,
      ⟨1637, 1592, [2, 3], [311769427971477], 6⟩,
      ⟨1648, 1596, [2, 3], [297840843928013], 6⟩,
      ⟨1668, 1602, [2, 3], [276757738896601], 6⟩,
      ⟨1688, 1609, [2, 3], [262341945894585], 6⟩,
      ⟨1710, 1617, [2, 3], [250334843395283], 6⟩,
      ⟨1733, 1625, [2, 3], [240222312471653], 6⟩,
      ⟨1754, 1633, [2, 3], [233094964920725], 6⟩,
      ⟨1777, 1642, [2, 3], [226689282252987], 6⟩,
      ⟨1787, 1646, [2, 3], [224270387479766], 5⟩,
      ⟨1810, 1655, [2, 3], [219258651571794], 6⟩,
      ⟨1833, 1664, [2, 3], [214984789620687], 6⟩,
      ⟨1845, 1669, [2, 3], [213074543179132], 6⟩,
      ⟨1868, 1678, [2, 3, 4], [209661306604718, 557451666376580], 6⟩,
      ⟨1880, 1683, [2, 3, 4], [208123793231943, 554755687785927], 6⟩,
      ⟨1904, 1693, [2, 3, 4], [205351842246372, 549686941659647], 6⟩,
      ⟨1928, 1702, [2, 3, 4], [202797493212013, 544679246157464], 6⟩,
      ⟨1953, 1712, [2, 3, 4], [200575289441361, 540072852339149], 6⟩,
      ⟨1977, 1722, [2, 3, 4], [198759054559082, 536095655431007], 6⟩,
      ⟨1990, 1727, [2, 3, 4], [197835821551549, 533946524580637], 6⟩,
      ⟨2015, 1738, [2, 3, 4], [196343740789249, 530397095695934], 6⟩,
      ⟨2041, 1748, [2, 3, 4], [194907844349562, 526623002532148], 6⟩,
      ⟨2054, 1754, [2, 3, 4], [194318093680173, 525066582429901], 6⟩,
      ⟨2080, 1764, [2, 3, 4], [193178549083692, 521689121600861], 6⟩,
      ⟨2106, 1774, [2, 3, 4], [192216620528084, 518557125772618], 6⟩,
      ⟨2134, 1785, [2, 3, 4], [191359030947985, 515474256910347], 7⟩,
      ⟨2162, 1796, [2, 3, 4], [190658524420718, 512620279769173], 7⟩,
      ⟨2175, 1802, [2, 3, 4], [190378845605256, 511506787519985], 6⟩,
      ⟨2203, 1812, [2, 3, 4], [189882115558696, 508796922914683], 7⟩,
      ⟨2232, 1823, [2, 3, 4], [189497350271320, 506292656062748], 7⟩,
      ⟨2260, 1834, [2, 3, 4], [189229129104279, 504098676659614], 7⟩,
      ⟨2289, 1845, [2, 3, 4], [189065763410527, 501943527008610], 7⟩,
      ⟨2318, 1856, [2, 3, 4], [188999791537144, 499945774841730], 7⟩,
      ⟨2348, 1867, [2, 3, 4], [189042065519910, 497995676600423], 7⟩,
      ⟨2362, 1873, [2, 3, 4], [189048921675068, 497213534064931], 6⟩,
      ⟨2393, 1884, [2, 3, 4], [189241342813710, 495382930192953], 7⟩,
      ⟨2423, 1895, [2, 3, 4], [189487426487272, 493774271378673], 7⟩,
      ⟨2455, 1906, [2, 3, 4], [189874798625390, 492140761670000], 7⟩,
      ⟨2486, 1917, [2, 3, 4], [190299505405151, 490704771281300], 7⟩,
      ⟨2518, 1928, [2, 3, 4], [190830396524127, 489318329654550], 7⟩,
      ⟨2534, 1934, [2, 3, 4], [191080768786199, 488691290157632], 6⟩,
      ⟨2550, 1939, [2, 3, 4], [191424053132510, 488041688354548], 6⟩,
      ⟨2582, 1950, [2, 3, 4], [192074025736330, 486864780957502], 7⟩,
      ⟨2616, 1961, [2, 3, 4], [192880213120447, 485689343672598], 7⟩,
      ⟨2650, 1972, [2, 3, 4], [193741948044592, 484612919696914], 7⟩,
      ⟨2684, 1983, [2, 3, 4], [194652945154390, 483625593621132], 7⟩,
      ⟨2701, 1988, [2, 3, 4], [195173328699619, 483150828256680], 6⟩,
      ⟨2719, 1994, [2, 3, 4], [195667897128784, 482685965388294], 6⟩,
      ⟨2753, 2004, [2, 3, 4], [196763708474774, 481836473670013], 7⟩,
      ⟨2789, 2015, [2, 3, 4], [197923406438131, 481020087208662], 7⟩,
      ⟨2824, 2025, [2, 3, 4], [199158804832420, 480284305244538], 7⟩,
      ⟨2843, 2031, [2, 3, 4], [199781773589908, 479916242643480], 6⟩,
      ⟨2880, 2041, [2, 3, 4], [201200486714837, 479231632054161], 7⟩,
      ⟨2899, 2046, [2, 3, 4], [201956250626421, 478903045308319], 6⟩,
      ⟨2935, 2056, [2, 3, 4], [203349088032691, 478322179417538], 7⟩,
      ⟨2955, 2062, [2, 3, 4], [204081513937946, 478020036271416], 6⟩,
      ⟨2974, 2067, [2, 3, 4], [204862418272492, 477743777810240], 6⟩,
      ⟨3013, 2077, [2, 3, 4], [206511733235404, 477212217115175], 7⟩,
      ⟨3052, 2087, [2, 3, 4], [208179067043493, 476723390224612], 7⟩,
      ⟨3091, 2096, [2, 3, 4], [209979863001342, 476275893754050], 7⟩,
      ⟨3111, 2101, [2, 3, 4], [210861941772550, 476057916179972], 6⟩,
      ⟨3151, 2111, [2, 3, 4], [212632043658311, 475644597417441], 7⟩,
      ⟨3192, 2120, [2, 3, 4], [214604936707735, 475257467720550], 7⟩,
      ⟨3213, 2125, [2, 3, 4], [215569007770419, 475066222359357], 6⟩,
      ⟨3255, 2134, [2, 3, 4], [217621277393975, 474708967873626], 7⟩,
      ⟨3297, 2143, [2, 3, 4], [219672017429771, 474371891524785], 7⟩,
      ⟨3340, 2152, [2, 3, 4], [221793317027182, 474045856456593], 7⟩,
      ⟨3382, 2161, [2, 3, 4], [223830938959371, 473738834646712], 7⟩,
      ⟨3426, 2170, [2, 3, 4], [226008207229611, 473432854470764], 7⟩,
      ⟨3449, 2175, [2, 3, 4], [227103441633075, 473273654397072], 6⟩,
      ⟨3494, 2183, [2, 3, 4], [229459425085683, 472986757493132], 7⟩,
      ⟨3538, 2192, [2, 3, 4], [231595912265519, 472700049568284], 7⟩,
      ⟨3584, 2200, [2, 3, 4], [233986962932037, 472419730251852], 7⟩,
      ⟨3608, 2205, [2, 3, 4], [235120459398779, 472266168271327], 6⟩,
      ⟨3655, 2213, [2, 3, 4], [237547571417669, 471985970283205], 7⟩,
      ⟨3702, 2221, [2, 3, 4], [239946954221979, 471707066038406], 7⟩,
      ⟨3750, 2230, [2, 3, 4], [242262630943311, 471414258225838], 7⟩,
      ⟨3798, 2238, [2, 3, 4], [244672696096180, 471131305630937], 7⟩,
      ⟨3848, 2246, [2, 3, 4], [247189764026295, 470838847147297], 7⟩,
      ⟨3897, 2254, [2, 3, 4], [249600563357680, 470549321564753], 7⟩,
      ⟨3948, 2262, [2, 3, 4], [252111821079440, 470249386621347], 7⟩,
      ⟨3974, 2266, [2, 3, 4], [253386351195099, 470096484555140], 6⟩,
      ⟨4025, 2274, [2, 3, 4], [255836840499766, 469793782647812], 7⟩,
      ⟨4078, 2282, [2, 3, 4], [258378749711545, 469480116426866], 7⟩,
      ⟨4130, 2290, [2, 3, 4], [260811224244452, 469169379710405], 7⟩,
      ⟨4184, 2299, [2, 3, 4], [263208903380948, 468839556514212], 7⟩,
      ⟨4238, 2306, [2, 3, 4], [265801496565860, 468524898760408], 7⟩,
      ⟨4294, 2315, [2, 3, 4], [268233282034431, 468183629941760], 7⟩,
      ⟨4350, 2323, [2, 3, 4], [270735454886028, 467849759060511], 7⟩,
      ⟨4405, 2331, [2, 3, 4], [273128889182222, 467520615599522], 7⟩,
      ⟨4463, 2339, [2, 3, 4], [275653571488747, 467177093405915], 7⟩,
      ⟨4521, 2347, [2, 3, 4], [278127030505669, 466834303866128], 7⟩,
      ⟨4580, 2355, [2, 3, 4], [280607197506717, 466487850276627], 7⟩,
      ⟨4640, 2363, [2, 3, 4], [283092013429778, 466138262740319], 7⟩,
      ⟨4700, 2371, [2, 3, 4], [285524516415898, 465790929352823], 7⟩,
      ⟨4731, 2376, [2, 3, 4], [286664873294956, 465606402081692], 6⟩,
      ⟨4791, 2384, [2, 3, 4], [289021107444838, 465263365648536], 7⟩,
      ⟨4854, 2392, [2, 3, 4], [291485556693743, 464909554632187], 7⟩,
      ⟨4885, 2396, [2, 3, 4], [292671419380606, 464736483846099], 6⟩,
      ⟨4949, 2405, [2, 3, 4], [294999548895724, 464377284542991], 7⟩,
      ⟨5013, 2413, [2, 3, 4], [297382181696811, 464029899263792], 7⟩,
      ⟨5078, 2422, [2, 3, 4], [299656318650688, 463676128507044], 7⟩,
      ⟨5144, 2430, [2, 3, 4], [302031909348172, 463330754867242], 7⟩,
      ⟨5211, 2439, [2, 3, 4], [304298487173393, 462980032045345], 7⟩,
      ⟨5245, 2444, [2, 3, 4], [305384604251147, 462801328733685], 6⟩,
      ⟨5313, 2452, [2, 3, 4], [307721754115668, 462463723695056], 7⟩,
      ⟨5382, 2461, [2, 3, 4], [309950573386576, 462121835158862], 7⟩,
      ⟨5416, 2466, [2, 3, 4], [310973618433708, 461951763815304], 6⟩,
      ⟨5451, 2470, [2, 3, 4], [312128197301144, 461787313702145], 6⟩,
      ⟨5487, 2475, [2, 3, 4], [313214575323538, 461613390803790], 6⟩,
      ⟨5522, 2479, [2, 3, 4], [314342678479988, 461452971437079], 6⟩,
      ⟨5558, 2484, [2, 3, 4], [315403222935253, 461283094465175], 6⟩,
      ⟨5594, 2488, [2, 3, 4], [316548045717945, 461123241824975], 6⟩,
      ⟨5630, 2493, [2, 3, 4], [317583152487236, 460957522119025], 6⟩,
      ⟨5667, 2498, [2, 3, 4], [318647656248491, 460790468914506], 7⟩,
      ⟨5704, 2502, [2, 3, 4], [319794566222027, 460633855981625], 7⟩,
      ⟨5741, 2507, [2, 3, 4], [320833196801582, 460471281614728], 7⟩,
      ⟨5777, 2512, [2, 3, 4], [321819186409640, 460314074902399], 7⟩,
      ⟨5845, 2516, [2, 3, 4], [324157790896780, 460069681727218], 7⟩]⟩,
  ⟨527, 534, 5936,
    [1607, 1613, 1619, 1626, 1634, 1641, 1645, 1654, 1662, 1671, 1680, 1689, 1699, 1708, 1713, 1723, 1733, 1743, 1754, 1764, 1775, 1785, 1796, 1807, 1813, 1823, 1829, 1840, 1851, 1862, 1868, 1879, 1890, 1896, 1907, 1913, 1924, 1930, 1941, 1947, 1958, 1969, 1980, 1986, 1997, 2008, 2019, 2030, 2036, 2046, 2057, 2067, 2078, 2088, 2094, 2104, 2109, 2119, 2129, 2139, 2148, 2153, 2162, 2167, 2172, 2181, 2190, 2199, 2208, 2213, 2221, 2230, 2235, 2243, 2251, 2260, 2268, 2272, 2277, 2285, 2293, 2301, 2309, 2318, 2326, 2334, 2342, 2350, 2354, 2362, 2371, 2379, 2387, 2391, 2399, 2404, 2412, 2420, 2429, 2437, 2446, 2450, 2455, 2463, 2472, 2481, 2486, 2490, 2499, 2508, 2513, 2517, 2522, 2527, 2531, 2536, 2541, 2545, 2550, 2555],
    [1630, 1651, 1672, 1694, 1716, 1739, 1750, 1774, 1798, 1822, 1848, 1874, 1900, 1926, 1940, 1968, 1996, 2024, 2054, 2085, 2115, 2147, 2179, 2213, 2230, 2264, 2281, 2317, 2353, 2391, 2410, 2448, 2487, 2506, 2547, 2568, 2611, 2632, 2675, 2697, 2742, 2788, 2836, 2860, 2910, 2959, 3012, 3064, 3092, 3146, 3203, 3260, 3320, 3380, 3412, 3475, 3508, 3574, 3641, 3711, 3782, 3819, 3893, 3932, 3970, 4050, 4132, 4215, 4301, 4345, 4435, 4527, 4575, 4671, 4771, 4875, 4981, 5036, 5091, 5205, 5322, 5443, 5566, 5697, 5830, 5966, 6110, 6257, 6331, 6485, 6645, 6811, 6981, 7069, 7247, 7341, 7532, 7727, 7933, 8144, 8363, 8476, 8590, 8823, 9069, 9320, 9452, 9585, 9857, 10139, 10285, 10433, 10582, 10738, 10896, 11056, 11218, 11386, 11552],
    [⟨1630, 1607, [2, 3], [388893858057261], 6⟩,
      ⟨1651, 1613, [2, 3], [329134324887252], 6⟩,
      ⟨1671, 1619, [2, 3], [297757692759363], 6⟩,
      ⟨1692, 1626, [2, 3], [276648270643364], 6⟩,
      ⟨1713, 1634, [2, 3], [262206508427789], 6⟩,
      ⟨1735, 1641, [2, 3], [249433262021523], 6⟩,
      ⟨1746, 1645, [2, 3], [244486706669925], 6⟩,
      ⟨1768, 1654, [2, 3], [236576960771453], 6⟩,
      ⟨1791, 1662, [2, 3], [229088666693715], 6⟩,
      ⟨1813, 1671, [2, 3], [223655542434809], 6⟩,
      ⟨1837, 1680, [2, 3], [218362289635039], 6⟩,
      ⟨1860, 1689, [2, 3], [214161990973271], 6⟩,
      ⟨1884, 1699, [2, 3, 4], [210534583205501, 559581482182938], 6⟩,
      ⟨1907, 1708, [2, 3, 4], [207403312843164, 554129108093326], 6⟩,
      ⟨1919, 1713, [2, 3, 4], [205988356218596, 551570649048281], 6⟩,
      ⟨1944, 1723, [2, 3, 4], [203271544622166, 546418178789340], 6⟩,
      ⟨1968, 1733, [2, 3, 4], [201056495366420, 541984087479316], 6⟩,
      ⟨1993, 1743, [2, 3, 4], [198996850601322, 537584972322323], 6⟩,
      ⟨2019, 1754, [2, 3, 4], [197193192051900, 533519285525709], 6⟩,
      ⟨2045, 1764, [2, 3, 4], [195557410650914, 529502285177039], 6⟩,
      ⟨2070, 1775, [2, 3, 4], [194280350219314, 526244399805596], 6⟩,
      ⟨2097, 1785, [2, 3, 4], [193001886286839, 522562584648322], 7⟩,
      ⟨2124, 1796, [2, 3, 4], [191958348602697, 519360015350452], 6⟩,
      ⟨2152, 1807, [2, 3, 4], [191039555059742, 516205066483581], 7⟩,
      ⟨2166, 1813, [2, 3, 4], [190647304579307, 514803309306122], 6⟩,
      ⟨2193, 1823, [2, 3, 4], [189981079693175, 511983979503051], 7⟩,
      ⟨2207, 1829, [2, 3, 4], [189687877139400, 510729276187906], 6⟩,
      ⟨2236, 1840, [2, 3, 4], [189185393407518, 508061624085045], 7⟩,
      ⟨2264, 1851, [2, 3, 4], [188816400386944, 505725607052390], 7⟩,
      ⟨2294, 1862, [2, 3, 4], [188558093223405, 503309818514796], 7⟩,
      ⟨2309, 1868, [2, 3, 4], [188457990707772, 502229995874184], 6⟩,
      ⟨2338, 1879, [2, 3, 4], [188355646239195, 500190577434321], 7⟩,
      ⟨2368, 1890, [2, 3, 4], [188361109248040, 498198894219004], 7⟩,
      ⟨2383, 1896, [2, 3, 4], [188374654917613, 497305446642656], 6⟩,
      ⟨2414, 1907, [2, 3, 4], [188535872555314, 495442687462509], 7⟩,
      ⟨2429, 1913, [2, 3, 4], [188607641218042, 494647546565823], 6⟩,
      ⟨2461, 1924, [2, 3, 4], [188923742599787, 492915003968584], 7⟩,
      ⟨2477, 1930, [2, 3, 4], [189081398436702, 492135662460764], 6⟩,
      ⟨2508, 1941, [2, 3, 4], [189478074747308, 490672247313535], 7⟩,
      ⟨2524, 1947, [2, 3, 4], [189685258739587, 489979177916291], 6⟩,
      ⟨2556, 1958, [2, 3, 4], [190218241550476, 488619536918870], 7⟩,
      ⟨2589, 1969, [2, 3, 4], [190858917676302, 487313686087574], 7⟩,
      ⟨2623, 1980, [2, 3, 4], [191610250138690, 486066695906993], 7⟩,
      ⟨2640, 1986, [2, 3, 4], [191965990124262, 485501533008851], 6⟩,
      ⟨2674, 1997, [2, 3, 4], [192802755833403, 484406412604081], 7⟩,
      ⟨2708, 2008, [2, 3, 4], [193689836412780, 483401797878606], 7⟩,
      ⟨2744, 2019, [2, 3, 4], [194739589687857, 482412320483752], 7⟩,
      ⟨2779, 2030, [2, 3, 4], [195775877628144, 481539300707368], 7⟩,
      ⟨2797, 2036, [2, 3, 4], [196289600222377, 481124257904282], 6⟩,
      ⟨2833, 2046, [2, 3, 4], [197547414718626, 480316716745748], 7⟩,
      ⟨2869, 2057, [2, 3, 4], [198738879791877, 479590876148367], 7⟩,
      ⟨2906, 2067, [2, 3, 4], [200134419796937, 478895831424708], 7⟩,
      ⟨2944, 2078, [2, 3, 4], [201520262949121, 478248447121180], 7⟩,
      ⟨2981, 2088, [2, 3, 4], [202973293802540, 477667202059877], 7⟩,
      ⟨3001, 2094, [2, 3, 4], [203701008786237, 477373551441635], 6⟩,
      ⟨3039, 2104, [2, 3, 4], [205256653183431, 476847641550346], 7⟩,
      ⟨3059, 2109, [2, 3, 4], [206113151773876, 476588112042861], 6⟩,
      ⟨3099, 2119, [2, 3, 4], [207839636856156, 476101146811420], 7⟩,
      ⟨3138, 2129, [2, 3, 4], [209506948095608, 475661439988976], 7⟩,
      ⟨3179, 2139, [2, 3, 4], [211330720910783, 475234549655572], 7⟩,
      ⟨3220, 2148, [2, 3, 4], [213282423710690, 474843892521835], 7⟩,
      ⟨3241, 2153, [2, 3, 4], [214236922514324, 474651396323716], 6⟩,
      ⟨3282, 2162, [2, 3, 4], [216194588766749, 474298528960080], 7⟩,
      ⟨3304, 2167, [2, 3, 4], [217224139081437, 474116176237701], 6⟩,
      ⟨3325, 2172, [2, 3, 4], [218178220764087, 473944824961842], 6⟩,
      ⟨3368, 2181, [2, 3, 4], [220280863057702, 473617821474286], 7⟩,
      ⟨3412, 2190, [2, 3, 4], [222451419220060, 473300640729941], 7⟩,
      ⟨3456, 2199, [2, 3, 4], [224611882815461, 472995934072534], 7⟩,
      ⟨3501, 2208, [2, 3, 4], [226833602454157, 472696446064256], 7⟩,
      ⟨3523, 2213, [2, 3, 4], [227839029393138, 472546830524038], 6⟩,
      ⟨3569, 2221, [2, 3, 4], [230234653055068, 472264261271328], 7⟩,
      ⟨3615, 2230, [2, 3, 4], [232484796195861, 471976523026046], 7⟩,
      ⟨3638, 2235, [2, 3, 4], [233539009781774, 471828905016632], 6⟩,
      ⟨3685, 2243, [2, 3, 4], [235952363273643, 471552201497502], 7⟩,
      ⟨3732, 2251, [2, 3, 4], [238339331599129, 471277099559496], 7⟩,
      ⟨3781, 2260, [2, 3, 4], [240715890539222, 470984338378209], 7⟩,
      ⟨3830, 2268, [2, 3, 4], [243185154855858, 470701431665721], 7⟩,
      ⟨3855, 2272, [2, 3, 4], [244442309637832, 470557570966201], 6⟩,
      ⟨3880, 2277, [2, 3, 4], [245566906919682, 470403819469284], 6⟩,
      ⟨3930, 2285, [2, 3, 4], [248036887090488, 470114603871551], 7⟩,
      ⟨3981, 2293, [2, 3, 4], [250538049491810, 469819384284453], 7⟩,
      ⟨4033, 2301, [2, 3, 4], [253067205201147, 469517851710768], 7⟩,
      ⟨4085, 2309, [2, 3, 4], [255555136166399, 469214337859469], 7⟩,
      ⟨4139, 2318, [2, 3, 4], [258011432495242, 468891344331685], 7⟩,
      ⟨4192, 2326, [2, 3, 4], [260479484733082, 468579785558469], 7⟩,
      ⟨4246, 2334, [2, 3, 4], [262967492085007, 468262043247098], 7⟩,
      ⟨4302, 2342, [2, 3, 4], [265535069342429, 467933544293423], 7⟩,
      ⟨4358, 2350, [2, 3, 4], [268054073073892, 467604018021207], 7⟩,
      ⟨4385, 2354, [2, 3, 4], [269234707507779, 467443820720286], 6⟩,
      ⟨4442, 2362, [2, 3, 4], [271742573703605, 467108787673948], 7⟩,
      ⟨4500, 2371, [2, 3, 4], [274145339567834, 466761666006517], 7⟩,
      ⟨4559, 2379, [2, 3, 4], [276671226822087, 466417638977126], 7⟩,
      ⟨4618, 2387, [2, 3, 4], [279145575302821, 466074619444542], 7⟩,
      ⟨4648, 2391, [2, 3, 4], [280391861534561, 465901225531266], 6⟩,
      ⟨4707, 2399, [2, 3, 4], [282790196847592, 465560641929757], 7⟩,
      ⟨4738, 2404, [2, 3, 4], [283942439519330, 465377006017499], 6⟩,
      ⟨4800, 2412, [2, 3, 4], [286428627857676, 465025694900843], 7⟩,
      ⟨4862, 2420, [2, 3, 4], [288861563545752, 464677462630903], 7⟩,
      ⟨4926, 2429, [2, 3, 4], [291238706161112, 464316588090434], 7⟩,
      ⟨4990, 2437, [2, 3, 4], [293669780965992, 463966768567732], 7⟩,
      ⟨5055, 2446, [2, 3, 4], [295992229784517, 463610112996830], 7⟩,
      ⟨5088, 2450, [2, 3, 4], [297211109062857, 463434895037356], 6⟩,
      ⟨5121, 2455, [2, 3, 4], [298312064994710, 463254069455274], 6⟩,
      ⟨5187, 2463, [2, 3, 4], [300682985483553, 462910552329833], 7⟩,
      ⟨5255, 2472, [2, 3, 4], [302993361685098, 462557430663732], 7⟩,
      ⟨5322, 2481, [2, 3, 4], [305204849033649, 462214842937423], 7⟩,
      ⟨5357, 2486, [2, 3, 4], [306310404671179, 462036260422751], 6⟩,
      ⟨5392, 2490, [2, 3, 4], [307502817303482, 461866740049067], 6⟩,
      ⟨5462, 2499, [2, 3, 4], [309747591935662, 461525955922668], 7⟩,
      ⟨5533, 2508, [2, 3, 4], [311984296396704, 461188930243228], 8⟩,
      ⟨5569, 2513, [2, 3, 4], [313056156043307, 461017710761904], 6⟩,
      ⟨5605, 2517, [2, 3, 4], [314211933349420, 460856190549006], 6⟩,
      ⟨5640, 2522, [2, 3, 4], [315215998051853, 460692547646202], 6⟩,
      ⟨5677, 2527, [2, 3, 4], [316292316953632, 460523836887301], 7⟩,
      ⟨5714, 2531, [2, 3, 4], [317450700202394, 460365227933011], 7⟩,
      ⟨5751, 2536, [2, 3, 4], [318500995290712, 460200890391786], 7⟩,
      ⟨5788, 2541, [2, 3, 4], [319538863188977, 460038707432720], 6⟩,
      ⟨5826, 2545, [2, 3, 4], [320697954773630, 459883726221940], 7⟩,
      ⟨5863, 2550, [2, 3, 4], [321710648749463, 459726016923751], 6⟩,
      ⟨5933, 2555, [2, 3, 4], [324003700485764, 459471544195300], 7⟩]⟩,
  ⟨535, 539, 6034,
    [1623, 1629, 1635, 1642, 1649, 1653, 1662, 1670, 1679, 1687, 1696, 1701, 1710, 1720, 1730, 1740, 1750, 1760, 1771, 1776, 1787, 1792, 1803, 1814, 1825, 1831, 1841, 1847, 1858, 1864, 1875, 1881, 1892, 1903, 1909, 1915, 1926, 1932, 1938, 1949, 1960, 1966, 1972, 1983, 1994, 2000, 2011, 2017, 2028, 2039, 2050, 2061, 2072, 2078, 2088, 2099, 2109, 2114, 2120, 2130, 2140, 2150, 2160, 2165, 2174, 2184, 2193, 2198, 2207, 2216, 2225, 2234, 2243, 2252, 2261, 2269, 2278, 2286, 2295, 2303, 2311, 2320, 2328, 2336, 2344, 2349, 2357, 2365, 2373, 2381, 2390, 2398, 2406, 2410, 2415, 2423, 2431, 2440, 2448, 2457, 2461, 2466, 2474, 2483, 2487, 2496, 2505, 2514, 2523, 2528, 2537, 2542, 2551, 2556, 2561, 2565, 2570, 2575, 2580, 2585],
    [1646, 1668, 1689, 1711, 1733, 1744, 1768, 1792, 1816, 1840, 1866, 1879, 1905, 1932, 1960, 1988, 2017, 2045, 2076, 2091, 2122, 2137, 2169, 2202, 2236, 2253, 2287, 2305, 2341, 2358, 2396, 2415, 2453, 2491, 2511, 2530, 2572, 2593, 2613, 2657, 2700, 2723, 2745, 2792, 2838, 2863, 2911, 2937, 2988, 3039, 3092, 3147, 3203, 3232, 3291, 3351, 3413, 3443, 3475, 3540, 3606, 3675, 3745, 3781, 3854, 3930, 4007, 4047, 4128, 4210, 4295, 4384, 4476, 4570, 4665, 4764, 4867, 4974, 5083, 5196, 5311, 5431, 5556, 5683, 5815, 5884, 6022, 6166, 6313, 6468, 6626, 6791, 6959, 7046, 7137, 7318, 7506, 7702, 7902, 8113, 8219, 8329, 8554, 8787, 8907, 9152, 9407, 9672, 9947, 10089, 10379, 10527, 10836, 10993, 11157, 11319, 11487, 11657, 11834],
    [⟨1646, 1623, [2, 3], [388868915556189], 6⟩,
      ⟨1668, 1629, [2, 3], [326331174747964], 6⟩,
      ⟨1688, 1635, [2, 3], [295930708093163], 6⟩,
      ⟨1709, 1642, [2, 3], [275322755056157], 6⟩,
      ⟨1730, 1649, [2, 3], [260222222137802], 6⟩,
      ⟨1741, 1653, [2, 3], [254056937055687], 6⟩,
      ⟨1764, 1662, [2, 3], [243712558005018], 6⟩,
      ⟨1786, 1670, [2, 3], [235374753922429], 6⟩,
      ⟨1808, 1679, [2, 3], [228945928518448], 6⟩,
      ⟨1831, 1687, [2, 3], [222757401882933], 6⟩,
      ⟨1854, 1696, [2, 3], [217884809679112], 6⟩,
      ⟨1866, 1701, [2, 3], [215716743665329], 6⟩,
      ⟨1890, 1710, [2, 3], [211603886213464], 6⟩,
      ⟨1914, 1720, [2, 3, 4], [208285747465747, 556103807437980], 6⟩,
      ⟨1939, 1730, [2, 3, 4], [205217447455684, 550580226088812], 6⟩,
      ⟨1964, 1740, [2, 3, 4], [202565980343065, 545509895132302], 6⟩,
      ⟨1989, 1750, [2, 3, 4], [200268083277528, 540840135377489], 6⟩,
      ⟨2013, 1760, [2, 3, 4], [198387498473256, 536807065417094], 6⟩,
      ⟨2040, 1771, [2, 3, 4], [196524545701787, 532537634176068], 7⟩,
      ⟨2053, 1776, [2, 3, 4], [195700995022009, 530526302217349], 6⟩,
      ⟨2079, 1787, [2, 3, 4], [194289553521807, 526966632993664], 6⟩,
      ⟨2092, 1792, [2, 3, 4], [193629820935185, 525168363849178], 6⟩,
      ⟨2118, 1803, [2, 3, 4], [192496011366947, 521979109732254], 6⟩,
      ⟨2146, 1814, [2, 3, 4], [191426053404734, 518620670930431], 7⟩,
      ⟨2174, 1825, [2, 3, 4], [190533989136215, 515513531482665], 7⟩,
      ⟨2188, 1831, [2, 3, 4], [190152914617127, 514132326990575], 6⟩,
      ⟨2215, 1841, [2, 3, 4], [189507212536838, 511353266413960], 7⟩,
      ⟨2230, 1847, [2, 3, 4], [189205435475026, 509964293348788], 6⟩,
      ⟨2258, 1858, [2, 3, 4], [188736848737198, 507484075458359], 7⟩,
      ⟨2272, 1864, [2, 3, 4], [188537102582077, 506377272596188], 6⟩,
      ⟨2302, 1875, [2, 3, 4], [188230927790204, 503898100051795], 7⟩,
      ⟨2317, 1881, [2, 3, 4], [188110005422336, 502790180502427], 6⟩,
      ⟨2346, 1892, [2, 3, 4], [187967722284832, 500697274696057], 7⟩,
      ⟨2376, 1903, [2, 3, 4], [187933704793659, 498652987131348], 7⟩,
      ⟨2391, 1909, [2, 3, 4], [187930074692131, 497736227427604], 6⟩,
      ⟨2405, 1915, [2, 3, 4], [187925348621926, 496946065811884], 6⟩,
      ⟨2437, 1926, [2, 3, 4], [188110127413445, 495007902527183], 7⟩,
      ⟨2453, 1932, [2, 3, 4], [188210906596256, 494137944140182], 6⟩,
      ⟨2468, 1938, [2, 3, 4], [188301559872390, 493380826769255], 6⟩,
      ⟨2500, 1949, [2, 3, 4], [188657849124155, 491731453799054], 7⟩,
      ⟨2532, 1960, [2, 3, 4], [189091876158313, 490214551846987], 7⟩,
      ⟨2548, 1966, [2, 3, 4], [189300202947438, 489529950802968], 6⟩,
      ⟨2564, 1972, [2, 3, 4], [189522971179653, 488870995138199], 6⟩,
      ⟨2598, 1983, [2, 3, 4], [190175693331994, 487468730885317], 7⟩,
      ⟨2631, 1994, [2, 3, 4], [190849346686378, 486236205082534], 7⟩,
      ⟨2648, 2000, [2, 3, 4], [191190939184707, 485653370640871], 6⟩,
      ⟨2682, 2011, [2, 3, 4], [191998571670119, 484523231401063], 7⟩,
      ⟨2699, 2017, [2, 3, 4], [192378182758310, 484009304720936], 6⟩,
      ⟨2734, 2028, [2, 3, 4], [193316902947317, 482977362103194], 7⟩,
      ⟨2769, 2039, [2, 3, 4], [194304093365451, 482032989792027], 7⟩,
      ⟨2804, 2050, [2, 3, 4], [195334009309917, 481167133700789], 7⟩,
      ⟨2841, 2061, [2, 3, 4], [196526779771107, 480318945257789], 7⟩,
      ⟨2877, 2072, [2, 3, 4], [197694657098631, 479568213268775], 7⟩,
      ⟨2896, 2078, [2, 3, 4], [198303531256944, 479198799263628], 6⟩,
      ⟨2934, 2088, [2, 3, 4], [199756965564699, 478490918059149], 7⟩,
      ⟨2972, 2099, [2, 3, 4], [201135238016943, 477851734224513], 7⟩,
      ⟨3010, 2109, [2, 3, 4], [202649215682051, 477262168465570], 7⟩,
      ⟨3029, 2114, [2, 3, 4], [203415406520182, 476986308151588], 6⟩,
      ⟨3048, 2120, [2, 3, 4], [204073977793368, 476722022335106], 6⟩,
      ⟨3088, 2130, [2, 3, 4], [205771958388195, 476198727117690], 7⟩,
      ⟨3128, 2140, [2, 3, 4], [207488324117457, 475718405760180], 7⟩,
      ⟨3168, 2150, [2, 3, 4], [209218478132273, 475274898638574], 7⟩,
      ⟨3209, 2160, [2, 3, 4], [211031605528302, 474854382526482], 7⟩,
      ⟨3230, 2165, [2, 3, 4], [211977691214640, 474651126330823], 6⟩,
      ⟨3271, 2174, [2, 3, 4], [213920135060729, 474279473527753], 7⟩,
      ⟨3314, 2184, [2, 3, 4], [215892429905769, 473910212430051], 7⟩,
      ⟨3357, 2193, [2, 3, 4], [217985388429474, 473570295173304], 7⟩,
      ⟨3378, 2198, [2, 3, 4], [218932363995184, 473405482228630], 6⟩,
      ⟨3422, 2207, [2, 3, 4], [221092603153445, 473085337635814], 7⟩,
      ⟨3466, 2216, [2, 3, 4], [223244297766244, 472778777371452], 7⟩,
      ⟨3510, 2225, [2, 3, 4], [225384466413735, 472482885672489], 7⟩,
      ⟨3556, 2234, [2, 3, 4], [227657549673213, 472186518061705], 7⟩,
      ⟨3603, 2243, [2, 3, 4], [229985862579188, 471892745178837], 7⟩,
      ⟨3649, 2252, [2, 3, 4], [232220435423156, 471608198832643], 7⟩,
      ⟨3696, 2261, [2, 3, 4], [234504957973045, 471322922449595], 7⟩,
      ⟨3744, 2269, [2, 3, 4], [236959962607005, 471045867646420], 7⟩,
      ⟨3792, 2278, [2, 3, 4], [239263104842926, 470759759592327], 7⟩,
      ⟨3842, 2286, [2, 3, 4], [241800811313151, 470475532216951], 7⟩,
      ⟨3892, 2295, [2, 3, 4], [244181742920581, 470180922528825], 7⟩,
      ⟨3943, 2303, [2, 3, 4], [246719585756002, 469890556333730], 7⟩,
      ⟨3993, 2311, [2, 3, 4], [249152116763152, 469602776025310], 7⟩,
      ⟨4045, 2320, [2, 3, 4], [251560699964917, 469295591261373], 7⟩,
      ⟨4098, 2328, [2, 3, 4], [254116718985010, 468991060785689], 7⟩,
      ⟨4151, 2336, [2, 3, 4], [256630150742345, 468684454007628], 7⟩,
      ⟨4205, 2344, [2, 3, 4], [259164996821934, 468371374718689], 7⟩,
      ⟨4232, 2349, [2, 3, 4], [260296998131245, 468206032555313], 6⟩,
      ⟨4287, 2357, [2, 3, 4], [262828499147814, 467885997805320], 7⟩,
      ⟨4343, 2365, [2, 3, 4], [265375524388154, 467559906037444], 7⟩,
      ⟨4399, 2373, [2, 3, 4], [267874705185379, 467232810083823], 7⟩,
      ⟨4457, 2381, [2, 3, 4], [270446112407320, 466895563956348], 7⟩,
      ⟨4514, 2390, [2, 3, 4], [272793796429513, 466555682742139], 7⟩,
      ⟨4573, 2398, [2, 3, 4], [275324252879695, 466213879720997], 7⟩,
      ⟨4632, 2406, [2, 3, 4], [277803539256196, 465872856872669], 7⟩,
      ⟨4662, 2410, [2, 3, 4], [279052431114526, 465700388630317], 6⟩,
      ⟨4693, 2415, [2, 3, 4], [280232971598191, 465516556956479], 6⟩,
      ⟨4754, 2423, [2, 3, 4], [282721404121909, 465169115091029], 7⟩,
      ⟨4815, 2431, [2, 3, 4], [285157692093426, 464823992544379], 7⟩,
      ⟨4878, 2440, [2, 3, 4], [287540574973919, 464465456003135], 7⟩,
      ⟨4941, 2448, [2, 3, 4], [289978895229141, 464117152854292], 7⟩,
      ⟨5006, 2457, [2, 3, 4], [292360636839269, 463756742519255], 7⟩,
      ⟨5038, 2461, [2, 3, 4], [293559115464290, 463583863413260], 6⟩,
      ⟨5071, 2466, [2, 3, 4], [294689581231595, 463400805219489], 6⟩,
      ⟨5136, 2474, [2, 3, 4], [297070916629557, 463056547913838], 7⟩,
      ⟨5203, 2483, [2, 3, 4], [299393529937463, 462701959916852], 7⟩,
      ⟨5237, 2487, [2, 3, 4], [300610031631839, 462528161717745], 6⟩,
      ⟨5305, 2496, [2, 3, 4], [302900507620031, 462178272519663], 7⟩,
      ⟨5374, 2505, [2, 3, 4], [305184946044797, 461830707498488], 7⟩,
      ⟨5443, 2514, [2, 3, 4], [307417316529692, 461489967140692], 7⟩,
      ⟨5514, 2523, [2, 3, 4], [309687175508214, 461148597550048], 7⟩,
      ⟨5550, 2528, [2, 3, 4], [310775483507526, 460975181159668], 6⟩,
      ⟨5622, 2537, [2, 3, 4], [313010102288192, 460641729813383], 8⟩,
      ⟨5658, 2542, [2, 3, 4], [314060087455099, 460474216973321], 6⟩,
      ⟨5732, 2551, [2, 3, 4], [316301137683925, 460146054429815], 8⟩,
      ⟨5769, 2556, [2, 3, 4], [317354808084272, 459981320983402], 6⟩,
      ⟨5806, 2561, [2, 3, 4], [318396066773783, 459818712646312], 7⟩,
      ⟨5843, 2565, [2, 3, 4], [319518093452234, 459666301675604], 6⟩,
      ⟨5881, 2570, [2, 3, 4], [320574403255534, 459504894881538], 7⟩,
      ⟨5919, 2575, [2, 3, 4], [321618109599574, 459345763044062], 7⟩,
      ⟨5958, 2580, [2, 3, 4], [322688416885007, 459185907568419], 7⟩,
      ⟨6009, 2585, [2, 3, 4], [324208007579287, 458993577318674], 7⟩]⟩]

theorem cellsOK10 : cellsOK 515 cells10 539 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells11.lean <==
import KtMinor45.MiddleDefs

/-! Cells 44 to 47 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `540 ≤ t ≤ 571`. -/
def cells11 : List Cell := [
  ⟨540, 546, 6095,
    [1643, 1648, 1655, 1662, 1669, 1677, 1685, 1694, 1703, 1712, 1721, 1731, 1741, 1751, 1761, 1766, 1776, 1787, 1798, 1808, 1819, 1830, 1841, 1852, 1858, 1869, 1875, 1886, 1892, 1903, 1909, 1921, 1932, 1938, 1944, 1950, 1961, 1967, 1978, 1984, 1990, 1996, 2007, 2013, 2019, 2030, 2036, 2047, 2058, 2064, 2075, 2087, 2097, 2108, 2119, 2130, 2140, 2151, 2161, 2171, 2177, 2187, 2196, 2206, 2216, 2225, 2230, 2239, 2244, 2253, 2262, 2271, 2280, 2289, 2298, 2306, 2315, 2324, 2332, 2340, 2345, 2353, 2361, 2370, 2378, 2382, 2390, 2399, 2407, 2415, 2420, 2428, 2436, 2441, 2449, 2457, 2462, 2470, 2475, 2483, 2492, 2496, 2505, 2510, 2518, 2527, 2532, 2541, 2550, 2559, 2564, 2569, 2578, 2583, 2588, 2597, 2602, 2607, 2612, 2617],
    [1663, 1684, 1706, 1728, 1751, 1774, 1798, 1823, 1847, 1873, 1899, 1926, 1952, 1981, 2009, 2023, 2052, 2082, 2113, 2144, 2176, 2209, 2242, 2276, 2293, 2328, 2346, 2382, 2400, 2438, 2458, 2496, 2536, 2557, 2578, 2599, 2641, 2662, 2705, 2728, 2751, 2773, 2820, 2843, 2867, 2916, 2940, 2992, 3043, 3071, 3124, 3179, 3235, 3293, 3354, 3415, 3477, 3542, 3608, 3676, 3711, 3782, 3855, 3930, 4006, 4085, 4125, 4208, 4251, 4336, 4427, 4517, 4613, 4710, 4811, 4914, 5021, 5132, 5245, 5362, 5421, 5544, 5672, 5802, 5937, 6007, 6149, 6296, 6446, 6602, 6684, 6848, 7021, 7107, 7286, 7472, 7569, 7764, 7865, 8073, 8286, 8396, 8623, 8740, 8979, 9227, 9351, 9615, 9886, 10168, 10311, 10460, 10764, 10919, 11080, 11408, 11575, 11749, 11921],
    [⟨1663, 1643, [2, 3], [407848508558895], 6⟩,
      ⟨1684, 1648, [2, 3], [334894283475848], 6⟩,
      ⟨1705, 1655, [2, 3], [301327849415960], 6⟩,
      ⟨1727, 1662, [2, 3], [277773874754087], 6⟩,
      ⟨1749, 1669, [2, 3], [261060820794499], 6⟩,
      ⟨1770, 1677, [2, 3], [249963116591917], 6⟩,
      ⟨1793, 1685, [2, 3], [239793938157684], 6⟩,
      ⟨1817, 1694, [2, 3], [231625500994919], 6⟩,
      ⟨1839, 1703, [2, 3], [225740287257012], 6⟩,
      ⟨1863, 1712, [2, 3], [220028309997636], 6⟩,
      ⟨1886, 1721, [2, 3], [215510462425137], 6⟩,
      ⟨1911, 1731, [2, 3], [211369393596741], 6⟩,
      ⟨1934, 1741, [2, 3, 4], [208249634931907, 556602584588739], 6⟩,
      ⟨1960, 1751, [2, 3, 4], [204949445028357, 550685110631105], 6⟩,
      ⟨1985, 1761, [2, 3, 4], [202280869129527, 545609235477932], 6⟩,
      ⟨1997, 1766, [2, 3, 4], [201155336483877, 543381579802313], 6⟩,
      ⟨2022, 1776, [2, 3, 4], [198987447739425, 538876141803077], 6⟩,
      ⟨2048, 1787, [2, 3, 4], [197087390681968, 534712479099269], 6⟩,
      ⟨2075, 1798, [2, 3, 4], [195341163479599, 530601918596842], 6⟩,
      ⟨2101, 1808, [2, 3, 4], [193854301978985, 526798433137141], 6⟩,
      ⟨2128, 1819, [2, 3, 4], [192563148756954, 523278191965255], 6⟩,
      ⟨2156, 1830, [2, 3, 4], [191407893024254, 519813903262378], 7⟩,
      ⟨2183, 1841, [2, 3, 4], [190478478850880, 516791998773028], 6⟩,
      ⟨2211, 1852, [2, 3, 4], [189664320434430, 513809648424327], 7⟩,
      ⟨2225, 1858, [2, 3, 4], [189316245069809, 512482580184388], 6⟩,
      ⟨2253, 1869, [2, 3, 4], [188712575264009, 509810812940901], 7⟩,
      ⟨2268, 1875, [2, 3, 4], [188440587192265, 508473930383116], 6⟩,
      ⟨2296, 1886, [2, 3, 4], [188022681609644, 506084931009248], 7⟩,
      ⟨2311, 1892, [2, 3, 4], [187841072199889, 504887902133701], 6⟩,
      ⟨2340, 1903, [2, 3, 4], [187584281884364, 502626630623142], 7⟩,
      ⟨2356, 1909, [2, 3, 4], [187489249162450, 501442113357987], 6⟩,
      ⟨2386, 1921, [2, 3, 4], [187362409248210, 499426168879035], 7⟩,
      ⟨2416, 1932, [2, 3, 4], [187364588514230, 497457545053985], 7⟩,
      ⟨2432, 1938, [2, 3, 4], [187396386662298, 496480190146803], 6⟩,
      ⟨2448, 1944, [2, 3, 4], [187451269059573, 495541366691090], 6⟩,
      ⟨2464, 1950, [2, 3, 4], [187528031761993, 494639331054389], 6⟩,
      ⟨2495, 1961, [2, 3, 4], [187770763423635, 492944306951553], 7⟩,
      ⟨2511, 1967, [2, 3, 4], [187907045770440, 492143335490422], 6⟩,
      ⟨2543, 1978, [2, 3, 4], [188296768520545, 490569292326501], 7⟩,
      ⟨2559, 1984, [2, 3, 4], [188485776499377, 489859404236442], 6⟩,
      ⟨2576, 1990, [2, 3, 4], [188729187853381, 489113318367020], 6⟩,
      ⟨2592, 1996, [2, 3, 4], [188949257922331, 488458142537582], 6⟩,
      ⟨2626, 2007, [2, 3, 4], [189593775442149, 487063115357459], 7⟩,
      ⟨2642, 2013, [2, 3, 4], [189857064483038, 486484634339691], 6⟩,
      ⟨2659, 2019, [2, 3, 4], [190179202836801, 485877368260616], 6⟩,
      ⟨2694, 2030, [2, 3, 4], [190997358282182, 484654115966332], 7⟩,
      ⟨2710, 2036, [2, 3, 4], [191309046971786, 484163562395828], 6⟩,
      ⟨2746, 2047, [2, 3, 4], [192264353144644, 483049115993059], 7⟩,
      ⟨2781, 2058, [2, 3, 4], [193218801724238, 482068541242059], 7⟩,
      ⟨2800, 2064, [2, 3, 4], [193753468036512, 481571730416607], 6⟩,
      ⟨2835, 2075, [2, 3, 4], [194775073159047, 480713899595301], 7⟩,
      ⟨2872, 2087, [2, 3, 4], [195858277279747, 479887706115416], 7⟩,
      ⟨2908, 2097, [2, 3, 4], [197115763712375, 479128544562944], 7⟩,
      ⟨2946, 2108, [2, 3, 4], [198435189976756, 478402249365705], 7⟩,
      ⟨2985, 2119, [2, 3, 4], [199853341936089, 477719793852541], 7⟩,
      ⟨3023, 2130, [2, 3, 4], [201232721298299, 477112440765197], 7⟩,
      ⟨3062, 2140, [2, 3, 4], [202814293626096, 476537377819737], 7⟩,
      ⟨3102, 2151, [2, 3, 4], [204376931046323, 475997704993146], 7⟩,
      ⟨3141, 2161, [2, 3, 4], [205999866173510, 475513744365656], 7⟩,
      ⟨3182, 2171, [2, 3, 4], [207780908033394, 475046428433953], 7⟩,
      ⟨3203, 2177, [2, 3, 4], [208596272850146, 474817215752351], 6⟩,
      ⟨3244, 2187, [2, 3, 4], [210394113757609, 474401024432058], 7⟩,
      ⟨3286, 2196, [2, 3, 4], [212390479216939, 474012402913752], 7⟩,
      ⟨3329, 2206, [2, 3, 4], [214346217230742, 473636279028036], 7⟩,
      ⟨3371, 2216, [2, 3, 4], [216228887726321, 473288355530520], 7⟩,
      ⟨3415, 2225, [2, 3, 4], [218376654088944, 472955575697711], 7⟩,
      ⟨3436, 2230, [2, 3, 4], [219314628750003, 472796383048943], 6⟩,
      ⟨3481, 2239, [2, 3, 4], [221527012376444, 472481910113933], 7⟩,
      ⟨3504, 2244, [2, 3, 4], [222605259099699, 472322326811773], 6⟩,
      ⟨3548, 2253, [2, 3, 4], [224728118887615, 472030130254787], 7⟩,
      ⟨3595, 2262, [2, 3, 4], [227055867845911, 471733137326213], 7⟩,
      ⟨3641, 2271, [2, 3, 4], [229293029383977, 471447305674216], 7⟩,
      ⟨3689, 2280, [2, 3, 4], [231654524517172, 471158111514822], 7⟩,
      ⟨3737, 2289, [2, 3, 4], [233992365067833, 470872415988471], 7⟩,
      ⟨3785, 2298, [2, 3, 4], [236304645561103, 470588853621554], 7⟩,
      ⟨3834, 2306, [2, 3, 4], [238782364247660, 470312169313125], 7⟩,
      ⟨3884, 2315, [2, 3, 4], [241177168394255, 470021649650541], 7⟩,
      ⟨3935, 2324, [2, 3, 4], [243608343462674, 469726518431811], 7⟩,
      ⟨3986, 2332, [2, 3, 4], [246125682917537, 469439585183954], 7⟩,
      ⟨4037, 2340, [2, 3, 4], [248606235098389, 469150890538765], 7⟩,
      ⟨4063, 2345, [2, 3, 4], [249745600900916, 468994778927769], 6⟩,
      ⟨4116, 2353, [2, 3, 4], [252301710967843, 468694664146050], 7⟩,
      ⟨4170, 2361, [2, 3, 4], [254881199170671, 468387933927177], 7⟩,
      ⟨4224, 2370, [2, 3, 4], [257298771411788, 468070829521125], 7⟩,
      ⟨4278, 2378, [2, 3, 4], [259791491282894, 467760260794315], 7⟩,
      ⟨4306, 2382, [2, 3, 4], [261084124893459, 467599745090144], 6⟩,
      ⟨4362, 2390, [2, 3, 4], [263633846340576, 467277523314286], 7⟩,
      ⟨4419, 2399, [2, 3, 4], [266081836430495, 466941823003889], 7⟩,
      ⟨4475, 2407, [2, 3, 4], [268537575096190, 466617688156261], 7⟩,
      ⟨4533, 2415, [2, 3, 4], [271064731908683, 466283653861848], 7⟩,
      ⟨4563, 2420, [2, 3, 4], [272255005407916, 466104686662509], 6⟩,
      ⟨4622, 2428, [2, 3, 4], [274765554427177, 465766185394458], 7⟩,
      ⟨4683, 2436, [2, 3, 4], [277338518255572, 465418860975906], 7⟩,
      ⟨4712, 2441, [2, 3, 4], [278410655365027, 465245922176632], 6⟩,
      ⟨4773, 2449, [2, 3, 4], [280906568633203, 464900750981598], 7⟩,
      ⟨4835, 2457, [2, 3, 4], [283404605540197, 464552864681664], 7⟩,
      ⟨4867, 2462, [2, 3, 4], [284579183560833, 464368426203085], 6⟩,
      ⟨4930, 2470, [2, 3, 4], [287051216729756, 464019965107909], 7⟩,
      ⟨4962, 2475, [2, 3, 4], [288186889165378, 463837957677033], 6⟩,
      ⟨5027, 2483, [2, 3, 4], [290682753774061, 463485547677257], 7⟩,
      ⟨5092, 2492, [2, 3, 4], [293019649110813, 463130655269252], 7⟩,
      ⟨5125, 2496, [2, 3, 4], [294245482982726, 462956024107286], 6⟩,
      ⟨5191, 2505, [2, 3, 4], [296553748555133, 462603775485858], 7⟩,
      ⟨5225, 2510, [2, 3, 4], [297685732159295, 462421864285529], 6⟩,
      ⟨5293, 2518, [2, 3, 4], [300113284386705, 462075961123095], 7⟩,
      ⟨5362, 2527, [2, 3, 4], [302432555325741, 461725163431557], 7⟩,
      ⟨5396, 2532, [2, 3, 4], [303499684036830, 461550735302010], 6⟩,
      ⟨5467, 2541, [2, 3, 4], [305831396107125, 461201704441730], 7⟩,
      ⟨5537, 2550, [2, 3, 4], [308065168298378, 460863790258720], 7⟩,
      ⟨5609, 2559, [2, 3, 4], [310334780401150, 460525633978072], 8⟩,
      ⟨5645, 2564, [2, 3, 4], [311401965937769, 460355800036369], 6⟩,
      ⟨5682, 2569, [2, 3, 4], [312499127727525, 460184278812189], 6⟩,
      ⟨5756, 2578, [2, 3, 4], [314748755431065, 459855024407983], 8⟩,
      ⟨5793, 2583, [2, 3, 4], [315806982746297, 459689775541677], 6⟩,
      ⟨5831, 2588, [2, 3, 4], [316893489798182, 459523281608745], 7⟩,
      ⟨5907, 2597, [2, 3, 4], [319119707733033, 459204938670291], 8⟩,
      ⟨5944, 2602, [2, 3, 4], [320127876019697, 459048344574893], 6⟩,
      ⟨5983, 2607, [2, 3, 4], [321202567867521, 458887758770796], 7⟩,
      ⟨6021, 2612, [2, 3, 4], [322225644741329, 458732526742312], 6⟩,
      ⟨6080, 2617, [2, 3, 4], [324038163657174, 458519133196859], 7⟩]⟩,
  ⟨547, 554, 6180,
    [1669, 1675, 1682, 1690, 1698, 1706, 1714, 1723, 1732, 1742, 1751, 1761, 1771, 1781, 1787, 1797, 1807, 1818, 1829, 1840, 1851, 1857, 1868, 1874, 1885, 1897, 1908, 1914, 1920, 1931, 1943, 1949, 1961, 1967, 1978, 1984, 1990, 1996, 2002, 2014, 2020, 2031, 2037, 2043, 2049, 2060, 2072, 2083, 2089, 2095, 2106, 2117, 2123, 2134, 2145, 2156, 2162, 2172, 2183, 2193, 2204, 2214, 2224, 2234, 2244, 2254, 2263, 2273, 2282, 2291, 2296, 2305, 2314, 2319, 2327, 2336, 2345, 2354, 2362, 2371, 2379, 2388, 2396, 2401, 2409, 2417, 2426, 2434, 2443, 2451, 2455, 2464, 2472, 2477, 2485, 2494, 2502, 2511, 2516, 2524, 2533, 2542, 2551, 2560, 2569, 2574, 2583, 2588, 2597, 2602, 2607, 2616, 2621, 2626, 2631, 2636, 2641, 2646, 2651, 2656],
    [1697, 1719, 1741, 1764, 1788, 1812, 1836, 1861, 1886, 1912, 1939, 1966, 1993, 2022, 2036, 2065, 2094, 2125, 2156, 2189, 2222, 2238, 2271, 2289, 2324, 2359, 2396, 2414, 2432, 2470, 2509, 2529, 2569, 2589, 2631, 2652, 2674, 2695, 2717, 2761, 2784, 2830, 2853, 2876, 2901, 2950, 3000, 3052, 3079, 3105, 3160, 3215, 3243, 3301, 3361, 3422, 3453, 3517, 3582, 3649, 3719, 3790, 3863, 3938, 4014, 4094, 4174, 4259, 4345, 4433, 4479, 4573, 4668, 4716, 4816, 4920, 5026, 5136, 5250, 5366, 5486, 5611, 5738, 5805, 5939, 6078, 6222, 6372, 6525, 6683, 6765, 6931, 7104, 7193, 7374, 7562, 7757, 7960, 8065, 8275, 8496, 8726, 8961, 9209, 9463, 9596, 9863, 10004, 10289, 10436, 10585, 10892, 11051, 11212, 11375, 11544, 11711, 11889, 12065],
    [⟨1697, 1669, [2, 3], [363861242550631], 7⟩,
      ⟨1719, 1675, [2, 3], [313766701448487], 6⟩,
      ⟨1740, 1682, [2, 3], [287575409103258], 6⟩,
      ⟨1762, 1690, [2, 3], [269218743069193], 6⟩,
      ⟨1785, 1698, [2, 3], [254636306747810], 6⟩,
      ⟨1808, 1706, [2, 3], [243426123251381], 6⟩,
      ⟨1830, 1714, [2, 3], [235051420785256], 6⟩,
      ⟨1854, 1723, [2, 3], [227699375799407], 6⟩,
      ⟨1877, 1732, [2, 3], [221981536453300], 6⟩,
      ⟨1901, 1742, [2, 3], [217119489351466], 6⟩,
      ⟨1925, 1751, [2, 3], [212694429456447], 6⟩,
      ⟨1950, 1761, [2, 3, 4], [208904305544111, 558288058311934], 6⟩,
      ⟨1974, 1771, [2, 3, 4], [205838674850258, 552959582627949], 6⟩,
      ⟨1999, 1781, [2, 3, 4], [202992525744420, 547704293089905], 6⟩,
      ⟨2012, 1787, [2, 3, 4], [201779703490134, 545404165646336], 6⟩,
      ⟨2037, 1797, [2, 3, 4], [199466676966805, 540745136423423], 6⟩,
      ⟨2062, 1807, [2, 3, 4], [197454183376308, 536438201505739], 6⟩,
      ⟨2089, 1818, [2, 3, 4], [195588338967315, 532192696912557], 6⟩,
      ⟨2116, 1829, [2, 3, 4], [193978176996319, 528268987309679], 6⟩,
      ⟨2144, 1840, [2, 3, 4], [192522725981957, 524415170581491], 7⟩,
      ⟨2171, 1851, [2, 3, 4], [191343195476765, 521059624497538], 7⟩,
      ⟨2185, 1857, [2, 3, 4], [190809951914321, 519473084458655], 6⟩,
      ⟨2212, 1868, [2, 3, 4], [189880157809601, 516464871042285], 6⟩,
      ⟨2227, 1874, [2, 3, 4], [189425123325504, 514864538497235], 6⟩,
      ⟨2255, 1885, [2, 3, 4], [188687399737246, 512009125845548], 7⟩,
      ⟨2284, 1897, [2, 3, 4], [188065945806675, 509357146362856], 7⟩,
      ⟨2313, 1908, [2, 3, 4], [187577112969790, 506751583891708], 7⟩,
      ⟨2328, 1914, [2, 3, 4], [187369028743396, 505521127631562], 6⟩,
      ⟨2342, 1920, [2, 3, 4], [187193428954006, 504464742016202], 6⟩,
      ⟨2372, 1931, [2, 3, 4], [186936058298348, 502096191199827], 7⟩,
      ⟨2402, 1943, [2, 3, 4], [186758482257933, 500014191845622], 7⟩,
      ⟨2418, 1949, [2, 3, 4], [186715328974646, 498923281185444], 6⟩,
      ⟨2449, 1961, [2, 3, 4], [186690142286205, 496966379291588], 7⟩,
      ⟨2464, 1967, [2, 3, 4], [186700499796429, 496088811985274], 6⟩,
      ⟨2496, 1978, [2, 3, 4], [186873296586091, 494171052506247], 7⟩,
      ⟨2512, 1984, [2, 3, 4], [186968257094709, 493309532297650], 6⟩,
      ⟨2528, 1990, [2, 3, 4], [187082620054665, 492481092916709], 6⟩,
      ⟨2544, 1996, [2, 3, 4], [187215406424729, 491684272701423], 6⟩,
      ⟨2560, 2002, [2, 3, 4], [187365691892762, 490917679823406], 6⟩,
      ⟨2592, 2014, [2, 3, 4], [187715312357125, 489469933700135], 7⟩,
      ⟨2609, 2020, [2, 3, 4], [187951286052217, 488723327607096], 6⟩,
      ⟨2642, 2031, [2, 3, 4], [188505683827006, 487328375771530], 7⟩,
      ⟨2659, 2037, [2, 3, 4], [188792353337099, 486670225616142], 6⟩,
      ⟨2675, 2043, [2, 3, 4], [189049021750893, 486090794765364], 6⟩,
      ⟨2693, 2049, [2, 3, 4], [189409895863730, 485432566572931], 6⟩,
      ⟨2728, 2060, [2, 3, 4], [190212617838449, 484210634093731], 7⟩,
      ⟨2762, 2072, [2, 3, 4], [190937833907278, 483166117792301], 7⟩,
      ⟨2798, 2083, [2, 3, 4], [191903325822615, 482100312141903], 7⟩,
      ⟨2817, 2089, [2, 3, 4], [192416934783924, 481581029754127], 6⟩,
      ⟨2834, 2095, [2, 3, 4], [192829500309643, 481150775860324], 6⟩,
      ⟨2871, 2106, [2, 3, 4], [193950331444020, 480229676978340], 7⟩,
      ⟨2908, 2117, [2, 3, 4], [195116074696603, 479390248274325], 7⟩,
      ⟨2926, 2123, [2, 3, 4], [195633393873417, 479017246484599], 6⟩,
      ⟨2964, 2134, [2, 3, 4], [196917359081131, 478258721134595], 7⟩,
      ⟨3003, 2145, [2, 3, 4], [198301110234000, 477546551230322], 7⟩,
      ⟨3041, 2156, [2, 3, 4], [199650381343195, 476914125086987], 7⟩,
      ⟨3061, 2162, [2, 3, 4], [200348135671183, 476602873836682], 6⟩,
      ⟨3101, 2172, [2, 3, 4], [201978529130996, 476014993769934], 7⟩,
      ⟨3141, 2183, [2, 3, 4], [203523670227744, 475478610068580], 7⟩,
      ⟨3181, 2193, [2, 3, 4], [205198725828470, 474986209112343], 7⟩,
      ⟨3223, 2204, [2, 3, 4], [206917828459935, 474509073094294], 7⟩,
      ⟨3265, 2214, [2, 3, 4], [208763964493893, 474072367490623], 7⟩,
      ⟨3308, 2224, [2, 3, 4], [210692082971450, 473660088702068], 7⟩,
      ⟨3351, 2234, [2, 3, 4], [212626718568868, 473276550185019], 7⟩,
      ⟨3393, 2244, [2, 3, 4], [214491248050983, 472923207721287], 7⟩,
      ⟨3438, 2254, [2, 3, 4], [216572634367936, 472571440304811], 7⟩,
      ⟨3482, 2263, [2, 3, 4], [218697088002662, 472252248561601], 7⟩,
      ⟨3528, 2273, [2, 3, 4], [220840184550472, 471928599557908], 7⟩,
      ⟨3573, 2282, [2, 3, 4], [223020810202286, 471631498823545], 7⟩,
      ⟨3619, 2291, [2, 3, 4], [225261141487253, 471339553150343], 7⟩,
      ⟨3643, 2296, [2, 3, 4], [226387046876730, 471187322089472], 6⟩,
      ⟨3691, 2305, [2, 3, 4], [228745837316881, 470897777482611], 7⟩,
      ⟨3738, 2314, [2, 3, 4], [231012469288360, 470617209759103], 7⟩,
      ⟨3762, 2319, [2, 3, 4], [232112460314662, 470471225457113], 6⟩,
      ⟨3811, 2327, [2, 3, 4], [234607083773718, 470197001725936], 7⟩,
      ⟨3861, 2336, [2, 3, 4], [237023247563525, 469910265441600], 7⟩,
      ⟨3911, 2345, [2, 3, 4], [239409599926899, 469623972053365], 7⟩,
      ⟨3962, 2354, [2, 3, 4], [241833237866240, 469333341241811], 7⟩,
      ⟨4014, 2362, [2, 3, 4], [244410684631889, 469046883798280], 7⟩,
      ⟨4066, 2371, [2, 3, 4], [246831663238445, 468749621393316], 7⟩,
      ⟨4118, 2379, [2, 3, 4], [249334503326743, 468459514605267], 7⟩,
      ⟨4172, 2388, [2, 3, 4], [251810967352693, 468150131294189], 7⟩,
      ⟨4226, 2396, [2, 3, 4], [254363725208385, 467847161329230], 7⟩,
      ⟨4253, 2401, [2, 3, 4], [255506997471069, 467686664528698], 6⟩,
      ⟨4308, 2409, [2, 3, 4], [258059236499648, 467376250442924], 7⟩,
      ⟨4364, 2417, [2, 3, 4], [260628825038307, 467059375611573], 7⟩,
      ⟨4421, 2426, [2, 3, 4], [263098335522705, 466728662397007], 7⟩,
      ⟨4479, 2434, [2, 3, 4], [265695462502471, 466399705156908], 7⟩,
      ⟨4537, 2443, [2, 3, 4], [268130117332220, 466062567236087], 7⟩,
      ⟨4596, 2451, [2, 3, 4], [270687773749660, 465727614913198], 7⟩,
      ⟨4626, 2455, [2, 3, 4], [271976522462436, 465557735455559], 6⟩,
      ⟨4686, 2464, [2, 3, 4], [274404620817092, 465211319749928], 7⟩,
      ⟨4746, 2472, [2, 3, 4], [276893262827693, 464872638362786], 7⟩,
      ⟨4777, 2477, [2, 3, 4], [278064770331881, 464692263502962], 6⟩,
      ⟨4839, 2485, [2, 3, 4], [280587040634856, 464346293455958], 7⟩,
      ⟨4902, 2494, [2, 3, 4], [283002932224529, 463991082894710], 7⟩,
      ⟨4966, 2502, [2, 3, 4], [285525929525891, 463640497220815], 7⟩,
      ⟨5031, 2511, [2, 3, 4], [287941123489911, 463281941468854], 7⟩,
      ⟨5063, 2516, [2, 3, 4], [289051232716379, 463103043707757], 6⟩,
      ⟨5128, 2524, [2, 3, 4], [291492497671597, 462756783714926], 7⟩,
      ⟨5195, 2533, [2, 3, 4], [293876499335000, 462399465117678], 7⟩,
      ⟨5263, 2542, [2, 3, 4], [296255549978817, 462042789443794], 7⟩,
      ⟨5331, 2551, [2, 3, 4], [298581244734990, 461691592335419], 7⟩,
      ⟨5401, 2560, [2, 3, 4], [300947431680154, 461337899117168], 7⟩,
      ⟨5471, 2569, [2, 3, 4], [303259655355680, 460990664860483], 7⟩,
      ⟨5507, 2574, [2, 3, 4], [304392031505149, 460812120246409], 6⟩,
      ⟨5578, 2583, [2, 3, 4], [306669847556119, 460471229337898], 7⟩,
      ⟨5614, 2588, [2, 3, 4], [307762970753282, 460298050378448], 6⟩,
      ⟨5687, 2597, [2, 3, 4], [310049115591659, 459960730207942], 8⟩,
      ⟨5724, 2602, [2, 3, 4], [311146169807209, 459789607575742], 6⟩,
      ⟨5761, 2607, [2, 3, 4], [312230331547863, 459620490765325], 6⟩,
      ⟨5836, 2616, [2, 3, 4], [314494654668525, 459292408221937], 8⟩,
      ⟨5874, 2621, [2, 3, 4], [315581004055141, 459126171586568], 6⟩,
      ⟨5912, 2626, [2, 3, 4], [316654466156865, 458962116966374], 6⟩,
      ⟨5950, 2631, [2, 3, 4], [317715249015714, 458800250679436], 6⟩,
      ⟨5989, 2636, [2, 3, 4], [318802920446768, 458637437127314], 7⟩,
      ⟨6027, 2641, [2, 3, 4], [319838567307402, 458480028550385], 6⟩,
      ⟨6067, 2646, [2, 3, 4], [320939296526877, 458318821384989], 7⟩,
      ⟨6106, 2651, [2, 3, 4], [321988427930050, 458163021015948], 7⟩,
      ⟨6170, 2656, [2, 3, 4], [323966509082569, 457939013546300], 7⟩]⟩,
  ⟨555, 564, 6278,
    [1698, 1704, 1711, 1719, 1727, 1735, 1744, 1753, 1762, 1767, 1777, 1786, 1797, 1807, 1818, 1828, 1839, 1845, 1855, 1861, 1872, 1878, 1889, 1895, 1907, 1918, 1930, 1941, 1953, 1965, 1971, 1983, 1995, 2007, 2019, 2031, 2043, 2049, 2061, 2067, 2079, 2085, 2097, 2109, 2120, 2126, 2138, 2144, 2155, 2166, 2172, 2183, 2189, 2200, 2211, 2216, 2227, 2238, 2248, 2259, 2269, 2274, 2284, 2294, 2304, 2313, 2323, 2332, 2337, 2346, 2355, 2360, 2369, 2378, 2383, 2391, 2400, 2409, 2418, 2426, 2435, 2443, 2452, 2461, 2469, 2478, 2486, 2491, 2499, 2508, 2517, 2525, 2530, 2538, 2547, 2552, 2560, 2569, 2578, 2583, 2592, 2601, 2606, 2615, 2620, 2629, 2634, 2639, 2648, 2653, 2658, 2663, 2668, 2673, 2678, 2683, 2688, 2693, 2698, 2703],
    [1724, 1746, 1769, 1792, 1816, 1840, 1865, 1890, 1916, 1929, 1956, 1983, 2011, 2040, 2069, 2098, 2129, 2145, 2176, 2192, 2225, 2241, 2275, 2291, 2326, 2361, 2397, 2434, 2472, 2511, 2531, 2570, 2611, 2654, 2696, 2741, 2785, 2808, 2856, 2879, 2927, 2952, 3001, 3052, 3105, 3132, 3186, 3214, 3271, 3328, 3358, 3418, 3449, 3512, 3577, 3609, 3676, 3745, 3817, 3890, 3964, 4002, 4081, 4161, 4243, 4328, 4416, 4505, 4551, 4645, 4742, 4792, 4894, 4997, 5051, 5159, 5271, 5388, 5509, 5632, 5760, 5891, 6029, 6170, 6316, 6465, 6620, 6700, 6865, 7033, 7208, 7390, 7484, 7675, 7870, 7972, 8180, 8396, 8620, 8734, 8973, 9217, 9341, 9601, 9733, 10003, 10144, 10287, 10582, 10734, 10888, 11044, 11202, 11366, 11532, 11700, 11875, 12048, 12227],
    [⟨1724, 1698, [2, 3], [372968966220290], 6⟩,
      ⟨1746, 1704, [2, 3], [318414412846827], 6⟩,
      ⟨1768, 1711, [2, 3], [289026713327239], 6⟩,
      ⟨1790, 1719, [2, 3], [270220591290300], 6⟩,
      ⟨1813, 1727, [2, 3], [255331598494291], 6⟩,
      ⟨1836, 1735, [2, 3], [243910386286862], 6⟩,
      ⟨1860, 1744, [2, 3], [234840191040116], 6⟩,
      ⟨1883, 1753, [2, 3], [227906681102245], 6⟩,
      ⟨1907, 1762, [2, 3], [221721592242672], 6⟩,
      ⟨1919, 1767, [2, 3], [219183070257527], 6⟩,
      ⟨1944, 1777, [2, 3], [214373097333006], 6⟩,
      ⟨1968, 1786, [2, 3], [210284421821620], 6⟩,
      ⟨1993, 1797, [2, 3, 4], [206965660736558, 555725631854892], 6⟩,
      ⟨2019, 1807, [2, 3, 4], [203715256475064, 549898959124642], 6⟩,
      ⟨2045, 1818, [2, 3, 4], [201067011331506, 544897882457464], 6⟩,
      ⟨2070, 1828, [2, 3, 4], [198774066132358, 540279476523170], 6⟩,
      ⟨2097, 1839, [2, 3, 4], [196647553386691, 535734598035178], 6⟩,
      ⟨2111, 1845, [2, 3, 4], [195687454501084, 533597864378445], 6⟩,
      ⟨2138, 1855, [2, 3, 4], [193904752806018, 529317126808507], 6⟩,
      ⟨2151, 1861, [2, 3, 4], [193219479730602, 527660193116903], 6⟩,
      ⟨2179, 1872, [2, 3, 4], [191780212500290, 523845921357414], 7⟩,
      ⟨2193, 1878, [2, 3, 4], [191165180129204, 522154754500948], 6⟩,
      ⟨2221, 1889, [2, 3, 4], [190033031512304, 518755376585071], 7⟩,
      ⟨2235, 1895, [2, 3, 4], [189548427370035, 517244954137614], 6⟩,
      ⟨2263, 1907, [2, 3, 4], [188687398496497, 514379186679734], 7⟩,
      ⟨2292, 1918, [2, 3, 4], [187924456686053, 511382659758724], 7⟩,
      ⟨2321, 1930, [2, 3, 4], [187310126564113, 508758510342568], 7⟩,
      ⟨2351, 1941, [2, 3, 4], [186814872098064, 506040807956249], 7⟩,
      ⟨2381, 1953, [2, 3, 4], [186436218310931, 503656974045313], 7⟩,
      ⟨2412, 1965, [2, 3, 4], [186167838022245, 501325709015702], 7⟩,
      ⟨2428, 1971, [2, 3, 4], [186078068313399, 500170026602695], 6⟩,
      ⟨2458, 1983, [2, 3, 4], [185958387559033, 498200886283211], 7⟩,
      ⟨2490, 1995, [2, 3, 4], [185954482121633, 496176169979131], 7⟩,
      ⟨2522, 2007, [2, 3, 4], [186043535052384, 494305840528734], 7⟩,
      ⟨2554, 2019, [2, 3, 4], [186216281412748, 492576503690188], 7⟩,
      ⟨2588, 2031, [2, 3, 4], [186526107064426, 490829124598280], 7⟩,
      ⟨2620, 2043, [2, 3, 4], [186849875035732, 489358486471885], 7⟩,
      ⟨2637, 2049, [2, 3, 4], [187071503297452, 488599587538806], 6⟩,
      ⟨2672, 2061, [2, 3, 4], [187607881050292, 487115590913969], 7⟩,
      ⟨2689, 2067, [2, 3, 4], [187882207562921, 486448548452842], 6⟩,
      ⟨2723, 2079, [2, 3, 4], [188475610203757, 485193787064767], 7⟩,
      ⟨2741, 2085, [2, 3, 4], [188839635393539, 484555545290179], 6⟩,
      ⟨2775, 2097, [2, 3, 4], [189515338939576, 483448181465003], 7⟩,
      ⟨2811, 2109, [2, 3, 4], [190340549719079, 482345881006580], 7⟩,
      ⟨2847, 2120, [2, 3, 4], [191303976402393, 481309175233608], 7⟩,
      ⟨2866, 2126, [2, 3, 4], [191815817351060, 480803598237062], 6⟩,
      ⟨2902, 2138, [2, 3, 4], [192761040714681, 479919803649071], 7⟩,
      ⟨2921, 2144, [2, 3, 4], [193306213763470, 479475873192349], 6⟩,
      ⟨2959, 2155, [2, 3, 4], [194523676090738, 478630993115963], 7⟩,
      ⟨2996, 2166, [2, 3, 4], [195719998998559, 477884283920912], 7⟩,
      ⟨3016, 2172, [2, 3, 4], [196375066190319, 477507460579351], 6⟩,
      ⟨3055, 2183, [2, 3, 4], [197748548107046, 476815372656178], 7⟩,
      ⟨3074, 2189, [2, 3, 4], [198362606877568, 476503927708725], 6⟩,
      ⟨3114, 2200, [2, 3, 4], [199845185685044, 475880975615421], 7⟩,
      ⟨3155, 2211, [2, 3, 4], [201421245191786, 475297198414921], 7⟩,
      ⟨3175, 2216, [2, 3, 4], [202238458465795, 475030796262095], 6⟩,
      ⟨3215, 2227, [2, 3, 4], [203778490210498, 474530236536635], 7⟩,
      ⟨3257, 2238, [2, 3, 4], [205472568694433, 474046260261209], 7⟩,
      ⟨3300, 2248, [2, 3, 4], [207363442072804, 473594486351040], 7⟩,
      ⟨3343, 2259, [2, 3, 4], [209152441485807, 473172447863659], 7⟩,
      ⟨3386, 2269, [2, 3, 4], [211062791185758, 472785102791197], 7⟩,
      ⟨3407, 2274, [2, 3, 4], [211984001221512, 472604501131488], 6⟩,
      ⟨3452, 2284, [2, 3, 4], [214042436823001, 472240692390936], 7⟩,
      ⟨3496, 2294, [2, 3, 4], [216028367465785, 471903627948435], 7⟩,
      ⟨3541, 2304, [2, 3, 4], [218081792091538, 471577835859253], 7⟩,
      ⟨3587, 2313, [2, 3, 4], [220318173498286, 471270648815451], 7⟩,
      ⟨3634, 2323, [2, 3, 4], [222497218289678, 470961607553186], 7⟩,
      ⟨3681, 2332, [2, 3, 4], [224781662966274, 470671772069942], 7⟩,
      ⟨3704, 2337, [2, 3, 4], [225822726592088, 470526892341389], 6⟩,
      ⟨3752, 2346, [2, 3, 4], [228152915781706, 470243137992938], 7⟩,
      ⟨3801, 2355, [2, 3, 4], [230532922654869, 469960046305645], 7⟩,
      ⟨3826, 2360, [2, 3, 4], [231689468600495, 469812886576700], 6⟩,
      ⟨3876, 2369, [2, 3, 4], [234102586997034, 469530054830078], 7⟩,
      ⟨3925, 2378, [2, 3, 4], [236419277740536, 469252314015938], 7⟩,
      ⟨3951, 2383, [2, 3, 4], [237610611625298, 469102980649498], 6⟩,
      ⟨4001, 2391, [2, 3, 4], [240070836084333, 468830844182104], 7⟩,
      ⟨4053, 2400, [2, 3, 4], [242515449543708, 468540482551022], 7⟩,
      ⟨4106, 2409, [2, 3, 4], [244991647864074, 468244709717803], 7⟩,
      ⟨4160, 2418, [2, 3, 4], [247496239188772, 467943059689368], 7⟩,
      ⟨4213, 2426, [2, 3, 4], [250013297420350, 467652117691957], 7⟩,
      ⟨4268, 2435, [2, 3, 4], [252502617666893, 467342070518096], 7⟩,
      ⟨4323, 2443, [2, 3, 4], [255065329411064, 467038049124413], 7⟩,
      ⟨4380, 2452, [2, 3, 4], [257594135463044, 466715144364928], 7⟩,
      ⟨4437, 2461, [2, 3, 4], [260077350311984, 466390517176436], 7⟩,
      ⟨4494, 2469, [2, 3, 4], [262628129657402, 466071917577840], 7⟩,
      ⟨4552, 2478, [2, 3, 4], [265079334306331, 465740165608326], 7⟩,
      ⟨4611, 2486, [2, 3, 4], [267653615007669, 465410198659298], 7⟩,
      ⟨4641, 2491, [2, 3, 4], [268840263995035, 465235678179495], 6⟩,
      ⟨4702, 2499, [2, 3, 4], [271454568024561, 464895886326440], 7⟩,
      ⟨4762, 2508, [2, 3, 4], [273851710821978, 464554235276672], 7⟩,
      ⟨4824, 2517, [2, 3, 4], [276310965409596, 464204155882858], 7⟩,
      ⟨4887, 2525, [2, 3, 4], [278880513181109, 463857371921856], 7⟩,
      ⟨4919, 2530, [2, 3, 4], [280065425523593, 463675792409376], 6⟩,
      ⟨4983, 2538, [2, 3, 4], [282608151306041, 463327365126798], 7⟩,
      ⟨5047, 2547, [2, 3, 4], [284992686354149, 462975154613789], 7⟩,
      ⟨5080, 2552, [2, 3, 4], [286165033687682, 462792450566953], 6⟩,
      ⟨5146, 2560, [2, 3, 4], [288677000130206, 462442589136466], 7⟩,
      ⟨5213, 2569, [2, 3, 4], [291081852228210, 462085887541710], 7⟩,
      ⟨5281, 2578, [2, 3, 4], [293482099268243, 461729354344623], 7⟩,
      ⟨5315, 2583, [2, 3, 4], [294611991918796, 461549726344404], 6⟩,
      ⟨5385, 2592, [2, 3, 4], [297027123416657, 461192406232025], 7⟩,
      ⟨5455, 2601, [2, 3, 4], [299387533295935, 460840981719858], 7⟩,
      ⟨5489, 2606, [2, 3, 4], [300453323562601, 460668347262652], 6⟩,
      ⟨5561, 2615, [2, 3, 4], [302825220202683, 460318220337278], 7⟩,
      ⟨5597, 2620, [2, 3, 4], [303942608113076, 460142386759142], 6⟩,
      ⟨5669, 2629, [2, 3, 4], [306234014521140, 459802802195540], 7⟩,
      ⟨5706, 2634, [2, 3, 4], [307355752085757, 459628530626491], 6⟩,
      ⟨5743, 2639, [2, 3, 4], [308464355018488, 459456171013121], 6⟩,
      ⟨5818, 2648, [2, 3, 4], [310777594819542, 459120835857626], 8⟩,
      ⟨5855, 2653, [2, 3, 4], [311847084552381, 458954447021067], 6⟩,
      ⟨5893, 2658, [2, 3, 4], [312945072328856, 458786602954086], 6⟩,
      ⟨5931, 2663, [2, 3, 4], [314030123746469, 458620874847676], 6⟩,
      ⟨5969, 2668, [2, 3, 4], [315102444748235, 458457272458949], 6⟩,
      ⟨6008, 2673, [2, 3, 4], [316201852325846, 458292573777113], 7⟩,
      ⟨6047, 2678, [2, 3, 4], [317288143172815, 458130151345880], 6⟩,
      ⟨6086, 2683, [2, 3, 4], [318361530791212, 457970010348132], 6⟩,
      ⟨6126, 2688, [2, 3, 4], [319460645843623, 457809136007137], 7⟩,
      ⟨6164, 2693, [2, 3, 4], [320470432019567, 457656584125515], 6⟩,
      ⟨6204, 2698, [2, 3, 4], [321544016758437, 457500423089156], 7⟩,
      ⟨6276, 2703, [2, 3, 4], [323791962047819, 457258170253012], 7⟩]⟩,
  ⟨565, 571, 6400,
    [1720, 1726, 1733, 1741, 1749, 1757, 1766, 1775, 1785, 1794, 1804, 1815, 1825, 1836, 1846, 1857, 1868, 1879, 1885, 1896, 1908, 1920, 1931, 1937, 1949, 1961, 1973, 1985, 1997, 2003, 2015, 2027, 2039, 2051, 2064, 2076, 2088, 2100, 2112, 2118, 2130, 2136, 2148, 2160, 2172, 2183, 2189, 2195, 2206, 2212, 2223, 2234, 2245, 2256, 2267, 2272, 2283, 2293, 2303, 2309, 2319, 2329, 2338, 2348, 2358, 2367, 2372, 2381, 2386, 2395, 2404, 2413, 2422, 2431, 2436, 2444, 2453, 2458, 2466, 2475, 2484, 2492, 2497, 2505, 2514, 2523, 2531, 2536, 2544, 2553, 2562, 2567, 2575, 2584, 2593, 2602, 2607, 2616, 2625, 2630, 2639, 2644, 2649, 2658, 2663, 2668, 2673, 2682, 2687, 2692, 2697, 2702, 2707, 2712, 2717, 2722, 2727, 2733, 2738, 2743],
    [1746, 1769, 1792, 1815, 1839, 1864, 1889, 1915, 1940, 1967, 1995, 2023, 2052, 2081, 2111, 2141, 2172, 2204, 2220, 2253, 2287, 2321, 2356, 2374, 2410, 2448, 2485, 2525, 2564, 2584, 2625, 2668, 2711, 2754, 2799, 2846, 2892, 2941, 2990, 3015, 3067, 3092, 3145, 3200, 3256, 3313, 3343, 3372, 3433, 3464, 3526, 3591, 3657, 3725, 3796, 3831, 3903, 3978, 4054, 4094, 4174, 4257, 4341, 4428, 4519, 4611, 4659, 4755, 4805, 4906, 5011, 5118, 5229, 5344, 5403, 5523, 5645, 5709, 5837, 5972, 6110, 6251, 6326, 6474, 6630, 6792, 6957, 7042, 7215, 7395, 7582, 7680, 7876, 8079, 8290, 8509, 8620, 8850, 9089, 9214, 9465, 9594, 9728, 9998, 10137, 10278, 10425, 10720, 10876, 11030, 11190, 11352, 11516, 11682, 11855, 12030, 12207, 12391, 12573],
    [⟨1746, 1720, [2, 3], [372934174706174], 6⟩,
      ⟨1769, 1726, [2, 3], [315953442607139], 6⟩,
      ⟨1791, 1733, [2, 3], [287392660480000], 6⟩,
      ⟨1813, 1741, [2, 3], [268993563935095], 6⟩,
      ⟨1836, 1749, [2, 3], [254366252040510], 6⟩,
      ⟨1860, 1757, [2, 3], [242455437097769], 6⟩,
      ⟨1883, 1766, [2, 3], [234153846088927], 6⟩,
      ⟨1908, 1775, [2, 3], [226420454066507], 6⟩,
      ⟨1931, 1785, [2, 3], [221157654701370], 6⟩,
      ⟨1956, 1794, [2, 3], [215700276235044], 6⟩,
      ⟨1981, 1804, [2, 3], [211364754355927], 6⟩,
      ⟨2006, 1815, [2, 3, 4], [207861612701919, 557766422889266], 6⟩,
      ⟨2032, 1825, [2, 3, 4], [204431784166465, 551765953351232], 6⟩,
      ⟨2058, 1836, [2, 3, 4], [201640807805235, 546620528085096], 6⟩,
      ⟨2085, 1846, [2, 3, 4], [198942966345566, 541261440038022], 6⟩,
      ⟨2111, 1857, [2, 3, 4], [196860788753846, 536920419909257], 6⟩,
      ⟨2138, 1868, [2, 3, 4], [194938014537699, 532634312702018], 6⟩,
      ⟨2165, 1879, [2, 3, 4], [193273698195515, 528670344304215], 6⟩,
      ⟨2179, 1885, [2, 3, 4], [192520014911566, 526800535704379], 6⟩,
      ⟨2207, 1896, [2, 3, 4], [191116827275500, 523046667782769], 6⟩,
      ⟨2235, 1908, [2, 3, 4], [189959449615577, 519774908504893], 7⟩,
      ⟨2264, 1920, [2, 3, 4], [188920294191548, 516544324948714], 6⟩,
      ⟨2293, 1931, [2, 3, 4], [188029107674851, 513374641048387], 7⟩,
      ⟨2307, 1937, [2, 3, 4], [187665540216517, 512044541036411], 6⟩,
      ⟨2337, 1949, [2, 3, 4], [186984399792225, 509211400597289], 7⟩,
      ⟨2367, 1961, [2, 3, 4], [186440337957914, 506585233980037], 7⟩,
      ⟨2397, 1973, [2, 3, 4], [186018849711346, 504148106956599], 7⟩,
      ⟨2429, 1985, [2, 3, 4], [185708808095088, 501644645634803], 7⟩,
      ⟨2459, 1997, [2, 3, 4], [185507792810313, 499556791411713], 7⟩,
      ⟨2475, 2003, [2, 3, 4], [185450543962764, 498461702982252], 6⟩,
      ⟨2507, 2015, [2, 3, 4], [185413743503186, 496398393571731], 7⟩,
      ⟨2540, 2027, [2, 3, 4], [185492062837927, 494402740997114], 7⟩,
      ⟨2572, 2039, [2, 3, 4], [185639988679841, 492646699641482], 7⟩,
      ⟨2605, 2051, [2, 3, 4], [185893717212659, 490946083930308], 7⟩,
      ⟨2638, 2064, [2, 3, 4], [186163788407491, 489440206657615], 7⟩,
      ⟨2673, 2076, [2, 3, 4], [186632883306345, 487859692693667], 7⟩,
      ⟨2706, 2088, [2, 3, 4], [187097887440214, 486525424638444], 7⟩,
      ⟨2741, 2100, [2, 3, 4], [187705617643510, 485186685328346], 7⟩,
      ⟨2776, 2112, [2, 3, 4], [188375332461489, 483957469737139], 7⟩,
      ⟨2794, 2118, [2, 3, 4], [188755293326869, 483358296976363], 6⟩,
      ⟨2830, 2130, [2, 3, 4], [189557729214188, 482235916451206], 7⟩,
      ⟨2848, 2136, [2, 3, 4], [189978610651728, 481710166584269], 6⟩,
      ⟨2884, 2148, [2, 3, 4], [190856010092898, 480723654931965], 7⟩,
      ⟨2922, 2160, [2, 3, 4], [191888973910109, 479754487726619], 7⟩,
      ⟨2959, 2172, [2, 3, 4], [192909370922002, 478897186327981], 7⟩,
      ⟨2997, 2183, [2, 3, 4], [194122207330666, 478070560013544], 7⟩,
      ⟨3017, 2189, [2, 3, 4], [194756435248271, 477668019110879], 6⟩,
      ⟨3036, 2195, [2, 3, 4], [195338405349334, 477305802695318], 6⟩,
      ⟨3075, 2206, [2, 3, 4], [196688229907277, 476597516693018], 7⟩,
      ⟨3095, 2212, [2, 3, 4], [197356689267776, 476261036549305], 6⟩,
      ⟨3135, 2223, [2, 3, 4], [198818034646851, 475626178322916], 7⟩,
      ⟨3176, 2234, [2, 3, 4], [200373205967316, 475031598513379], 7⟩,
      ⟨3217, 2245, [2, 3, 4], [201952700789797, 474487949637972], 7⟩,
      ⟨3258, 2256, [2, 3, 4], [203551692341758, 473988401190480], 7⟩,
      ⟨3301, 2267, [2, 3, 4], [205304365980235, 473507191449592], 7⟩,
      ⟨3322, 2272, [2, 3, 4], [206207030033910, 473287632145532], 6⟩,
      ⟨3364, 2283, [2, 3, 4], [207908583734625, 472868406136188], 7⟩,
      ⟨3408, 2293, [2, 3, 4], [209871518088142, 472468195196386], 7⟩,
      ⟨3452, 2303, [2, 3, 4], [211840673175773, 472095894780670], 7⟩,
      ⟨3474, 2309, [2, 3, 4], [212710997054044, 471911060262874], 6⟩,
      ⟨3519, 2319, [2, 3, 4], [214752393548826, 471565603692072], 7⟩,
      ⟨3565, 2329, [2, 3, 4], [216862134486083, 471233305938348], 7⟩,
      ⟨3611, 2338, [2, 3, 4], [219082920007088, 470925721430901], 7⟩,
      ⟨3657, 2348, [2, 3, 4], [221177451495282, 470621605516008], 7⟩,
      ⟨3705, 2358, [2, 3, 4], [223401277258427, 470318644794823], 7⟩,
      ⟨3753, 2367, [2, 3, 4], [225727442562308, 470033462444321], 7⟩,
      ⟨3778, 2372, [2, 3, 4], [226895029777573, 469884394991969], 6⟩,
      ⟨3826, 2381, [2, 3, 4], [229192716348834, 469607588394858], 7⟩,
      ⟨3851, 2386, [2, 3, 4], [230344077167168, 469461794730126], 6⟩,
      ⟨3901, 2395, [2, 3, 4], [232746489341612, 469181860445347], 7⟩,
      ⟨3952, 2404, [2, 3, 4], [235190977285654, 468899548387375], 7⟩,
      ⟨4003, 2413, [2, 3, 4], [237606162909969, 468617641274022], 7⟩,
      ⟨4055, 2422, [2, 3, 4], [240057747397343, 468331420726890], 7⟩,
      ⟨4108, 2431, [2, 3, 4], [242542407181081, 468040157857094], 7⟩,
      ⟨4134, 2436, [2, 3, 4], [243679988567572, 467891539172992], 6⟩,
      ⟨4188, 2444, [2, 3, 4], [246292678968626, 467602514868997], 7⟩,
      ⟨4242, 2453, [2, 3, 4], [248750086674661, 467302646905965], 7⟩,
      ⟨4269, 2458, [2, 3, 4], [249906503164704, 467147810551404], 6⟩,
      ⟨4324, 2466, [2, 3, 4], [252483341468748, 466848871528358], 7⟩,
      ⟨4381, 2475, [2, 3, 4], [255028204860177, 466530964466331], 7⟩,
      ⟨4437, 2484, [2, 3, 4], [257466923946138, 466215479980886], 7⟩,
      ⟨4494, 2492, [2, 3, 4], [260035644866950, 465901391163953], 7⟩,
      ⟨4524, 2497, [2, 3, 4], [261280614426401, 465729577536267], 6⟩,
      ⟨4582, 2505, [2, 3, 4], [263838765228893, 465408649833275], 7⟩,
      ⟨4642, 2514, [2, 3, 4], [266355288490742, 465070413458762], 7⟩,
      ⟨4703, 2523, [2, 3, 4], [268879973010619, 464727094116888], 7⟩,
      ⟨4764, 2531, [2, 3, 4], [271462994632351, 464390470024615], 7⟩,
      ⟨4794, 2536, [2, 3, 4], [272599301431481, 464217891846216], 6⟩,
      ⟨4856, 2544, [2, 3, 4], [275161855219607, 463877322107133], 7⟩,
      ⟨4919, 2553, [2, 3, 4], [277620094480309, 463526709565705], 7⟩,
      ⟨4983, 2562, [2, 3, 4], [280080251515911, 463173237501294], 7⟩,
      ⟨5016, 2567, [2, 3, 4], [281290866670022, 462989551439049], 6⟩,
      ⟨5081, 2575, [2, 3, 4], [283828512521716, 462641492962640], 7⟩,
      ⟨5147, 2584, [2, 3, 4], [286260080944496, 462285620385433], 7⟩,
      ⟨5214, 2593, [2, 3, 4], [288688703787012, 461928890197761], 7⟩,
      ⟨5281, 2602, [2, 3, 4], [291064329110791, 461576287411286], 7⟩,
      ⟨5315, 2607, [2, 3, 4], [292206688987665, 461396319512697], 6⟩,
      ⟨5384, 2616, [2, 3, 4], [294599863641615, 461042102474118], 7⟩,
      ⟨5454, 2625, [2, 3, 4], [296986192764095, 460689055393245], 7⟩,
      ⟨5490, 2630, [2, 3, 4], [298156303926619, 460507349432510], 6⟩,
      ⟨5561, 2639, [2, 3, 4], [300507591355237, 460159221459453], 7⟩,
      ⟨5597, 2644, [2, 3, 4], [301637561068378, 459982291886015], 6⟩,
      ⟨5634, 2649, [2, 3, 4], [302798668293321, 459803096164694], 6⟩,
      ⟨5706, 2658, [2, 3, 4], [305088135978479, 459464471933209], 7⟩,
      ⟨5743, 2663, [2, 3, 4], [306209296698845, 459290678462994], 6⟩,
      ⟨5780, 2668, [2, 3, 4], [307317431898599, 459118753503322], 6⟩,
      ⟨5818, 2673, [2, 3, 4], [308454716218961, 458945082497939], 6⟩,
      ⟨5893, 2682, [2, 3, 4], [310739817416508, 458614411408032], 7⟩,
      ⟨5932, 2687, [2, 3, 4], [311877976911700, 458443443919455], 6⟩,
      ⟨5969, 2692, [2, 3, 4], [312921863797293, 458281434871440], 6⟩,
      ⟨6008, 2697, [2, 3, 4], [314033761323057, 458114759744473], 6⟩,
      ⟨6047, 2702, [2, 3, 4], [315132434346809, 457950313616830], 6⟩,
      ⟨6086, 2707, [2, 3, 4], [316218096195716, 457788104754503], 6⟩,
      ⟨6125, 2712, [2, 3, 4], [317290956646020, 457628139423673], 6⟩,
      ⟨6165, 2717, [2, 3, 4], [318389558223772, 457467386298054], 7⟩,
      ⟨6205, 2722, [2, 3, 4], [319474998594250, 457309024270052], 7⟩,
      ⟨6245, 2727, [2, 3, 4], [320547494320124, 457153054879608], 7⟩,
      ⟨6285, 2733, [2, 3, 4], [321520524034673, 456991565181487], 7⟩,
      ⟨6325, 2738, [2, 3, 4], [322568259620900, 456840281506314], 7⟩,
      ⟨6375, 2743, [2, 3, 4], [323967658553573, 456664699281440], 7⟩]⟩]

theorem cellsOK11 : cellsOK 540 cells11 571 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells12.lean <==
import KtMinor45.MiddleDefs

/-! Cells 48 to 51 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `572 ≤ t ≤ 606`. -/
def cells12 : List Cell := [
  ⟨572, 579, 6485,
    [1743, 1753, 1761, 1769, 1777, 1786, 1795, 1805, 1814, 1824, 1834, 1840, 1850, 1861, 1867, 1877, 1883, 1894, 1900, 1911, 1923, 1935, 1946, 1958, 1970, 1982, 1988, 2000, 2013, 2025, 2037, 2044, 2056, 2068, 2080, 2087, 2099, 2111, 2117, 2130, 2142, 2154, 2166, 2179, 2191, 2202, 2208, 2220, 2232, 2243, 2255, 2266, 2277, 2288, 2299, 2310, 2315, 2326, 2336, 2341, 2352, 2362, 2372, 2382, 2391, 2401, 2410, 2420, 2429, 2438, 2443, 2452, 2461, 2470, 2479, 2483, 2492, 2501, 2510, 2519, 2527, 2536, 2541, 2549, 2558, 2567, 2572, 2580, 2589, 2598, 2607, 2616, 2625, 2630, 2639, 2648, 2653, 2662, 2667, 2672, 2681, 2686, 2691, 2696, 2701, 2710, 2715, 2720, 2725, 2730, 2735, 2740, 2745, 2750, 2756, 2761, 2766, 2771, 2776, 2782],
    [1769, 1804, 1827, 1851, 1876, 1901, 1927, 1953, 1980, 2007, 2035, 2049, 2079, 2108, 2123, 2153, 2169, 2201, 2217, 2249, 2283, 2317, 2351, 2387, 2423, 2461, 2479, 2517, 2557, 2597, 2638, 2660, 2703, 2746, 2791, 2813, 2860, 2907, 2930, 2979, 3029, 3081, 3134, 3189, 3244, 3300, 3330, 3389, 3450, 3512, 3576, 3641, 3708, 3778, 3849, 3921, 3958, 4035, 4113, 4151, 4232, 4317, 4403, 4490, 4582, 4676, 4772, 4871, 4974, 5081, 5135, 5245, 5359, 5477, 5599, 5660, 5788, 5919, 6054, 6194, 6337, 6488, 6565, 6721, 6883, 7051, 7139, 7315, 7498, 7687, 7884, 8085, 8297, 8404, 8626, 8853, 8970, 9212, 9337, 9463, 9724, 9858, 9994, 10132, 10275, 10563, 10715, 10865, 11021, 11179, 11339, 11501, 11669, 11839, 12012, 12191, 12373, 12557, 12743],
    [⟨1769, 1743, [2, 3], [372898733644527], 6⟩,
      ⟨1803, 1753, [2, 3], [301024145203889], 7⟩,
      ⟨1826, 1761, [2, 3], [277377528498791], 6⟩,
      ⟨1849, 1769, [2, 3], [260571470659095], 6⟩,
      ⟨1873, 1777, [2, 3], [247160597819691], 6⟩,
      ⟨1896, 1786, [2, 3], [237942140261658], 6⟩,
      ⟨1921, 1795, [2, 3], [229435352625750], 6⟩,
      ⟨1945, 1805, [2, 3], [223290527832708], 6⟩,
      ⟨1970, 1814, [2, 3], [217427900963123], 6⟩,
      ⟨1994, 1824, [2, 3], [213068712629844], 6⟩,
      ⟨2020, 1834, [2, 3, 4], [208820748504317, 559871007049032], 6⟩,
      ⟨2032, 1840, [2, 3, 4], [207372836186672, 557495884740493], 6⟩,
      ⟨2059, 1850, [2, 3, 4], [203767050313302, 551167845842195], 6⟩,
      ⟨2085, 1861, [2, 3, 4], [201010535446028, 546073932181527], 6⟩,
      ⟨2098, 1867, [2, 3, 4], [199837661754061, 543838353250056], 6⟩,
      ⟨2125, 1877, [2, 3, 4], [197334440567327, 538718665776373], 6⟩,
      ⟨2139, 1883, [2, 3, 4], [196267042943882, 536464281272454], 6⟩,
      ⟨2166, 1894, [2, 3, 4], [194360042692516, 532211466647622], 6⟩,
      ⟨2180, 1900, [2, 3, 4], [193496699626795, 530207724777363], 6⟩,
      ⟨2208, 1911, [2, 3, 4], [191879718759770, 526188623567376], 6⟩,
      ⟨2236, 1923, [2, 3, 4], [190545351699752, 522690031098809], 7⟩,
      ⟨2265, 1935, [2, 3, 4], [189337409795224, 519238570120978], 6⟩,
      ⟨2293, 1946, [2, 3, 4], [188327444360924, 516036294979670], 6⟩,
      ⟨2323, 1958, [2, 3, 4], [187426858298931, 512895342615759], 7⟩,
      ⟨2353, 1970, [2, 3, 4], [186685709224397, 509987328890258], 7⟩,
      ⟨2384, 1982, [2, 3, 4], [186070266830908, 507147615076811], 7⟩,
      ⟨2398, 1988, [2, 3, 4], [185835063770056, 506017251767033], 6⟩,
      ⟨2428, 2000, [2, 3, 4], [185420754656562, 503605702551840], 7⟩,
      ⟨2460, 2013, [2, 3, 4], [185092841413557, 501243517531826], 7⟩,
      ⟨2492, 2025, [2, 3, 4], [184901417896738, 498946623197139], 7⟩,
      ⟨2524, 2037, [2, 3, 4], [184818820385762, 496825775037057], 7⟩,
      ⟨2541, 2044, [2, 3, 4], [184790925144293, 495823366143600], 6⟩,
      ⟨2574, 2056, [2, 3, 4], [184870546945498, 493849453401437], 7⟩,
      ⟨2606, 2068, [2, 3, 4], [185018166038896, 492111307183374], 7⟩,
      ⟨2640, 2080, [2, 3, 4], [185298691352768, 490352840238804], 7⟩,
      ⟨2656, 2087, [2, 3, 4], [185382245497234, 489664127655370], 6⟩,
      ⟨2691, 2099, [2, 3, 4], [185810826260743, 488036162440496], 7⟩,
      ⟨2726, 2111, [2, 3, 4], [186318476553337, 486544272355792], 7⟩,
      ⟨2742, 2117, [2, 3, 4], [186539251017343, 485929433856777], 6⟩,
      ⟨2778, 2130, [2, 3, 4], [187116016663840, 484602876928969], 7⟩,
      ⟨2813, 2142, [2, 3, 4], [187782058919937, 483390227154134], 7⟩,
      ⟨2850, 2154, [2, 3, 4], [188599891370560, 482190795645926], 7⟩,
      ⟨2887, 2166, [2, 3, 4], [189476264151350, 481095502426038], 7⟩,
      ⟨2925, 2179, [2, 3, 4], [190371704102726, 480084163715042], 7⟩,
      ⟨2962, 2191, [2, 3, 4], [191345101827821, 479165905059866], 7⟩,
      ⟨3000, 2202, [2, 3, 4], [192509233625804, 478279208859611], 7⟩,
      ⟨3020, 2208, [2, 3, 4], [193120315037291, 477848278172602], 6⟩,
      ⟨3059, 2220, [2, 3, 4], [194313394571345, 477067937179883], 7⟩,
      ⟨3099, 2232, [2, 3, 4], [195602915409976, 476333265535298], 7⟩,
      ⟨3139, 2243, [2, 3, 4], [197025443406578, 475655448944696], 7⟩,
      ⟨3179, 2255, [2, 3, 4], [198375968071669, 475041141488842], 7⟩,
      ⟨3220, 2266, [2, 3, 4], [199919745511143, 474459692147867], 7⟩,
      ⟨3262, 2277, [2, 3, 4], [201554097392781, 473915206549721], 7⟩,
      ⟨3305, 2288, [2, 3, 4], [203276922405419, 473405454828744], 7⟩,
      ⟨3347, 2299, [2, 3, 4], [204948291023162, 472946883148668], 7⟩,
      ⟨3390, 2310, [2, 3, 4], [206700451821677, 472513229008067], 7⟩,
      ⟨3412, 2315, [2, 3, 4], [207670582903096, 472306835181233], 6⟩,
      ⟨3457, 2326, [2, 3, 4], [209574862200297, 471903637455498], 7⟩,
      ⟨3502, 2336, [2, 3, 4], [211597036183865, 471534086547160], 7⟩,
      ⟨3523, 2341, [2, 3, 4], [212503617022387, 471367294431721], 6⟩,
      ⟨3569, 2352, [2, 3, 4], [214482846754653, 471016387085794], 7⟩,
      ⟨3616, 2362, [2, 3, 4], [216643561001208, 470686449753535], 7⟩,
      ⟨3662, 2372, [2, 3, 4], [218727244767442, 470376562765578], 7⟩,
      ⟨3709, 2382, [2, 3, 4], [220871613642901, 470073914124063], 7⟩,
      ⟨3757, 2391, [2, 3, 4], [223189977317644, 469786142715119], 7⟩,
      ⟨3806, 2401, [2, 3, 4], [225445808487958, 469492506040223], 7⟩,
      ⟨3855, 2410, [2, 3, 4], [227799587053935, 469214169699829], 7⟩,
      ⟨3905, 2420, [2, 3, 4], [230084168310679, 468926316540387], 7⟩,
      ⟨3956, 2429, [2, 3, 4], [232529806871315, 468646762617014], 7⟩,
      ⟨4008, 2438, [2, 3, 4], [235015964351948, 468364600961713], 7⟩,
      ⟨4034, 2443, [2, 3, 4], [236189603618561, 468218981321637], 6⟩,
      ⟨4086, 2452, [2, 3, 4], [238630105032724, 467936778669946], 7⟩,
      ⟨4138, 2461, [2, 3, 4], [241038376010751, 467653634330992], 7⟩,
      ⟨4192, 2470, [2, 3, 4], [243543951834930, 467361153833276], 7⟩,
      ⟨4247, 2479, [2, 3, 4], [246076884569172, 467062704297103], 7⟩,
      ⟨4274, 2483, [2, 3, 4], [247353815126228, 466918890804841], 6⟩,
      ⟨4330, 2492, [2, 3, 4], [249890739624274, 466612914511698], 7⟩,
      ⟨4386, 2501, [2, 3, 4], [252385828588292, 466304671094958], 7⟩,
      ⟨4442, 2510, [2, 3, 4], [254838847907121, 465994338551581], 7⟩,
      ⟨4500, 2519, [2, 3, 4], [257371006143941, 465673391992061], 7⟩,
      ⟨4557, 2527, [2, 3, 4], [259908921427321, 465362412269504], 7⟩,
      ⟨4617, 2536, [2, 3, 4], [262467845851161, 465029189702610], 7⟩,
      ⟨4647, 2541, [2, 3, 4], [263674119315323, 464858621614186], 6⟩,
      ⟨4707, 2549, [2, 3, 4], [266269588671048, 464530817013815], 7⟩,
      ⟨4768, 2558, [2, 3, 4], [268763790388252, 464191017883695], 7⟩,
      ⟨4830, 2567, [2, 3, 4], [271264394901645, 463846660833906], 7⟩,
      ⟨4862, 2572, [2, 3, 4], [272497486203807, 463666787803443], 6⟩,
      ⟨4925, 2580, [2, 3, 4], [275082476775681, 463325262688552], 7⟩,
      ⟨4989, 2589, [2, 3, 4], [277563171885357, 462973933962724], 7⟩,
      ⟨5053, 2598, [2, 3, 4], [279992293241677, 462624429952923], 7⟩,
      ⟨5119, 2607, [2, 3, 4], [282473364560149, 462268169070493], 7⟩,
      ⟨5185, 2616, [2, 3, 4], [284901374120923, 461914821190527], 7⟩,
      ⟨5253, 2625, [2, 3, 4], [287376258689281, 461555978319210], 7⟩,
      ⟨5287, 2630, [2, 3, 4], [288543117901362, 461374945573933], 6⟩,
      ⟨5356, 2639, [2, 3, 4], [290985650873396, 461017960672841], 7⟩,
      ⟨5424, 2648, [2, 3, 4], [293327148318976, 460670005697841], 7⟩,
      ⟨5459, 2653, [2, 3, 4], [294476485007439, 460490529436428], 6⟩,
      ⟨5530, 2662, [2, 3, 4], [296879149376374, 460137834623742], 7⟩,
      ⟨5566, 2667, [2, 3, 4], [298034674866109, 459958493298245], 6⟩,
      ⟨5602, 2672, [2, 3, 4], [299176982503949, 459780696363410], 6⟩,
      ⟨5675, 2681, [2, 3, 4], [301561403039866, 459432416831918], 7⟩,
      ⟨5712, 2686, [2, 3, 4], [302707812766682, 459255665180821], 6⟩,
      ⟨5749, 2691, [2, 3, 4], [303840927998099, 459080685315405], 6⟩,
      ⟨5785, 2696, [2, 3, 4], [304918256577886, 458911262594171], 6⟩,
      ⟨5823, 2701, [2, 3, 4], [306068073318014, 458736140972670], 6⟩,
      ⟨5898, 2710, [2, 3, 4], [308377507019152, 458402203006415], 7⟩,
      ⟨5937, 2715, [2, 3, 4], [309528256026632, 458229507409490], 6⟩,
      ⟨5975, 2720, [2, 3, 4], [310624664979984, 458062407641609], 6⟩,
      ⟨6014, 2725, [2, 3, 4], [311748566920992, 457893949941229], 6⟩,
      ⟨6053, 2730, [2, 3, 4], [312859159571865, 457727664963742], 6⟩,
      ⟨6091, 2735, [2, 3, 4], [313917253001231, 457566821228802], 6⟩,
      ⟨6130, 2740, [2, 3, 4], [315002252920319, 457404847383357], 6⟩,
      ⟨6170, 2745, [2, 3, 4], [316113188403004, 457241951306337], 7⟩,
      ⟨6210, 2750, [2, 3, 4], [317210865312605, 457081398818206], 6⟩,
      ⟨6250, 2756, [2, 3, 4], [318208416292580, 456915650198109], 7⟩,
      ⟨6291, 2761, [2, 3, 4], [319318183223023, 456756790792801], 7⟩,
      ⟨6332, 2766, [2, 3, 4], [320414564757661, 456600425008484], 7⟩,
      ⟨6373, 2771, [2, 3, 4], [321497783280600, 456446552661083], 7⟩,
      ⟨6414, 2776, [2, 3, 4], [322568057142419, 456295171760639], 7⟩,
      ⟨6463, 2782, [2, 3, 4], [323828423514769, 456117319579429], 7⟩]⟩,
  ⟨580, 590, 6583,
    [1775, 1781, 1788, 1796, 1804, 1813, 1822, 1831, 1836, 1846, 1856, 1867, 1877, 1888, 1899, 1910, 1916, 1927, 1933, 1945, 1957, 1969, 1981, 1993, 2005, 2017, 2030, 2042, 2054, 2067, 2074, 2086, 2092, 2105, 2117, 2130, 2137, 2149, 2155, 2168, 2180, 2187, 2199, 2205, 2218, 2230, 2242, 2254, 2266, 2278, 2290, 2301, 2313, 2324, 2330, 2341, 2352, 2363, 2374, 2384, 2395, 2405, 2415, 2425, 2435, 2445, 2455, 2464, 2474, 2483, 2492, 2497, 2506, 2511, 2520, 2529, 2538, 2547, 2556, 2565, 2574, 2579, 2587, 2596, 2605, 2614, 2623, 2632, 2637, 2646, 2655, 2664, 2669, 2678, 2683, 2692, 2702, 2711, 2716, 2726, 2731, 2740, 2745, 2750, 2755, 2760, 2765, 2770, 2775, 2780, 2785, 2791, 2796, 2801, 2806, 2811, 2817, 2822, 2827, 2833],
    [1796, 1819, 1843, 1867, 1891, 1916, 1942, 1968, 1981, 2009, 2037, 2065, 2093, 2123, 2154, 2184, 2200, 2232, 2249, 2281, 2316, 2350, 2385, 2421, 2458, 2496, 2534, 2574, 2614, 2656, 2677, 2719, 2741, 2785, 2830, 2876, 2900, 2947, 2971, 3020, 3071, 3097, 3149, 3176, 3230, 3286, 3343, 3401, 3463, 3524, 3587, 3653, 3719, 3788, 3823, 3895, 3968, 4044, 4121, 4201, 4282, 4368, 4453, 4543, 4635, 4728, 4827, 4927, 5029, 5135, 5245, 5302, 5417, 5475, 5595, 5720, 5849, 5981, 6118, 6257, 6404, 6478, 6629, 6789, 6952, 7121, 7296, 7475, 7569, 7760, 7955, 8160, 8264, 8479, 8590, 8816, 9050, 9293, 9420, 9675, 9806, 10078, 10218, 10360, 10503, 10652, 10803, 10956, 11111, 11271, 11429, 11598, 11765, 11934, 12109, 12286, 12470, 12652, 12841],
    [⟨1796, 1775, [2, 3], [400916358280291], 6⟩,
      ⟨1819, 1781, [2, 3], [328736214902239], 6⟩,
      ⟨1842, 1788, [2, 3], [293699255402388], 6⟩,
      ⟨1865, 1796, [2, 3], [272245351309473], 6⟩,
      ⟨1888, 1804, [2, 3], [256703708439343], 6⟩,
      ⟨1912, 1813, [2, 3], [244827526651231], 6⟩,
      ⟨1937, 1822, [2, 3], [234869783831301], 6⟩,
      ⟨1961, 1831, [2, 3], [227331689229433], 6⟩,
      ⟨1973, 1836, [2, 3], [224270372655462], 6⟩,
      ⟨1999, 1846, [2, 3], [218165623779235], 6⟩,
      ⟨2025, 1856, [2, 3], [213059285109270], 6⟩,
      ⟨2050, 1867, [2, 3], [209222045155438], 6⟩,
      ⟨2076, 1877, [2, 3, 4], [205466512366288, 554974354824556], 6⟩,
      ⟨2103, 1888, [2, 3, 4], [202235483610732, 549236813775287], 6⟩,
      ⟨2130, 1899, [2, 3, 4], [199449134609268, 543980487261139], 6⟩,
      ⟨2157, 1910, [2, 3, 4], [197037862020112, 539147470395104], 6⟩,
      ⟨2171, 1916, [2, 3, 4], [195948684227596, 536876450255083], 6⟩,
      ⟨2198, 1927, [2, 3, 4], [193999827986954, 532591180588872], 6⟩,
      ⟨2213, 1933, [2, 3, 4], [193021309226898, 530321904832368], 6⟩,
      ⟨2240, 1945, [2, 3, 4], [191525193323726, 526754119034380], 6⟩,
      ⟨2270, 1957, [2, 3, 4], [190005785502705, 522779117409750], 7⟩,
      ⟨2299, 1969, [2, 3, 4], [188772667691029, 519311621505952], 6⟩,
      ⟨2328, 1981, [2, 3, 4], [187720231329209, 516094242965359], 6⟩,
      ⟨2358, 1993, [2, 3, 4], [186792532958401, 512934401114962], 7⟩,
      ⟨2389, 2005, [2, 3, 4], [185998727178927, 509850395964579], 7⟩,
      ⟨2420, 2017, [2, 3, 4], [185363440918802, 507002038866004], 7⟩,
      ⟨2450, 2030, [2, 3, 4], [184869507353243, 504634640012190], 7⟩,
      ⟨2482, 2042, [2, 3, 4], [184483013592622, 502051407267991], 7⟩,
      ⟨2514, 2054, [2, 3, 4], [184223349583176, 499667840802648], 7⟩,
      ⟨2547, 2067, [2, 3, 4], [184054736578512, 497463903962728], 7⟩,
      ⟨2563, 2074, [2, 3, 4], [183986031824980, 496523798570518], 6⟩,
      ⟨2596, 2086, [2, 3, 4], [183998712489214, 494464439568025], 7⟩,
      ⟨2613, 2092, [2, 3, 4], [184051652651669, 493451964270204], 6⟩,
      ⟨2646, 2105, [2, 3, 4], [184160285015313, 491709226248745], 7⟩,
      ⟨2680, 2117, [2, 3, 4], [184422853817675, 489948156327823], 7⟩,
      ⟨2714, 2130, [2, 3, 4], [184710209221585, 488390595918353], 7⟩,
      ⟨2732, 2137, [2, 3, 4], [184882401533050, 487620508569666], 6⟩,
      ⟨2767, 2149, [2, 3, 4], [185368956207183, 486122844351140], 7⟩,
      ⟨2784, 2155, [2, 3, 4], [185619797963213, 485448958311805], 6⟩,
      ⟨2820, 2168, [2, 3, 4], [186179222751694, 484121314060284], 7⟩,
      ⟨2856, 2180, [2, 3, 4], [186871680375524, 482860067526918], 7⟩,
      ⟨2875, 2187, [2, 3, 4], [187210655271469, 482261547328212], 6⟩,
      ⟨2911, 2199, [2, 3, 4], [187989042326802, 481153692446807], 7⟩,
      ⟨2930, 2205, [2, 3, 4], [188447551401959, 480596309017335], 6⟩,
      ⟨2967, 2218, [2, 3, 4], [189269445003801, 479615034033186], 7⟩,
      ⟨3006, 2230, [2, 3, 4], [190328130061091, 478627563971434], 7⟩,
      ⟨3044, 2242, [2, 3, 4], [191378986117635, 477755889803078], 7⟩,
      ⟨3083, 2254, [2, 3, 4], [192527477160616, 476932751238857], 7⟩,
      ⟨3124, 2266, [2, 3, 4], [193833792857194, 476136634461434], 7⟩,
      ⟨3164, 2278, [2, 3, 4], [195116631595404, 475431823132464], 7⟩,
      ⟨3204, 2290, [2, 3, 4], [196429437049728, 474786143208926], 7⟩,
      ⟨3246, 2301, [2, 3, 4], [197997841544070, 474159432750581], 7⟩,
      ⟨3288, 2313, [2, 3, 4], [199491437108204, 473590388015207], 7⟩,
      ⟨3331, 2324, [2, 3, 4], [201176946987609, 473056210295327], 7⟩,
      ⟨3352, 2330, [2, 3, 4], [201941234111746, 472811144704308], 6⟩,
      ⟨3396, 2341, [2, 3, 4], [203722154854552, 472331569544033], 7⟩,
      ⟨3439, 2352, [2, 3, 4], [205449809158471, 471898870113504], 7⟩,
      ⟨3484, 2363, [2, 3, 4], [207324204808011, 471481666714025], 7⟩,
      ⟨3529, 2374, [2, 3, 4], [209205831598677, 471093672500844], 7⟩,
      ⟨3575, 2384, [2, 3, 4], [211272022045545, 470731417736110], 7⟩,
      ⟨3621, 2395, [2, 3, 4], [213226978578921, 470383794766746], 7⟩,
      ⟨3668, 2405, [2, 3, 4], [215361349329092, 470057111015858], 7⟩,
      ⟨3715, 2415, [2, 3, 4], [217490140268746, 469746086767947], 7⟩,
      ⟨3764, 2425, [2, 3, 4], [219748765727062, 469438852836022], 7⟩,
      ⟨3812, 2435, [2, 3, 4], [221925748162626, 469146195481790], 7⟩,
      ⟨3861, 2445, [2, 3, 4], [224156702550170, 468857196815342], 7⟩,
      ⟨3912, 2455, [2, 3, 4], [226506651968609, 468566391249184], 7⟩,
      ⟨3962, 2464, [2, 3, 4], [228881872715768, 468293060645528], 7⟩,
      ⟨4013, 2474, [2, 3, 4], [231186587665109, 468009189027307], 7⟩,
      ⟨4065, 2483, [2, 3, 4], [233647258683279, 467732298400996], 7⟩,
      ⟨4118, 2492, [2, 3, 4], [236145350439030, 467451846081877], 7⟩,
      ⟨4145, 2497, [2, 3, 4], [237358401237819, 467305027424056], 6⟩,
      ⟨4198, 2506, [2, 3, 4], [239808280653681, 467023354308496], 7⟩,
      ⟨4225, 2511, [2, 3, 4], [240996281149007, 466875709204755], 6⟩,
      ⟨4280, 2520, [2, 3, 4], [243523724304587, 466583860092762], 7⟩,
      ⟨4336, 2529, [2, 3, 4], [246076727416892, 466285830485938], 7⟩,
      ⟨4392, 2538, [2, 3, 4], [248589654387216, 465985417093397], 7⟩,
      ⟨4449, 2547, [2, 3, 4], [251123735885672, 465678505238727], 7⟩,
      ⟨4507, 2556, [2, 3, 4], [253676141187061, 465365039606984], 7⟩,
      ⟨4565, 2565, [2, 3, 4], [256184184719317, 465049392808220], 7⟩,
      ⟨4625, 2574, [2, 3, 4], [258766028471256, 464723138862290], 7⟩,
      ⟨4654, 2579, [2, 3, 4], [259925946454546, 464560235373406], 6⟩,
      ⟨4714, 2587, [2, 3, 4], [262545871677599, 464238640530682], 7⟩,
      ⟨4776, 2596, [2, 3, 4], [265123149013830, 463900008001885], 7⟩,
      ⟨4838, 2605, [2, 3, 4], [267650113151481, 463560734467203], 7⟩,
      ⟨4900, 2614, [2, 3, 4], [270127422857613, 463221342848486], 7⟩,
      ⟨4964, 2623, [2, 3, 4], [272663746496282, 462873251369404], 7⟩,
      ⟨5028, 2632, [2, 3, 4], [275148310929625, 462526054085466], 7⟩,
      ⟨5061, 2637, [2, 3, 4], [276372381887719, 462345329295005], 6⟩,
      ⟨5127, 2646, [2, 3, 4], [278883898523664, 461991468086909], 7⟩,
      ⟨5193, 2655, [2, 3, 4], [281342498674319, 461639862442211], 7⟩,
      ⟨5260, 2664, [2, 3, 4], [283799094419857, 461286562181925], 7⟩,
      ⟨5294, 2669, [2, 3, 4], [284982369786136, 461105894676861], 6⟩,
      ⟨5363, 2678, [2, 3, 4], [287457669308068, 460749009116960], 7⟩,
      ⟨5398, 2683, [2, 3, 4], [288649717102467, 460566923767714], 6⟩,
      ⟨5468, 2692, [2, 3, 4], [291091486246508, 460212222850353], 7⟩,
      ⟨5539, 2702, [2, 3, 4], [293429206757314, 459852168744456], 7⟩,
      ⟨5611, 2711, [2, 3, 4], [295855451809475, 459499526692151], 7⟩,
      ⟨5647, 2716, [2, 3, 4], [297000647800421, 459322326698589], 6⟩,
      ⟨5720, 2726, [2, 3, 4], [299296462097271, 458968498266451], 7⟩,
      ⟨5757, 2731, [2, 3, 4], [300446604143319, 458792032382070], 6⟩,
      ⟨5832, 2740, [2, 3, 4], [302842552367771, 458446819370421], 7⟩,
      ⟨5870, 2745, [2, 3, 4], [303995054427615, 458271880114790], 6⟩,
      ⟨5908, 2750, [2, 3, 4], [305134135146495, 458098823407570], 6⟩,
      ⟨5946, 2755, [2, 3, 4], [306259999091161, 457927672808427], 6⟩,
      ⟨5984, 2760, [2, 3, 4], [307372848110180, 457758449396287], 6⟩,
      ⟨6023, 2765, [2, 3, 4], [308513477570687, 457587680723683], 6⟩,
      ⟨6062, 2770, [2, 3, 4], [309640687423295, 457418998050387], 6⟩,
      ⟨6101, 2775, [2, 3, 4], [310754688235368, 457252417705129], 6⟩,
      ⟨6141, 2780, [2, 3, 4], [311895071725187, 457084654991101], 6⟩,
      ⟨6180, 2785, [2, 3, 4], [312982885038285, 456922383872840], 6⟩,
      ⟨6221, 2791, [2, 3, 4], [314047986201306, 456748815203590], 7⟩,
      ⟨6261, 2796, [2, 3, 4], [315148758641385, 456587778169819], 6⟩,
      ⟨6301, 2801, [2, 3, 4], [316236585618068, 456429026234686], 6⟩,
      ⟨6342, 2806, [2, 3, 4], [317349119388248, 456269602575515], 7⟩,
      ⟨6382, 2811, [2, 3, 4], [318411304269916, 456115502937421], 7⟩,
      ⟨6424, 2817, [2, 3, 4], [319449700301967, 455950510516689], 7⟩,
      ⟨6465, 2822, [2, 3, 4], [320523509620460, 455798293734664], 7⟩,
      ⟨6507, 2827, [2, 3, 4], [321620623862238, 455645830023358], 7⟩,
      ⟨6578, 2833, [2, 3, 4], [323649111998615, 455413378426617], 7⟩]⟩,
  ⟨591, 597, 6718,
    [1797, 1803, 1811, 1819, 1827, 1836, 1845, 1855, 1865, 1875, 1885, 1896, 1907, 1918, 1924, 1935, 1947, 1959, 1970, 1982, 1988, 2000, 2007, 2019, 2031, 2038, 2050, 2063, 2075, 2082, 2094, 2101, 2113, 2126, 2139, 2146, 2158, 2165, 2177, 2190, 2203, 2209, 2222, 2234, 2247, 2259, 2266, 2278, 2290, 2302, 2314, 2326, 2337, 2349, 2360, 2366, 2377, 2388, 2399, 2410, 2421, 2431, 2441, 2452, 2462, 2471, 2481, 2491, 2501, 2510, 2515, 2524, 2534, 2543, 2552, 2561, 2566, 2575, 2584, 2593, 2602, 2611, 2620, 2629, 2634, 2643, 2652, 2661, 2670, 2675, 2684, 2689, 2698, 2703, 2712, 2722, 2731, 2736, 2746, 2755, 2760, 2770, 2775, 2785, 2790, 2795, 2805, 2811, 2816, 2821, 2826, 2831, 2837, 2842, 2847, 2852, 2858, 2863, 2869, 2874],
    [1821, 1845, 1869, 1893, 1918, 1944, 1970, 1997, 2025, 2053, 2081, 2110, 2140, 2171, 2186, 2217, 2249, 2282, 2315, 2349, 2366, 2401, 2420, 2456, 2493, 2512, 2551, 2590, 2630, 2651, 2693, 2714, 2756, 2801, 2845, 2868, 2914, 2938, 2986, 3036, 3087, 3112, 3165, 3219, 3275, 3332, 3361, 3420, 3480, 3542, 3606, 3671, 3737, 3806, 3877, 3913, 3987, 4062, 4138, 4219, 4301, 4384, 4471, 4561, 4652, 4747, 4845, 4945, 5048, 5155, 5210, 5320, 5436, 5554, 5674, 5801, 5866, 5997, 6135, 6276, 6419, 6570, 6727, 6887, 6968, 7138, 7312, 7492, 7679, 7774, 7970, 8071, 8280, 8387, 8603, 8830, 9065, 9185, 9432, 9688, 9822, 10091, 10230, 10516, 10664, 10813, 11121, 11280, 11441, 11604, 11773, 11944, 12117, 12293, 12475, 12660, 12847, 13041, 13233],
    [⟨1821, 1797, [2, 3], [383047037883000], 6⟩,
      ⟨1845, 1803, [2, 3], [318171422129660], 6⟩,
      ⟨1868, 1811, [2, 3], [288695254705617], 6⟩,
      ⟨1891, 1819, [2, 3], [268673297439744], 6⟩,
      ⟨1915, 1827, [2, 3], [253140201023316], 6⟩,
      ⟨1940, 1836, [2, 3], [241347143046288], 6⟩,
      ⟨1964, 1845, [2, 3], [232579551392577], 6⟩,
      ⟨1990, 1855, [2, 3], [224970863742027], 6⟩,
      ⟨2016, 1865, [2, 3], [218706493390648], 6⟩,
      ⟨2041, 1875, [2, 3], [213768424973131], 6⟩,
      ⟨2067, 1885, [2, 3], [209299677316228], 6⟩,
      ⟨2093, 1896, [2, 3, 4], [205697315824837, 555826467519376], 6⟩,
      ⟨2120, 1907, [2, 3, 4], [202389655487817, 550020998267627], 6⟩,
      ⟨2148, 1918, [2, 3, 4], [199379900498715, 544383133190276], 6⟩,
      ⟨2161, 1924, [2, 3, 4], [198251920352738, 542211309558153], 6⟩,
      ⟨2188, 1935, [2, 3, 4], [195951296759113, 537518418461100], 6⟩,
      ⟨2216, 1947, [2, 3, 4], [193939720813088, 533188130321023], 6⟩,
      ⟨2245, 1959, [2, 3, 4], [192097145011538, 528935430330404], 6⟩,
      ⟨2273, 1970, [2, 3, 4], [190524163188183, 525004500748185], 6⟩,
      ⟨2302, 1982, [2, 3, 4], [189158998155927, 521369227110565], 6⟩,
      ⟨2316, 1988, [2, 3, 4], [188579819613064, 519752360695101], 6⟩,
      ⟨2346, 2000, [2, 3, 4], [187445748428492, 516311748848981], 6⟩,
      ⟨2361, 2007, [2, 3, 4], [186973148427762, 514869140854420], 6⟩,
      ⟨2391, 2019, [2, 3, 4], [186093837838449, 511791067142831], 6⟩,
      ⟨2422, 2031, [2, 3, 4], [185343510737211, 508784162989349], 7⟩,
      ⟨2437, 2038, [2, 3, 4], [185037409234635, 507587797851129], 6⟩,
      ⟨2469, 2050, [2, 3, 4], [184484048534178, 504760826809694], 7⟩,
      ⟨2500, 2063, [2, 3, 4], [184064269461751, 502403615798401], 7⟩,
      ⟨2532, 2075, [2, 3, 4], [183768118532602, 499977116634605], 7⟩,
      ⟨2548, 2082, [2, 3, 4], [183639024889429, 498943554475514], 6⟩,
      ⟨2581, 2094, [2, 3, 4], [183514838865028, 496676019306826], 7⟩,
      ⟨2598, 2101, [2, 3, 4], [183465873957325, 495656495477806], 6⟩,
      ⟨2630, 2113, [2, 3, 4], [183481438694094, 493736245814215], 7⟩,
      ⟨2665, 2126, [2, 3, 4], [183600710546039, 491787441872872], 7⟩,
      ⟨2698, 2139, [2, 3, 4], [183759741260199, 490145863210551], 7⟩,
      ⟨2715, 2146, [2, 3, 4], [183852252958889, 489367059806978], 6⟩,
      ⟨2750, 2158, [2, 3, 4], [184229925757863, 487701045813655], 7⟩,
      ⟨2767, 2165, [2, 3, 4], [184372575619039, 487010251964738], 6⟩,
      ⟨2803, 2177, [2, 3, 4], [184898494417240, 485478541931518], 7⟩,
      ⟨2839, 2190, [2, 3, 4], [185431387965173, 484122999333947], 7⟩,
      ⟨2876, 2203, [2, 3, 4], [186067693586094, 482826903750749], 7⟩,
      ⟨2893, 2209, [2, 3, 4], [186378321595384, 482268668530943], 6⟩,
      ⟨2931, 2222, [2, 3, 4], [187146258977375, 481082776591135], 7⟩,
      ⟨2969, 2234, [2, 3, 4], [188050105844758, 479968318679311], 7⟩,
      ⟨3008, 2247, [2, 3, 4], [188977375375375, 478942739699213], 7⟩,
      ⟨3047, 2259, [2, 3, 4], [190038797959522, 477984295077199], 7⟩,
      ⟨3066, 2266, [2, 3, 4], [190471261769720, 477569606025654], 6⟩,
      ⟨3106, 2278, [2, 3, 4], [191654516305387, 476705152454439], 7⟩,
      ⟨3146, 2290, [2, 3, 4], [192879773340468, 475918134135250], 7⟩,
      ⟨3186, 2302, [2, 3, 4], [194141347165530, 475199683854889], 7⟩,
      ⟨3228, 2314, [2, 3, 4], [195558312718117, 474506892734819], 7⟩,
      ⟨3269, 2326, [2, 3, 4], [196943236161575, 473890989985998], 7⟩,
      ⟨3311, 2337, [2, 3, 4], [198518546828472, 473310098145553], 7⟩,
      ⟨3354, 2349, [2, 3, 4], [200080551506033, 472767530383415], 7⟩,
      ⟨3398, 2360, [2, 3, 4], [201832813338883, 472259881945661], 7⟩,
      ⟨3420, 2366, [2, 3, 4], [202663161473195, 472021082624893], 6⟩,
      ⟨3464, 2377, [2, 3, 4], [204440692911681, 471574444011444], 7⟩,
      ⟨3509, 2388, [2, 3, 4], [206297760945768, 471153698144777], 7⟩,
      ⟨3553, 2399, [2, 3, 4], [208094846399180, 470769904783546], 7⟩,
      ⟨3600, 2410, [2, 3, 4], [210101524319034, 470391454495794], 7⟩,
      ⟨3646, 2421, [2, 3, 4], [212041035943464, 470042023921213], 7⟩,
      ⟨3693, 2431, [2, 3, 4], [214159147814077, 469714042768729], 7⟩,
      ⟨3741, 2441, [2, 3, 4], [216341841092922, 469397911002920], 7⟩,
      ⟨3790, 2452, [2, 3, 4], [218472380127942, 469082181163427], 7⟩,
      ⟨3838, 2462, [2, 3, 4], [220635794997594, 468790418553847], 7⟩,
      ⟨3888, 2471, [2, 3, 4], [223035835644526, 468508290945040], 7⟩,
      ⟨3939, 2481, [2, 3, 4], [225372910694545, 468219652522668], 7⟩,
      ⟨3990, 2491, [2, 3, 4], [227689293273416, 467935667623334], 7⟩,
      ⟨4042, 2501, [2, 3, 4], [230049840130496, 467651010773210], 7⟩,
      ⟨4094, 2510, [2, 3, 4], [232498236713060, 467377212163955], 7⟩,
      ⟨4121, 2515, [2, 3, 4], [233721512267211, 467232289459292], 6⟩,
      ⟨4174, 2524, [2, 3, 4], [236192580112545, 466955029488246], 7⟩,
      ⟨4228, 2534, [2, 3, 4], [238584211251782, 466664360150258], 7⟩,
      ⟨4283, 2543, [2, 3, 4], [241119337497910, 466377197995757], 7⟩,
      ⟨4337, 2552, [2, 3, 4], [243554574050948, 466091918005209], 7⟩,
      ⟨4394, 2561, [2, 3, 4], [246142043884659, 465792582024222], 7⟩,
      ⟨4423, 2566, [2, 3, 4], [247395914976609, 465635954781173], 6⟩,
      ⟨4480, 2575, [2, 3, 4], [249921477349862, 465332882169952], 7⟩,
      ⟨4538, 2584, [2, 3, 4], [252465928398433, 465023241438307], 7⟩,
      ⟨4597, 2593, [2, 3, 4], [255026529923220, 464707058936866], 7⟩,
      ⟨4656, 2602, [2, 3, 4], [257541843813001, 464388790378178], 7⟩,
      ⟨4717, 2611, [2, 3, 4], [260127828643087, 464060055817713], 7⟩,
      ⟨4779, 2620, [2, 3, 4], [262722351603320, 463725421917387], 7⟩,
      ⟨4840, 2629, [2, 3, 4], [265210990724861, 463394199619264], 7⟩,
      ⟨4871, 2634, [2, 3, 4], [266412448159371, 463222887477957], 6⟩,
      ⟨4935, 2643, [2, 3, 4], [268994177856305, 462877677746449], 7⟩,
      ⟨4999, 2652, [2, 3, 4], [271523994063436, 462532637036256], 7⟩,
      ⟨5064, 2661, [2, 3, 4], [274055547301456, 462183806096874], 7⟩,
      ⟨5129, 2670, [2, 3, 4], [276535112890324, 461836235789651], 7⟩,
      ⟨5162, 2675, [2, 3, 4], [277730643101390, 461657825968683], 6⟩,
      ⟨5229, 2684, [2, 3, 4], [280235160011489, 461304232472860], 7⟩,
      ⟨5263, 2689, [2, 3, 4], [281442435480528, 461123190172222], 6⟩,
      ⟨5332, 2698, [2, 3, 4], [283966193462091, 460764971160933], 7⟩,
      ⟨5367, 2703, [2, 3, 4], [285182450752315, 460582006914911], 6⟩,
      ⟨5436, 2712, [2, 3, 4], [287624574186190, 460229295799191], 7⟩,
      ⟨5507, 2722, [2, 3, 4], [290010944145442, 459866352823545], 7⟩,
      ⟨5578, 2731, [2, 3, 4], [292440009714093, 459514228080640], 7⟩,
      ⟨5614, 2736, [2, 3, 4], [293609549538189, 459335049629054], 6⟩,
      ⟨5687, 2746, [2, 3, 4], [295954047729889, 458976828248801], 7⟩,
      ⟨5761, 2755, [2, 3, 4], [298382721548349, 458626808032967], 7⟩,
      ⟨5799, 2760, [2, 3, 4], [299573361394839, 458447282775943], 6⟩,
      ⟨5874, 2770, [2, 3, 4], [301870675323547, 458097305379166], 7⟩,
      ⟨5912, 2775, [2, 3, 4], [303020674896276, 457923080253695], 6⟩,
      ⟨5989, 2785, [2, 3, 4], [305322282322061, 457576567038089], 7⟩,
      ⟨6028, 2790, [2, 3, 4], [306473474030969, 457404443038745], 6⟩,
      ⟨6066, 2795, [2, 3, 4], [307570741085774, 457237836921272], 6⟩,
      ⟨6145, 2805, [2, 3, 4], [309846960172677, 456900310719280], 8⟩,
      ⟨6185, 2811, [2, 3, 4], [310897013653254, 456726291774009], 6⟩,
      ⟨6225, 2816, [2, 3, 4], [312021786436269, 456561224104059], 6⟩,
      ⟨6265, 2821, [2, 3, 4], [313133321196240, 456398386634669], 6⟩,
      ⟨6306, 2826, [2, 3, 4], [314269899350832, 456234684499627], 7⟩,
      ⟨6347, 2831, [2, 3, 4], [315392890154583, 456073366281959], 6⟩,
      ⟨6387, 2837, [2, 3, 4], [316380004487069, 455910185250618], 6⟩,
      ⟨6428, 2842, [2, 3, 4], [317477342846541, 455753492926503], 6⟩,
      ⟨6470, 2847, [2, 3, 4], [318598296467373, 455596366935128], 7⟩,
      ⟨6512, 2852, [2, 3, 4], [319705771849207, 455441781260546], 7⟩,
      ⟨6554, 2858, [2, 3, 4], [320716733207955, 455282140943600], 7⟩,
      ⟨6597, 2863, [2, 3, 4], [321833846690203, 455129918009388], 7⟩,
      ⟨6639, 2869, [2, 3, 4], [322820033815359, 454975125829775], 7⟩,
      ⟨6683, 2874, [2, 3, 4], [323945841191160, 454825607374348], 7⟩]⟩,
  ⟨598, 606, 6804,
    [1823, 1829, 1837, 1845, 1853, 1862, 1872, 1881, 1891, 1902, 1913, 1923, 1934, 1940, 1951, 1963, 1969, 1981, 1992, 2005, 2017, 2029, 2035, 2048, 2054, 2061, 2073, 2080, 2092, 2105, 2118, 2131, 2144, 2151, 2163, 2170, 2183, 2196, 2209, 2222, 2229, 2241, 2254, 2261, 2273, 2286, 2292, 2305, 2317, 2324, 2336, 2348, 2360, 2372, 2378, 2389, 2401, 2412, 2418, 2429, 2440, 2445, 2456, 2467, 2477, 2488, 2498, 2508, 2518, 2523, 2533, 2543, 2552, 2562, 2571, 2576, 2585, 2590, 2599, 2604, 2613, 2618, 2627, 2636, 2645, 2650, 2659, 2668, 2673, 2682, 2691, 2696, 2705, 2710, 2719, 2724, 2733, 2743, 2752, 2762, 2772, 2781, 2791, 2801, 2811, 2821, 2831, 2837, 2847, 2857, 2863, 2868, 2878, 2884, 2889, 2895, 2900, 2905, 2911, 2916],
    [1845, 1868, 1893, 1917, 1943, 1969, 1996, 2022, 2049, 2078, 2107, 2136, 2166, 2181, 2212, 2244, 2260, 2293, 2326, 2361, 2396, 2432, 2449, 2486, 2505, 2524, 2562, 2583, 2622, 2663, 2704, 2747, 2790, 2813, 2857, 2880, 2927, 2975, 3023, 3073, 3099, 3150, 3204, 3231, 3286, 3342, 3371, 3429, 3490, 3521, 3583, 3647, 3714, 3781, 3816, 3886, 3957, 4031, 4069, 4146, 4226, 4265, 4349, 4434, 4520, 4611, 4704, 4800, 4898, 4948, 5050, 5156, 5266, 5378, 5494, 5554, 5675, 5736, 5865, 5930, 6063, 6130, 6271, 6415, 6564, 6641, 6797, 6959, 7042, 7212, 7388, 7478, 7665, 7758, 7954, 8053, 8258, 8471, 8689, 8918, 9155, 9398, 9653, 9914, 10189, 10470, 10762, 10914, 11224, 11546, 11712, 11880, 12227, 12406, 12587, 12775, 12965, 13158, 13353],
    [⟨1845, 1823, [2, 3], [394529612607402], 6⟩,
      ⟨1868, 1829, [2, 3], [325861818478530], 6⟩,
      ⟨1892, 1837, [2, 3], [291864639867600], 6⟩,
      ⟨1915, 1845, [2, 3], [270873812426627], 6⟩,
      ⟨1940, 1853, [2, 3], [253861037464892], 6⟩,
      ⟨1965, 1862, [2, 3], [241855976075027], 6⟩,
      ⟨1991, 1872, [2, 3], [232410362994230], 6⟩,
      ⟨2015, 1881, [2, 3], [225216602328191], 6⟩,
      ⟨2040, 1891, [2, 3], [219217213667933], 6⟩,
      ⟨2067, 1902, [2, 3], [213838557524506], 6⟩,
      ⟨2093, 1913, [2, 3], [209550321234514], 6⟩,
      ⟨2120, 1923, [2, 3, 4], [205427713585493, 555954425050104], 6⟩,
      ⟨2147, 1934, [2, 3, 4], [202100318958492, 550145167919786], 6⟩,
      ⟨2160, 1940, [2, 3, 4], [200779399077183, 547765754616834], 6⟩,
      ⟨2188, 1951, [2, 3, 4], [197933575610673, 542327036438286], 6⟩,
      ⟨2216, 1963, [2, 3, 4], [195601467014852, 537630952897118], 6⟩,
      ⟨2230, 1969, [2, 3, 4], [194551145256865, 535419341032983], 6⟩,
      ⟨2258, 1981, [2, 3, 4], [192655071264854, 531244661524284], 6⟩,
      ⟨2287, 1992, [2, 3, 4], [190845797279142, 526901324415597], 6⟩,
      ⟨2317, 2005, [2, 3, 4], [189345218647428, 523123528643105], 7⟩,
      ⟨2347, 2017, [2, 3, 4], [188007575115452, 519419146905169], 6⟩,
      ⟨2377, 2029, [2, 3, 4], [186874101174479, 515994780301395], 7⟩,
      ⟨2391, 2035, [2, 3, 4], [186418261953192, 514556757411324], 6⟩,
      ⟨2422, 2048, [2, 3, 4], [185519873194375, 511491955759065], 7⟩,
      ⟨2437, 2054, [2, 3, 4], [185136752160325, 510042989587545], 6⟩,
      ⟨2453, 2061, [2, 3, 4], [184771231752544, 508647398088282], 6⟩,
      ⟨2484, 2073, [2, 3, 4], [184157868351308, 505862497297934], 7⟩,
      ⟨2501, 2080, [2, 3, 4], [183877056887868, 504480431774802], 6⟩,
      ⟨2532, 2092, [2, 3, 4], [183463295804904, 502002096659076], 7⟩,
      ⟨2565, 2105, [2, 3, 4], [183143210060598, 499586416334111], 7⟩,
      ⟨2597, 2118, [2, 3, 4], [182929783378199, 497458119346592], 7⟩,
      ⟨2631, 2131, [2, 3, 4], [182829558368490, 495282423721859], 7⟩,
      ⟨2664, 2144, [2, 3, 4], [182814418356742, 493364415020999], 7⟩,
      ⟨2682, 2151, [2, 3, 4], [182845154723904, 492369881253036], 6⟩,
      ⟨2715, 2163, [2, 3, 4], [183001139499308, 490586459206228], 7⟩,
      ⟨2733, 2170, [2, 3, 4], [183097711265513, 489703779783155], 6⟩,
      ⟨2768, 2183, [2, 3, 4], [183375488370217, 488046554230779], 7⟩,
      ⟨2804, 2196, [2, 3, 4], [183760298834986, 486454438628066], 7⟩,
      ⟨2839, 2209, [2, 3, 4], [184182168295019, 485048154192945], 7⟩,
      ⟨2876, 2222, [2, 3, 4], [184742940580176, 483642955001267], 7⟩,
      ⟨2895, 2229, [2, 3, 4], [185034382379439, 482981019671359], 6⟩,
      ⟨2931, 2241, [2, 3, 4], [185719001828546, 481752714999026], 7⟩,
      ⟨2969, 2254, [2, 3, 4], [186477865282407, 480576281761398], 7⟩,
      ⟨2988, 2261, [2, 3, 4], [186839131521453, 480040757069761], 6⟩,
      ⟨3027, 2273, [2, 3, 4], [187807075592481, 478944704845008], 7⟩,
      ⟨3065, 2286, [2, 3, 4], [188694063452119, 478001105668686], 7⟩,
      ⟨3085, 2292, [2, 3, 4], [189249248262544, 477518207459517], 6⟩,
      ⟨3125, 2305, [2, 3, 4], [190308598455213, 476635844672898], 7⟩,
      ⟨3165, 2317, [2, 3, 4], [191498151344686, 475814782343062], 7⟩,
      ⟨3186, 2324, [2, 3, 4], [192074117918455, 475421276738889], 6⟩,
      ⟨3227, 2336, [2, 3, 4], [193379111878721, 474685336846677], 7⟩,
      ⟨3268, 2348, [2, 3, 4], [194718007562872, 474014050044005], 7⟩,
      ⟨3311, 2360, [2, 3, 4], [196210794048706, 473368852416786], 7⟩,
      ⟨3354, 2372, [2, 3, 4], [197732104650275, 472780774583401], 7⟩,
      ⟨3376, 2378, [2, 3, 4], [198533940464434, 472499435803994], 6⟩,
      ⟨3419, 2389, [2, 3, 4], [200192002193707, 471985121520185], 7⟩,
      ⟨3463, 2401, [2, 3, 4], [201830851410349, 471501186476516], 7⟩,
      ⟨3507, 2412, [2, 3, 4], [203589095006191, 471057678287257], 7⟩,
      ⟨3530, 2418, [2, 3, 4], [204486569093997, 470838338379768], 6⟩,
      ⟨3576, 2429, [2, 3, 4], [206395734807191, 470428932693586], 7⟩,
      ⟨3622, 2440, [2, 3, 4], [208312347858855, 470048590205327], 7⟩,
      ⟨3645, 2445, [2, 3, 4], [209326715358958, 469871234625432], 6⟩,
      ⟨3693, 2456, [2, 3, 4], [211383501505989, 469514924791686], 7⟩,
      ⟨3740, 2467, [2, 3, 4], [213370582064674, 469183581451592], 7⟩,
      ⟨3788, 2477, [2, 3, 4], [215531821713197, 468871565584140], 7⟩,
      ⟨3838, 2488, [2, 3, 4], [217710180278082, 468555755778367], 7⟩,
      ⟨3887, 2498, [2, 3, 4], [219920891464578, 468264106904078], 7⟩,
      ⟨3938, 2508, [2, 3, 4], [222253139980089, 467973139913307], 7⟩,
      ⟨3989, 2518, [2, 3, 4], [224567919522589, 467688799821569], 7⟩,
      ⟨4015, 2523, [2, 3, 4], [225751466585447, 467546617919393], 6⟩,
      ⟨4066, 2533, [2, 3, 4], [228035194798301, 467268532628257], 7⟩,
      ⟨4119, 2543, [2, 3, 4], [230427986984216, 466985481929640], 7⟩,
      ⟨4173, 2552, [2, 3, 4], [232971432359935, 466708847834819], 7⟩,
      ⟨4227, 2562, [2, 3, 4], [235372755515485, 466423180441082], 7⟩,
      ⟨4282, 2571, [2, 3, 4], [237918586669740, 466141689237976], 7⟩,
      ⟨4310, 2576, [2, 3, 4], [239154915518660, 465994203787232], 6⟩,
      ⟨4366, 2585, [2, 3, 4], [241711566144128, 465706224990089], 7⟩,
      ⟨4393, 2590, [2, 3, 4], [242857771629213, 465561160971021], 6⟩,
      ⟨4451, 2599, [2, 3, 4], [245482872143250, 465261931488707], 7⟩,
      ⟨4480, 2604, [2, 3, 4], [246724893930909, 465107371717193], 6⟩,
      ⟨4538, 2613, [2, 3, 4], [249287505483574, 464804169772603], 7⟩,
      ⟨4567, 2618, [2, 3, 4], [250498477688998, 464647854123218], 6⟩,
      ⟨4626, 2627, [2, 3, 4], [253057286289343, 464336846578489], 7⟩,
      ⟨4686, 2636, [2, 3, 4], [255630462665773, 464019303978906], 7⟩,
      ⟨4747, 2645, [2, 3, 4], [258215432829414, 463695404839143], 7⟩,
      ⟨4778, 2650, [2, 3, 4], [259465527937019, 463527219274533], 6⟩,
      ⟨4840, 2659, [2, 3, 4], [262035683354716, 463196585194306], 7⟩,
      ⟨4902, 2668, [2, 3, 4], [264557109082704, 462864859091691], 7⟩,
      ⟨4934, 2673, [2, 3, 4], [265802570391677, 462691123498685], 6⟩,
      ⟨4998, 2682, [2, 3, 4], [268359716868561, 462349847371171], 7⟩,
      ⟨5063, 2691, [2, 3, 4], [270919273725607, 462004230468709], 7⟩,
      ⟨5096, 2696, [2, 3, 4], [272154869758371, 461826365556750], 6⟩,
      ⟨5162, 2705, [2, 3, 4], [274688896563704, 461477533957944], 7⟩,
      ⟨5195, 2710, [2, 3, 4], [275885896762458, 461300668459396], 6⟩,
      ⟨5263, 2719, [2, 3, 4], [278443365470880, 460945438813447], 7⟩,
      ⟨5297, 2724, [2, 3, 4], [279652024329193, 460765747688941], 6⟩,
      ⟨5365, 2733, [2, 3, 4], [282129090162637, 460414288630059], 7⟩,
      ⟨5435, 2743, [2, 3, 4], [284552621458778, 460051478194115], 7⟩,
      ⟨5505, 2752, [2, 3, 4], [287019806421564, 459698276483312], 7⟩,
      ⟨5577, 2762, [2, 3, 4], [289430849697563, 459335062865000], 7⟩,
      ⟨5650, 2772, [2, 3, 4], [291833795775994, 458972585810817], 7⟩,
      ⟨5723, 2781, [2, 3, 4], [294276372646063, 458621417275844], 7⟩,
      ⟨5797, 2791, [2, 3, 4], [296615841958956, 458266147479511], 7⟩,
      ⟨5872, 2801, [2, 3, 4], [298945651795760, 457913224901815], 7⟩,
      ⟨5949, 2811, [2, 3, 4], [301306900222307, 457559469019578], 7⟩,
      ⟨6026, 2821, [2, 3, 4], [303613707840741, 457213039261138], 7⟩,
      ⟨6104, 2831, [2, 3, 4], [305908133373878, 456870629769041], 7⟩,
      ⟨6143, 2837, [2, 3, 4], [306947371531684, 456695925622767], 6⟩,
      ⟨6223, 2847, [2, 3, 4], [309242661377417, 456358682713813], 8⟩,
      ⟨6304, 2857, [2, 3, 4], [311522905227970, 456026878760462], 8⟩,
      ⟨6345, 2863, [2, 3, 4], [312576331510003, 455855937246787], 6⟩,
      ⟨6386, 2868, [2, 3, 4], [313702344914024, 455694086214921], 6⟩,
      ⟨6469, 2878, [2, 3, 4], [315951616942670, 455374467335526], 8⟩,
      ⟨6511, 2884, [2, 3, 4], [316990886069151, 455209659838153], 7⟩,
      ⟨6552, 2889, [2, 3, 4], [318064723327714, 455057240738072], 7⟩,
      ⟨6595, 2895, [2, 3, 4], [319115030401742, 454894342138318], 7⟩,
      ⟨6638, 2900, [2, 3, 4], [320234817796231, 454741350527265], 7⟩,
      ⟨6681, 2905, [2, 3, 4], [321341122065837, 454590992634408], 7⟩,
      ⟨6724, 2911, [2, 3, 4], [322352899277191, 454435596882570], 7⟩,
      ⟨6779, 2916, [2, 3, 4], [323845169149787, 454261225021117], 7⟩]⟩]

theorem cellsOK12 : cellsOK 572 cells12 606 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells13.lean <==
import KtMinor45.MiddleDefs

/-! Cells 52 to 55 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `607 ≤ t ≤ 651`. -/
def cells13 : List Cell := [
  ⟨607, 617, 6914,
    [1858, 1865, 1873, 1882, 1890, 1895, 1905, 1914, 1924, 1930, 1940, 1951, 1957, 1968, 1980, 1991, 2003, 2009, 2021, 2027, 2040, 2052, 2059, 2071, 2078, 2090, 2097, 2104, 2116, 2129, 2136, 2149, 2162, 2175, 2182, 2195, 2202, 2215, 2222, 2235, 2248, 2255, 2268, 2281, 2288, 2301, 2314, 2321, 2333, 2346, 2359, 2371, 2378, 2390, 2402, 2414, 2426, 2438, 2444, 2456, 2467, 2473, 2484, 2495, 2506, 2517, 2527, 2538, 2548, 2559, 2569, 2579, 2589, 2599, 2608, 2618, 2627, 2637, 2646, 2656, 2665, 2670, 2679, 2684, 2693, 2698, 2707, 2712, 2721, 2726, 2735, 2740, 2749, 2759, 2768, 2778, 2787, 2797, 2807, 2817, 2827, 2837, 2842, 2852, 2862, 2867, 2877, 2882, 2893, 2903, 2914, 2919, 2930, 2936, 2941, 2947, 2952, 2958, 2963, 2969],
    [1886, 1911, 1936, 1961, 1987, 2000, 2027, 2054, 2081, 2096, 2125, 2154, 2169, 2200, 2231, 2263, 2295, 2312, 2345, 2362, 2398, 2433, 2451, 2487, 2506, 2543, 2562, 2582, 2621, 2661, 2682, 2724, 2767, 2810, 2833, 2878, 2901, 2948, 2971, 3019, 3069, 3094, 3146, 3198, 3224, 3280, 3335, 3363, 3421, 3481, 3543, 3604, 3637, 3701, 3769, 3836, 3907, 3979, 4016, 4090, 4168, 4206, 4288, 4371, 4455, 4542, 4632, 4726, 4821, 4919, 5019, 5123, 5230, 5341, 5454, 5571, 5691, 5817, 5945, 6078, 6216, 6286, 6430, 6502, 6653, 6732, 6890, 6971, 7136, 7222, 7398, 7487, 7671, 7862, 8057, 8262, 8472, 8692, 8917, 9154, 9396, 9647, 9776, 10043, 10316, 10460, 10751, 10901, 11206, 11526, 11858, 12029, 12378, 12560, 12744, 12931, 13120, 13316, 13515],
    [⟨1886, 1858, [2, 3], [363557310330158], 6⟩,
      ⟨1911, 1865, [2, 3], [308836896459717], 6⟩,
      ⟨1935, 1873, [2, 3], [281048645513177], 6⟩,
      ⟨1959, 1882, [2, 3], [263061951046393], 6⟩,
      ⟨1984, 1890, [2, 3], [248067344512561], 6⟩,
      ⟨1996, 1895, [2, 3], [243019280921616], 6⟩,
      ⟨2022, 1905, [2, 3], [233275241342790], 6⟩,
      ⟨2047, 1914, [2, 3], [225428820184896], 6⟩,
      ⟨2072, 1924, [2, 3], [219335140849443], 6⟩,
      ⟨2086, 1930, [2, 3], [216481664192715], 6⟩,
      ⟨2113, 1940, [2, 3], [211194013613261], 6⟩,
      ⟨2139, 1951, [2, 3, 4], [207215968780393, 559623826725306], 6⟩,
      ⟨2153, 1957, [2, 3, 4], [205318751552580, 556497320756322], 6⟩,
      ⟨2181, 1968, [2, 3, 4], [201747158064073, 550299537827757], 6⟩,
      ⟨2209, 1980, [2, 3, 4], [198840061512751, 544975136751476], 6⟩,
      ⟨2237, 1991, [2, 3, 4], [196189013843391, 539775871935128], 6⟩,
      ⟨2265, 2003, [2, 3, 4], [194009540304652, 535276559584156], 6⟩,
      ⟨2280, 2009, [2, 3, 4], [192917532471368, 532892117239916], 6⟩,
      ⟨2309, 2021, [2, 3, 4], [191063231113686, 528657732066411], 6⟩,
      ⟨2323, 2027, [2, 3, 4], [190274771242166, 526778484940398], 6⟩,
      ⟨2354, 2040, [2, 3, 4], [188692406860488, 522788766560523], 7⟩,
      ⟨2384, 2052, [2, 3, 4], [187353897013549, 519101748606744], 6⟩,
      ⟨2399, 2059, [2, 3, 4], [186799469014858, 517556815365415], 6⟩,
      ⟨2429, 2071, [2, 3, 4], [185742975876516, 514259349577084], 6⟩,
      ⟨2445, 2078, [2, 3, 4], [185262584004050, 512703361001641], 6⟩,
      ⟨2476, 2090, [2, 3, 4], [184421287704643, 509599139397868], 6⟩,
      ⟨2491, 2097, [2, 3, 4], [184081059263513, 508364104032289], 6⟩,
      ⟨2508, 2104, [2, 3, 4], [183722609824061, 506873897575734], 6⟩,
      ⟨2539, 2116, [2, 3, 4], [183169981801201, 504201586694546], 7⟩,
      ⟨2572, 2129, [2, 3, 4], [182717127071300, 501597894864679], 7⟩,
      ⟨2588, 2136, [2, 3, 4], [182532034835621, 500489987905431], 6⟩,
      ⟨2622, 2149, [2, 3, 4], [182256443717110, 498053124095683], 7⟩,
      ⟨2656, 2162, [2, 3, 4], [182098172418643, 495805400400390], 7⟩,
      ⟨2689, 2175, [2, 3, 4], [182031762592632, 493823499065381], 7⟩,
      ⟨2707, 2182, [2, 3, 4], [182035476396280, 492795505903666], 6⟩,
      ⟨2742, 2195, [2, 3, 4], [182138209838179, 490865000914546], 7⟩,
      ⟨2759, 2202, [2, 3, 4], [182189481670401, 490034060868895], 6⟩,
      ⟨2795, 2215, [2, 3, 4], [182445171665822, 488246620300365], 7⟩,
      ⟨2812, 2222, [2, 3, 4], [182550121892600, 487508933886902], 6⟩,
      ⟨2848, 2235, [2, 3, 4], [182923284985354, 485924321009746], 7⟩,
      ⟨2885, 2248, [2, 3, 4], [183404629072637, 484408756009253], 7⟩,
      ⟨2903, 2255, [2, 3, 4], [183622057694989, 483750203709666], 6⟩,
      ⟨2941, 2268, [2, 3, 4], [184244862177235, 482363213369673], 7⟩,
      ⟨2978, 2281, [2, 3, 4], [184891115779087, 481138984025642], 7⟩,
      ⟨2997, 2288, [2, 3, 4], [185220841882570, 480560409874586], 6⟩,
      ⟨3036, 2301, [2, 3, 4], [186040433545048, 479402135006446], 7⟩,
      ⟨3075, 2314, [2, 3, 4], [186915306809036, 478343385955761], 7⟩,
      ⟨3094, 2321, [2, 3, 4], [187305709095386, 477876618029591], 6⟩,
      ⟨3134, 2333, [2, 3, 4], [188386070886334, 476895273161046], 7⟩,
      ⟨3175, 2346, [2, 3, 4], [189484721324786, 475993863305095], 7⟩,
      ⟨3217, 2359, [2, 3, 4], [190682415727740, 475148147907899], 7⟩,
      ⟨3257, 2371, [2, 3, 4], [191895288099003, 474409014842174], 7⟩,
      ⟨3279, 2378, [2, 3, 4], [192539630200620, 474033161717157], 6⟩,
      ⟨3321, 2390, [2, 3, 4], [193921650534381, 473352596975291], 7⟩,
      ⟨3364, 2402, [2, 3, 4], [195396235304555, 472716646776288], 7⟩,
      ⟨3407, 2414, [2, 3, 4], [196898899739344, 472136605322387], 7⟩,
      ⟨3451, 2426, [2, 3, 4], [198488450016262, 471593432447772], 7⟩,
      ⟨3496, 2438, [2, 3, 4], [200162857091180, 471084876031052], 7⟩,
      ⟨3518, 2444, [2, 3, 4], [200974266239851, 470851272654965], 6⟩,
      ⟨3563, 2456, [2, 3, 4], [202672354121704, 470401585034987], 7⟩,
      ⟨3610, 2467, [2, 3, 4], [204618763832499, 469974300852144], 7⟩,
      ⟨3632, 2473, [2, 3, 4], [205443687131592, 469781271320819], 6⟩,
      ⟨3680, 2484, [2, 3, 4], [207470025416716, 469393302409333], 7⟩,
      ⟨3728, 2495, [2, 3, 4], [209501159052836, 469031843299201], 7⟩,
      ⟨3776, 2506, [2, 3, 4], [211532915675092, 468692066097230], 7⟩,
      ⟨3825, 2517, [2, 3, 4], [213628845466848, 468365220495325], 7⟩,
      ⟨3874, 2527, [2, 3, 4], [215828061587053, 468061787496832], 7⟩,
      ⟨3925, 2538, [2, 3, 4], [218042575380860, 467753649416286], 7⟩,
      ⟨3976, 2548, [2, 3, 4], [220354302701713, 467464308189764], 7⟩,
      ⟨4027, 2559, [2, 3, 4], [222539900651361, 467173399555517], 7⟩,
      ⟨4079, 2569, [2, 3, 4], [224883938133123, 466893216998640], 7⟩,
      ⟨4132, 2579, [2, 3, 4], [227272480580527, 466613150672610], 7⟩,
      ⟨4186, 2589, [2, 3, 4], [229701969829426, 466331739646432], 7⟩,
      ⟨4240, 2599, [2, 3, 4], [232104214027250, 466051266752616], 7⟩,
      ⟨4295, 2608, [2, 3, 4], [234651720236947, 465775761591988], 7⟩,
      ⟨4350, 2618, [2, 3, 4], [237057231456638, 465490597706776], 7⟩,
      ⟨4406, 2627, [2, 3, 4], [239602108249839, 465208547970095], 7⟩,
      ⟨4464, 2637, [2, 3, 4], [242126002604417, 464908612250689], 7⟩,
      ⟨4522, 2646, [2, 3, 4], [244719488277098, 464614152645231], 7⟩,
      ⟨4580, 2656, [2, 3, 4], [247164523033188, 464309365964177], 7⟩,
      ⟨4640, 2665, [2, 3, 4], [249796165419133, 464001593686778], 7⟩,
      ⟨4670, 2670, [2, 3, 4], [251041800246796, 463843043049479], 6⟩,
      ⟨4731, 2679, [2, 3, 4], [253665090228373, 463527198221880], 7⟩,
      ⟨4761, 2684, [2, 3, 4], [254877422120917, 463366996214114], 6⟩,
      ⟨4823, 2693, [2, 3, 4], [257488845398980, 463043599701483], 7⟩,
      ⟨4855, 2698, [2, 3, 4], [258780712284633, 462873578061188], 6⟩,
      ⟨4917, 2707, [2, 3, 4], [261319791809682, 462547622158136], 7⟩,
      ⟨4949, 2712, [2, 3, 4], [262574948687843, 462376657996417], 6⟩,
      ⟨5013, 2721, [2, 3, 4], [265151272671514, 462040497987509], 7⟩,
      ⟨5045, 2726, [2, 3, 4], [266369430370178, 461869134648868], 6⟩,
      ⟨5111, 2735, [2, 3, 4], [268977175530395, 461523742745405], 7⟩,
      ⟨5144, 2740, [2, 3, 4], [270210749806619, 461348142643956], 6⟩,
      ⟨5211, 2749, [2, 3, 4], [272791916652350, 460999090057027], 7⟩,
      ⟨5279, 2759, [2, 3, 4], [275271465806670, 460641016786699], 7⟩,
      ⟨5346, 2768, [2, 3, 4], [277747522243776, 460294964787598], 7⟩,
      ⟨5416, 2778, [2, 3, 4], [280221878042929, 459932413464931], 7⟩,
      ⟨5486, 2787, [2, 3, 4], [282739366943499, 459578553230159], 7⟩,
      ⟨5558, 2797, [2, 3, 4], [285201643500113, 459213976793696], 7⟩,
      ⟨5630, 2807, [2, 3, 4], [287609703937461, 458853541261332], 7⟩,
      ⟨5704, 2817, [2, 3, 4], [290055589486187, 458489430510034], 7⟩,
      ⟨5777, 2827, [2, 3, 4], [292402161102087, 458134587028324], 7⟩,
      ⟨5852, 2837, [2, 3, 4], [294784286463629, 457777266021264], 7⟩,
      ⟨5890, 2842, [2, 3, 4], [295976760219553, 457598917007753], 6⟩,
      ⟨5967, 2852, [2, 3, 4], [298363391996934, 457243270627236], 7⟩,
      ⟨6044, 2862, [2, 3, 4], [300695468779344, 456894532522528], 7⟩,
      ⟨6083, 2867, [2, 3, 4], [301862103239546, 456721010785038], 6⟩,
      ⟨6162, 2877, [2, 3, 4], [304195537253616, 456376077287499], 7⟩,
      ⟨6202, 2882, [2, 3, 4], [305361940580296, 456204831448537], 6⟩,
      ⟨6282, 2893, [2, 3, 4], [307567847300901, 455862138765874], 7⟩,
      ⟨6364, 2903, [2, 3, 4], [309884744517235, 455527648766240], 8⟩,
      ⟨6447, 2914, [2, 3, 4], [312100637236851, 455192372632988], 8⟩,
      ⟨6488, 2919, [2, 3, 4], [313212237154131, 455033033963088], 6⟩,
      ⟨6572, 2930, [2, 3, 4], [315386858188768, 454708467594424], 8⟩,
      ⟨6615, 2936, [2, 3, 4], [316449774601362, 454543346455420], 7⟩,
      ⟨6658, 2941, [2, 3, 4], [317581769786256, 454387754576765], 7⟩,
      ⟨6701, 2947, [2, 3, 4], [318618794156009, 454227505353181], 7⟩,
      ⟨6744, 2952, [2, 3, 4], [319724382957034, 454076968252268], 7⟩,
      ⟨6787, 2958, [2, 3, 4], [320736373028571, 453921581617756], 7⟩,
      ⟨6831, 2963, [2, 3, 4], [321850684755263, 453773610216106], 7⟩,
      ⟨6900, 2969, [2, 3, 4], [323717222573610, 453561194652953], 7⟩]⟩,
  ⟨618, 631, 7049,
    [1899, 1906, 1914, 1922, 1931, 1941, 1951, 1961, 1972, 1982, 1993, 2005, 2017, 2028, 2035, 2047, 2059, 2071, 2084, 2090, 2103, 2116, 2129, 2142, 2149, 2162, 2169, 2176, 2189, 2196, 2203, 2216, 2223, 2230, 2237, 2250, 2257, 2264, 2277, 2284, 2291, 2298, 2311, 2318, 2325, 2338, 2345, 2358, 2365, 2378, 2385, 2398, 2411, 2424, 2430, 2443, 2450, 2462, 2474, 2487, 2499, 2510, 2522, 2534, 2545, 2551, 2562, 2573, 2584, 2595, 2605, 2616, 2626, 2636, 2647, 2657, 2667, 2676, 2686, 2696, 2706, 2715, 2725, 2734, 2744, 2753, 2758, 2768, 2777, 2787, 2796, 2801, 2811, 2820, 2825, 2835, 2845, 2855, 2865, 2875, 2885, 2895, 2905, 2910, 2920, 2931, 2941, 2947, 2957, 2968, 2973, 2979, 2984, 2995, 3001, 3007, 3012, 3023, 3029, 3035],
    [1923, 1948, 1973, 1999, 2026, 2053, 2081, 2108, 2138, 2167, 2197, 2228, 2259, 2291, 2307, 2341, 2375, 2409, 2445, 2462, 2499, 2535, 2574, 2612, 2632, 2672, 2693, 2714, 2756, 2777, 2798, 2842, 2865, 2888, 2911, 2957, 2980, 3003, 3052, 3077, 3102, 3127, 3178, 3205, 3231, 3285, 3313, 3369, 3399, 3456, 3486, 3547, 3609, 3673, 3704, 3771, 3805, 3873, 3944, 4017, 4091, 4166, 4246, 4327, 4409, 4452, 4537, 4627, 4717, 4812, 4909, 5009, 5111, 5216, 5325, 5438, 5553, 5672, 5795, 5923, 6053, 6188, 6328, 6470, 6620, 6773, 6852, 7014, 7180, 7352, 7530, 7621, 7807, 8000, 8099, 8304, 8513, 8733, 8958, 9191, 9433, 9687, 9947, 10081, 10353, 10639, 10936, 11089, 11400, 11723, 11889, 12061, 12231, 12587, 12772, 12960, 13150, 13538, 13740],
    [⟨1923, 1899, [2, 3], [382919789633852], 6⟩,
      ⟨1948, 1906, [2, 3], [317945158302018], 6⟩,
      ⟨1972, 1914, [2, 3], [286821853166725], 6⟩,
      ⟨1997, 1922, [2, 3], [264997072891280], 6⟩,
      ⟨2023, 1931, [2, 3], [249421265056252], 6⟩,
      ⟨2049, 1941, [2, 3], [238260082302535], 6⟩,
      ⟨2075, 1951, [2, 3], [229388744994822], 6⟩,
      ⟨2101, 1961, [2, 3], [222164194146968], 6⟩,
      ⟨2128, 1972, [2, 3], [216166201779197], 6⟩,
      ⟨2155, 1982, [2, 3], [210846492059946], 6⟩,
      ⟨2183, 1993, [2, 3, 4], [206362913206943, 559015210326603], 6⟩,
      ⟨2211, 2005, [2, 3, 4], [202746950259557, 552968515436648], 6⟩,
      ⟨2239, 2017, [2, 3, 4], [199622807154601, 547434042821792], 6⟩,
      ⟨2267, 2028, [2, 3, 4], [196772128366239, 542035833531103], 6⟩,
      ⟨2281, 2035, [2, 3, 4], [195688614995357, 539955201919350], 6⟩,
      ⟨2311, 2047, [2, 3, 4], [193242661371071, 534899303358233], 6⟩,
      ⟨2341, 2059, [2, 3, 4], [191144424495334, 530259834149366], 6⟩,
      ⟨2370, 2071, [2, 3, 4], [189427755918196, 526220617549254], 6⟩,
      ⟨2401, 2084, [2, 3, 4], [187856052634614, 522267101004818], 7⟩,
      ⟨2416, 2090, [2, 3, 4], [187163195484419, 520402962259496], 6⟩,
      ⟨2447, 2103, [2, 3, 4], [185917086909989, 516886461099814], 7⟩,
      ⟨2477, 2116, [2, 3, 4], [184898386273454, 513802684574575], 6⟩,
      ⟨2510, 2129, [2, 3, 4], [183922311416585, 510437753314426], 7⟩,
      ⟨2541, 2142, [2, 3, 4], [183176103579826, 507635691149558], 6⟩,
      ⟨2558, 2149, [2, 3, 4], [182821870725169, 506163631501459], 6⟩,
      ⟨2590, 2162, [2, 3, 4], [182255750646289, 503521630997797], 7⟩,
      ⟨2607, 2169, [2, 3, 4], [182004544913892, 502207809933774], 6⟩,
      ⟨2624, 2176, [2, 3, 4], [181785017099158, 500943728683125], 6⟩,
      ⟨2658, 2189, [2, 3, 4], [181452798100973, 498443430503296], 7⟩,
      ⟨2675, 2196, [2, 3, 4], [181321606894709, 497320362579050], 6⟩,
      ⟨2691, 2203, [2, 3, 4], [181211081000994, 496343741906927], 6⟩,
      ⟨2726, 2216, [2, 3, 4], [181105723064919, 494097765185762], 7⟩,
      ⟨2744, 2223, [2, 3, 4], [181083592491412, 493041094062310], 6⟩,
      ⟨2761, 2230, [2, 3, 4], [181071558874397, 492115161436884], 6⟩,
      ⟨2779, 2237, [2, 3, 4], [181096089747117, 491136957982041], 6⟩,
      ⟨2814, 2250, [2, 3, 4], [181234867465453, 489298150333488], 7⟩,
      ⟨2832, 2257, [2, 3, 4], [181324420395325, 488430620217283], 6⟩,
      ⟨2849, 2264, [2, 3, 4], [181407755487337, 487668334930382], 6⟩,
      ⟨2886, 2277, [2, 3, 4], [181759153448507, 485962932743905], 7⟩,
      ⟨2905, 2284, [2, 3, 4], [181953910142122, 485161555216938], 6⟩,
      ⟨2923, 2291, [2, 3, 4], [182134647134518, 484453129379179], 6⟩,
      ⟨2942, 2298, [2, 3, 4], [182364838937889, 483714230074976], 6⟩,
      ⟨2979, 2311, [2, 3, 4], [182901921139093, 482332652540581], 7⟩,
      ⟨2999, 2318, [2, 3, 4], [183220722405030, 481631853491068], 6⟩,
      ⟨3018, 2325, [2, 3, 4], [183516092667516, 481008874415065], 6⟩,
      ⟨3056, 2338, [2, 3, 4], [184218418501817, 479801534306190], 7⟩,
      ⟨3076, 2345, [2, 3, 4], [184599245447283, 479211845394399], 6⟩,
      ⟨3116, 2358, [2, 3, 4], [185478169478844, 478079384782758], 7⟩,
      ⟨3137, 2365, [2, 3, 4], [185948676588791, 477529969139051], 6⟩,
      ⟨3176, 2378, [2, 3, 4], [186858518602975, 476575447740014], 7⟩,
      ⟨3197, 2385, [2, 3, 4], [187366291148239, 476094413037199], 6⟩,
      ⟨3239, 2398, [2, 3, 4], [188500357522901, 475179083562188], 7⟩,
      ⟨3280, 2411, [2, 3, 4], [189623932094560, 474369575167387], 7⟩,
      ⟨3323, 2424, [2, 3, 4], [190897868902532, 473587570506510], 7⟩,
      ⟨3343, 2430, [2, 3, 4], [191507513997036, 473247796414444], 6⟩,
      ⟨3387, 2443, [2, 3, 4], [192892944053472, 472548441992551], 7⟩,
      ⟨3409, 2450, [2, 3, 4], [193550815195295, 472224958866166], 6⟩,
      ⟨3453, 2462, [2, 3, 4], [195076392070599, 471611620808288], 7⟩,
      ⟨3498, 2474, [2, 3, 4], [196691589675867, 471040479287971], 7⟩,
      ⟨3543, 2487, [2, 3, 4], [198231648215740, 470518568072998], 7⟩,
      ⟨3589, 2499, [2, 3, 4], [199952627251708, 470029791096109], 7⟩,
      ⟨3635, 2510, [2, 3, 4], [201791837592492, 469584312650037], 7⟩,
      ⟨3683, 2522, [2, 3, 4], [203671980083816, 469154956658008], 7⟩,
      ⟨3731, 2534, [2, 3, 4], [205561257472405, 468757163384054], 7⟩,
      ⟨3778, 2545, [2, 3, 4], [207494914051838, 468398206501483], 7⟩,
      ⟨3803, 2551, [2, 3, 4], [208508864042202, 468215422032538], 6⟩,
      ⟨3852, 2562, [2, 3, 4], [210576646317649, 467878383845297], 7⟩,
      ⟨3902, 2573, [2, 3, 4], [212707948143905, 467554688242007], 7⟩,
      ⟨3952, 2584, [2, 3, 4], [214833159530040, 467245969074786], 7⟩,
      ⟨4004, 2595, [2, 3, 4], [217080983148178, 466941124378975], 7⟩,
      ⟨4056, 2605, [2, 3, 4], [219424137524904, 466654911928566], 7⟩,
      ⟨4108, 2616, [2, 3, 4], [221643351012303, 466367241465679], 7⟩,
      ⟨4161, 2626, [2, 3, 4], [224017866216385, 466090078559726], 7⟩,
      ⟨4215, 2636, [2, 3, 4], [226435773841095, 465812935643806], 7⟩,
      ⟨4270, 2647, [2, 3, 4], [228784986917018, 465525589122339], 7⟩,
      ⟨4326, 2657, [2, 3, 4], [231279058034910, 465244316356532], 7⟩,
      ⟨4381, 2667, [2, 3, 4], [233679878919632, 464966237984422], 7⟩,
      ⟨4438, 2676, [2, 3, 4], [236282720223987, 464688231446567], 7⟩,
      ⟨4496, 2686, [2, 3, 4], [238804864873251, 464396407212941], 7⟩,
      ⟨4555, 2696, [2, 3, 4], [241351212948544, 464098637281365], 7⟩,
      ⟨4613, 2706, [2, 3, 4], [243798311394607, 463802181752761], 7⟩,
      ⟨4673, 2715, [2, 3, 4], [246431979831400, 463502919068135], 7⟩,
      ⟨4734, 2725, [2, 3, 4], [248976199042067, 463189535040668], 7⟩,
      ⟨4795, 2734, [2, 3, 4], [251581493421343, 462880597715809], 7⟩,
      ⟨4858, 2744, [2, 3, 4], [254151822521001, 462554098926478], 7⟩,
      ⟨4921, 2753, [2, 3, 4], [256778455652285, 462232088974519], 7⟩,
      ⟨4953, 2758, [2, 3, 4], [258050128894154, 462064992299149], 6⟩,
      ⟨5017, 2768, [2, 3, 4], [260557397488040, 461729773498537], 7⟩,
      ⟨5082, 2777, [2, 3, 4], [263172027642306, 461395406595164], 7⟩,
      ⟨5148, 2787, [2, 3, 4], [265688731865438, 461049947122855], 7⟩,
      ⟨5215, 2796, [2, 3, 4], [268307089151579, 460705978629704], 7⟩,
      ⟨5249, 2801, [2, 3, 4], [269572737459428, 460528994368168], 6⟩,
      ⟨5317, 2811, [2, 3, 4], [272064970479406, 460175684680814], 7⟩,
      ⟨5386, 2820, [2, 3, 4], [274653070947923, 459824992989981], 7⟩,
      ⟨5420, 2825, [2, 3, 4], [275853759970661, 459649637869725], 6⟩,
      ⟨5491, 2835, [2, 3, 4], [278363478771110, 459287663702646], 7⟩,
      ⟨5562, 2845, [2, 3, 4], [280819382192247, 458928459080106], 7⟩,
      ⟨5635, 2855, [2, 3, 4], [283316158309151, 458564086536811], 7⟩,
      ⟨5708, 2865, [2, 3, 4], [285758181735423, 458203637022335], 7⟩,
      ⟨5782, 2875, [2, 3, 4], [288191808364050, 457843465078472], 7⟩,
      ⟨5857, 2885, [2, 3, 4], [290615877596088, 457484186080379], 7⟩,
      ⟨5934, 2895, [2, 3, 4], [293072573201328, 457122484756876], 7⟩,
      ⟨6010, 2905, [2, 3, 4], [295431072505165, 456770753512246], 7⟩,
      ⟨6049, 2910, [2, 3, 4], [296632540512730, 456593430339316], 6⟩,
      ⟨6127, 2920, [2, 3, 4], [298994371688380, 456243918881904], 7⟩,
      ⟨6207, 2931, [2, 3, 4], [301296577675650, 455888377823824], 7⟩,
      ⟨6288, 2941, [2, 3, 4], [303671191541699, 455542921952723], 7⟩,
      ⟨6329, 2947, [2, 3, 4], [304771877760353, 455365427077691], 6⟩,
      ⟨6411, 2957, [2, 3, 4], [307103607392773, 455028929271102], 7⟩,
      ⟨6494, 2968, [2, 3, 4], [309335376435917, 454691527899122], 8⟩,
      ⟨6536, 2973, [2, 3, 4], [310491861389920, 454527780269997], 6⟩,
      ⟨6578, 2979, [2, 3, 4], [311552074634785, 454359814856033], 6⟩,
      ⟨6620, 2984, [2, 3, 4], [312681988310666, 454200666738839], 6⟩,
      ⟨6706, 2995, [2, 3, 4], [314892765928615, 453876959590417], 8⟩,
      ⟨6750, 3001, [2, 3, 4], [315973533927162, 453712505918792], 7⟩,
      ⟨6794, 3007, [2, 3, 4], [317041228704358, 453550512622517], 7⟩,
      ⟨6838, 3012, [2, 3, 4], [318175894051513, 453398053476405], 7⟩,
      ⟨6926, 3023, [2, 3, 4], [320325852169560, 453093795413397], 8⟩,
      ⟨6970, 3029, [2, 3, 4], [321342494194630, 452941795884069], 7⟩,
      ⟨7049, 3035, [2, 3, 4], [323508443435622, 452711073446614], 7⟩]⟩,
  ⟨632, 640, 7222,
    [1928, 1935, 1943, 1952, 1962, 1971, 1982, 1992, 2003, 2014, 2020, 2031, 2043, 2055, 2067, 2080, 2093, 2105, 2118, 2131, 2144, 2151, 2164, 2171, 2184, 2191, 2198, 2211, 2225, 2239, 2246, 2253, 2260, 2273, 2287, 2301, 2308, 2315, 2322, 2329, 2336, 2349, 2356, 2363, 2370, 2377, 2390, 2397, 2404, 2417, 2424, 2437, 2450, 2457, 2470, 2477, 2489, 2496, 2508, 2520, 2527, 2539, 2551, 2563, 2574, 2586, 2597, 2603, 2614, 2625, 2631, 2641, 2652, 2662, 2673, 2683, 2693, 2703, 2713, 2723, 2733, 2743, 2753, 2762, 2772, 2782, 2787, 2796, 2806, 2816, 2825, 2835, 2845, 2850, 2859, 2869, 2879, 2889, 2899, 2909, 2919, 2930, 2940, 2950, 2961, 2971, 2977, 2987, 2998, 3004, 3014, 3025, 3031, 3042, 3048, 3059, 3065, 3071, 3077, 3088],
    [1958, 1983, 2009, 2035, 2062, 2090, 2118, 2146, 2176, 2206, 2221, 2252, 2284, 2316, 2349, 2383, 2418, 2453, 2489, 2526, 2563, 2582, 2621, 2640, 2681, 2701, 2721, 2763, 2806, 2850, 2872, 2895, 2918, 2964, 3012, 3060, 3085, 3110, 3135, 3160, 3185, 3238, 3265, 3292, 3319, 3347, 3403, 3432, 3460, 3520, 3550, 3611, 3674, 3707, 3773, 3806, 3873, 3908, 3978, 4051, 4089, 4165, 4242, 4322, 4405, 4490, 4577, 4621, 4712, 4806, 4853, 4951, 5050, 5153, 5260, 5370, 5482, 5598, 5716, 5841, 5968, 6099, 6235, 6374, 6520, 6669, 6746, 6902, 7063, 7230, 7403, 7582, 7768, 7861, 8055, 8256, 8465, 8681, 8902, 9134, 9374, 9620, 9878, 10142, 10419, 10703, 10851, 11152, 11468, 11629, 11957, 12301, 12480, 12842, 13032, 13416, 13614, 13819, 14022],
    [⟨1958, 1928, [2, 3], [355158358955512], 7⟩,
      ⟨1982, 1935, [2, 3], [306550253125482], 6⟩,
      ⟨2008, 1943, [2, 3], [276753103848498], 6⟩,
      ⟨2033, 1952, [2, 3], [258843602964169], 6⟩,
      ⟨2059, 1962, [2, 3], [245505010942022], 6⟩,
      ⟨2085, 1971, [2, 3], [234564093698490], 6⟩,
      ⟨2112, 1982, [2, 3], [226345646994914], 6⟩,
      ⟨2138, 1992, [2, 3], [219604372479083], 6⟩,
      ⟨2166, 2003, [2, 3], [213656996428905], 6⟩,
      ⟨2193, 2014, [2, 3], [208945698596442], 6⟩,
      ⟨2207, 2020, [2, 3], [206852585310725], 6⟩,
      ⟨2235, 2031, [2, 3, 4], [202914697644129, 553817605004828], 6⟩,
      ⟨2264, 2043, [2, 3, 4], [199538169030073, 547882078808719], 6⟩,
      ⟨2293, 2055, [2, 3, 4], [196633034484430, 542455149473954], 6⟩,
      ⟨2322, 2067, [2, 3, 4], [194123395999297, 537473619253874], 6⟩,
      ⟨2352, 2080, [2, 3, 4], [191937735644799, 532889381141938], 6⟩,
      ⟨2382, 2093, [2, 3, 4], [190038968030661, 528655182466651], 6⟩,
      ⟨2413, 2105, [2, 3, 4], [188242606429032, 524285153257530], 6⟩,
      ⟨2443, 2118, [2, 3, 4], [186834001345545, 520679756479938], 6⟩,
      ⟨2475, 2131, [2, 3, 4], [185502832136292, 516945488729114], 6⟩,
      ⟨2506, 2144, [2, 3, 4], [184422201516510, 513673327189468], 6⟩,
      ⟨2522, 2151, [2, 3, 4], [183936462802115, 512126656682177], 6⟩,
      ⟨2554, 2164, [2, 3, 4], [183062328358703, 509038345109038], 7⟩,
      ⟨2570, 2171, [2, 3, 4], [182688707525704, 507656218566199], 6⟩,
      ⟨2604, 2184, [2, 3, 4], [181995718646068, 504614010179698], 7⟩,
      ⟨2620, 2191, [2, 3, 4], [181722951190570, 503385126657790], 6⟩,
      ⟨2636, 2198, [2, 3, 4], [181476826495185, 502197892685042], 6⟩,
      ⟨2670, 2211, [2, 3, 4], [181061023717497, 499583009989834], 7⟩,
      ⟨2704, 2225, [2, 3, 4], [180752180229836, 497277925222801], 7⟩,
      ⟨2739, 2239, [2, 3, 4], [180551228737852, 495036868790173], 7⟩,
      ⟨2757, 2246, [2, 3, 4], [180493972356821, 493931462186567], 6⟩,
      ⟨2775, 2253, [2, 3, 4], [180463279642473, 492870028234135], 6⟩,
      ⟨2792, 2260, [2, 3, 4], [180443778928926, 491939780243330], 6⟩,
      ⟨2828, 2273, [2, 3, 4], [180538850052867, 489933464063298], 7⟩,
      ⟨2865, 2287, [2, 3, 4], [180707509215317, 488085057730934], 7⟩,
      ⟨2901, 2301, [2, 3, 4], [180934308790403, 486451258557074], 7⟩,
      ⟨2920, 2308, [2, 3, 4], [181102839740177, 485615127936161], 6⟩,
      ⟨2939, 2315, [2, 3, 4], [181291376977333, 484813818205640], 6⟩,
      ⟨2957, 2322, [2, 3, 4], [181466610098697, 484105339271895], 6⟩,
      ⟨2976, 2329, [2, 3, 4], [181690375373766, 483366083836308], 6⟩,
      ⟨2994, 2336, [2, 3, 4], [181895864043112, 482711613638427], 6⟩,
      ⟨3033, 2349, [2, 3, 4], [182525095895919, 481281255927586], 7⟩,
      ⟨3052, 2356, [2, 3, 4], [182813761487511, 480657288400093], 6⟩,
      ⟨3072, 2363, [2, 3, 4], [183157490698614, 480013410269804], 6⟩,
      ⟨3091, 2370, [2, 3, 4], [183474108428049, 479440061069984], 6⟩,
      ⟨3111, 2377, [2, 3, 4], [183846882464097, 478848638065178], 6⟩,
      ⟨3151, 2390, [2, 3, 4], [184708151710467, 477712086964338], 7⟩,
      ⟨3171, 2397, [2, 3, 4], [185121976957402, 477194977421557], 6⟩,
      ⟨3191, 2404, [2, 3, 4], [185547455404137, 476699451972415], 6⟩,
      ⟨3232, 2417, [2, 3, 4], [186561823624918, 475718844707454], 7⟩,
      ⟨3253, 2424, [2, 3, 4], [187072267540377, 475257103640422], 6⟩,
      ⟨3295, 2437, [2, 3, 4], [188209332380416, 474378101458876], 7⟩,
      ⟨3337, 2450, [2, 3, 4], [189388918664510, 473577530089897], 7⟩,
      ⟨3359, 2457, [2, 3, 4], [190005077730078, 473188473805808], 6⟩,
      ⟨3402, 2470, [2, 3, 4], [191296170109637, 472471905393298], 7⟩,
      ⟨3424, 2477, [2, 3, 4], [191937541555698, 472132035266784], 6⟩,
      ⟨3467, 2489, [2, 3, 4], [193367603781261, 471501161982599], 7⟩,
      ⟨3490, 2496, [2, 3, 4], [194089660155869, 471188670042177], 6⟩,
      ⟨3534, 2508, [2, 3, 4], [195621495836495, 470625911143073], 7⟩,
      ⟨3580, 2520, [2, 3, 4], [197300884312516, 470088959369023], 7⟩,
      ⟨3604, 2527, [2, 3, 4], [198113259829755, 469826739328758], 6⟩,
      ⟨3651, 2539, [2, 3, 4], [199886124020357, 469348014267758], 7⟩,
      ⟨3697, 2551, [2, 3, 4], [201610795958542, 468916283315493], 7⟩,
      ⟨3745, 2563, [2, 3, 4], [203474739114386, 468501699044110], 7⟩,
      ⟨3794, 2574, [2, 3, 4], [205514904374648, 468116500971649], 7⟩,
      ⟨3844, 2586, [2, 3, 4], [207522309638308, 467746360408269], 7⟩,
      ⟨3894, 2597, [2, 3, 4], [209635551743930, 467405962310608], 7⟩,
      ⟨3918, 2603, [2, 3, 4], [210573698479697, 467244059254528], 6⟩,
      ⟨3969, 2614, [2, 3, 4], [212748169267382, 466925787830183], 7⟩,
      ⟨4021, 2625, [2, 3, 4], [214981057482816, 466617723836501], 7⟩,
      ⟨4047, 2631, [2, 3, 4], [216040466081399, 466463941541629], 6⟩,
      ⟨4100, 2641, [2, 3, 4], [218428261596660, 466176914402404], 7⟩,
      ⟨4152, 2652, [2, 3, 4], [220629087734343, 465892615753482], 7⟩,
      ⟨4206, 2662, [2, 3, 4], [223048597116270, 465615414369159], 7⟩,
      ⟨4261, 2673, [2, 3, 4], [225403766348923, 465329798710197], 7⟩,
      ⟨4316, 2683, [2, 3, 4], [227841836377600, 465055090082838], 7⟩,
      ⟨4372, 2693, [2, 3, 4], [230316536795999, 464777741106947], 7⟩,
      ⟨4429, 2703, [2, 3, 4], [232824396901021, 464496622798718], 7⟩,
      ⟨4485, 2713, [2, 3, 4], [235238354696714, 464217872277457], 7⟩,
      ⟨4544, 2723, [2, 3, 4], [237803763121429, 463926719138354], 7⟩,
      ⟨4603, 2733, [2, 3, 4], [240332007585467, 463633219264348], 7⟩,
      ⟨4663, 2743, [2, 3, 4], [242881892026214, 463333426678343], 7⟩,
      ⟨4723, 2753, [2, 3, 4], [245391559401353, 463030929936872], 7⟩,
      ⟨4784, 2762, [2, 3, 4], [248022748561040, 462728960323606], 7⟩,
      ⟨4847, 2772, [2, 3, 4], [250621369449343, 462409169398091], 7⟩,
      ⟨4910, 2782, [2, 3, 4], [253174069000557, 462086870886557], 7⟩,
      ⟨4942, 2787, [2, 3, 4], [254461230181245, 461922846184136], 6⟩,
      ⟨5006, 2796, [2, 3, 4], [257101626449805, 461599685228753], 7⟩,
      ⟨5071, 2806, [2, 3, 4], [259646766199903, 461264237049599], 7⟩,
      ⟨5136, 2816, [2, 3, 4], [262143434971904, 460927662756963], 7⟩,
      ⟨5203, 2825, [2, 3, 4], [264796604008168, 460587783718367], 7⟩,
      ⟨5271, 2835, [2, 3, 4], [267350599499307, 460237422769076], 7⟩,
      ⟨5340, 2845, [2, 3, 4], [269903671929455, 459883128529329], 7⟩,
      ⟨5374, 2850, [2, 3, 4], [271135282788424, 459708452679352], 6⟩,
      ⟨5444, 2859, [2, 3, 4], [273756044402354, 459356997092661], 7⟩,
      ⟨5514, 2869, [2, 3, 4], [276226873359077, 459001738204453], 7⟩,
      ⟨5586, 2879, [2, 3, 4], [278741378071762, 458640305780916], 7⟩,
      ⟨5659, 2889, [2, 3, 4], [281248705282501, 458277627760908], 7⟩,
      ⟨5732, 2899, [2, 3, 4], [283701606369981, 457918495475466], 7⟩,
      ⟨5807, 2909, [2, 3, 4], [286191531882745, 457555184953990], 7⟩,
      ⟨5882, 2919, [2, 3, 4], [288626328833646, 457196568582473], 7⟩,
      ⟨5958, 2930, [2, 3, 4], [290961003235187, 456833626177951], 7⟩,
      ⟨6036, 2940, [2, 3, 4], [293417584500434, 456474015980342], 7⟩,
      ⟨6114, 2950, [2, 3, 4], [295818483172334, 456120719382957], 7⟩,
      ⟨6194, 2961, [2, 3, 4], [298160096386965, 455761010222460], 7⟩,
      ⟨6274, 2971, [2, 3, 4], [300533861348482, 455414226283987], 7⟩,
      ⟨6315, 2977, [2, 3, 4], [301654507877468, 455234282190514], 6⟩,
      ⟨6396, 2987, [2, 3, 4], [303986772814369, 454895517261431], 7⟩,
      ⟨6480, 2998, [2, 3, 4], [306296559338669, 454548890250666], 8⟩,
      ⟨6522, 3004, [2, 3, 4], [307389409508798, 454375729700638], 6⟩,
      ⟨6606, 3014, [2, 3, 4], [309701127906965, 454048442315633], 8⟩,
      ⟨6692, 3025, [2, 3, 4], [311950455742541, 453717893267578], 8⟩,
      ⟨6736, 3031, [2, 3, 4], [313050611818364, 453549966617979], 7⟩,
      ⟨6823, 3042, [2, 3, 4], [315256037101413, 453230868276475], 8⟩,
      ⟨6867, 3048, [2, 3, 4], [316316889944859, 453070202413348], 7⟩,
      ⟨6956, 3059, [2, 3, 4], [318513525617755, 452760590650074], 8⟩,
      ⟨7001, 3065, [2, 3, 4], [319570059190876, 452604832863318], 7⟩,
      ⟨7047, 3071, [2, 3, 4], [320647311120021, 452449201336963], 7⟩,
      ⟨7092, 3077, [2, 3, 4], [321678357122888, 452298581716209], 7⟩,
      ⟨7184, 3088, [2, 3, 4], [323844932420976, 452008024089707], 8⟩]⟩,
  ⟨641, 651, 7333,
    [1960, 1968, 1976, 1985, 1994, 2004, 2014, 2025, 2036, 2042, 2053, 2059, 2071, 2083, 2096, 2108, 2121, 2128, 2140, 2147, 2160, 2173, 2180, 2187, 2200, 2207, 2214, 2221, 2235, 2248, 2256, 2269, 2276, 2290, 2298, 2312, 2326, 2333, 2340, 2354, 2368, 2375, 2389, 2396, 2403, 2417, 2431, 2438, 2445, 2458, 2465, 2472, 2485, 2492, 2505, 2512, 2525, 2538, 2545, 2557, 2570, 2582, 2594, 2606, 2618, 2630, 2642, 2653, 2659, 2670, 2681, 2692, 2703, 2713, 2724, 2734, 2745, 2755, 2765, 2775, 2785, 2795, 2805, 2815, 2825, 2834, 2844, 2854, 2864, 2874, 2884, 2893, 2903, 2913, 2923, 2933, 2944, 2954, 2964, 2974, 2985, 2995, 3001, 3011, 3022, 3027, 3038, 3049, 3060, 3071, 3077, 3088, 3094, 3100, 3106, 3117, 3123, 3129, 3135, 3141],
    [1988, 2014, 2040, 2066, 2094, 2122, 2150, 2179, 2209, 2225, 2255, 2271, 2303, 2336, 2369, 2402, 2437, 2455, 2490, 2508, 2545, 2582, 2602, 2621, 2660, 2680, 2700, 2720, 2761, 2804, 2826, 2869, 2891, 2936, 2960, 3007, 3055, 3079, 3104, 3154, 3206, 3233, 3286, 3313, 3340, 3397, 3454, 3483, 3513, 3573, 3603, 3635, 3698, 3730, 3796, 3829, 3897, 3968, 4004, 4076, 4151, 4228, 4306, 4387, 4471, 4556, 4644, 4735, 4781, 4875, 4972, 5072, 5176, 5281, 5390, 5503, 5618, 5739, 5860, 5988, 6120, 6255, 6394, 6538, 6687, 6839, 6999, 7162, 7331, 7506, 7687, 7872, 8066, 8264, 8472, 8685, 8906, 9138, 9375, 9620, 9877, 10140, 10276, 10556, 10842, 10993, 11297, 11616, 11943, 12286, 12462, 12822, 13009, 13199, 13391, 13787, 13991, 14202, 14416],
    [⟨1988, 1960, [2, 3], [363417462857654], 6⟩,
      ⟨2014, 1968, [2, 3], [308604427671985], 6⟩,
      ⟨2039, 1976, [2, 3], [279344024811262], 6⟩,
      ⟨2064, 1985, [2, 3], [260661007649916], 6⟩,
      ⟨2091, 1994, [2, 3], [245360923318997], 6⟩,
      ⟨2118, 2004, [2, 3], [234390714835332], 6⟩,
      ⟨2144, 2014, [2, 3], [226155452441218], 6⟩,
      ⟨2171, 2025, [2, 3], [219385767967288], 6⟩,
      ⟨2199, 2036, [2, 3], [213414778265555], 6⟩,
      ⟨2214, 2042, [2, 3], [210660283978601], 6⟩,
      ⟨2241, 2053, [2, 3], [206332246353788], 6⟩,
      ⟨2256, 2059, [2, 3, 4], [204176223177049, 556573167122281], 6⟩,
      ⟨2285, 2071, [2, 3, 4], [200556051068634, 550403266331614], 6⟩,
      ⟨2314, 2083, [2, 3, 4], [197444883633121, 544770336400017], 6⟩,
      ⟨2344, 2096, [2, 3, 4], [194747855905059, 539609568904626], 6⟩,
      ⟨2373, 2108, [2, 3, 4], [192419763400646, 534856916896514], 6⟩,
      ⟨2404, 2121, [2, 3, 4], [190284709501253, 530223914983628], 6⟩,
      ⟨2419, 2128, [2, 3, 4], [189417843714065, 528288310327580], 6⟩,
      ⟨2450, 2140, [2, 3, 4], [187627108525195, 523944458912912], 6⟩,
      ⟨2465, 2147, [2, 3, 4], [186929238896397, 522226507110010], 6⟩,
      ⟨2497, 2160, [2, 3, 4], [185490813985261, 518364929366406], 6⟩,
      ⟨2528, 2173, [2, 3, 4], [184318943937543, 514981776113641], 6⟩,
      ⟨2545, 2180, [2, 3, 4], [183746521371980, 513207431138676], 6⟩,
      ⟨2561, 2187, [2, 3, 4], [183263148102363, 511672081307014], 6⟩,
      ⟨2593, 2200, [2, 3, 4], [182391225610888, 508604589780103], 7⟩,
      ⟨2610, 2207, [2, 3, 4], [181991218282432, 507080778195367], 6⟩,
      ⟨2626, 2214, [2, 3, 4], [181653077432264, 505759845560054], 6⟩,
      ⟨2643, 2221, [2, 3, 4], [181325061147361, 504344735315875], 6⟩,
      ⟨2676, 2235, [2, 3, 4], [180784110065231, 501801270143427], 7⟩,
      ⟨2711, 2248, [2, 3, 4], [180355903435651, 499078103708455], 7⟩,
      ⟨2729, 2256, [2, 3, 4], [180168970469494, 497911367665989], 6⟩,
      ⟨2763, 2269, [2, 3, 4], [179931656155088, 495601759111975], 7⟩,
      ⟨2780, 2276, [2, 3, 4], [179840870442235, 494562184764813], 6⟩,
      ⟨2816, 2290, [2, 3, 4], [179746970141051, 492407147279573], 7⟩,
      ⟨2834, 2298, [2, 3, 4], [179703929826433, 491478808240415], 6⟩,
      ⟨2871, 2312, [2, 3, 4], [179767617453895, 489477104040607], 7⟩,
      ⟨2908, 2326, [2, 3, 4], [179924843667467, 487634005600408], 7⟩,
      ⟨2926, 2333, [2, 3, 4], [180023464718700, 486803156763868], 6⟩,
      ⟨2945, 2340, [2, 3, 4], [180166138015194, 485935369828430], 6⟩,
      ⟨2982, 2354, [2, 3, 4], [180483117548472, 484368424655449], 7⟩,
      ⟨3021, 2368, [2, 3, 4], [180934349797043, 482807810800407], 7⟩,
      ⟨3041, 2375, [2, 3, 4], [181205591186194, 482050023955709], 6⟩,
      ⟨3080, 2389, [2, 3, 4], [181766212494549, 480682007121181], 7⟩,
      ⟨3099, 2396, [2, 3, 4], [182050727397471, 480063880326641], 6⟩,
      ⟨3119, 2403, [2, 3, 4], [182389352324646, 479425731108746], 6⟩,
      ⟨3160, 2417, [2, 3, 4], [183155168067527, 478190616993695], 7⟩,
      ⟨3200, 2431, [2, 3, 4], [183934758418957, 477098702915831], 7⟩,
      ⟨3221, 2438, [2, 3, 4], [184390076561180, 476552654435927], 6⟩,
      ⟨3242, 2445, [2, 3, 4], [184859016732110, 476031334205679], 6⟩,
      ⟨3283, 2458, [2, 3, 4], [185863585019801, 475066348277715], 7⟩,
      ⟨3304, 2465, [2, 3, 4], [186368964551645, 474611665176636], 6⟩,
      ⟨3326, 2472, [2, 3, 4], [186937050699386, 474151001870212], 6⟩,
      ⟨3369, 2485, [2, 3, 4], [188138002604301, 473302706236052], 7⟩,
      ⟨3390, 2492, [2, 3, 4], [188684290863244, 472924693905129], 6⟩,
      ⟨3434, 2505, [2, 3, 4], [190000424970032, 472167085318459], 7⟩,
      ⟨3456, 2512, [2, 3, 4], [190628004496831, 471818421287157], 6⟩,
      ⟨3500, 2525, [2, 3, 4], [191995854183717, 471159606651682], 7⟩,
      ⟨3546, 2538, [2, 3, 4], [193511373622580, 470529613879368], 7⟩,
      ⟨3569, 2545, [2, 3, 4], [194233027242083, 470237203262402], 6⟩,
      ⟨3615, 2557, [2, 3, 4], [195883267462704, 469687674743879], 7⟩,
      ⟨3661, 2570, [2, 3, 4], [197459936942127, 469185285897281], 7⟩,
      ⟨3709, 2582, [2, 3, 4], [199276161183282, 468707022045043], 7⟩,
      ⟨3756, 2594, [2, 3, 4], [201045782143780, 468276540282749], 7⟩,
      ⟨3805, 2606, [2, 3, 4], [202953785983262, 467864339839068], 7⟩,
      ⟨3855, 2618, [2, 3, 4], [204934331086307, 467476088616322], 7⟩,
      ⟨3904, 2630, [2, 3, 4], [206855222803910, 467119398287584], 7⟩,
      ⟨3955, 2642, [2, 3, 4], [208905600479450, 466773371921495], 7⟩,
      ⟨4006, 2653, [2, 3, 4], [211057449898921, 466453548262359], 7⟩,
      ⟨4032, 2659, [2, 3, 4], [212111785910273, 466293523228058], 6⟩,
      ⟨4084, 2670, [2, 3, 4], [214319004986512, 465991571342177], 7⟩,
      ⟨4137, 2681, [2, 3, 4], [216580379519237, 465696938501575], 7⟩,
      ⟨4190, 2692, [2, 3, 4], [218828109839416, 465410933716159], 7⟩,
      ⟨4245, 2703, [2, 3, 4], [221187140390720, 465124290777250], 7⟩,
      ⟨4300, 2713, [2, 3, 4], [223631629622246, 464850823151096], 7⟩,
      ⟨4355, 2724, [2, 3, 4], [225947821788880, 464571511201689], 7⟩,
      ⟨4412, 2734, [2, 3, 4], [228470024355823, 464295322772101], 7⟩,
      ⟨4469, 2745, [2, 3, 4], [230858111705360, 464010879440922], 7⟩,
      ⟨4528, 2755, [2, 3, 4], [233444032172447, 463727043023814], 7⟩,
      ⟨4585, 2765, [2, 3, 4], [235874112854640, 463448447894487], 7⟩,
      ⟨4645, 2775, [2, 3, 4], [238451304132914, 463157102771052], 7⟩,
      ⟨4706, 2785, [2, 3, 4], [241049720506607, 462859421014974], 7⟩,
      ⟨4767, 2795, [2, 3, 4], [243607768280379, 462558837519754], 7⟩,
      ⟨4829, 2805, [2, 3, 4], [246182628416808, 462251570415733], 7⟩,
      ⟨4891, 2815, [2, 3, 4], [248714591679169, 461941492802488], 7⟩,
      ⟨4955, 2825, [2, 3, 4], [251315795127437, 461620885959446], 7⟩,
      ⟨5019, 2834, [2, 3, 4], [253971509150178, 461304219354844], 7⟩,
      ⟨5085, 2844, [2, 3, 4], [256588326623335, 460970716569173], 7⟩,
      ⟨5150, 2854, [2, 3, 4], [259102198709690, 460639663052624], 7⟩,
      ⟨5217, 2864, [2, 3, 4], [261674351451626, 460299065729965], 7⟩,
      ⟨5285, 2874, [2, 3, 4], [264248294369886, 459953502232927], 7⟩,
      ⟨5354, 2884, [2, 3, 4], [266822098448266, 459603474780838], 7⟩,
      ⟨5422, 2893, [2, 3, 4], [269389876144310, 459263573264705], 7⟩,
      ⟨5493, 2903, [2, 3, 4], [271958932519421, 458906196293683], 7⟩,
      ⟨5564, 2913, [2, 3, 4], [274474321711896, 458550333642823], 7⟩,
      ⟨5636, 2923, [2, 3, 4], [276984618435559, 458192322211813], 7⟩,
      ⟨5709, 2933, [2, 3, 4], [279488384513253, 457832780158930], 7⟩,
      ⟨5783, 2944, [2, 3, 4], [281892562253914, 457467062751588], 7⟩,
      ⟨5859, 2954, [2, 3, 4], [284425117110578, 457102273873700], 7⟩,
      ⟨5935, 2964, [2, 3, 4], [286901595102299, 456741985818276], 7⟩,
      ⟨6012, 2974, [2, 3, 4], [289366648925315, 456382703856148], 7⟩,
      ⟨6091, 2985, [2, 3, 4], [291773627748483, 456015812538569], 7⟩,
      ⟨6169, 2995, [2, 3, 4], [294171374464697, 455664222025255], 7⟩,
      ⟨6209, 3001, [2, 3, 4], [295304676890275, 455481570833289], 6⟩,
      ⟨6290, 3011, [2, 3, 4], [297744047710237, 455128760648619], 7⟩,
      ⟨6371, 3022, [2, 3, 4], [300042844620482, 454777631033721], 7⟩,
      ⟨6413, 3027, [2, 3, 4], [301273381160835, 454602511640642], 6⟩,
      ⟨6496, 3038, [2, 3, 4], [303569405370772, 454256080313049], 7⟩,
      ⟨6581, 3049, [2, 3, 4], [305887701827687, 453911316078964], 8⟩,
      ⟨6666, 3060, [2, 3, 4], [308151691558532, 453575299533902], 8⟩,
      ⟨6753, 3071, [2, 3, 4], [310435331858483, 453242190485460], 8⟩,
      ⟨6796, 3077, [2, 3, 4], [311498942137783, 453077440999992], 6⟩,
      ⟨6884, 3088, [2, 3, 4], [313738359138166, 452755610554349], 8⟩,
      ⟨6929, 3094, [2, 3, 4], [314833539126224, 452592328769601], 7⟩,
      ⟨6974, 3100, [2, 3, 4], [315915518772206, 452431543346486], 7⟩,
      ⟨7019, 3106, [2, 3, 4], [316984517962842, 452273253327702], 7⟩,
      ⟨7110, 3117, [2, 3, 4], [319194630341134, 451968715495452], 8⟩,
      ⟨7156, 3123, [2, 3, 4], [320258151181402, 451815677959466], 7⟩,
      ⟨7203, 3129, [2, 3, 4], [321341493935906, 451662953075256], 7⟩,
      ⟨7249, 3135, [2, 3, 4], [322379319402345, 451515201502736], 7⟩,
      ⟨7304, 3141, [2, 3, 4], [323692065469598, 451350675177983], 7⟩]⟩]

theorem cellsOK13 : cellsOK 607 cells13 651 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells14.lean <==
import KtMinor45.MiddleDefs

/-! Cells 56 to 59 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `652 ≤ t ≤ 699`. -/
def cells14 : List Cell := [
  ⟨652, 665, 7468,
    [2004, 2012, 2021, 2030, 2040, 2050, 2061, 2072, 2083, 2095, 2107, 2119, 2132, 2138, 2151, 2164, 2177, 2191, 2204, 2218, 2231, 2238, 2252, 2260, 2273, 2281, 2288, 2302, 2316, 2324, 2338, 2352, 2360, 2374, 2388, 2396, 2410, 2417, 2424, 2432, 2446, 2460, 2474, 2488, 2496, 2510, 2517, 2530, 2544, 2558, 2571, 2578, 2585, 2598, 2605, 2617, 2630, 2643, 2655, 2668, 2680, 2692, 2703, 2709, 2721, 2732, 2743, 2749, 2760, 2771, 2782, 2792, 2803, 2813, 2823, 2834, 2844, 2854, 2864, 2874, 2879, 2889, 2899, 2909, 2914, 2924, 2935, 2945, 2955, 2960, 2970, 2980, 2990, 3001, 3011, 3021, 3027, 3037, 3048, 3053, 3064, 3069, 3080, 3091, 3102, 3108, 3119, 3125, 3136, 3142, 3148, 3159, 3165, 3171, 3177, 3183, 3189, 3195, 3201, 3207],
    [2038, 2064, 2091, 2118, 2146, 2175, 2204, 2235, 2265, 2297, 2328, 2361, 2395, 2411, 2445, 2480, 2516, 2553, 2591, 2629, 2668, 2688, 2728, 2749, 2790, 2812, 2834, 2877, 2922, 2945, 2991, 3038, 3062, 3111, 3160, 3186, 3237, 3263, 3290, 3317, 3373, 3429, 3486, 3545, 3576, 3637, 3667, 3731, 3797, 3864, 3932, 3967, 4002, 4075, 4112, 4186, 4264, 4342, 4424, 4507, 4593, 4680, 4770, 4817, 4911, 5009, 5108, 5160, 5263, 5372, 5483, 5598, 5715, 5836, 5961, 6090, 6224, 6360, 6503, 6649, 6723, 6875, 7033, 7196, 7280, 7451, 7630, 7813, 8002, 8099, 8297, 8502, 8715, 8938, 9166, 9402, 9523, 9773, 10029, 10164, 10436, 10576, 10864, 11159, 11468, 11627, 11955, 12124, 12468, 12647, 12829, 13199, 13392, 13587, 13785, 13990, 14197, 14407, 14624],
    [⟨2038, 2004, [2, 3], [340569005769444], 7⟩,
      ⟨2063, 2012, [2, 3], [298469044977998], 6⟩,
      ⟨2090, 2021, [2, 3], [271471945448366], 6⟩,
      ⟨2116, 2030, [2, 3], [253985455998259], 6⟩,
      ⟨2143, 2040, [2, 3], [240979086312443], 6⟩,
      ⟨2170, 2050, [2, 3], [230876405749918], 6⟩,
      ⟨2197, 2061, [2, 3], [223210359753440], 6⟩,
      ⟨2226, 2072, [2, 3], [216158131721409], 6⟩,
      ⟨2254, 2083, [2, 3], [210645671006619], 6⟩,
      ⟨2283, 2095, [2, 3], [205993143289904], 6⟩,
      ⟨2312, 2107, [2, 3, 4], [202032772620154, 553780576909812], 6⟩,
      ⟨2342, 2119, [2, 3, 4], [198458349810713, 547533831189886], 6⟩,
      ⟨2372, 2132, [2, 3, 4], [195544295648614, 542153618249335], 6⟩,
      ⟨2386, 2138, [2, 3, 4], [194311946280823, 539775081179168], 6⟩,
      ⟨2416, 2151, [2, 3, 4], [191946247091863, 535016515108173], 6⟩,
      ⟨2447, 2164, [2, 3, 4], [189782599201518, 530371316376418], 6⟩,
      ⟨2479, 2177, [2, 3, 4], [187826046776864, 525858922836869], 6⟩,
      ⟨2511, 2191, [2, 3, 4], [186211895213885, 521921741744370], 6⟩,
      ⟨2543, 2204, [2, 3, 4], [184768524314505, 518075674579295], 7⟩,
      ⟨2575, 2218, [2, 3, 4], [183575748565343, 514705259320190], 6⟩,
      ⟨2608, 2231, [2, 3, 4], [182484385146477, 511233405903156], 7⟩,
      ⟨2625, 2238, [2, 3, 4], [182002130512625, 509599645684967], 6⟩,
      ⟨2658, 2252, [2, 3, 4], [181191592757226, 506667472373758], 7⟩,
      ⟨2676, 2260, [2, 3, 4], [180811285637927, 505209054948489], 6⟩,
      ⟨2709, 2273, [2, 3, 4], [180205503899514, 502452818539324], 7⟩,
      ⟨2727, 2281, [2, 3, 4], [179926993788540, 501151143404242], 6⟩,
      ⟨2745, 2288, [2, 3, 4], [179686436424036, 499774757593096], 6⟩,
      ⟨2780, 2302, [2, 3, 4], [179312177775834, 497298592637747], 7⟩,
      ⟨2816, 2316, [2, 3, 4], [179055384660502, 494902929854471], 7⟩,
      ⟨2834, 2324, [2, 3, 4], [178945640351735, 493873201565383], 6⟩,
      ⟨2870, 2338, [2, 3, 4], [178848695034541, 491740077376306], 7⟩,
      ⟨2907, 2352, [2, 3, 4], [178863893242811, 489684646793963], 7⟩,
      ⟨2925, 2360, [2, 3, 4], [178861238293070, 488836288449832], 6⟩,
      ⟨2963, 2374, [2, 3, 4], [179031116307012, 486933373394528], 7⟩,
      ⟨3000, 2388, [2, 3, 4], [179265785484762, 485252313821233], 7⟩,
      ⟨3020, 2396, [2, 3, 4], [179402386288343, 484423961989852], 6⟩,
      ⟨3058, 2410, [2, 3, 4], [179776909878544, 482875022570627], 7⟩,
      ⟨3078, 2417, [2, 3, 4], [180023065013736, 482090966884547], 6⟩,
      ⟨3098, 2424, [2, 3, 4], [180288929996439, 481341354918645], 6⟩,
      ⟨3118, 2432, [2, 3, 4], [180513446961506, 480669462234696], 6⟩,
      ⟨3158, 2446, [2, 3, 4], [181130703391081, 479322224538202], 7⟩,
      ⟨3199, 2460, [2, 3, 4], [181852683979159, 478046490833022], 7⟩,
      ⟨3240, 2474, [2, 3, 4], [182636401827219, 476881153423247], 7⟩,
      ⟨3282, 2488, [2, 3, 4], [183521289095839, 475781600136693], 7⟩,
      ⟨3303, 2496, [2, 3, 4], [183909116097577, 475292294304697], 6⟩,
      ⟨3346, 2510, [2, 3, 4], [184917827849829, 474301088146837], 7⟩,
      ⟨3366, 2517, [2, 3, 4], [185365201830388, 473879599880158], 6⟩,
      ⟨3410, 2530, [2, 3, 4], [186574581765252, 472973536961389], 7⟩,
      ⟨3455, 2544, [2, 3, 4], [187801559929513, 472143965102637], 7⟩,
      ⟨3500, 2558, [2, 3, 4], [189068519244791, 471389628041251], 7⟩,
      ⟨3544, 2571, [2, 3, 4], [190401378173034, 470711859122371], 7⟩,
      ⟨3567, 2578, [2, 3, 4], [191092262937692, 470382555412424], 6⟩,
      ⟨3590, 2585, [2, 3, 4], [191790397036401, 470067842553190], 6⟩,
      ⟨3637, 2598, [2, 3, 4], [193357043362340, 469463568528012], 7⟩,
      ⟨3661, 2605, [2, 3, 4], [194134112790701, 469176808270501], 6⟩,
      ⟨3707, 2617, [2, 3, 4], [195772827120073, 468662201429426], 7⟩,
      ⟨3756, 2630, [2, 3, 4], [197520113471509, 468161637175987], 7⟩,
      ⟨3804, 2643, [2, 3, 4], [199222826817032, 467710849051775], 7⟩,
      ⟨3853, 2655, [2, 3, 4], [201098141878839, 467290945158660], 7⟩,
      ⟨3903, 2668, [2, 3, 4], [202947385356821, 466891049583382], 7⟩,
      ⟨3954, 2680, [2, 3, 4], [204965437949661, 466518223216067], 7⟩,
      ⟨4004, 2692, [2, 3, 4], [206923385485002, 466174689575049], 7⟩,
      ⟨4056, 2703, [2, 3, 4], [209109610293821, 465848369349350], 7⟩,
      ⟨4082, 2709, [2, 3, 4], [210150756107609, 465688209872262], 6⟩,
      ⟨4135, 2721, [2, 3, 4], [212291833333237, 465374586911638], 7⟩,
      ⟨4189, 2732, [2, 3, 4], [214590361131076, 465077637230050], 7⟩,
      ⟨4243, 2743, [2, 3, 4], [216876946877506, 464790688713434], 7⟩,
      ⟨4270, 2749, [2, 3, 4], [217962986239707, 464645881614237], 6⟩,
      ⟨4325, 2760, [2, 3, 4], [220288836350190, 464365625116939], 7⟩,
      ⟨4382, 2771, [2, 3, 4], [222720180857679, 464083072018598], 7⟩,
      ⟨4439, 2782, [2, 3, 4], [225128079267352, 463803239598373], 7⟩,
      ⟨4497, 2792, [2, 3, 4], [227675565037823, 463529595625421], 7⟩,
      ⟨4555, 2803, [2, 3, 4], [230090690448594, 463247650765009], 7⟩,
      ⟨4614, 2813, [2, 3, 4], [232639282035906, 462969423863031], 7⟩,
      ⟨4673, 2823, [2, 3, 4], [235154553076040, 462689302341574], 7⟩,
      ⟨4734, 2834, [2, 3, 4], [237650982344057, 462392296053153], 7⟩,
      ⟨4796, 2844, [2, 3, 4], [240270440475860, 462096512232346], 7⟩,
      ⟨4858, 2854, [2, 3, 4], [242849360616543, 461797634828139], 7⟩,
      ⟨4921, 2864, [2, 3, 4], [245444003578258, 461491955440847], 7⟩,
      ⟨4985, 2874, [2, 3, 4], [248051644786974, 461179434447441], 7⟩,
      ⟨5017, 2879, [2, 3, 4], [249338640584415, 461022095099279], 6⟩,
      ⟨5082, 2889, [2, 3, 4], [251933801649329, 460701510539417], 7⟩,
      ⟨5148, 2899, [2, 3, 4], [254536499915845, 460374537870720], 7⟩,
      ⟨5214, 2909, [2, 3, 4], [257091251844724, 460045582853089], 7⟩,
      ⟨5248, 2914, [2, 3, 4], [258403525414716, 459876404188926], 6⟩,
      ⟨5316, 2924, [2, 3, 4], [260990075694787, 459537092770340], 7⟩,
      ⟨5386, 2935, [2, 3, 4], [263532492009323, 459183047559185], 7⟩,
      ⟨5455, 2945, [2, 3, 4], [266068658063695, 458838606427474], 7⟩,
      ⟨5526, 2955, [2, 3, 4], [268653085490227, 458486065703296], 7⟩,
      ⟨5562, 2960, [2, 3, 4], [269949832259543, 458307985344507], 6⟩,
      ⟨5634, 2970, [2, 3, 4], [272502824339278, 457952790245063], 7⟩,
      ⟨5706, 2980, [2, 3, 4], [275002696914948, 457599365833497], 7⟩,
      ⟨5780, 2990, [2, 3, 4], [277543196085563, 457239967672348], 7⟩,
      ⟨5856, 3001, [2, 3, 4], [280029903615517, 456870210447087], 7⟩,
      ⟨5932, 3011, [2, 3, 4], [282551673156108, 456509256087287], 7⟩,
      ⟨6009, 3021, [2, 3, 4], [285062253660676, 456148474128564], 7⟩,
      ⟨6047, 3027, [2, 3, 4], [286186837505190, 455966661993288], 6⟩,
      ⟨6126, 3037, [2, 3, 4], [288701499673748, 455605321246512], 7⟩,
      ⟨6205, 3048, [2, 3, 4], [291073431055647, 455244397628336], 7⟩,
      ⟨6246, 3053, [2, 3, 4], [292344368666712, 455063133120173], 6⟩,
      ⟨6327, 3064, [2, 3, 4], [294716774833181, 454704023867461], 7⟩,
      ⟨6368, 3069, [2, 3, 4], [295945030856870, 454527865998444], 6⟩,
      ⟨6450, 3080, [2, 3, 4], [298275786643517, 454175530489902], 7⟩,
      ⟨6533, 3091, [2, 3, 4], [300592117132876, 453827097866454], 7⟩,
      ⟨6618, 3102, [2, 3, 4], [302931136440806, 453479803979176], 7⟩,
      ⟨6661, 3108, [2, 3, 4], [304058217835550, 453304770505141], 6⟩,
      ⟨6748, 3119, [2, 3, 4], [306389890931022, 452963837356033], 8⟩,
      ⟨6791, 3125, [2, 3, 4], [307476979935749, 452795289553302], 6⟩,
      ⟨6879, 3136, [2, 3, 4], [309763683654501, 452464921512582], 8⟩,
      ⟨6924, 3142, [2, 3, 4], [310882739010467, 452297295292227], 6⟩,
      ⟨6969, 3148, [2, 3, 4], [311988365456018, 452132089605276], 6⟩,
      ⟨7059, 3159, [2, 3, 4], [314237492367931, 451815447514692], 8⟩,
      ⟨7105, 3165, [2, 3, 4], [315337493190362, 451655008411495], 7⟩,
      ⟨7151, 3171, [2, 3, 4], [316424249548809, 451497131746058], 7⟩,
      ⟨7197, 3177, [2, 3, 4], [317497982320642, 451341815106377], 7⟩,
      ⟨7244, 3183, [2, 3, 4], [318591678461795, 451186656973068], 7⟩,
      ⟨7290, 3189, [2, 3, 4], [319639682299783, 451036513969484], 7⟩,
      ⟨7337, 3195, [2, 3, 4], [320707416763533, 450886653507833], 7⟩,
      ⟨7385, 3201, [2, 3, 4], [321794108549872, 450737275050669], 7⟩,
      ⟨7453, 3207, [2, 3, 4], [323494854440716, 450548739852947], 7⟩]⟩,
  ⟨666, 674, 7641,
    [2030, 2037, 2046, 2055, 2065, 2075, 2086, 2097, 2103, 2115, 2127, 2139, 2151, 2164, 2177, 2190, 2197, 2210, 2217, 2231, 2245, 2259, 2273, 2287, 2301, 2315, 2330, 2337, 2345, 2359, 2367, 2381, 2388, 2396, 2410, 2418, 2432, 2440, 2454, 2462, 2476, 2483, 2498, 2512, 2520, 2534, 2548, 2562, 2576, 2590, 2604, 2617, 2631, 2644, 2657, 2664, 2676, 2689, 2702, 2714, 2726, 2738, 2750, 2761, 2773, 2784, 2795, 2806, 2817, 2828, 2839, 2849, 2860, 2870, 2881, 2891, 2901, 2911, 2922, 2932, 2942, 2952, 2962, 2972, 2983, 2993, 3003, 3013, 3019, 3029, 3039, 3050, 3060, 3071, 3076, 3087, 3093, 3103, 3114, 3125, 3131, 3142, 3148, 3159, 3165, 3171, 3182, 3188, 3194, 3200, 3206, 3212, 3218, 3224, 3230, 3236, 3242, 3248, 3255, 3261],
    [2058, 2085, 2112, 2139, 2168, 2197, 2226, 2256, 2272, 2303, 2335, 2367, 2400, 2434, 2468, 2504, 2522, 2558, 2577, 2615, 2653, 2693, 2733, 2775, 2817, 2859, 2904, 2926, 2948, 2994, 3018, 3065, 3089, 3114, 3163, 3189, 3240, 3266, 3319, 3347, 3402, 3429, 3487, 3545, 3576, 3637, 3700, 3764, 3830, 3897, 3966, 4037, 4109, 4184, 4260, 4300, 4379, 4461, 4545, 4631, 4720, 4812, 4905, 5001, 5101, 5202, 5307, 5415, 5527, 5641, 5759, 5881, 6007, 6136, 6271, 6409, 6551, 6696, 6848, 7003, 7164, 7330, 7502, 7680, 7864, 8055, 8250, 8455, 8559, 8773, 8995, 9224, 9462, 9708, 9835, 10093, 10227, 10500, 10783, 11076, 11229, 11540, 11698, 12024, 12196, 12366, 12720, 12900, 13087, 13276, 13467, 13661, 13861, 14064, 14274, 14487, 14703, 14921, 15147],
    [⟨2058, 2030, [2, 3], [363329564934528], 6⟩,
      ⟨2085, 2037, [2, 3], [304263776872222], 6⟩,
      ⟨2111, 2046, [2, 3], [276448430301731], 6⟩,
      ⟨2137, 2055, [2, 3], [257518613528862], 6⟩,
      ⟨2165, 2065, [2, 3], [242914587892571], 6⟩,
      ⟨2192, 2075, [2, 3], [232358883437256], 6⟩,
      ⟨2220, 2086, [2, 3], [223938377151818], 6⟩,
      ⟨2248, 2097, [2, 3], [217066184407012], 6⟩,
      ⟨2263, 2103, [2, 3], [213917449334417], 6⟩,
      ⟨2291, 2115, [2, 3], [208986979364911], 6⟩,
      ⟨2321, 2127, [2, 3, 4], [204300536165892, 558027129451348], 6⟩,
      ⟨2350, 2139, [2, 3, 4], [200534151227127, 551749320827165], 6⟩,
      ⟨2380, 2151, [2, 3, 4], [197124956880255, 545693884507455], 6⟩,
      ⟨2410, 2164, [2, 3, 4], [194338057011798, 540468942993765], 6⟩,
      ⟨2440, 2177, [2, 3, 4], [191916357278080, 535658901974392], 6⟩,
      ⟨2472, 2190, [2, 3, 4], [189593473750883, 530711294966518], 6⟩,
      ⟨2488, 2197, [2, 3, 4], [188602571341200, 528515293822214], 6⟩,
      ⟨2519, 2210, [2, 3, 4], [186833526181276, 524373255833175], 6⟩,
      ⟨2535, 2217, [2, 3, 4], [186034502409244, 522421518775983], 6⟩,
      ⟨2568, 2231, [2, 3, 4], [184535542566700, 518534895386308], 6⟩,
      ⟨2601, 2245, [2, 3, 4], [183253028318566, 514942057704735], 6⟩,
      ⟨2634, 2259, [2, 3, 4], [182160353343788, 511614706131458], 7⟩,
      ⟨2668, 2273, [2, 3, 4], [181201847004602, 508371207489174], 7⟩,
      ⟨2703, 2287, [2, 3, 4], [180383381946428, 505225773807683], 7⟩,
      ⟨2737, 2301, [2, 3, 4], [179743256167411, 502456401738319], 7⟩,
      ⟨2772, 2315, [2, 3, 4], [179222370780719, 499764151258581], 7⟩,
      ⟨2808, 2330, [2, 3, 4], [178812219393070, 497272941866755], 7⟩,
      ⟨2826, 2337, [2, 3, 4], [178658923257164, 496043167283831], 6⟩,
      ⟨2843, 2345, [2, 3, 4], [178514394687077, 495070032561010], 6⟩,
      ⟨2880, 2359, [2, 3, 4], [178346814981071, 492729903195322], 7⟩,
      ⟨2899, 2367, [2, 3, 4], [178282206597665, 491674695060665], 6⟩,
      ⟨2935, 2381, [2, 3, 4], [178262607476807, 489687799245831], 7⟩,
      ⟨2954, 2388, [2, 3, 4], [178302391065244, 488669247640405], 6⟩,
      ⟨2973, 2396, [2, 3, 4], [178328250973118, 487767682408966], 6⟩,
      ⟨3011, 2410, [2, 3, 4], [178523298140680, 485927298430754], 7⟩,
      ⟨3031, 2418, [2, 3, 4], [178631910846723, 485059257582731], 6⟩,
      ⟨3069, 2432, [2, 3, 4], [178951947917383, 483434829017879], 7⟩,
      ⟨3089, 2440, [2, 3, 4], [179117235400427, 482666597798459], 6⟩,
      ⟨3128, 2454, [2, 3, 4], [179576874863884, 481175628786454], 7⟩,
      ⟨3149, 2462, [2, 3, 4], [179826374092133, 480444901983697], 6⟩,
      ⟨3189, 2476, [2, 3, 4], [180424665309827, 479086754304411], 7⟩,
      ⟨3209, 2483, [2, 3, 4], [180748163144081, 478450939663480], 6⟩,
      ⟨3251, 2498, [2, 3, 4], [181455489414062, 477211871001891], 7⟩,
      ⟨3292, 2512, [2, 3, 4], [182246520535878, 476084737313796], 7⟩,
      ⟨3314, 2520, [2, 3, 4], [182657958992597, 475532663957806], 6⟩,
      ⟨3357, 2534, [2, 3, 4], [183620310711807, 474484436432695], 7⟩,
      ⟨3401, 2548, [2, 3, 4], [184683751311736, 473502738011562], 7⟩,
      ⟨3445, 2562, [2, 3, 4], [185796369837773, 472610679108307], 7⟩,
      ⟨3490, 2576, [2, 3, 4], [187004970942447, 471776823466242], 7⟩,
      ⟨3535, 2590, [2, 3, 4], [188253928466372, 471018474735814], 7⟩,
      ⟨3580, 2604, [2, 3, 4], [189537619142040, 470326773799569], 7⟩,
      ⟨3627, 2617, [2, 3, 4], [191054123145703, 469659828762217], 7⟩,
      ⟨3673, 2631, [2, 3, 4], [192454394917837, 469070804260606], 7⟩,
      ⟨3721, 2644, [2, 3, 4], [194087610479301, 468506139435120], 7⟩,
      ⟨3769, 2657, [2, 3, 4], [195744955832325, 467991652020900], 7⟩,
      ⟨3794, 2664, [2, 3, 4], [196594313642367, 467740705075210], 6⟩,
      ⟨3843, 2676, [2, 3, 4], [198435726675195, 467283912306043], 7⟩,
      ⟨3893, 2689, [2, 3, 4], [200257491188738, 466853620042104], 7⟩,
      ⟨3943, 2702, [2, 3, 4], [202089092758716, 466455038902064], 7⟩,
      ⟨3994, 2714, [2, 3, 4], [204088122440915, 466083509698821], 7⟩,
      ⟨4046, 2726, [2, 3, 4], [206154008219457, 465731507811210], 7⟩,
      ⟨4099, 2738, [2, 3, 4], [208283194570740, 465395946760470], 7⟩,
      ⟨4151, 2750, [2, 3, 4], [210346029471930, 465082073476736], 7⟩,
      ⟨4205, 2761, [2, 3, 4], [212629653340848, 464781816677728], 7⟩,
      ⟨4260, 2773, [2, 3, 4], [214864392670961, 464481433853389], 7⟩,
      ⟨4314, 2784, [2, 3, 4], [217125170227507, 464201538828537], 7⟩,
      ⟨4370, 2795, [2, 3, 4], [219494931069583, 463921231063977], 7⟩,
      ⟨4427, 2806, [2, 3, 4], [221907189269586, 463642165032246], 7⟩,
      ⟨4484, 2817, [2, 3, 4], [224296774222535, 463365861324979], 7⟩,
      ⟨4542, 2828, [2, 3, 4], [226722555828265, 463087603234116], 7⟩,
      ⟨4601, 2839, [2, 3, 4], [229181156252550, 462806182491676], 7⟩,
      ⟨4661, 2849, [2, 3, 4], [231771334674378, 462528393653148], 7⟩,
      ⟨4721, 2860, [2, 3, 4], [234226096311886, 462240988426645], 7⟩,
      ⟨4782, 2870, [2, 3, 4], [236806628058448, 461955460821036], 7⟩,
      ⟨4845, 2881, [2, 3, 4], [239364706791765, 461652736240979], 7⟩,
      ⟨4908, 2891, [2, 3, 4], [241983137784407, 461354143430550], 7⟩,
      ⟨4972, 2901, [2, 3, 4], [244616269605383, 461048602266828], 7⟩,
      ⟨5035, 2911, [2, 3, 4], [247150056573027, 460743720131872], 7⟩,
      ⟨5101, 2922, [2, 3, 4], [249707324221572, 460418098636307], 7⟩,
      ⟨5167, 2932, [2, 3, 4], [252316730472515, 460096239908788], 7⟩,
      ⟨5233, 2942, [2, 3, 4], [254879036253632, 459772072425116], 7⟩,
      ⟨5301, 2952, [2, 3, 4], [257499261698304, 459437943868910], 7⟩,
      ⟨5370, 2962, [2, 3, 4], [260121241744299, 459098238328468], 7⟩,
      ⟨5439, 2972, [2, 3, 4], [262692295697288, 458757582546836], 7⟩,
      ⟨5510, 2983, [2, 3, 4], [265218454863938, 458402866166690], 7⟩,
      ⟨5582, 2993, [2, 3, 4], [267835770017919, 458049632014224], 7⟩,
      ⟨5654, 3003, [2, 3, 4], [270399387459246, 457697165622790], 7⟩,
      ⟨5728, 3013, [2, 3, 4], [273004782774530, 457337759784835], 7⟩,
      ⟨5765, 3019, [2, 3, 4], [274195450279678, 457153683779410], 6⟩,
      ⟨5839, 3029, [2, 3, 4], [276719587829335, 456797562924256], 7⟩,
      ⟨5915, 3039, [2, 3, 4], [279280713672830, 456436137626887], 7⟩,
      ⟨5992, 3050, [2, 3, 4], [281742072024905, 456069191991406], 7⟩,
      ⟨6070, 3060, [2, 3, 4], [284280764992295, 455707445384834], 7⟩,
      ⟨6149, 3071, [2, 3, 4], [286719255476144, 455341465460516], 7⟩,
      ⟨6189, 3076, [2, 3, 4], [287982360100352, 455161031230284], 6⟩,
      ⟨6269, 3087, [2, 3, 4], [290380490120714, 454799326376896], 7⟩,
      ⟨6310, 3093, [2, 3, 4], [291557801538189, 454614358440471], 6⟩,
      ⟨6391, 3103, [2, 3, 4], [294000052672950, 454263336723325], 7⟩,
      ⟨6474, 3114, [2, 3, 4], [296383165167453, 453906626266796], 7⟩,
      ⟨6558, 3125, [2, 3, 4], [298750493271484, 453553712266936], 7⟩,
      ⟨6601, 3131, [2, 3, 4], [299910992010437, 453373987277820], 6⟩,
      ⟨6687, 3142, [2, 3, 4], [302272146217683, 453026181242532], 7⟩,
      ⟨6730, 3148, [2, 3, 4], [303391793743568, 452852589655989], 6⟩,
      ⟨6817, 3159, [2, 3, 4], [305708180810576, 452514328816557], 7⟩,
      ⟨6861, 3165, [2, 3, 4], [306824528734573, 452344061001912], 6⟩,
      ⟨6905, 3171, [2, 3, 4], [307927735994740, 452176019924070], 6⟩,
      ⟨6995, 3182, [2, 3, 4], [310243306799114, 451847066048201], 8⟩,
      ⟨7040, 3188, [2, 3, 4], [311341807197382, 451683170749563], 6⟩,
      ⟨7086, 3194, [2, 3, 4], [312461552575995, 451518936016856], 7⟩,
      ⟨7132, 3200, [2, 3, 4], [313567829989536, 451357218454139], 7⟩,
      ⟨7178, 3206, [2, 3, 4], [314660862311548, 451198019884772], 6⟩,
      ⟨7224, 3212, [2, 3, 4], [315740868415763, 451041340192355], 6⟩,
      ⟨7270, 3218, [2, 3, 4], [316808063209823, 450887177444031], 7⟩,
      ⟨7317, 3224, [2, 3, 4], [317895194570102, 450733138171618], 7⟩,
      ⟨7365, 3230, [2, 3, 4], [319001477297632, 450579422307097], 7⟩,
      ⟨7413, 3236, [2, 3, 4], [320094272662707, 450428481189905], 7⟩,
      ⟨7461, 3242, [2, 3, 4], [321173810306816, 450280306213286], 7⟩,
      ⟨7509, 3248, [2, 3, 4], [322240315415424, 450134887155006], 7⟩,
      ⟨7558, 3255, [2, 3, 4], [323252334574745, 449982932457588], 7⟩,
      ⟨7587, 3261, [2, 3, 4], [323711168428596, 449880725225235], 6⟩]⟩,
  ⟨675, 685, 7752,
    [2062, 2069, 2078, 2087, 2097, 2108, 2119, 2130, 2136, 2148, 2160, 2173, 2185, 2198, 2205, 2218, 2232, 2245, 2252, 2266, 2280, 2294, 2309, 2323, 2338, 2352, 2367, 2382, 2389, 2404, 2419, 2434, 2442, 2456, 2471, 2486, 2501, 2508, 2523, 2538, 2545, 2560, 2567, 2582, 2596, 2603, 2618, 2632, 2646, 2660, 2673, 2687, 2700, 2713, 2726, 2739, 2752, 2764, 2776, 2789, 2800, 2806, 2818, 2829, 2835, 2846, 2852, 2863, 2874, 2885, 2896, 2906, 2917, 2927, 2938, 2948, 2959, 2969, 2979, 2990, 3000, 3010, 3021, 3031, 3041, 3052, 3062, 3073, 3083, 3094, 3099, 3110, 3115, 3126, 3137, 3148, 3159, 3170, 3176, 3187, 3193, 3199, 3210, 3216, 3222, 3228, 3234, 3240, 3246, 3252, 3258, 3264, 3270, 3276, 3282, 3288, 3295, 3301, 3307, 3313],
    [2088, 2115, 2143, 2170, 2199, 2229, 2259, 2289, 2305, 2336, 2369, 2401, 2435, 2469, 2486, 2522, 2558, 2595, 2614, 2652, 2691, 2731, 2772, 2814, 2857, 2901, 2946, 2992, 3014, 3062, 3110, 3160, 3185, 3235, 3287, 3341, 3396, 3423, 3480, 3539, 3568, 3628, 3659, 3721, 3786, 3818, 3885, 3953, 4022, 4095, 4169, 4244, 4321, 4401, 4482, 4567, 4652, 4742, 4833, 4927, 5022, 5072, 5171, 5274, 5328, 5435, 5490, 5602, 5720, 5840, 5962, 6090, 6220, 6355, 6494, 6638, 6787, 6939, 7099, 7262, 7430, 7604, 7784, 7971, 8161, 8361, 8568, 8779, 9000, 9226, 9345, 9585, 9708, 9959, 10222, 10495, 10774, 11066, 11216, 11526, 11682, 11843, 12175, 12346, 12519, 12694, 12875, 13059, 13245, 13437, 13632, 13829, 14029, 14236, 14445, 14661, 14876, 15098, 15327],
    [⟨2088, 2062, [2, 3], [372488182558522], 6⟩,
      ⟨2115, 2069, [2, 3], [308398748094759], 6⟩,
      ⟨2142, 2078, [2, 3], [277695139233316], 6⟩,
      ⟨2168, 2087, [2, 3], [258356864074303], 6⟩,
      ⟨2196, 2097, [2, 3], [243484702440060], 6⟩,
      ⟨2224, 2108, [2, 3], [232750883232862], 6⟩,
      ⟨2253, 2119, [2, 3], [223755475756504], 6⟩,
      ⟨2281, 2130, [2, 3], [216861593650006], 6⟩,
      ⟨2296, 2136, [2, 3], [213701512068395], 6⟩,
      ⟨2325, 2148, [2, 3], [208472606798442], 6⟩,
      ⟨2355, 2160, [2, 3, 4], [203808839425145, 557777144369917], 6⟩,
      ⟨2384, 2173, [2, 3, 4], [200247341688539, 551890648156719], 6⟩,
      ⟨2415, 2185, [2, 3, 4], [196646206522511, 545508280706636], 6⟩,
      ⟨2445, 2198, [2, 3, 4], [193862489988710, 540303917216001], 6⟩,
      ⟨2460, 2205, [2, 3, 4], [192672546224397, 538003205934265], 6⟩,
      ⟨2492, 2218, [2, 3, 4], [190170258247402, 532860660437831], 6⟩,
      ⟨2524, 2232, [2, 3, 4], [188109907379755, 528388597205554], 6⟩,
      ⟨2556, 2245, [2, 3, 4], [186250928358394, 524031563069909], 6⟩,
      ⟨2573, 2252, [2, 3, 4], [185378849290781, 521877618925826], 6⟩,
      ⟨2605, 2266, [2, 3, 4], [183958299555330, 518224296965743], 6⟩,
      ⟨2639, 2280, [2, 3, 4], [182623556358316, 514465241600670], 6⟩,
      ⟨2672, 2294, [2, 3, 4], [181538323985197, 511163919397898], 7⟩,
      ⟨2707, 2309, [2, 3, 4], [180569644705255, 507944575632994], 7⟩,
      ⟨2742, 2323, [2, 3, 4], [179752050219353, 504818570051990], 7⟩,
      ⟨2777, 2338, [2, 3, 4], [179094781675094, 502064488613513], 7⟩,
      ⟨2813, 2352, [2, 3, 4], [178559049844016, 499262104793143], 7⟩,
      ⟨2850, 2367, [2, 3, 4], [178145246757114, 496677231507748], 7⟩,
      ⟨2887, 2382, [2, 3, 4], [177854337401543, 494290032436868], 7⟩,
      ⟨2904, 2389, [2, 3, 4], [177755852301678, 493265202810144], 6⟩,
      ⟨2942, 2404, [2, 3, 4], [177630087315679, 491043241105510], 7⟩,
      ⟨2980, 2419, [2, 3, 4], [177607627584283, 488994015651047], 7⟩,
      ⟨3019, 2434, [2, 3, 4], [177696201465283, 487025505993910], 7⟩,
      ⟨3038, 2442, [2, 3, 4], [177744714985506, 486172575842919], 6⟩,
      ⟨3076, 2456, [2, 3, 4], [177983970031070, 484431153320249], 7⟩,
      ⟨3115, 2471, [2, 3, 4], [178280836811419, 482822886397978], 7⟩,
      ⟨3156, 2486, [2, 3, 4], [178710117802173, 481227155523123], 7⟩,
      ⟨3197, 2501, [2, 3, 4], [179215055075508, 479765014931281], 7⟩,
      ⟨3217, 2508, [2, 3, 4], [179505282353002, 479082989653807], 6⟩,
      ⟨3258, 2523, [2, 3, 4], [180109514248384, 477798206208384], 7⟩,
      ⟨3301, 2538, [2, 3, 4], [180853342964214, 476538837416257], 7⟩,
      ⟨3322, 2545, [2, 3, 4], [181261255541989, 475954605132685], 6⟩,
      ⟨3364, 2560, [2, 3, 4], [182049268508306, 474889420882367], 7⟩,
      ⟨3386, 2567, [2, 3, 4], [182543048545770, 474346134119470], 6⟩,
      ⟨3430, 2582, [2, 3, 4], [183497902926072, 473355835734041], 7⟩,
      ⟨3475, 2596, [2, 3, 4], [184626204023505, 472409098642538], 7⟩,
      ⟨3497, 2603, [2, 3, 4], [185183552292348, 471981302295086], 6⟩,
      ⟨3542, 2618, [2, 3, 4], [186299847842633, 471173467753458], 7⟩,
      ⟨3588, 2632, [2, 3, 4], [187588710115895, 470405942582884], 7⟩,
      ⟨3634, 2646, [2, 3, 4], [188914408791173, 469708063178448], 7⟩,
      ⟨3681, 2660, [2, 3, 4], [190327990257977, 469056857205810], 7⟩,
      ⟨3729, 2673, [2, 3, 4], [191917230628245, 468447794637197], 7⟩,
      ⟨3777, 2687, [2, 3, 4], [193444090689387, 467895528309993], 7⟩,
      ⟨3826, 2700, [2, 3, 4], [195143494705539, 467380164309311], 7⟩,
      ⟨3876, 2713, [2, 3, 4], [196923228159389, 466900616135396], 7⟩,
      ⟨3925, 2726, [2, 3, 4], [198658605478893, 466468321376028], 7⟩,
      ⟨3977, 2739, [2, 3, 4], [200588749331804, 466048150676175], 7⟩,
      ⟨4028, 2752, [2, 3, 4], [202466361935978, 465665132699002], 7⟩,
      ⟨4081, 2764, [2, 3, 4], [204570375762691, 465302884820420], 7⟩,
      ⟨4133, 2776, [2, 3, 4], [206614923622497, 464968831213222], 7⟩,
      ⟨4187, 2789, [2, 3, 4], [208682687275689, 464637018023246], 7⟩,
      ⟨4241, 2800, [2, 3, 4], [210944652590702, 464335846689338], 7⟩,
      ⟨4268, 2806, [2, 3, 4], [212022794032103, 464186325194839], 6⟩,
      ⟨4323, 2818, [2, 3, 4], [214233135665344, 463891436724327], 7⟩,
      ⟨4379, 2829, [2, 3, 4], [216592889756515, 463609775575771], 7⟩,
      ⟨4408, 2835, [2, 3, 4], [217777990042134, 463464068290288], 6⟩,
      ⟨4464, 2846, [2, 3, 4], [220111868767509, 463191183914656], 7⟩,
      ⟨4493, 2852, [2, 3, 4], [221281947677225, 463048774790540], 6⟩,
      ⟨4551, 2863, [2, 3, 4], [223705825969715, 462773923904482], 7⟩,
      ⟨4611, 2874, [2, 3, 4], [226225165394951, 462493796478244], 7⟩,
      ⟨4670, 2885, [2, 3, 4], [228655654766928, 462216752050088], 7⟩,
      ⟨4730, 2896, [2, 3, 4], [231115619549592, 461935450677396], 7⟩,
      ⟨4792, 2906, [2, 3, 4], [233760842770122, 461653211155361], 7⟩,
      ⟨4854, 2917, [2, 3, 4], [236269389760752, 461360890960527], 7⟩,
      ⟨4917, 2927, [2, 3, 4], [238897713765511, 461069461441502], 7⟩,
      ⟨4980, 2938, [2, 3, 4], [241386886493697, 460767909297609], 7⟩,
      ⟨5045, 2948, [2, 3, 4], [244046404978807, 460462800740224], 7⟩,
      ⟨5111, 2959, [2, 3, 4], [246618787301237, 460144182964597], 7⟩,
      ⟨5176, 2969, [2, 3, 4], [249189558306032, 459832876773707], 7⟩,
      ⟨5244, 2979, [2, 3, 4], [251875997350576, 459507183380201], 7⟩,
      ⟨5312, 2990, [2, 3, 4], [254417262633733, 459173139743983], 7⟩,
      ⟨5381, 3000, [2, 3, 4], [257057977853848, 458839064985187], 7⟩,
      ⟨5450, 3010, [2, 3, 4], [259648503220509, 458503470559253], 7⟩,
      ⟨5521, 3021, [2, 3, 4], [262195713783592, 458153370300145], 7⟩,
      ⟨5593, 3031, [2, 3, 4], [264834284706185, 457804204771782], 7⟩,
      ⟨5665, 3041, [2, 3, 4], [267419614787181, 457455193587079], 7⟩,
      ⟨5739, 3052, [2, 3, 4], [269956273827037, 457093638564331], 7⟩,
      ⟨5814, 3062, [2, 3, 4], [272576969434586, 456734514257997], 7⟩,
      ⟨5888, 3073, [2, 3, 4], [275006938412637, 456376556487470], 7⟩,
      ⟨5965, 3083, [2, 3, 4], [277609780080963, 456013987671637], 7⟩,
      ⟨6042, 3094, [2, 3, 4], [280068494719647, 455649803987127], 7⟩,
      ⟨6081, 3099, [2, 3, 4], [281343395903023, 455469588377840], 6⟩,
      ⟨6160, 3110, [2, 3, 4], [283807787115897, 455103504246785], 7⟩,
      ⟨6200, 3115, [2, 3, 4], [285083797289409, 454922739132989], 6⟩,
      ⟨6280, 3126, [2, 3, 4], [287508009223976, 454560141204486], 7⟩,
      ⟨6362, 3137, [2, 3, 4], [289960202239629, 454195550424374], 7⟩,
      ⟨6445, 3148, [2, 3, 4], [292397048865942, 453833474851504], 7⟩,
      ⟨6528, 3159, [2, 3, 4], [294778482790674, 453478076297418], 7⟩,
      ⟨6612, 3170, [2, 3, 4], [297144635548978, 453126196649103], 7⟩,
      ⟨6655, 3176, [2, 3, 4], [298305022416065, 452946958505043], 6⟩,
      ⟨6742, 3187, [2, 3, 4], [300703071788510, 452596473938749], 7⟩,
      ⟨6785, 3193, [2, 3, 4], [301822655719481, 452423232242192], 6⟩,
      ⟨6829, 3199, [2, 3, 4], [302965985155921, 452248816748881], 6⟩,
      ⟨6917, 3210, [2, 3, 4], [305291053555283, 451912125181206], 7⟩,
      ⟨6962, 3216, [2, 3, 4], [306429836929389, 451741237676083], 6⟩,
      ⟨7007, 3222, [2, 3, 4], [307555107390057, 451572653055610], 6⟩,
      ⟨7052, 3228, [2, 3, 4], [308667081967009, 451406382483444], 6⟩,
      ⟨7098, 3234, [2, 3, 4], [309800477670163, 451239620131572], 6⟩,
      ⟨7144, 3240, [2, 3, 4], [310920309510752, 451075314102108], 6⟩,
      ⟨7190, 3246, [2, 3, 4], [312026799410408, 450913470097624], 6⟩,
      ⟨7236, 3252, [2, 3, 4], [313120165446335, 450754091723681], 7⟩,
      ⟨7283, 3258, [2, 3, 4], [314233748151576, 450594625903124], 7⟩,
      ⟨7330, 3264, [2, 3, 4], [315333964893608, 450437759055125], 7⟩,
      ⟨7377, 3270, [2, 3, 4], [316421037603594, 450283489531819], 7⟩,
      ⟨7425, 3276, [2, 3, 4], [317527305280671, 450129461811028], 7⟩,
      ⟨7473, 3282, [2, 3, 4], [318620208524172, 449978158670974], 7⟩,
      ⟨7522, 3288, [2, 3, 4], [319731430836869, 449827360685155], 7⟩,
      ⟨7570, 3295, [2, 3, 4], [320725567232540, 449674625012543], 7⟩,
      ⟨7619, 3301, [2, 3, 4], [321810638983485, 449529340157557], 7⟩,
      ⟨7669, 3307, [2, 3, 4], [322913095099598, 449384876327599], 7⟩,
      ⟨7707, 3313, [2, 3, 4], [323639369663877, 449266678641027], 6⟩]⟩,
  ⟨686, 699, 7889,
    [2102, 2110, 2119, 2128, 2138, 2149, 2160, 2172, 2184, 2196, 2209, 2221, 2228, 2241, 2248, 2261, 2275, 2289, 2303, 2310, 2318, 2332, 2347, 2361, 2376, 2391, 2406, 2421, 2436, 2451, 2459, 2474, 2489, 2497, 2512, 2520, 2535, 2550, 2558, 2573, 2588, 2596, 2604, 2618, 2633, 2641, 2655, 2670, 2677, 2692, 2706, 2720, 2734, 2747, 2761, 2774, 2788, 2800, 2813, 2826, 2838, 2851, 2863, 2869, 2881, 2892, 2904, 2915, 2926, 2932, 2943, 2954, 2965, 2971, 2981, 2992, 3003, 3013, 3024, 3034, 3045, 3055, 3066, 3076, 3087, 3097, 3103, 3113, 3124, 3135, 3145, 3156, 3167, 3178, 3189, 3200, 3211, 3217, 3228, 3240, 3251, 3257, 3269, 3275, 3287, 3293, 3299, 3305, 3311, 3317, 3323, 3329, 3336, 3342, 3348, 3354, 3361, 3367, 3373, 3380],
    [2125, 2153, 2180, 2209, 2238, 2268, 2299, 2329, 2361, 2394, 2427, 2461, 2478, 2513, 2530, 2566, 2603, 2641, 2679, 2698, 2719, 2758, 2799, 2841, 2884, 2927, 2972, 3019, 3066, 3113, 3138, 3187, 3237, 3264, 3316, 3342, 3397, 3452, 3480, 3538, 3597, 3627, 3657, 3718, 3782, 3815, 3880, 3948, 3982, 4052, 4124, 4197, 4272, 4350, 4431, 4511, 4595, 4681, 4770, 4862, 4955, 5053, 5150, 5202, 5304, 5411, 5520, 5632, 5748, 5809, 5930, 6053, 6182, 6248, 6383, 6520, 6664, 6811, 6963, 7120, 7283, 7451, 7625, 7805, 7989, 8182, 8280, 8481, 8689, 8905, 9128, 9359, 9598, 9845, 10101, 10366, 10640, 10779, 11069, 11370, 11681, 11843, 12169, 12341, 12687, 12869, 13049, 13235, 13424, 13615, 13813, 14013, 14216, 14425, 14637, 14852, 15074, 15299, 15527],
    [⟨2125, 2102, [2, 3], [388297014088055], 6⟩,
      ⟨2153, 2110, [2, 3], [315137848865653], 6⟩,
      ⟨2179, 2119, [2, 3], [283251814665408], 6⟩,
      ⟨2207, 2128, [2, 3], [260175966434506], 6⟩,
      ⟨2235, 2138, [2, 3], [244765321238847], 6⟩,
      ⟨2264, 2149, [2, 3], [233121536305830], 6⟩,
      ⟨2293, 2160, [2, 3], [223983296203970], 6⟩,
      ⟨2321, 2172, [2, 3], [217350205614217], 6⟩,
      ⟨2351, 2184, [2, 3], [211156467596018], 6⟩,
      ⟨2382, 2196, [2, 3], [205736275062038], 6⟩,
      ⟨2412, 2209, [2, 3, 4], [201630188984224, 554944118391686], 6⟩,
      ⟨2443, 2221, [2, 3, 4], [197739684936861, 548284860570340], 6⟩,
      ⟨2458, 2228, [2, 3, 4], [196266797150029, 545679386919377], 6⟩,
      ⟨2489, 2241, [2, 3, 4], [193311713677790, 540172560312688], 6⟩,
      ⟨2505, 2248, [2, 3, 4], [191984816845803, 537595372277950], 6⟩,
      ⟨2537, 2261, [2, 3, 4], [189495584479581, 532490555599731], 6⟩,
      ⟨2569, 2275, [2, 3, 4], [187442807648586, 528047437776045], 6⟩,
      ⟨2602, 2289, [2, 3, 4], [185575353130547, 523717984866235], 6⟩,
      ⟨2635, 2303, [2, 3, 4], [183966603300190, 519722408469278], 6⟩,
      ⟨2652, 2310, [2, 3, 4], [183216664119431, 517741022723129], 6⟩,
      ⟨2670, 2318, [2, 3, 4], [182512254281458, 515840642099855], 6⟩,
      ⟨2703, 2332, [2, 3, 4], [181334889948355, 512429410386289], 6⟩,
      ⟨2737, 2347, [2, 3, 4], [180316222901134, 509264136338514], 7⟩,
      ⟨2773, 2361, [2, 3, 4], [179374271607268, 505871676309357], 7⟩,
      ⟨2808, 2376, [2, 3, 4], [178642796285359, 503024837001501], 7⟩,
      ⟨2844, 2391, [2, 3, 4], [178028528481915, 500253344518691], 7⟩,
      ⟨2880, 2406, [2, 3, 4], [177544900152608, 497685987485786], 7⟩,
      ⟨2918, 2421, [2, 3, 4], [177173255719090, 495088810571887], 7⟩,
      ⟨2956, 2436, [2, 3, 4], [176928191435648, 492696115984552], 7⟩,
      ⟨2993, 2451, [2, 3, 4], [176787802941569, 490580484459314], 7⟩,
      ⟨3013, 2459, [2, 3, 4], [176754187716094, 489493175273949], 6⟩,
      ⟨3051, 2474, [2, 3, 4], [176767965862827, 487531558330351], 7⟩,
      ⟨3090, 2489, [2, 3, 4], [176887806526499, 485644755557557], 7⟩,
      ⟨3111, 2497, [2, 3, 4], [176991639089259, 484685755709691], 6⟩,
      ⟨3151, 2512, [2, 3, 4], [177265299752374, 482957446118997], 7⟩,
      ⟨3170, 2520, [2, 3, 4], [177381512454918, 482235738219027], 6⟩,
      ⟨3212, 2535, [2, 3, 4], [177826817470841, 480591934823394], 7⟩,
      ⟨3253, 2550, [2, 3, 4], [178319529964309, 479140356934049], 7⟩,
      ⟨3273, 2558, [2, 3, 4], [178544949482108, 478505067655771], 6⟩,
      ⟨3316, 2573, [2, 3, 4], [179207044242754, 477135841499995], 7⟩,
      ⟨3359, 2588, [2, 3, 4], [179936197763329, 475886429902674], 7⟩,
      ⟨3380, 2596, [2, 3, 4], [180269720154270, 475336540446064], 6⟩,
      ⟨3402, 2604, [2, 3, 4], [180657292628636, 474772970924729], 6⟩,
      ⟨3445, 2618, [2, 3, 4], [181567188363345, 473700437444570], 7⟩,
      ⟨3490, 2633, [2, 3, 4], [182550204502846, 472686672572401], 7⟩,
      ⟨3513, 2641, [2, 3, 4], [183047050244098, 472210195429157], 6⟩,
      ⟨3558, 2655, [2, 3, 4], [184178439357855, 471312941506974], 7⟩,
      ⟨3604, 2670, [2, 3, 4], [185326399293986, 470488701127872], 7⟩,
      ⟨3627, 2677, [2, 3, 4], [185955296550584, 470098830703623], 6⟩,
      ⟨3674, 2692, [2, 3, 4], [187212517007822, 469363252121206], 7⟩,
      ⟨3722, 2706, [2, 3, 4], [188642042167734, 468670520581507], 7⟩,
      ⟨3769, 2720, [2, 3, 4], [190048864431469, 468055298514605], 7⟩,
      ⟨3818, 2734, [2, 3, 4], [191595782684789, 467468810321410], 7⟩,
      ⟨3868, 2747, [2, 3, 4], [193315744284969, 466923730019633], 7⟩,
      ⟨3918, 2761, [2, 3, 4], [194968438639531, 466426773792380], 7⟩,
      ⟨3968, 2774, [2, 3, 4], [196730464224148, 465972822167318], 7⟩,
      ⟨4020, 2788, [2, 3, 4], [198533006685986, 465537039690710], 7⟩,
      ⟨4071, 2800, [2, 3, 4], [200474900034301, 465149546129021], 7⟩,
      ⟨4124, 2813, [2, 3, 4], [202451067181292, 464773795756798], 7⟩,
      ⟨4178, 2826, [2, 3, 4], [204492072195290, 464417705150776], 7⟩,
      ⟨4232, 2838, [2, 3, 4], [206630675130595, 464089566052227], 7⟩,
      ⟨4288, 2851, [2, 3, 4], [208791213297398, 463763598322322], 7⟩,
      ⟨4343, 2863, [2, 3, 4], [210981794610853, 463463400634886], 7⟩,
      ⟨4371, 2869, [2, 3, 4], [212104262085920, 463315845607977], 6⟩,
      ⟨4427, 2881, [2, 3, 4], [214340173836726, 463027831530276], 7⟩,
      ⟨4485, 2892, [2, 3, 4], [216782511752051, 462748710121697], 7⟩,
      ⟨4543, 2904, [2, 3, 4], [219107390146727, 462466972888775], 7⟩,
      ⟨4602, 2915, [2, 3, 4], [221570952212001, 462193556270219], 7⟩,
      ⟨4661, 2926, [2, 3, 4], [224010537747334, 461921856073302], 7⟩,
      ⟨4692, 2932, [2, 3, 4], [225260113551467, 461777589001221], 6⟩,
      ⟨4753, 2943, [2, 3, 4], [227776980994425, 461499728200964], 7⟩,
      ⟨4814, 2954, [2, 3, 4], [230262971713438, 461220630994986], 7⟩,
      ⟨4876, 2965, [2, 3, 4], [232774337923604, 460936351258504], 7⟩,
      ⟨4908, 2971, [2, 3, 4], [234025222749756, 460786362214873], 6⟩,
      ⟨4971, 2981, [2, 3, 4], [236638398291577, 460501948428836], 7⟩,
      ⟨5035, 2992, [2, 3, 4], [239171634904916, 460203934424524], 7⟩,
      ⟨5101, 3003, [2, 3, 4], [241775963303146, 459895708684835], 7⟩,
      ⟨5166, 3013, [2, 3, 4], [244379323644400, 459594326940309], 7⟩,
      ⟨5233, 3024, [2, 3, 4], [246951411532134, 459276080203076], 7⟩,
      ⟨5301, 3034, [2, 3, 4], [249626962260150, 458957227917220], 7⟩,
      ⟨5370, 3045, [2, 3, 4], [252212279588869, 458625901080617], 7⟩,
      ⟨5439, 3055, [2, 3, 4], [254843768086239, 458298113945405], 7⟩,
      ⟨5510, 3066, [2, 3, 4], [257434251257170, 457955046854999], 7⟩,
      ⟨5582, 3076, [2, 3, 4], [260116788667861, 457612109344337], 7⟩,
      ⟨5654, 3087, [2, 3, 4], [262654780937988, 457263159882242], 7⟩,
      ⟨5728, 3097, [2, 3, 4], [265329416187815, 456911134595888], 7⟩,
      ⟨5765, 3103, [2, 3, 4], [266555646216401, 456730216375189], 6⟩,
      ⟨5839, 3113, [2, 3, 4], [269149603993515, 456379092777562], 7⟩,
      ⟨5915, 3124, [2, 3, 4], [271693500381400, 456016307067592], 7⟩,
      ⟨5992, 3135, [2, 3, 4], [274228876012659, 455651573089550], 7⟩,
      ⟨6070, 3145, [2, 3, 4], [276841678559050, 455290322829551], 7⟩,
      ⟨6149, 3156, [2, 3, 4], [279355374339703, 454923615448909], 7⟩,
      ⟨6229, 3167, [2, 3, 4], [281856941254606, 454556920812171], 7⟩,
      ⟨6309, 3178, [2, 3, 4], [284303471213419, 454194724809321], 7⟩,
      ⟨6391, 3189, [2, 3, 4], [286778563287767, 453829928733586], 7⟩,
      ⟨6474, 3200, [2, 3, 4], [289238650635893, 453467067946948], 7⟩,
      ⟨6558, 3211, [2, 3, 4], [291682922228076, 453106767628094], 7⟩,
      ⟨6600, 3217, [2, 3, 4], [292843439263427, 452926598060620], 6⟩,
      ⟨6685, 3228, [2, 3, 4], [295244159590129, 452572927896032], 7⟩,
      ⟨6772, 3240, [2, 3, 4], [297585871262505, 452214651220152], 7⟩,
      ⟨6860, 3251, [2, 3, 4], [299989359216974, 451866180880583], 7⟩,
      ⟨6905, 3257, [2, 3, 4], [301167410116260, 451689205732011], 6⟩,
      ⟨6994, 3269, [2, 3, 4], [303446065261700, 451344882702431], 7⟩,
      ⟨7040, 3275, [2, 3, 4], [304618631557202, 451171417835619], 6⟩,
      ⟨7131, 3287, [2, 3, 4], [306887196884637, 450834448833645], 8⟩,
      ⟨7178, 3293, [2, 3, 4], [308053026150739, 450665177231748], 6⟩,
      ⟨7223, 3299, [2, 3, 4], [309136801044183, 450503962332604], 6⟩,
      ⟨7270, 3305, [2, 3, 4], [310275417980023, 450339594979438], 6⟩,
      ⟨7317, 3311, [2, 3, 4], [311400413093487, 450177754156347], 6⟩,
      ⟨7364, 3317, [2, 3, 4], [312512009731124, 450018444151220], 6⟩,
      ⟨7412, 3323, [2, 3, 4], [313643064414392, 449859152803858], 7⟩,
      ⟨7460, 3329, [2, 3, 4], [314760493363980, 449702526912242], 7⟩,
      ⟨7508, 3336, [2, 3, 4], [315791680811142, 449542166168286], 7⟩,
      ⟨7557, 3342, [2, 3, 4], [316914603330568, 449388457118207], 7⟩,
      ⟨7605, 3348, [2, 3, 4], [317992596763777, 449239784544313], 7⟩,
      ⟨7654, 3354, [2, 3, 4], [319088853947985, 449091581994047], 7⟩,
      ⟨7704, 3361, [2, 3, 4], [320131483871538, 448937262896134], 7⟩,
      ⟨7754, 3367, [2, 3, 4], [321232114448593, 448792530022686], 7⟩,
      ⟨7804, 3373, [2, 3, 4], [322319403075278, 448650689700413], 7⟩,
      ⟨7858, 3380, [2, 3, 4], [323442620983790, 448497043297968], 7⟩]⟩]

theorem cellsOK14 : cellsOK 652 cells14 699 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells15.lean <==
import KtMinor45.MiddleDefs

/-! Cells 60 to 63 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `700 ≤ t ≤ 763`. -/
def cells15 : List Cell := [
  ⟨700, 717, 8062,
    [2158, 2166, 2176, 2186, 2196, 2207, 2219, 2231, 2243, 2256, 2269, 2282, 2296, 2309, 2317, 2331, 2345, 2359, 2374, 2389, 2404, 2419, 2434, 2442, 2457, 2473, 2488, 2496, 2512, 2527, 2535, 2551, 2559, 2574, 2582, 2590, 2606, 2614, 2629, 2637, 2645, 2653, 2668, 2676, 2691, 2699, 2714, 2729, 2744, 2752, 2766, 2781, 2795, 2803, 2816, 2824, 2837, 2851, 2864, 2871, 2884, 2897, 2910, 2923, 2935, 2947, 2959, 2972, 2983, 2995, 3006, 3018, 3029, 3040, 3051, 3062, 3073, 3084, 3089, 3100, 3111, 3122, 3133, 3143, 3154, 3160, 3170, 3181, 3192, 3197, 3208, 3219, 3225, 3236, 3247, 3258, 3264, 3275, 3287, 3298, 3304, 3316, 3328, 3340, 3346, 3358, 3370, 3376, 3388, 3394, 3401, 3413, 3420, 3426, 3432, 3439, 3445, 3452, 3458, 3465],
    [2186, 2214, 2243, 2272, 2302, 2333, 2364, 2397, 2430, 2463, 2497, 2532, 2567, 2603, 2622, 2660, 2698, 2737, 2777, 2819, 2861, 2903, 2947, 2968, 3014, 3060, 3107, 3131, 3179, 3229, 3254, 3306, 3331, 3384, 3411, 3438, 3495, 3523, 3581, 3610, 3640, 3670, 3732, 3762, 3826, 3858, 3923, 3991, 4061, 4096, 4169, 4243, 4319, 4357, 4435, 4476, 4558, 4641, 4727, 4771, 4861, 4954, 5050, 5147, 5247, 5351, 5456, 5567, 5680, 5794, 5914, 6036, 6164, 6295, 6428, 6568, 6712, 6859, 6934, 7090, 7248, 7414, 7583, 7758, 7942, 8035, 8224, 8422, 8627, 8730, 8944, 9169, 9283, 9515, 9758, 10009, 10135, 10401, 10673, 10958, 11104, 11402, 11710, 12033, 12199, 12537, 12887, 13071, 13442, 13633, 13830, 14228, 14437, 14644, 14858, 15079, 15303, 15530, 15760],
    [⟨2186, 2158, [2, 3], [363183488898181], 6⟩,
      ⟨2214, 2166, [2, 3], [304010472710692], 6⟩,
      ⟨2242, 2176, [2, 3], [274794793740961], 6⟩,
      ⟨2270, 2186, [2, 3], [255228374080242], 6⟩,
      ⟨2299, 2196, [2, 3], [240326213367761], 6⟩,
      ⟨2328, 2207, [2, 3], [229588221851681], 6⟩,
      ⟨2358, 2219, [2, 3], [221064281376494], 6⟩,
      ⟨2389, 2231, [2, 3], [213790700540869], 6⟩,
      ⟨2419, 2243, [2, 3], [208111327943930], 6⟩,
      ⟨2450, 2256, [2, 3, 4], [203334998352616, 558556935202080], 6⟩,
      ⟨2481, 2269, [2, 3, 4], [199280276999752, 551923184929760], 6⟩,
      ⟨2513, 2282, [2, 3, 4], [195638644301517, 545568175607766], 6⟩,
      ⟨2544, 2296, [2, 3, 4], [192814179126536, 540379700964881], 6⟩,
      ⟨2576, 2309, [2, 3, 4], [190103568470831, 535046636363671], 6⟩,
      ⟨2593, 2317, [2, 3, 4], [188937637737130, 532684620558926], 6⟩,
      ⟨2627, 2331, [2, 3, 4], [186654458528801, 527749088615766], 6⟩,
      ⟨2660, 2345, [2, 3, 4], [184783010358665, 523440594239939], 6⟩,
      ⟨2694, 2359, [2, 3, 4], [183096632272515, 519257577602468], 6⟩,
      ⟨2728, 2374, [2, 3, 4], [181701612007730, 515590037117272], 6⟩,
      ⟨2764, 2389, [2, 3, 4], [180402626905363, 511840647472721], 7⟩,
      ⟨2800, 2404, [2, 3, 4], [179310214894270, 508383389950878], 7⟩,
      ⟨2835, 2419, [2, 3, 4], [178428756528330, 505337201845641], 6⟩,
      ⟨2872, 2434, [2, 3, 4], [177648318628838, 502235952429202], 7⟩,
      ⟨2889, 2442, [2, 3, 4], [177347615960766, 501038278099029], 6⟩,
      ⟨2927, 2457, [2, 3, 4], [176770339626960, 498146614802709], 7⟩,
      ⟨2964, 2473, [2, 3, 4], [176333676142012, 495705317878844], 7⟩,
      ⟨3002, 2488, [2, 3, 4], [176019554911968, 493231805679585], 7⟩,
      ⟨3021, 2496, [2, 3, 4], [175897348094884, 492116211330803], 6⟩,
      ⟨3060, 2512, [2, 3, 4], [175733612983117, 489916429334886], 7⟩,
      ⟨3099, 2527, [2, 3, 4], [175698795999941, 487801470145458], 7⟩,
      ⟨3119, 2535, [2, 3, 4], [175709516418608, 486805835997803], 6⟩,
      ⟨3159, 2551, [2, 3, 4], [175798613061076, 484930799760541], 7⟩,
      ⟨3178, 2559, [2, 3, 4], [175854495295953, 484117917590510], 6⟩,
      ⟨3219, 2574, [2, 3, 4], [176128822812207, 482323574923789], 7⟩,
      ⟨3239, 2582, [2, 3, 4], [176262708280325, 481542025027132], 6⟩,
      ⟨3260, 2590, [2, 3, 4], [176440562182861, 480731911644192], 6⟩,
      ⟨3303, 2606, [2, 3, 4], [176882843965212, 479158188533527], 7⟩,
      ⟨3324, 2614, [2, 3, 4], [177116235357884, 478446844321124], 6⟩,
      ⟨3366, 2629, [2, 3, 4], [177688018984905, 477069825449401], 7⟩,
      ⟨3388, 2637, [2, 3, 4], [178005129360511, 476400444805798], 6⟩,
      ⟨3410, 2645, [2, 3, 4], [178338406795173, 475760282440133], 6⟩,
      ⟨3431, 2653, [2, 3, 4], [178648067208202, 475187067284407], 6⟩,
      ⟨3476, 2668, [2, 3, 4], [179492163361814, 473972438021058], 7⟩,
      ⟨3498, 2676, [2, 3, 4], [179882986411937, 473437151905399], 6⟩,
      ⟨3543, 2691, [2, 3, 4], [180814536810887, 472380461941594], 7⟩,
      ⟨3565, 2699, [2, 3, 4], [181241649913149, 471912446103482], 6⟩,
      ⟨3611, 2714, [2, 3, 4], [182293631158832, 470964648973612], 7⟩,
      ⟨3658, 2729, [2, 3, 4], [183441181753395, 470079785232318], 7⟩,
      ⟨3705, 2744, [2, 3, 4], [184632370268148, 469275809342024], 7⟩,
      ⟨3729, 2752, [2, 3, 4], [185228467311262, 468896675000556], 6⟩,
      ⟨3778, 2766, [2, 3, 4], [186661650185984, 468156844429138], 7⟩,
      ⟨3827, 2781, [2, 3, 4], [188049866587459, 467493339890291], 7⟩,
      ⟨3877, 2795, [2, 3, 4], [189608147221170, 466873022301749], 7⟩,
      ⟨3901, 2803, [2, 3, 4], [190256436007562, 466598378509667], 6⟩,
      ⟨3951, 2816, [2, 3, 4], [191942032703695, 466058149583902], 7⟩,
      ⟨3977, 2824, [2, 3, 4], [192718715658476, 465796232650992], 6⟩,
      ⟨4029, 2837, [2, 3, 4], [194553882121735, 465309676937337], 7⟩,
      ⟨4080, 2851, [2, 3, 4], [196258829229455, 464870227800218], 7⟩,
      ⟨4133, 2864, [2, 3, 4], [198185630945899, 464454853150065], 7⟩,
      ⟨4159, 2871, [2, 3, 4], [199077319575803, 464260177769705], 6⟩,
      ⟨4213, 2884, [2, 3, 4], [201077809420830, 463884890584536], 7⟩,
      ⟨4268, 2897, [2, 3, 4], [203143184497986, 463530308471890], 7⟩,
      ⟨4324, 2910, [2, 3, 4], [205269795366920, 463193108115624], 7⟩,
      ⟨4379, 2923, [2, 3, 4], [207333621460048, 462877872370756], 7⟩,
      ⟨4436, 2935, [2, 3, 4], [209607740125318, 462576617725295], 7⟩,
      ⟨4494, 2947, [2, 3, 4], [211932888188291, 462283896508392], 7⟩,
      ⟨4551, 2959, [2, 3, 4], [214185510915027, 462003489099634], 7⟩,
      ⟨4611, 2972, [2, 3, 4], [216504332638894, 461712117657063], 7⟩,
      ⟨4671, 2983, [2, 3, 4], [218997831656127, 461441061880024], 7⟩,
      ⟨4731, 2995, [2, 3, 4], [221371840503110, 461164766140962], 7⟩,
      ⟨4792, 3006, [2, 3, 4], [223876952061762, 460894254118267], 7⟩,
      ⟨4854, 3018, [2, 3, 4], [226315304860353, 460612820698018], 7⟩,
      ⟨4918, 3029, [2, 3, 4], [228935118542988, 460331425822922], 7⟩,
      ⟨4981, 3040, [2, 3, 4], [231463906585503, 460050958443594], 7⟩,
      ⟨5045, 3051, [2, 3, 4], [234014313589522, 459764581758156], 7⟩,
      ⟨5111, 3062, [2, 3, 4], [236638791257672, 459468423770055], 7⟩,
      ⟨5178, 3073, [2, 3, 4], [239277643510817, 459165379696886], 7⟩,
      ⟨5245, 3084, [2, 3, 4], [241874046295599, 458858850953354], 7⟩,
      ⟨5278, 3089, [2, 3, 4], [243176632714585, 458709243193515], 6⟩,
      ⟨5347, 3100, [2, 3, 4], [245814431718454, 458390498804067], 7⟩,
      ⟨5416, 3111, [2, 3, 4], [248406004021937, 458068708746368], 7⟩,
      ⟨5487, 3122, [2, 3, 4], [251054015048637, 457736670882100], 7⟩,
      ⟨5557, 3133, [2, 3, 4], [253602343706110, 457406188009429], 7⟩,
      ⟨5629, 3143, [2, 3, 4], [256294230976024, 457071438363510], 7⟩,
      ⟨5703, 3154, [2, 3, 4], [258941918603396, 456722071546386], 7⟩,
      ⟨5740, 3160, [2, 3, 4], [260200887130280, 456544530624836], 6⟩,
      ⟨5813, 3170, [2, 3, 4], [262812144724558, 456203240340510], 7⟩,
      ⟨5889, 3181, [2, 3, 4], [265423928067670, 455845060386787], 7⟩,
      ⟨5966, 3192, [2, 3, 4], [268027935364238, 455483632322342], 7⟩,
      ⟨6004, 3197, [2, 3, 4], [269330404256272, 455307765760886], 6⟩,
      ⟨6082, 3208, [2, 3, 4], [271897987648284, 454944635433349], 7⟩,
      ⟨6162, 3219, [2, 3, 4], [274499149280291, 454575925230559], 7⟩,
      ⟨6201, 3225, [2, 3, 4], [275692236500960, 454394296707416], 6⟩,
      ⟨6281, 3236, [2, 3, 4], [278210547635893, 454030306649197], 7⟩,
      ⟨6363, 3247, [2, 3, 4], [280758380894948, 453662456315703], 7⟩,
      ⟨6446, 3258, [2, 3, 4], [283291174526532, 453295360754054], 7⟩,
      ⟨6487, 3264, [2, 3, 4], [284474750874883, 453113254711740], 6⟩,
      ⟨6572, 3275, [2, 3, 4], [287004421455976, 452746621548069], 7⟩,
      ⟨6656, 3287, [2, 3, 4], [289356993643143, 452384883130717], 7⟩,
      ⟨6743, 3298, [2, 3, 4], [291852462561079, 452023598030688], 7⟩,
      ⟨6787, 3304, [2, 3, 4], [293058030222710, 451841445082446], 6⟩,
      ⟨6875, 3316, [2, 3, 4], [295427398535395, 451482656651068], 7⟩,
      ⟨6964, 3328, [2, 3, 4], [297779052504021, 451128184499937], 7⟩,
      ⟨7055, 3340, [2, 3, 4], [300148336157246, 450775419762743], 7⟩,
      ⟨7100, 3346, [2, 3, 4], [301294386331880, 450603806195135], 6⟩,
      ⟨7192, 3358, [2, 3, 4], [303616542953749, 450261013456409], 7⟩,
      ⟨7285, 3370, [2, 3, 4], [305918688132378, 449924449568532], 7⟩,
      ⟨7333, 3376, [2, 3, 4], [307100119877231, 449755510726922], 6⟩,
      ⟨7428, 3388, [2, 3, 4], [309387396261817, 449427973365690], 8⟩,
      ⟨7476, 3394, [2, 3, 4], [310527101992745, 449266663601950], 6⟩,
      ⟨7524, 3401, [2, 3, 4], [311580662512069, 449101984135747], 7⟩,
      ⟨7621, 3413, [2, 3, 4], [313825683307633, 448789675891591], 8⟩,
      ⟨7671, 3420, [2, 3, 4], [314904036963600, 448627763205114], 7⟩,
      ⟨7720, 3426, [2, 3, 4], [316009045840840, 448477085844790], 6⟩,
      ⟨7770, 3432, [2, 3, 4], [317131719101921, 448326903127675], 7⟩,
      ⟨7821, 3439, [2, 3, 4], [318201252731279, 448170913510161], 7⟩,
      ⟨7871, 3445, [2, 3, 4], [319297195000186, 448026354337640], 7⟩,
      ⟨7922, 3452, [2, 3, 4], [320340649892634, 447875909468525], 7⟩,
      ⟨7973, 3458, [2, 3, 4], [321440290155080, 447734996268448], 7⟩,
      ⟨8052, 3465, [2, 3, 4], [323274088940663, 447538479396230], 7⟩]⟩,
  ⟨718, 729, 8285,
    [2193, 2201, 2210, 2220, 2231, 2243, 2254, 2266, 2279, 2292, 2305, 2318, 2332, 2339, 2347, 2361, 2375, 2390, 2398, 2412, 2427, 2442, 2450, 2466, 2481, 2497, 2513, 2528, 2536, 2544, 2560, 2576, 2592, 2608, 2624, 2632, 2648, 2656, 2672, 2688, 2704, 2712, 2720, 2735, 2743, 2758, 2766, 2774, 2789, 2804, 2819, 2827, 2841, 2856, 2870, 2884, 2898, 2905, 2918, 2932, 2945, 2958, 2971, 2984, 2996, 3008, 3021, 3033, 3044, 3050, 3062, 3073, 3085, 3096, 3107, 3118, 3129, 3135, 3146, 3152, 3162, 3173, 3184, 3195, 3206, 3217, 3228, 3239, 3250, 3261, 3267, 3278, 3289, 3295, 3306, 3318, 3329, 3341, 3353, 3359, 3370, 3382, 3395, 3407, 3413, 3425, 3438, 3450, 3463, 3470, 3476, 3482, 3489, 3496, 3502, 3509, 3515, 3522, 3529, 3536],
    [2217, 2246, 2275, 2305, 2336, 2367, 2398, 2431, 2465, 2499, 2533, 2568, 2604, 2622, 2641, 2679, 2717, 2757, 2777, 2817, 2859, 2901, 2923, 2967, 3012, 3058, 3104, 3152, 3176, 3201, 3251, 3303, 3355, 3408, 3464, 3491, 3548, 3577, 3636, 3695, 3756, 3787, 3819, 3883, 3915, 3982, 4016, 4050, 4120, 4192, 4267, 4304, 4380, 4458, 4539, 4623, 4708, 4751, 4839, 4930, 5024, 5120, 5219, 5321, 5426, 5533, 5643, 5757, 5875, 5935, 6058, 6183, 6314, 6447, 6585, 6728, 6875, 6952, 7106, 7185, 7345, 7513, 7684, 7864, 8047, 8236, 8434, 8636, 8845, 9061, 9172, 9401, 9638, 9758, 10009, 10265, 10533, 10810, 11094, 11243, 11543, 11857, 12182, 12519, 12692, 13048, 13417, 13799, 14199, 14405, 14613, 14824, 15042, 15263, 15486, 15717, 15951, 16192, 16432],
    [⟨2217, 2193, [2, 3], [382618863224884], 6⟩,
      ⟨2246, 2201, [2, 3], [310362377523352], 6⟩,
      ⟨2274, 2210, [2, 3], [277361898841314], 6⟩,
      ⟨2303, 2220, [2, 3], [256042512160738], 6⟩,
      ⟨2333, 2231, [2, 3], [240870797919275], 6⟩,
      ⟨2362, 2243, [2, 3], [230493782968336], 6⟩,
      ⟨2392, 2254, [2, 3], [221311186301480], 6⟩,
      ⟨2423, 2266, [2, 3], [213934093250665], 6⟩,
      ⟨2454, 2279, [2, 3], [208169303126669], 6⟩,
      ⟨2486, 2292, [2, 3, 4], [203084798165715, 558698568078717], 6⟩,
      ⟨2517, 2305, [2, 3, 4], [199008824302809, 552064003742244], 6⟩,
      ⟨2549, 2318, [2, 3, 4], [195344824481199, 545706109159098], 6⟩,
      ⟨2581, 2332, [2, 3, 4], [192352698179804, 540217821316522], 6⟩,
      ⟨2597, 2339, [2, 3, 4], [191010359906521, 537645180995479], 6⟩,
      ⟨2614, 2347, [2, 3, 4], [189750331623601, 535180941461840], 6⟩,
      ⟨2648, 2361, [2, 3, 4], [187277892591537, 530036508841616], 6⟩,
      ⟨2682, 2375, [2, 3, 4], [185159286509025, 525321325093186], 6⟩,
      ⟨2717, 2390, [2, 3, 4], [183331472430307, 520989271119868], 6⟩,
      ⟨2734, 2398, [2, 3, 4], [182581511267962, 519155839030463], 6⟩,
      ⟨2768, 2412, [2, 3, 4], [181128495384468, 515300842062356], 6⟩,
      ⟨2804, 2427, [2, 3, 4], [179827416466818, 511566257092623], 7⟩,
      ⟨2840, 2442, [2, 3, 4], [178730581700494, 508120174329456], 6⟩,
      ⟨2858, 2450, [2, 3, 4], [178261266338693, 506573479936147], 6⟩,
      ⟨2895, 2466, [2, 3, 4], [177407371044375, 503504181699348], 7⟩,
      ⟨2933, 2481, [2, 3, 4], [176679041271611, 500399519130638], 7⟩,
      ⟨2970, 2497, [2, 3, 4], [176119606538651, 497780664724854], 7⟩,
      ⟨3008, 2513, [2, 3, 4], [175671011645642, 495236820921084], 7⟩,
      ⟨3047, 2528, [2, 3, 4], [175353647386748, 492677071275509], 7⟩,
      ⟨3066, 2536, [2, 3, 4], [175232196187287, 491571824581060], 6⟩,
      ⟨3086, 2544, [2, 3, 4], [175139884829623, 490413433421452], 6⟩,
      ⟨3126, 2560, [2, 3, 4], [175037418071699, 488233672895653], 7⟩,
      ⟨3167, 2576, [2, 3, 4], [175049174521813, 486144431020482], 7⟩,
      ⟨3207, 2592, [2, 3, 4], [175140641376713, 484294465001094], 7⟩,
      ⟨3248, 2608, [2, 3, 4], [175334635468797, 482518854467885], 7⟩,
      ⟨3291, 2624, [2, 3, 4], [175659167723829, 480762610878418], 7⟩,
      ⟨3311, 2632, [2, 3, 4], [175812747178945, 480026629625650], 6⟩,
      ⟨3354, 2648, [2, 3, 4], [176255867507044, 478479635486260], 7⟩,
      ⟨3376, 2656, [2, 3, 4], [176520925413306, 477730440554002], 6⟩,
      ⟨3419, 2672, [2, 3, 4], [177070759442947, 476374043624813], 7⟩,
      ⟨3463, 2688, [2, 3, 4], [177718995760319, 475087840046031], 7⟩,
      ⟨3507, 2704, [2, 3, 4], [178426653252922, 473909686642444], 7⟩,
      ⟨3529, 2712, [2, 3, 4], [178800751560415, 473357809853277], 6⟩,
      ⟨3552, 2720, [2, 3, 4], [179229288408931, 472796174997494], 6⟩,
      ⟨3598, 2735, [2, 3, 4], [180196240884820, 471725854178443], 7⟩,
      ⟨3620, 2743, [2, 3, 4], [180620211448664, 471265981995901], 6⟩,
      ⟨3667, 2758, [2, 3, 4], [181710055634696, 470309408320726], 7⟩,
      ⟨3690, 2766, [2, 3, 4], [182212615301579, 469884200411626], 6⟩,
      ⟨3714, 2774, [2, 3, 4], [182773215590086, 469455008736550], 6⟩,
      ⟨3762, 2789, [2, 3, 4], [184002118762563, 468643371677576], 7⟩,
      ⟨3810, 2804, [2, 3, 4], [185270849420445, 467906147240020], 7⟩,
      ⟨3860, 2819, [2, 3, 4], [186679747828088, 467204249669172], 7⟩,
      ⟨3885, 2827, [2, 3, 4], [187355937393229, 466880472355432], 6⟩,
      ⟨3934, 2841, [2, 3, 4], [188841912236768, 466281486872272], 7⟩,
      ⟨3985, 2856, [2, 3, 4], [190380300021704, 465714855896227], 7⟩,
      ⟨4036, 2870, [2, 3, 4], [192028481979762, 465197370860819], 7⟩,
      ⟨4089, 2884, [2, 3, 4], [193811588598636, 464707719062080], 7⟩,
      ⟨4142, 2898, [2, 3, 4], [195612895581342, 464260066278110], 7⟩,
      ⟨4169, 2905, [2, 3, 4], [196547882878317, 464046518161022], 6⟩,
      ⟨4222, 2918, [2, 3, 4], [198459132283140, 463654985578043], 7⟩,
      ⟨4277, 2932, [2, 3, 4], [200404344315321, 463275946153890], 7⟩,
      ⟨4332, 2945, [2, 3, 4], [202446597095161, 462927732427770], 7⟩,
      ⟨4388, 2958, [2, 3, 4], [204549445936810, 462596393106264], 7⟩,
      ⟨4445, 2971, [2, 3, 4], [206709285978925, 462278868366435], 7⟩,
      ⟨4503, 2984, [2, 3, 4], [208922448201651, 461972268080294], 7⟩,
      ⟨4562, 2996, [2, 3, 4], [211280600453962, 461681517172231], 7⟩,
      ⟨4620, 3008, [2, 3, 4], [213567027532333, 461403013708860], 7⟩,
      ⟨4680, 3021, [2, 3, 4], [215859953555128, 461116819506826], 7⟩,
      ⟨4741, 3033, [2, 3, 4], [218287938804702, 460839719350582], 7⟩,
      ⟨4802, 3044, [2, 3, 4], [220789473178810, 460572815704710], 7⟩,
      ⟨4833, 3050, [2, 3, 4], [222012086188519, 460434450181576], 6⟩,
      ⟨4896, 3062, [2, 3, 4], [224494522813767, 460154793635961], 7⟩,
      ⟨4959, 3073, [2, 3, 4], [227043087583245, 459881650133571], 7⟩,
      ⟨5024, 3085, [2, 3, 4], [229577422687774, 459593187297150], 7⟩,
      ⟨5088, 3096, [2, 3, 4], [232116294523954, 459312491258136], 7⟩,
      ⟨5154, 3107, [2, 3, 4], [234729984180303, 459022253812254], 7⟩,
      ⟨5221, 3118, [2, 3, 4], [237359167480344, 458725215052730], 7⟩,
      ⟨5289, 3129, [2, 3, 4], [240000981794034, 458421141369020], 7⟩,
      ⟨5324, 3135, [2, 3, 4], [241312361519019, 458261149932567], 6⟩,
      ⟨5392, 3146, [2, 3, 4], [243888966288933, 457951879649627], 7⟩,
      ⟨5427, 3152, [2, 3, 4], [245166867744396, 457789492530937], 6⟩,
      ⟨5497, 3162, [2, 3, 4], [247872714102899, 457473993342275], 7⟩,
      ⟨5569, 3173, [2, 3, 4], [250540715691247, 457142361525250], 7⟩,
      ⟨5640, 3184, [2, 3, 4], [253109318708715, 456812152612621], 7⟩,
      ⟨5714, 3195, [2, 3, 4], [255777634676071, 456468527054003], 7⟩,
      ⟨5788, 3206, [2, 3, 4], [258394070551838, 456123494239421], 7⟩,
      ⟨5863, 3217, [2, 3, 4], [261006725447465, 455773741407002], 7⟩,
      ⟨5940, 3228, [2, 3, 4], [263660575649927, 455415878325180], 7⟩,
      ⟨6016, 3239, [2, 3, 4], [266214069049373, 455062407080363], 7⟩,
      ⟨6094, 3250, [2, 3, 4], [268805713754443, 454702069490465], 7⟩,
      ⟨6173, 3261, [2, 3, 4], [271387481660833, 454339484530899], 7⟩,
      ⟨6212, 3267, [2, 3, 4], [272593391031901, 454158724489540], 6⟩,
      ⟨6293, 3278, [2, 3, 4], [275180617649668, 453792058885318], 7⟩,
      ⟨6375, 3289, [2, 3, 4], [277754155890994, 453424852356117], 7⟩,
      ⟨6416, 3295, [2, 3, 4], [278978297820728, 453240444478664], 6⟩,
      ⟨6500, 3306, [2, 3, 4], [281550614060667, 452871806085518], 7⟩,
      ⟨6584, 3318, [2, 3, 4], [283984487234401, 452503548231072], 7⟩,
      ⟨6670, 3329, [2, 3, 4], [286523760291836, 452137928636844], 7⟩,
      ⟨6756, 3341, [2, 3, 4], [288926240082311, 451773755929039], 7⟩,
      ⟨6843, 3353, [2, 3, 4], [291312732239883, 451412467180496], 7⟩,
      ⟨6888, 3359, [2, 3, 4], [292542079587383, 451229241894434], 6⟩,
      ⟨6977, 3370, [2, 3, 4], [294998438780556, 450876666212380], 7⟩,
      ⟨7068, 3382, [2, 3, 4], [297394414639511, 450520510798691], 7⟩,
      ⟨7159, 3395, [2, 3, 4], [299659097975670, 450167527173064], 7⟩,
      ⟨7252, 3407, [2, 3, 4], [302015924085546, 449821980829524], 7⟩,
      ⟨7299, 3413, [2, 3, 4], [303190799852084, 449651129698683], 6⟩,
      ⟨7394, 3425, [2, 3, 4], [305532836505016, 449313654450423], 8⟩,
      ⟨7490, 3438, [2, 3, 4], [307780006899104, 448977615318751], 8⟩,
      ⟨7587, 3450, [2, 3, 4], [310078468465451, 448654492133385], 8⟩,
      ⟨7686, 3463, [2, 3, 4], [312314938359504, 448330910277452], 8⟩,
      ⟨7736, 3470, [2, 3, 4], [313393373311905, 448168871991207], 7⟩,
      ⟨7786, 3476, [2, 3, 4], [314529068498436, 448015547091920], 7⟩,
      ⟨7836, 3482, [2, 3, 4], [315651144852088, 447865005273051], 7⟩,
      ⟨7886, 3489, [2, 3, 4], [316690359277608, 447710943356426], 7⟩,
      ⟨7937, 3496, [2, 3, 4], [317747286167541, 447557358216704], 7⟩,
      ⟨7988, 3502, [2, 3, 4], [318860106411830, 447412962764598], 7⟩,
      ⟨8040, 3509, [2, 3, 4], [319920788306710, 447262896824691], 7⟩,
      ⟨8092, 3515, [2, 3, 4], [321036389584907, 447122330535807], 7⟩,
      ⟨8145, 3522, [2, 3, 4], [322099897626161, 446976138761021], 7⟩,
      ⟨8197, 3529, [2, 3, 4], [323121782569647, 446834629754522], 7⟩,
      ⟨8227, 3536, [2, 3, 4], [323507878660179, 446733708562231], 6⟩]⟩,
  ⟨730, 744, 8434,
    [2241, 2249, 2259, 2269, 2275, 2286, 2298, 2305, 2317, 2330, 2344, 2357, 2371, 2385, 2393, 2407, 2422, 2437, 2452, 2467, 2475, 2491, 2499, 2514, 2522, 2538, 2546, 2555, 2570, 2579, 2595, 2603, 2619, 2636, 2652, 2668, 2677, 2693, 2709, 2718, 2734, 2742, 2758, 2774, 2790, 2798, 2814, 2822, 2837, 2845, 2853, 2868, 2876, 2891, 2906, 2921, 2935, 2950, 2964, 2978, 2991, 3005, 3018, 3032, 3044, 3057, 3070, 3082, 3094, 3106, 3118, 3130, 3142, 3153, 3165, 3176, 3188, 3199, 3210, 3221, 3232, 3238, 3249, 3260, 3266, 3277, 3288, 3299, 3305, 3316, 3322, 3333, 3339, 3350, 3356, 3368, 3379, 3391, 3403, 3409, 3421, 3433, 3445, 3451, 3463, 3476, 3488, 3501, 3507, 3520, 3533, 3546, 3553, 3566, 3573, 3580, 3587, 3593, 3600, 3607],
    [2272, 2301, 2331, 2362, 2378, 2409, 2441, 2457, 2491, 2525, 2560, 2596, 2632, 2669, 2688, 2727, 2766, 2806, 2847, 2888, 2910, 2953, 2974, 3019, 3041, 3088, 3111, 3135, 3182, 3206, 3257, 3282, 3333, 3386, 3440, 3494, 3522, 3580, 3638, 3667, 3727, 3758, 3819, 3884, 3949, 3983, 4050, 4086, 4155, 4191, 4227, 4301, 4338, 4416, 4494, 4576, 4659, 4745, 4832, 4922, 5015, 5111, 5208, 5310, 5412, 5519, 5627, 5741, 5857, 5975, 6098, 6223, 6355, 6489, 6627, 6770, 6915, 7067, 7222, 7385, 7551, 7637, 7810, 7991, 8084, 8273, 8468, 8670, 8775, 8986, 9094, 9320, 9435, 9668, 9789, 10039, 10294, 10561, 10834, 10977, 11266, 11568, 11877, 12039, 12366, 12708, 13062, 13428, 13616, 14004, 14410, 14826, 15044, 15484, 15715, 15944, 16181, 16425, 16668],
    [⟨2272, 2241, [2, 3], [350893106597901], 6⟩,
      ⟨2300, 2249, [2, 3], [297986443243438], 6⟩,
      ⟨2330, 2259, [2, 3], [268433778534109], 6⟩,
      ⟨2360, 2269, [2, 3], [248937744081379], 6⟩,
      ⟨2375, 2275, [2, 3], [242100825049756], 6⟩,
      ⟨2405, 2286, [2, 3], [230311468047830], 6⟩,
      ⟨2435, 2298, [2, 3], [221528074234378], 6⟩,
      ⟨2450, 2305, [2, 3], [218174632658471], 6⟩,
      ⟨2482, 2317, [2, 3], [210982109401385], 6⟩,
      ⟨2514, 2330, [2, 3], [205361596810348], 6⟩,
      ⟨2546, 2344, [2, 3, 4], [200871415624714, 555847912024083], 6⟩,
      ⟨2579, 2357, [2, 3, 4], [196664244557947, 548813194102318], 6⟩,
      ⟨2611, 2371, [2, 3, 4], [193419287951678, 543073264066896], 6⟩,
      ⟨2645, 2385, [2, 3, 4], [190334872502508, 537246379776302], 6⟩,
      ⟨2662, 2393, [2, 3, 4], [189082362230369, 534800728506703], 6⟩,
      ⟨2696, 2407, [2, 3, 4], [186620755269503, 529691881023800], 6⟩,
      ⟨2731, 2422, [2, 3, 4], [184497430890927, 525008180483852], 6⟩,
      ⟨2766, 2437, [2, 3, 4], [182670387391378, 520698344714487], 6⟩,
      ⟨2801, 2452, [2, 3, 4], [181098692467075, 516722337204915], 6⟩,
      ⟨2837, 2467, [2, 3, 4], [179695639826800, 512868204332971], 6⟩,
      ⟨2855, 2475, [2, 3, 4], [179094053876382, 511140979699448], 6⟩,
      ⟨2892, 2491, [2, 3, 4], [177984000853177, 507716970354519], 7⟩,
      ⟨2910, 2499, [2, 3, 4], [177513461712991, 506178336059921], 6⟩,
      ⟨2947, 2514, [2, 3, 4], [176641624077711, 502981737722551], 7⟩,
      ⟨2966, 2522, [2, 3, 4], [176260796622883, 501476718186920], 6⟩,
      ⟨3005, 2538, [2, 3, 4], [175594749144810, 498513623301968], 7⟩,
      ⟨3024, 2546, [2, 3, 4], [175324236385710, 497179185899179], 6⟩,
      ⟨3043, 2555, [2, 3, 4], [175079839371398, 496009128951468], 6⟩,
      ⟨3081, 2570, [2, 3, 4], [174695716964247, 493467627748719], 7⟩,
      ⟨3101, 2579, [2, 3, 4], [174525971710447, 492319701621152], 6⟩,
      ⟨3142, 2595, [2, 3, 4], [174304511367993, 489868686271402], 7⟩,
      ⟨3162, 2603, [2, 3, 4], [174236189884895, 488763307513025], 6⟩,
      ⟨3202, 2619, [2, 3, 4], [174175974427641, 486681045104070], 7⟩,
      ⟨3244, 2636, [2, 3, 4], [174206272141059, 484679796006466], 7⟩,
      ⟨3286, 2652, [2, 3, 4], [174365118820415, 482769862337960], 7⟩,
      ⟨3327, 2668, [2, 3, 4], [174590590896744, 481077859461040], 7⟩,
      ⟨3349, 2677, [2, 3, 4], [174724167001849, 480247652825192], 6⟩,
      ⟨3393, 2693, [2, 3, 4], [175142568012150, 478585940923922], 7⟩,
      ⟨3436, 2709, [2, 3, 4], [175610923859381, 477116373454152], 7⟩,
      ⟨3458, 2718, [2, 3, 4], [175833127620920, 476445613131692], 6⟩,
      ⟨3502, 2734, [2, 3, 4], [176432606290882, 475106895956798], 7⟩,
      ⟨3525, 2742, [2, 3, 4], [176792459798290, 474439934856833], 6⟩,
      ⟨3569, 2758, [2, 3, 4], [177484854745938, 473269142260443], 7⟩,
      ⟨3616, 2774, [2, 3, 4], [178352713423244, 472096235984723], 7⟩,
      ⟨3662, 2790, [2, 3, 4], [179236178309208, 471059189724247], 7⟩,
      ⟨3686, 2798, [2, 3, 4], [179740597022214, 470547188484000], 6⟩,
      ⟨3733, 2814, [2, 3, 4], [180742119515047, 469618797766865], 7⟩,
      ⟨3758, 2822, [2, 3, 4], [181329808016301, 469150728625079], 6⟩,
      ⟨3806, 2837, [2, 3, 4], [182519643293139, 468311159869634], 7⟩,
      ⟨3830, 2845, [2, 3, 4], [183092634667925, 467926274454120], 6⟩,
      ⟨3855, 2853, [2, 3, 4], [183724455677325, 467540164449329], 6⟩,
      ⟨3905, 2868, [2, 3, 4], [185094767752549, 466814051746701], 7⟩,
      ⟨3929, 2876, [2, 3, 4], [185701638989913, 466494734672756], 6⟩,
      ⟨3981, 2891, [2, 3, 4], [187228144694432, 465837997066347], 7⟩,
      ⟨4032, 2906, [2, 3, 4], [188732395976231, 465254770273686], 7⟩,
      ⟨4084, 2921, [2, 3, 4], [190316435099468, 464712324041359], 7⟩,
      ⟨4137, 2935, [2, 3, 4], [192064210041449, 464208921067134], 7⟩,
      ⟨4191, 2950, [2, 3, 4], [193801441491901, 463739623925580], 7⟩,
      ⟨4245, 2964, [2, 3, 4], [195641832892543, 463311430356494], 7⟩,
      ⟨4300, 2978, [2, 3, 4], [197551788538380, 462910683295315], 7⟩,
      ⟨4356, 2991, [2, 3, 4], [199618801334203, 462539406459611], 7⟩,
      ⟨4413, 3005, [2, 3, 4], [201658498546577, 462183746553358], 7⟩,
      ⟨4470, 3018, [2, 3, 4], [203791098197692, 461855893507913], 7⟩,
      ⟨4529, 3032, [2, 3, 4], [205945696941329, 461531277922217], 7⟩,
      ⟨4586, 3044, [2, 3, 4], [208163193784254, 461242519206713], 7⟩,
      ⟨4646, 3057, [2, 3, 4], [210453733486228, 460947573728413], 7⟩,
      ⟨4706, 3070, [2, 3, 4], [212731189143941, 460661389356307], 7⟩,
      ⟨4768, 3082, [2, 3, 4], [215202618217441, 460383040869424], 7⟩,
      ⟨4830, 3094, [2, 3, 4], [217654302755128, 460108936056690], 7⟩,
      ⟨4892, 3106, [2, 3, 4], [220083487876001, 459837093721262], 7⟩,
      ⟨4955, 3118, [2, 3, 4], [222544662253996, 459563058316414], 7⟩,
      ⟨5019, 3130, [2, 3, 4], [225034457144132, 459285573345238], 7⟩,
      ⟨5085, 3142, [2, 3, 4], [227605358774799, 459000546163276], 7⟩,
      ⟨5150, 3153, [2, 3, 4], [230180455687894, 458723156830690], 7⟩,
      ⟨5217, 3165, [2, 3, 4], [232736545560807, 458429685084588], 7⟩,
      ⟨5285, 3176, [2, 3, 4], [235401563405112, 458136214328184], 7⟩,
      ⟨5352, 3188, [2, 3, 4], [237880193287103, 457836146190284], 7⟩,
      ⟨5422, 3199, [2, 3, 4], [240569162502011, 457528617445544], 7⟩,
      ⟨5492, 3210, [2, 3, 4], [243213359472868, 457217354172965], 7⟩,
      ⟨5564, 3221, [2, 3, 4], [245914600096901, 456895451297960], 7⟩,
      ⟨5635, 3232, [2, 3, 4], [248517388152417, 456574054876075], 7⟩,
      ⟨5672, 3238, [2, 3, 4], [249831266200712, 456404099761783], 6⟩,
      ⟨5745, 3249, [2, 3, 4], [252461757518188, 456071493675561], 7⟩,
      ⟨5820, 3260, [2, 3, 4], [255139754214230, 455729286374211], 7⟩,
      ⟨5857, 3266, [2, 3, 4], [256391242950638, 455557059169483], 6⟩,
      ⟨5933, 3277, [2, 3, 4], [259039591358381, 455209091884940], 7⟩,
      ⟨6010, 3288, [2, 3, 4], [261681824486810, 454856666782770], 7⟩,
      ⟨6087, 3299, [2, 3, 4], [264270794354699, 454504320658326], 7⟩,
      ⟨6127, 3305, [2, 3, 4], [265570551879565, 454320229573536], 6⟩,
      ⟨6206, 3316, [2, 3, 4], [268169253797259, 453961418804348], 7⟩,
      ⟨6246, 3322, [2, 3, 4], [269428092343750, 453778429449821], 6⟩,
      ⟨6328, 3333, [2, 3, 4], [272075688917418, 453410764620468], 7⟩,
      ⟨6369, 3339, [2, 3, 4], [273336467876266, 453225724330812], 6⟩,
      ⟨6450, 3350, [2, 3, 4], [275857485396260, 452866227214350], 7⟩,
      ⟨6492, 3356, [2, 3, 4], [277119255312248, 452679874026036], 6⟩,
      ⟨6577, 3368, [2, 3, 4], [279641857753187, 452306518962793], 7⟩,
      ⟨6662, 3379, [2, 3, 4], [282188721928226, 451942218835173], 7⟩,
      ⟨6749, 3391, [2, 3, 4], [284678483438289, 451571413438612], 7⟩,
      ⟨6835, 3403, [2, 3, 4], [287073701298140, 451209955308563], 7⟩,
      ⟨6880, 3409, [2, 3, 4], [288327595804113, 451024463554579], 6⟩,
      ⟨6969, 3421, [2, 3, 4], [290754571597819, 450662082597694], 7⟩,
      ⟨7060, 3433, [2, 3, 4], [293199794615581, 450300084242305], 7⟩,
      ⟨7151, 3445, [2, 3, 4], [295588706430496, 449945776279830], 7⟩,
      ⟨7197, 3451, [2, 3, 4], [296780355484640, 449770004859334], 6⟩,
      ⟨7290, 3463, [2, 3, 4], [299157320155630, 449421630186277], 7⟩,
      ⟨7385, 3476, [2, 3, 4], [301474131936728, 449070942772905], 7⟩,
      ⟨7481, 3488, [2, 3, 4], [303842884326088, 448731689357975], 7⟩,
      ⟨7578, 3501, [2, 3, 4], [306116988570700, 448394000001612], 8⟩,
      ⟨7627, 3507, [2, 3, 4], [307285868894904, 448230198433962], 6⟩,
      ⟨7725, 3520, [2, 3, 4], [309511517012257, 447904685980904], 8⟩,
      ⟨7826, 3533, [2, 3, 4], [311778542258946, 447581985418124], 8⟩,
      ⟨7927, 3546, [2, 3, 4], [313991364054404, 447270051209995], 8⟩,
      ⟨7979, 3553, [2, 3, 4], [315089020209822, 447111777916695], 7⟩,
      ⟨8082, 3566, [2, 3, 4], [317282579743609, 446811904665575], 8⟩,
      ⟨8135, 3573, [2, 3, 4], [318369903006309, 446659983601339], 7⟩,
      ⟨8187, 3580, [2, 3, 4], [319414898798296, 446512880993362], 7⟩,
      ⟨8240, 3587, [2, 3, 4], [320476088189953, 446366650817019], 7⟩,
      ⟨8293, 3593, [2, 3, 4], [321590648304120, 446229935313621], 7⟩,
      ⟨8346, 3600, [2, 3, 4], [322625908746480, 446089500983685], 7⟩,
      ⟨8390, 3607, [2, 3, 4], [323398005671510, 445966929106353], 6⟩]⟩,
  ⟨745, 763, 8621,
    [2300, 2309, 2319, 2330, 2342, 2354, 2367, 2380, 2394, 2407, 2422, 2436, 2444, 2458, 2473, 2489, 2504, 2520, 2536, 2544, 2560, 2576, 2592, 2609, 2625, 2634, 2650, 2659, 2675, 2692, 2701, 2717, 2734, 2751, 2768, 2776, 2793, 2802, 2818, 2827, 2835, 2851, 2859, 2868, 2884, 2900, 2916, 2924, 2940, 2948, 2963, 2971, 2986, 2994, 3002, 3016, 3031, 3038, 3052, 3067, 3080, 3094, 3101, 3114, 3121, 3134, 3147, 3153, 3166, 3178, 3191, 3203, 3215, 3227, 3239, 3250, 3262, 3274, 3285, 3297, 3308, 3314, 3325, 3337, 3348, 3354, 3365, 3377, 3388, 3394, 3406, 3417, 3429, 3441, 3453, 3464, 3477, 3489, 3501, 3513, 3525, 3532, 3544, 3551, 3563, 3576, 3589, 3602, 3615, 3622, 3629, 3642, 3649, 3656, 3663, 3670, 3677, 3684, 3691, 3698],
    [2337, 2368, 2398, 2430, 2463, 2495, 2530, 2564, 2600, 2635, 2672, 2709, 2729, 2768, 2807, 2847, 2889, 2931, 2974, 2996, 3040, 3086, 3132, 3180, 3228, 3252, 3302, 3328, 3379, 3433, 3459, 3514, 3571, 3628, 3687, 3716, 3777, 3808, 3870, 3902, 3935, 4000, 4033, 4068, 4137, 4207, 4281, 4317, 4392, 4430, 4508, 4549, 4630, 4671, 4713, 4799, 4886, 4931, 5022, 5116, 5213, 5313, 5364, 5466, 5520, 5628, 5738, 5794, 5910, 6030, 6154, 6280, 6410, 6546, 6684, 6825, 6973, 7125, 7282, 7442, 7610, 7695, 7868, 8049, 8236, 8332, 8527, 8731, 8939, 9047, 9267, 9494, 9729, 9972, 10223, 10482, 10753, 11033, 11320, 11620, 11933, 12092, 12420, 12589, 12932, 13291, 13666, 14054, 14452, 14660, 14871, 15301, 15524, 15750, 15983, 16219, 16458, 16700, 16950],
    [⟨2337, 2300, [2, 3], [330770985611640], 7⟩,
      ⟨2367, 2309, [2, 3], [285884153591288], 6⟩,
      ⟨2397, 2319, [2, 3], [260632542408567], 6⟩,
      ⟨2427, 2330, [2, 3], [244084561772610], 6⟩,
      ⟨2459, 2342, [2, 3], [231185545127869], 6⟩,
      ⟨2489, 2354, [2, 3], [222150728876839], 6⟩,
      ⟨2522, 2367, [2, 3], [214097651649419], 6⟩,
      ⟨2554, 2380, [2, 3], [207860979478165], 6⟩,
      ⟨2588, 2394, [2, 3, 4], [202416478684490, 559085876920839], 6⟩,
      ⟨2620, 2407, [2, 3, 4], [198077125550652, 552097487566529], 6⟩,
      ⟨2654, 2422, [2, 3, 4], [194369524181495, 545772654760051], 6⟩,
      ⟨2687, 2436, [2, 3, 4], [191196113514257, 540006128437889], 6⟩,
      ⟨2705, 2444, [2, 3, 4], [189701347980636, 537173267697962], 6⟩,
      ⟨2740, 2458, [2, 3, 4], [186933833499031, 531614155183720], 6⟩,
      ⟨2774, 2473, [2, 3, 4], [184761627034756, 527010551281968], 6⟩,
      ⟨2810, 2489, [2, 3, 4], [182779036759428, 522544269780121], 6⟩,
      ⟨2846, 2504, [2, 3, 4], [181006088629083, 518222598449581], 7⟩,
      ⟨2883, 2520, [2, 3, 4], [179480157352129, 514245064242462], 6⟩,
      ⟨2920, 2536, [2, 3, 4], [178177242435570, 510573690990288], 6⟩,
      ⟨2938, 2544, [2, 3, 4], [177622350515341, 508924770315398], 6⟩,
      ⟨2976, 2560, [2, 3, 4], [176563684983214, 505500660549784], 7⟩,
      ⟨3015, 2576, [2, 3, 4], [175656043415626, 502199517991014], 7⟩,
      ⟨3053, 2592, [2, 3, 4], [174939178609722, 499284719446078], 7⟩,
      ⟨3093, 2609, [2, 3, 4], [174333983803272, 496466929343068], 7⟩,
      ⟨3132, 2625, [2, 3, 4], [173878126137360, 493862873188513], 7⟩,
      ⟨3151, 2634, [2, 3, 4], [173687626846968, 492791243886062], 6⟩,
      ⟨3192, 2650, [2, 3, 4], [173402365603716, 490268251042185], 7⟩,
      ⟨3213, 2659, [2, 3, 4], [173288875764037, 489128471539926], 6⟩,
      ⟨3253, 2675, [2, 3, 4], [173171973090910, 486982421436017], 7⟩,
      ⟨3296, 2692, [2, 3, 4], [173159106142054, 484840998212891], 7⟩,
      ⟨3316, 2701, [2, 3, 4], [173153085909982, 483983420874384], 6⟩,
      ⟨3359, 2717, [2, 3, 4], [173316489725536, 482017977129831], 7⟩,
      ⟨3403, 2734, [2, 3, 4], [173556275499613, 480213233156844], 7⟩,
      ⟨3447, 2751, [2, 3, 4], [173880200775746, 478556658028542], 7⟩,
      ⟨3492, 2768, [2, 3, 4], [174308421891272, 476983565755056], 7⟩,
      ⟨3513, 2776, [2, 3, 4], [174530513590771, 476298194518684], 6⟩,
      ⟨3559, 2793, [2, 3, 4], [175096596442966, 474869363645347], 7⟩,
      ⟨3582, 2802, [2, 3, 4], [175377641032831, 474219711416055], 6⟩,
      ⟨3627, 2818, [2, 3, 4], [176062824116284, 472973397612959], 7⟩,
      ⟨3651, 2827, [2, 3, 4], [176424447398453, 472366490035603], 6⟩,
      ⟨3674, 2835, [2, 3, 4], [176822938201067, 471792522902396], 6⟩,
      ⟨3721, 2851, [2, 3, 4], [177702624812026, 470689542323904], 7⟩,
      ⟨3745, 2859, [2, 3, 4], [178184291652853, 470161247891685], 6⟩,
      ⟨3769, 2868, [2, 3, 4], [178612485491509, 469677708341700], 6⟩,
      ⟨3818, 2884, [2, 3, 4], [179683537205272, 468712334344341], 7⟩,
      ⟨3867, 2900, [2, 3, 4], [180803374261011, 467836400823633], 7⟩,
      ⟨3917, 2916, [2, 3, 4], [182014172423188, 467020855859457], 7⟩,
      ⟨3942, 2924, [2, 3, 4], [182634831788311, 466641656247075], 6⟩,
      ⟨3993, 2940, [2, 3, 4], [183953518075248, 465919034800690], 7⟩,
      ⟨4018, 2948, [2, 3, 4], [184600407370297, 465590137246603], 6⟩,
      ⟨4070, 2963, [2, 3, 4], [186099406527607, 464945102009760], 7⟩,
      ⟨4097, 2971, [2, 3, 4], [186873406710847, 464635119720219], 6⟩,
      ⟨4149, 2986, [2, 3, 4], [188417679664935, 464078287387406], 7⟩,
      ⟨4176, 2994, [2, 3, 4], [189211486849834, 463808761470529], 6⟩,
      ⟨4203, 3002, [2, 3, 4], [190010643738416, 463551017650553], 6⟩,
      ⟨4257, 3016, [2, 3, 4], [191792690188527, 463071374175402], 7⟩,
      ⟨4312, 3031, [2, 3, 4], [193563390935919, 462623551492587], 7⟩,
      ⟨4339, 3038, [2, 3, 4], [194469281532805, 462418253531162], 6⟩,
      ⟨4395, 3052, [2, 3, 4], [196402614365256, 462019824062098], 7⟩,
      ⟨4452, 3067, [2, 3, 4], [198313232239344, 461640753026586], 7⟩,
      ⟨4510, 3080, [2, 3, 4], [200463876056174, 461293486817041], 7⟩,
      ⟨4569, 3094, [2, 3, 4], [202584512795887, 460958494792501], 7⟩,
      ⟨4598, 3101, [2, 3, 4], [203615476105759, 460799887505940], 6⟩,
      ⟨4657, 3114, [2, 3, 4], [205822159967456, 460497169090062], 7⟩,
      ⟨4688, 3121, [2, 3, 4], [206963560747712, 460342270298369], 6⟩,
      ⟨4749, 3134, [2, 3, 4], [209272813549742, 460051534457553], 7⟩,
      ⟨4809, 3147, [2, 3, 4], [211512396719896, 459772579970689], 7⟩,
      ⟨4840, 3153, [2, 3, 4], [212729716522860, 459636250156148], 6⟩,
      ⟨4903, 3166, [2, 3, 4], [215115669006657, 459356927415243], 7⟩,
      ⟨4967, 3178, [2, 3, 4], [217629487009735, 459085381064230], 7⟩,
      ⟨5032, 3191, [2, 3, 4], [220083094298131, 458805097900996], 7⟩,
      ⟨5097, 3203, [2, 3, 4], [222601811241760, 458532107790905], 7⟩,
      ⟨5163, 3215, [2, 3, 4], [225146368193695, 458254988733669], 7⟩,
      ⟨5230, 3227, [2, 3, 4], [227713465937617, 457972764004459], 7⟩,
      ⟨5298, 3239, [2, 3, 4], [230299930819004, 457684672901023], 7⟩,
      ⟨5366, 3250, [2, 3, 4], [232940479118218, 457399710488399], 7⟩,
      ⟨5436, 3262, [2, 3, 4], [235556926125047, 457098263580875], 7⟩,
      ⟨5506, 3274, [2, 3, 4], [238132065616324, 456793167757198], 7⟩,
      ⟨5578, 3285, [2, 3, 4], [240857509447498, 456483447535070], 7⟩,
      ⟨5650, 3297, [2, 3, 4], [243447783122033, 456164320210836], 7⟩,
      ⟨5723, 3308, [2, 3, 4], [246131220227605, 455843865182696], 7⟩,
      ⟨5760, 3314, [2, 3, 4], [247435602542727, 455678004497901], 6⟩,
      ⟨5834, 3325, [2, 3, 4], [250095995210376, 455349485953596], 7⟩,
      ⟨5910, 3337, [2, 3, 4], [252716192595927, 455006208312387], 7⟩,
      ⟨5987, 3348, [2, 3, 4], [255419408269716, 454662289880348], 7⟩,
      ⟨6026, 3354, [2, 3, 4], [256731609548529, 454485542023033], 6⟩,
      ⟨6104, 3365, [2, 3, 4], [259401888014070, 454136124420461], 7⟩,
      ⟨6184, 3377, [2, 3, 4], [262024736417644, 453774198399779], 7⟩,
      ⟨6263, 3388, [2, 3, 4], [264632942797254, 453421005365797], 7⟩,
      ⟨6304, 3394, [2, 3, 4], [265941364984806, 453236781523699], 6⟩,
      ⟨6386, 3406, [2, 3, 4], [268516621610961, 452869523160814], 7⟩,
      ⟨6469, 3417, [2, 3, 4], [271161515066050, 452504800371260], 7⟩,
      ⟨6553, 3429, [2, 3, 4], [273710619496408, 452134758480873], 7⟩,
      ⟨6637, 3441, [2, 3, 4], [276204633453567, 451768101541002], 7⟩,
      ⟨6723, 3453, [2, 3, 4], [278725007462889, 451397966849244], 7⟩,
      ⟨6810, 3464, [2, 3, 4], [281307839849715, 451033050643691], 7⟩,
      ⟨6899, 3477, [2, 3, 4], [283755221427327, 450657692040176], 7⟩,
      ⟨6988, 3489, [2, 3, 4], [286224261533699, 450292478583887], 7⟩,
      ⟨7078, 3501, [2, 3, 4], [288675044283803, 449930154573144], 7⟩,
      ⟨7170, 3513, [2, 3, 4], [291143319101164, 449568015583149], 7⟩,
      ⟨7264, 3525, [2, 3, 4], [293626394077385, 449206938549779], 7⟩,
      ⟨7311, 3532, [2, 3, 4], [294772190901888, 449024802848527], 6⟩,
      ⟨7406, 3544, [2, 3, 4], [297204913283903, 448672910364819], 7⟩,
      ⟨7454, 3551, [2, 3, 4], [298344321050781, 448493908981778], 6⟩,
      ⟨7549, 3563, [2, 3, 4], [300693581364797, 448155127188130], 7⟩,
      ⟨7647, 3576, [2, 3, 4], [303016436948508, 447811923895305], 7⟩,
      ⟨7747, 3589, [2, 3, 4], [305349228064433, 447472934969028], 8⟩,
      ⟨7848, 3602, [2, 3, 4], [307658251970633, 447141510274163], 8⟩,
      ⟨7949, 3615, [2, 3, 4], [309912482855708, 446820489195167], 8⟩,
      ⟨8001, 3622, [2, 3, 4], [311031312515214, 446657543565051], 7⟩,
      ⟨8053, 3629, [2, 3, 4], [312136573252089, 446497308185672], 7⟩,
      ⟨8156, 3642, [2, 3, 4], [314344806714308, 446193019634581], 8⟩,
      ⟨8209, 3649, [2, 3, 4], [315439984476047, 446038822840788], 7⟩,
      ⟨8262, 3656, [2, 3, 4], [316521886946797, 445887442140716], 7⟩,
      ⟨8316, 3663, [2, 3, 4], [317619498457269, 445736908992879], 7⟩,
      ⟨8370, 3670, [2, 3, 4], [318703693432426, 445589301385016], 7⟩,
      ⟨8424, 3677, [2, 3, 4], [319774702655032, 445444605405672], 7⟩,
      ⟨8477, 3684, [2, 3, 4], [320804870982882, 445304564321569], 7⟩,
      ⟨8532, 3691, [2, 3, 4], [321878063933746, 445163885528239], 7⟩,
      ⟨8596, 3698, [2, 3, 4], [323183718442488, 445011645571051], 7⟩]⟩]

theorem cellsOK15 : cellsOK 700 cells15 763 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells16.lean <==
import KtMinor45.MiddleDefs

/-! Cells 64 to 67 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `764 ≤ t ≤ 848`. -/
def cells16 : List Cell := [
  ⟨764, 787, 8858,
    [2370, 2379, 2389, 2401, 2412, 2425, 2438, 2452, 2466, 2480, 2494, 2509, 2524, 2540, 2556, 2571, 2580, 2596, 2612, 2620, 2629, 2645, 2662, 2679, 2696, 2705, 2722, 2739, 2748, 2757, 2774, 2791, 2800, 2817, 2826, 2835, 2844, 2861, 2870, 2887, 2896, 2913, 2930, 2947, 2964, 2981, 2998, 3014, 3023, 3039, 3047, 3063, 3079, 3094, 3102, 3117, 3132, 3147, 3155, 3169, 3183, 3197, 3211, 3225, 3238, 3251, 3265, 3277, 3290, 3303, 3315, 3327, 3340, 3352, 3364, 3376, 3388, 3399, 3405, 3417, 3429, 3441, 3452, 3464, 3476, 3488, 3500, 3506, 3517, 3524, 3536, 3548, 3560, 3572, 3584, 3597, 3609, 3616, 3628, 3641, 3654, 3667, 3680, 3687, 3700, 3707, 3714, 3727, 3734, 3741, 3748, 3755, 3762, 3769, 3776, 3783, 3791, 3798, 3805, 3812],
    [2402, 2433, 2464, 2497, 2530, 2564, 2598, 2634, 2670, 2706, 2744, 2782, 2821, 2862, 2902, 2944, 2965, 3008, 3053, 3075, 3098, 3144, 3191, 3238, 3287, 3312, 3363, 3414, 3441, 3467, 3521, 3576, 3605, 3661, 3690, 3720, 3750, 3810, 3840, 3904, 3936, 4001, 4067, 4136, 4206, 4277, 4351, 4426, 4464, 4542, 4582, 4663, 4747, 4832, 4875, 4963, 5055, 5149, 5196, 5293, 5393, 5496, 5601, 5709, 5821, 5936, 6055, 6176, 6303, 6432, 6565, 6702, 6843, 6989, 7138, 7294, 7455, 7619, 7704, 7877, 8055, 8239, 8429, 8623, 8826, 9038, 9254, 9365, 9591, 9708, 9949, 10195, 10453, 10716, 10991, 11275, 11572, 11723, 12033, 12354, 12689, 13036, 13395, 13581, 13960, 14153, 14352, 14762, 14972, 15185, 15405, 15623, 15853, 16081, 16316, 16559, 16800, 17049, 17306],
    [⟨2402, 2370, [2, 3], [347049291317925], 6⟩,
      ⟨2432, 2379, [2, 3], [294101544865624], 6⟩,
      ⟨2463, 2389, [2, 3], [264707604987703], 6⟩,
      ⟨2495, 2401, [2, 3], [246142820327969], 6⟩,
      ⟨2526, 2412, [2, 3], [232635265441863], 6⟩,
      ⟨2559, 2425, [2, 3], [222294386530234], 6⟩,
      ⟨2591, 2438, [2, 3], [214473988581154], 6⟩,
      ⟨2625, 2452, [2, 3], [207762991456154], 6⟩,
      ⟨2658, 2466, [2, 3], [202474428458678], 6⟩,
      ⟨2691, 2480, [2, 3, 4], [198011534580576, 553071075534965], 6⟩,
      ⟨2726, 2494, [2, 3, 4], [193852236523961, 546031456904078], 6⟩,
      ⟨2761, 2509, [2, 3, 4], [190481915585453, 539969369849156], 6⟩,
      ⟨2796, 2524, [2, 3, 4], [187592517628850, 534440445190831], 6⟩,
      ⟨2832, 2540, [2, 3, 4], [185096030656029, 529379360436111], 6⟩,
      ⟨2868, 2556, [2, 3, 4], [182938034126442, 524726953740180], 6⟩,
      ⟨2905, 2571, [2, 3, 4], [180922017499715, 520019749114870], 6⟩,
      ⟨2923, 2580, [2, 3, 4], [180158129800145, 518216236070734], 6⟩,
      ⟨2961, 2596, [2, 3, 4], [178541379541616, 514046866313333], 6⟩,
      ⟨2999, 2612, [2, 3, 4], [177167650928018, 510208786370126], 7⟩,
      ⟨3018, 2620, [2, 3, 4], [176561856707180, 508403278815774], 6⟩,
      ⟨3038, 2629, [2, 3, 4], [175993841468082, 506669905808870], 6⟩,
      ⟨3077, 2645, [2, 3, 4], [174985108994333, 503254287805375], 7⟩,
      ⟨3116, 2662, [2, 3, 4], [174166227932277, 500237444719792], 7⟩,
      ⟨3155, 2679, [2, 3, 4], [173490821303100, 497440517819168], 7⟩,
      ⟨3196, 2696, [2, 3, 4], [172920844643023, 494617664291547], 7⟩,
      ⟨3216, 2705, [2, 3, 4], [172689195397037, 493397576557093], 6⟩,
      ⟨3258, 2722, [2, 3, 4], [172310278934096, 490785554248666], 7⟩,
      ⟨3299, 2739, [2, 3, 4], [172054891811343, 488471467467682], 7⟩,
      ⟨3321, 2748, [2, 3, 4], [171963713771335, 487291518087538], 6⟩,
      ⟨3342, 2757, [2, 3, 4], [171894137094420, 486244184850399], 6⟩,
      ⟨3385, 2774, [2, 3, 4], [171861518063462, 484112503751258], 7⟩,
      ⟨3428, 2791, [2, 3, 4], [171927972573787, 482150386126439], 7⟩,
      ⟨3450, 2800, [2, 3, 4], [171986478036500, 481226680651625], 6⟩,
      ⟨3494, 2817, [2, 3, 4], [172203626789645, 479429035549362], 7⟩,
      ⟨3516, 2826, [2, 3, 4], [172323274142966, 478613182477460], 6⟩,
      ⟨3539, 2835, [2, 3, 4], [172484740150682, 477772732183492], 6⟩,
      ⟨3562, 2844, [2, 3, 4], [172666042953138, 476967695736197], 6⟩,
      ⟨3607, 2861, [2, 3, 4], [173103460892114, 475461745433129], 7⟩,
      ⟨3630, 2870, [2, 3, 4], [173338485369234, 474753385481464], 6⟩,
      ⟨3678, 2887, [2, 3, 4], [173974251174006, 473301987198224], 7⟩,
      ⟨3701, 2896, [2, 3, 4], [174258488637360, 472683108145481], 6⟩,
      ⟨3749, 2913, [2, 3, 4], [174997027195940, 471417046854990], 7⟩,
      ⟨3797, 2930, [2, 3, 4], [175797465154891, 470263316016325], 7⟩,
      ⟨3847, 2947, [2, 3, 4], [176734696136968, 469153190433105], 7⟩,
      ⟨3896, 2964, [2, 3, 4], [177685430966128, 468171332641387], 7⟩,
      ⟨3946, 2981, [2, 3, 4], [178726880216197, 467252820757112], 7⟩,
      ⟨3998, 2998, [2, 3, 4], [179904304259184, 466375962081521], 7⟩,
      ⟨4049, 3014, [2, 3, 4], [181150694061098, 465589241137113], 7⟩,
      ⟨4075, 3023, [2, 3, 4], [181739291563560, 465223712030649], 6⟩,
      ⟨4128, 3039, [2, 3, 4], [183140107860131, 464512421463131], 7⟩,
      ⟨4154, 3047, [2, 3, 4], [183829098914017, 464189379001829], 6⟩,
      ⟨4208, 3063, [2, 3, 4], [185331818804080, 463562896229232], 7⟩,
      ⟨4263, 3079, [2, 3, 4], [186916021027529, 462983704860181], 7⟩,
      ⟨4318, 3094, [2, 3, 4], [188607113782126, 462457391295979], 7⟩,
      ⟨4345, 3102, [2, 3, 4], [189393834865581, 462216160179683], 6⟩,
      ⟨4401, 3117, [2, 3, 4], [191170666527825, 461749997090159], 7⟩,
      ⟨4459, 3132, [2, 3, 4], [193073771972865, 461310343118936], 7⟩,
      ⟨4517, 3147, [2, 3, 4], [194990701020470, 460906819385853], 7⟩,
      ⟨4545, 3155, [2, 3, 4], [195854453310323, 460719430789342], 6⟩,
      ⟨4604, 3169, [2, 3, 4], [197924857029575, 460358661505321], 7⟩,
      ⟨4664, 3183, [2, 3, 4], [200055822715847, 460018303265790], 7⟩,
      ⟨4724, 3197, [2, 3, 4], [202187351601042, 459698365648530], 7⟩,
      ⟨4785, 3211, [2, 3, 4], [204371494651411, 459391123935651], 7⟩,
      ⟨4847, 3225, [2, 3, 4], [206604551038220, 459093656999911], 7⟩,
      ⟨4909, 3238, [2, 3, 4], [208916255758536, 458813384107391], 7⟩,
      ⟨4973, 3251, [2, 3, 4], [211326079682275, 458534826668834], 7⟩,
      ⟨5038, 3265, [2, 3, 4], [213684328622688, 458251521483382], 7⟩,
      ⟨5103, 3277, [2, 3, 4], [216201281529622, 457985772107948], 7⟩,
      ⟨5170, 3290, [2, 3, 4], [218714647297930, 457708661432010], 7⟩,
      ⟨5237, 3303, [2, 3, 4], [221200814186617, 457431461636387], 7⟩,
      ⟨5304, 3315, [2, 3, 4], [223747296954855, 457159845881353], 7⟩,
      ⟨5373, 3327, [2, 3, 4], [226369065781050, 456880086744931], 7⟩,
      ⟨5443, 3340, [2, 3, 4], [228919552922012, 456587825774545], 7⟩,
      ⟨5514, 3352, [2, 3, 4], [231573996867498, 456295428971290], 7⟩,
      ⟨5585, 3364, [2, 3, 4], [234188689608505, 455999144048337], 7⟩,
      ⟨5658, 3376, [2, 3, 4], [236864399569659, 455692466852507], 7⟩,
      ⟨5731, 3388, [2, 3, 4], [239496275484006, 455381829670715], 7⟩,
      ⟨5805, 3399, [2, 3, 4], [242220118993844, 455069438655640], 7⟩,
      ⟨5843, 3405, [2, 3, 4], [243570230885956, 454905704700667], 6⟩,
      ⟨5919, 3417, [2, 3, 4], [246233894508887, 454575765357376], 7⟩,
      ⟨5996, 3429, [2, 3, 4], [248896456331880, 454239379370988], 7⟩,
      ⟨6074, 3441, [2, 3, 4], [251555938244112, 453896982654376], 7⟩,
      ⟨6152, 3452, [2, 3, 4], [254248460268433, 453557361384801], 7⟩,
      ⟨6231, 3464, [2, 3, 4], [256851172251439, 453208161371541], 7⟩,
      ⟨6312, 3476, [2, 3, 4], [259491662677604, 452850887115863], 7⟩,
      ⟨6395, 3488, [2, 3, 4], [262166135685439, 452486115348465], 7⟩,
      ⟨6477, 3500, [2, 3, 4], [264742031950158, 452125845647659], 7⟩,
      ⟨6519, 3506, [2, 3, 4], [266052595648666, 451942414540451], 6⟩,
      ⟨6603, 3517, [2, 3, 4], [268712205572473, 451581015714357], 7⟩,
      ⟨6646, 3524, [2, 3, 4], [269942943431911, 451391299947148], 6⟩,
      ⟨6733, 3536, [2, 3, 4], [272562647775383, 451018476021612], 7⟩,
      ⟨6819, 3548, [2, 3, 4], [275085409963346, 450652768239603], 7⟩,
      ⟨6908, 3560, [2, 3, 4], [277671471808421, 450280117923160], 7⟩,
      ⟨6997, 3572, [2, 3, 4], [280200293327120, 449912206782160], 7⟩,
      ⟨7088, 3584, [2, 3, 4], [282748710319837, 449542543969248], 7⟩,
      ⟨7180, 3597, [2, 3, 4], [285202011370335, 449171257216340], 7⟩,
      ⟨7273, 3609, [2, 3, 4], [287710222071499, 448807257257594], 7⟩,
      ⟨7320, 3616, [2, 3, 4], [288887145174731, 448621967317971], 6⟩,
      ⟨7415, 3628, [2, 3, 4], [291381503780580, 448262242760452], 7⟩,
      ⟨7511, 3641, [2, 3, 4], [293781081539729, 447902865752687], 7⟩,
      ⟨7609, 3654, [2, 3, 4], [296192996396930, 447545660364928], 7⟩,
      ⟨7708, 3667, [2, 3, 4], [298581795200926, 447194360945863], 7⟩,
      ⟨7808, 3680, [2, 3, 4], [300947235628258, 446849480856535], 7⟩,
      ⟨7858, 3687, [2, 3, 4], [302074435585342, 446678169609800], 6⟩,
      ⟨7960, 3700, [2, 3, 4], [304420843384605, 446342406340507], 8⟩,
      ⟨8011, 3707, [2, 3, 4], [305539147567162, 446175776047810], 6⟩,
      ⟨8063, 3714, [2, 3, 4], [306675082623313, 446009143082838], 6⟩,
      ⟨8168, 3727, [2, 3, 4], [309003512716281, 445686696685511], 8⟩,
      ⟨8221, 3734, [2, 3, 4], [310128499421365, 445525726437810], 6⟩,
      ⟨8274, 3741, [2, 3, 4], [311239945336625, 445367485137549], 6⟩,
      ⟨8328, 3748, [2, 3, 4], [312367357668314, 445209805607423], 7⟩,
      ⟨8380, 3755, [2, 3, 4], [313423115445544, 445059175348593], 6⟩,
      ⟨8435, 3762, [2, 3, 4], [314552663735036, 444905020279545], 7⟩,
      ⟨8489, 3769, [2, 3, 4], [315639991358943, 444755799675417], 7⟩,
      ⟨8544, 3776, [2, 3, 4], [316742410068287, 444607495677843], 7⟩,
      ⟨8600, 3783, [2, 3, 4], [317859271059736, 444460293658549], 7⟩,
      ⟨8655, 3791, [2, 3, 4], [318871408048040, 444311728908442], 7⟩,
      ⟨8711, 3798, [2, 3, 4], [319961745100627, 444170464050715], 7⟩,
      ⟨8768, 3805, [2, 3, 4], [321065787629414, 444030584483620], 7⟩,
      ⟨8857, 3812, [2, 3, 4], [323006818088910, 443844287022450], 7⟩]⟩,
  ⟨788, 803, 9157,
    [2418, 2428, 2438, 2450, 2462, 2475, 2488, 2502, 2516, 2531, 2546, 2561, 2577, 2593, 2609, 2625, 2642, 2658, 2675, 2692, 2709, 2718, 2735, 2744, 2761, 2770, 2788, 2806, 2823, 2841, 2859, 2868, 2877, 2895, 2913, 2930, 2948, 2966, 2983, 2992, 3001, 3018, 3027, 3044, 3061, 3070, 3086, 3103, 3119, 3136, 3152, 3168, 3183, 3198, 3213, 3228, 3243, 3257, 3272, 3286, 3299, 3313, 3326, 3339, 3353, 3365, 3378, 3391, 3403, 3416, 3428, 3440, 3452, 3464, 3476, 3488, 3500, 3512, 3524, 3536, 3548, 3560, 3572, 3579, 3591, 3603, 3615, 3628, 3640, 3653, 3665, 3678, 3685, 3697, 3710, 3717, 3730, 3737, 3750, 3757, 3764, 3777, 3784, 3791, 3798, 3805, 3812, 3819, 3826, 3833, 3841, 3848, 3855, 3862, 3870, 3877, 3884, 3892, 3899, 3907],
    [2451, 2483, 2515, 2548, 2582, 2617, 2651, 2688, 2724, 2763, 2801, 2840, 2881, 2922, 2963, 3006, 3050, 3095, 3140, 3186, 3234, 3257, 3306, 3331, 3382, 3408, 3460, 3513, 3568, 3624, 3681, 3710, 3739, 3798, 3859, 3921, 3986, 4051, 4119, 4153, 4187, 4258, 4293, 4366, 4440, 4479, 4556, 4635, 4717, 4801, 4887, 4975, 5064, 5158, 5253, 5351, 5452, 5555, 5661, 5772, 5883, 5999, 6119, 6241, 6368, 6497, 6631, 6769, 6911, 7056, 7207, 7363, 7522, 7688, 7857, 8034, 8215, 8404, 8599, 8798, 9006, 9220, 9439, 9553, 9787, 10026, 10275, 10533, 10799, 11074, 11361, 11655, 11807, 12117, 12441, 12606, 12948, 13122, 13483, 13667, 13857, 14243, 14443, 14642, 14851, 15059, 15273, 15494, 15714, 15941, 16175, 16407, 16651, 16894, 17144, 17397, 17658, 17923, 18191],
    [⟨2451, 2418, [2, 3], [343450276250372], 6⟩,
      ⟨2482, 2428, [2, 3], [292260832110735], 6⟩,
      ⟨2514, 2438, [2, 3], [262423576087553], 6⟩,
      ⟨2546, 2450, [2, 3], [244463399517560], 6⟩,
      ⟨2578, 2462, [2, 3], [231305928444869], 6⟩,
      ⟨2612, 2475, [2, 3], [220746263998838], 6⟩,
      ⟨2644, 2488, [2, 3], [213152307746640], 6⟩,
      ⟨2678, 2502, [2, 3], [206611511441681], 6⟩,
      ⟨2712, 2516, [2, 3, 4], [201197128240380, 558749231471727], 6⟩,
      ⟨2748, 2531, [2, 3, 4], [196446216644402, 551149474861658], 6⟩,
      ⟨2783, 2546, [2, 3, 4], [192622540491416, 544630099973390], 6⟩,
      ⟨2818, 2561, [2, 3, 4], [189355142654038, 538704015268923], 6⟩,
      ⟨2855, 2577, [2, 3, 4], [186415376134456, 533032788119641], 6⟩,
      ⟨2892, 2593, [2, 3, 4], [183896196073734, 527852136557469], 6⟩,
      ⟨2928, 2609, [2, 3, 4], [181820155243906, 523321247883891], 6⟩,
      ⟨2966, 2625, [2, 3, 4], [179867601255458, 518732554306200], 6⟩,
      ⟨3004, 2642, [2, 3, 4], [178253532449382, 514705214081848], 7⟩,
      ⟨3043, 2658, [2, 3, 4], [176769737208622, 510637090111635], 7⟩,
      ⟨3082, 2675, [2, 3, 4], [175552082295204, 507055845615597], 6⟩,
      ⟨3121, 2692, [2, 3, 4], [174521326430756, 503744251587570], 7⟩,
      ⟨3161, 2709, [2, 3, 4], [173629063594543, 500542364307574], 7⟩,
      ⟨3181, 2718, [2, 3, 4], [173249096371491, 499098775092646], 6⟩,
      ⟨3222, 2735, [2, 3, 4], [172569949176286, 496127831622835], 7⟩,
      ⟨3242, 2744, [2, 3, 4], [172292449922919, 494844168437418], 6⟩,
      ⟨3284, 2761, [2, 3, 4], [171813239713677, 492094600932818], 7⟩,
      ⟨3305, 2770, [2, 3, 4], [171619932657646, 490852525858156], 6⟩,
      ⟨3348, 2788, [2, 3, 4], [171318923497782, 488415120226126], 7⟩,
      ⟨3390, 2806, [2, 3, 4], [171124896350960, 486250807565052], 7⟩,
      ⟨3434, 2823, [2, 3, 4], [171068393291181, 484010086032597], 7⟩,
      ⟨3478, 2841, [2, 3, 4], [171089517719170, 482022363608445], 7⟩,
      ⟨3523, 2859, [2, 3, 4], [171216719950713, 480123059166112], 7⟩,
      ⟨3546, 2868, [2, 3, 4], [171323014668425, 479199897462595], 6⟩,
      ⟨3568, 2877, [2, 3, 4], [171430220711063, 478375433432130], 6⟩,
      ⟨3613, 2895, [2, 3, 4], [171721312756134, 476765882687645], 7⟩,
      ⟨3660, 2913, [2, 3, 4], [172136659212765, 475182625533997], 7⟩,
      ⟨3706, 2930, [2, 3, 4], [172645074091921, 473736674372982], 7⟩,
      ⟨3755, 2948, [2, 3, 4], [173266141306748, 472325332707577], 7⟩,
      ⟨3803, 2966, [2, 3, 4], [173920627919991, 471074935046329], 7⟩,
      ⟨3853, 2983, [2, 3, 4], [174765540369919, 469837212246163], 7⟩,
      ⟨3877, 2992, [2, 3, 4], [175143803131048, 469305628073140], 6⟩,
      ⟨3902, 3001, [2, 3, 4], [175573421177560, 468766949148076], 6⟩,
      ⟨3952, 3018, [2, 3, 4], [176534834354233, 467741494041710], 7⟩,
      ⟨3977, 3027, [2, 3, 4], [177002301226230, 467273054346501], 6⟩,
      ⟨4029, 3044, [2, 3, 4], [178124350245590, 466337839878895], 7⟩,
      ⟨4080, 3061, [2, 3, 4], [179248634630717, 465510189966090], 7⟩,
      ⟨4107, 3070, [2, 3, 4], [179859948251886, 465102367154684], 6⟩,
      ⟨4159, 3086, [2, 3, 4], [181162069671225, 464359956457044], 7⟩,
      ⟨4213, 3103, [2, 3, 4], [182524687968796, 463664142566228], 7⟩,
      ⟨4268, 3119, [2, 3, 4], [184046388734440, 463016150281983], 7⟩,
      ⟨4323, 3136, [2, 3, 4], [185522498080865, 462431757594751], 7⟩,
      ⟨4379, 3152, [2, 3, 4], [187153848287267, 461888346572273], 7⟩,
      ⟨4435, 3168, [2, 3, 4], [188808401155003, 461393470731439], 7⟩,
      ⟨4492, 3183, [2, 3, 4], [190616481786047, 460935494790740], 7⟩,
      ⟨4551, 3198, [2, 3, 4], [192549424816879, 460504315299929], 7⟩,
      ⟨4609, 3213, [2, 3, 4], [194441688238927, 460114117400676], 7⟩,
      ⟨4669, 3228, [2, 3, 4], [196451713247890, 459742725321954], 7⟩,
      ⟨4730, 3243, [2, 3, 4], [198521775065113, 459392428564812], 7⟩,
      ⟨4791, 3257, [2, 3, 4], [200679301861162, 459069576128241], 7⟩,
      ⟨4852, 3272, [2, 3, 4], [202748083551850, 458757657825272], 7⟩,
      ⟨4916, 3286, [2, 3, 4], [205063381149317, 458456272526387], 7⟩,
      ⟨4979, 3299, [2, 3, 4], [207401827812265, 458176299995978], 7⟩,
      ⟨5044, 3313, [2, 3, 4], [209750065624219, 457891831442040], 7⟩,
      ⟨5110, 3326, [2, 3, 4], [212224633712242, 457617526617835], 7⟩,
      ⟨5176, 3339, [2, 3, 4], [214679429818987, 457346833471276], 7⟩,
      ⟨5243, 3353, [2, 3, 4], [217077497847720, 457068171467393], 7⟩,
      ⟨5311, 3365, [2, 3, 4], [219680054201870, 456800827003392], 7⟩,
      ⟨5380, 3378, [2, 3, 4], [222218905942946, 456522664680916], 7⟩,
      ⟨5450, 3391, [2, 3, 4], [224779011564008, 456239585000668], 7⟩,
      ⟨5520, 3403, [2, 3, 4], [227392680735649, 455959996106799], 7⟩,
      ⟨5591, 3416, [2, 3, 4], [229934703782157, 455667749503010], 7⟩,
      ⟨5664, 3428, [2, 3, 4], [232627900584776, 455371678620180], 7⟩,
      ⟨5737, 3440, [2, 3, 4], [235279485556124, 455071398114617], 7⟩,
      ⟨5811, 3452, [2, 3, 4], [237938329993142, 454763797274140], 7⟩,
      ⟨5887, 3464, [2, 3, 4], [240650824236903, 454445549666792], 7⟩,
      ⟨5962, 3476, [2, 3, 4], [243267982044727, 454126989979499], 7⟩,
      ⟨6040, 3488, [2, 3, 4], [245981695248359, 453794723141770], 7⟩,
      ⟨6118, 3500, [2, 3, 4], [248645384534565, 453459513065853], 7⟩,
      ⟨6198, 3512, [2, 3, 4], [251351263317737, 453114715331097], 7⟩,
      ⟨6279, 3524, [2, 3, 4], [254050062499549, 452764411238598], 7⟩,
      ⟨6360, 3536, [2, 3, 4], [256695655465233, 452412913960833], 7⟩,
      ⟨6443, 3548, [2, 3, 4], [259376136367065, 452053469247328], 7⟩,
      ⟨6526, 3560, [2, 3, 4], [262001940758335, 451694166794757], 7⟩,
      ⟨6610, 3572, [2, 3, 4], [264616186546572, 451331964034249], 7⟩,
      ⟨6653, 3579, [2, 3, 4], [265865471031643, 451143662577119], 6⟩,
      ⟨6740, 3591, [2, 3, 4], [268521945056077, 450772890743067], 7⟩,
      ⟨6827, 3603, [2, 3, 4], [271121461834991, 450404686453522], 7⟩,
      ⟨6916, 3615, [2, 3, 4], [273744358076277, 450032398572979], 7⟩,
      ⟨7006, 3628, [2, 3, 4], [276272540760046, 449656536762929], 7⟩,
      ⟨7096, 3640, [2, 3, 4], [278820316298742, 449289167401368], 7⟩,
      ⟨7188, 3653, [2, 3, 4], [281312209121998, 448915976342967], 7⟩,
      ⟨7282, 3665, [2, 3, 4], [283895429774925, 448545750488164], 7⟩,
      ⟨7376, 3678, [2, 3, 4], [286347032447578, 448177979085032], 7⟩,
      ⟨7424, 3685, [2, 3, 4], [287551174959119, 447991288267819], 6⟩,
      ⟨7520, 3697, [2, 3, 4], [290061580008652, 447631739166612], 7⟩,
      ⟨7618, 3710, [2, 3, 4], [292511954372657, 447269519276832], 7⟩,
      ⟨7667, 3717, [2, 3, 4], [293680428783419, 447089315444643], 6⟩,
      ⟨7766, 3730, [2, 3, 4], [296079931656156, 446736624260184], 7⟩,
      ⟨7816, 3737, [2, 3, 4], [297240426494410, 446559865077875], 6⟩,
      ⟨7918, 3750, [2, 3, 4], [299653908722969, 446212159726148], 7⟩,
      ⟨7969, 3757, [2, 3, 4], [300805092498931, 446039575650140], 6⟩,
      ⟨8021, 3764, [2, 3, 4], [301974202816225, 445866719213597], 6⟩,
      ⟨8125, 3777, [2, 3, 4], [304337862407651, 445533501814109], 8⟩,
      ⟨8178, 3784, [2, 3, 4], [305495849969948, 445365798869269], 6⟩,
      ⟨8229, 3791, [2, 3, 4], [306579445540235, 445205576789595], 6⟩,
      ⟨8283, 3798, [2, 3, 4], [307740348102970, 445040709540333], 7⟩,
      ⟨8336, 3805, [2, 3, 4], [308857538275919, 444880916488858], 6⟩,
      ⟨8390, 3812, [2, 3, 4], [309990794433430, 444721553400925], 6⟩,
      ⟨8445, 3819, [2, 3, 4], [311139435878626, 444562806796144], 7⟩,
      ⟨8499, 3826, [2, 3, 4], [312245364750314, 444409067202597], 6⟩,
      ⟨8554, 3833, [2, 3, 4], [313366543274319, 444256062358255], 7⟩,
      ⟨8610, 3841, [2, 3, 4], [314438586555779, 444098245462111], 7⟩,
      ⟨8665, 3848, [2, 3, 4], [315533012652065, 443950988521876], 7⟩,
      ⟨8722, 3855, [2, 3, 4], [316669467518851, 443802914769651], 7⟩,
      ⟨8777, 3862, [2, 3, 4], [317737398364956, 443661518247094], 7⟩,
      ⟨8834, 3870, [2, 3, 4], [318784437920310, 443513425998097], 7⟩,
      ⟨8891, 3877, [2, 3, 4], [319880559369129, 443374437472237], 7⟩,
      ⟨8949, 3884, [2, 3, 4], [320989816922383, 443236939977261], 7⟩,
      ⟨9007, 3892, [2, 3, 4], [322024332399574, 443096211955415], 7⟩,
      ⟨9065, 3899, [2, 3, 4], [323106958937891, 442964961297709], 7⟩,
      ⟨9091, 3907, [2, 3, 4], [323293366963206, 442875306764057], 6⟩]⟩,
  ⟨804, 823, 9357,
    [2476, 2486, 2497, 2508, 2521, 2534, 2547, 2562, 2576, 2591, 2607, 2622, 2638, 2654, 2663, 2679, 2696, 2713, 2722, 2739, 2748, 2765, 2783, 2801, 2819, 2837, 2846, 2864, 2882, 2891, 2910, 2928, 2946, 2955, 2965, 2983, 3001, 3010, 3029, 3047, 3065, 3074, 3092, 3101, 3118, 3136, 3153, 3170, 3187, 3196, 3212, 3229, 3245, 3261, 3277, 3292, 3300, 3315, 3330, 3345, 3359, 3374, 3388, 3401, 3408, 3422, 3435, 3448, 3461, 3474, 3487, 3500, 3512, 3519, 3531, 3543, 3556, 3568, 3580, 3587, 3599, 3611, 3623, 3636, 3648, 3660, 3673, 3685, 3698, 3711, 3723, 3736, 3749, 3762, 3775, 3788, 3795, 3808, 3822, 3835, 3849, 3863, 3877, 3884, 3891, 3899, 3906, 3913, 3920, 3927, 3935, 3942, 3950, 3957, 3965, 3972, 3980, 3987, 3995, 4003],
    [2504, 2537, 2570, 2604, 2639, 2674, 2709, 2746, 2784, 2822, 2861, 2901, 2941, 2983, 3004, 3048, 3092, 3136, 3159, 3206, 3229, 3277, 3326, 3376, 3427, 3479, 3505, 3559, 3614, 3641, 3699, 3757, 3817, 3846, 3877, 3939, 4003, 4035, 4102, 4169, 4238, 4273, 4344, 4381, 4454, 4531, 4609, 4689, 4772, 4813, 4897, 4985, 5074, 5166, 5261, 5357, 5407, 5507, 5612, 5718, 5827, 5940, 6056, 6174, 6235, 6360, 6489, 6620, 6757, 6896, 7041, 7189, 7342, 7421, 7582, 7746, 7917, 8094, 8274, 8369, 8559, 8755, 8960, 9169, 9387, 9610, 9842, 10082, 10330, 10586, 10853, 11126, 11411, 11705, 12012, 12326, 12489, 12824, 13167, 13525, 13898, 14284, 14683, 14888, 15096, 15310, 15527, 15750, 15976, 16205, 16437, 16676, 16922, 17167, 17424, 17680, 17944, 18211, 18486],
    [⟨2504, 2476, [2, 3], [362885582722672], 6⟩,
      ⟨2537, 2486, [2, 3], [297595141094049], 6⟩,
      ⟨2569, 2497, [2, 3], [266724816880893], 6⟩,
      ⟨2602, 2508, [2, 3], [245838222205457], 6⟩,
      ⟨2635, 2521, [2, 3], [232261586147014], 6⟩,
      ⟨2669, 2534, [2, 3], [221403637177542], 6⟩,
      ⟨2702, 2547, [2, 3], [213246024897882], 6⟩,
      ⟨2737, 2562, [2, 3], [206602963245181], 6⟩,
      ⟨2772, 2576, [2, 3, 4], [200860365965914, 558955164688220], 6⟩,
      ⟨2807, 2591, [2, 3, 4], [196281001668686, 551702534831623], 6⟩,
      ⟨2843, 2607, [2, 3, 4], [192388213329960, 545152454022471], 6⟩,
      ⟨2880, 2622, [2, 3, 4], [188768668365453, 538622511571126], 6⟩,
      ⟨2916, 2638, [2, 3, 4], [185943119378594, 533228303295778], 6⟩,
      ⟨2953, 2654, [2, 3, 4], [183391614836520, 528037075230004], 6⟩,
      ⟨2972, 2663, [2, 3, 4], [182293189247457, 525722814797461], 6⟩,
      ⟨3011, 2679, [2, 3, 4], [180078778103605, 520724794550468], 7⟩,
      ⟨3050, 2696, [2, 3, 4], [178257788042159, 516347855796065], 6⟩,
      ⟨3088, 2713, [2, 3, 4], [176755721209558, 512495396300093], 6⟩,
      ⟨3108, 2722, [2, 3, 4], [176052067059131, 510592747505348], 6⟩,
      ⟨3148, 2739, [2, 3, 4], [174766741684437, 506845524950266], 7⟩,
      ⟨3168, 2748, [2, 3, 4], [174215945631419, 505159522610171], 6⟩,
      ⟨3209, 2765, [2, 3, 4], [173190726611792, 501693024097187], 7⟩,
      ⟨3250, 2783, [2, 3, 4], [172359498633182, 498628649828910], 7⟩,
      ⟨3292, 2801, [2, 3, 4], [171658511442213, 495671895429475], 7⟩,
      ⟨3334, 2819, [2, 3, 4], [171100210290851, 492939533283528], 7⟩,
      ⟨3377, 2837, [2, 3, 4], [170663816438036, 490310641983424], 7⟩,
      ⟨3398, 2846, [2, 3, 4], [170494082574297, 489121468412558], 6⟩,
      ⟨3442, 2864, [2, 3, 4], [170238030436932, 486696285188429], 7⟩,
      ⟨3486, 2882, [2, 3, 4], [170095807531768, 484461790690535], 7⟩,
      ⟨3508, 2891, [2, 3, 4], [170063618264336, 483410666581382], 6⟩,
      ⟨3554, 2910, [2, 3, 4], [170067572942222, 481357133004600], 7⟩,
      ⟨3599, 2928, [2, 3, 4], [170181056427929, 479468796763622], 7⟩,
      ⟨3646, 2946, [2, 3, 4], [170419791485128, 477610280404966], 7⟩,
      ⟨3668, 2955, [2, 3, 4], [170540101167830, 476825699307900], 6⟩,
      ⟨3692, 2965, [2, 3, 4], [170682685711687, 476012839776901], 6⟩,
      ⟨3739, 2983, [2, 3, 4], [171083509235084, 474442699533185], 7⟩,
      ⟨3788, 3001, [2, 3, 4], [171614891686645, 472913161238793], 7⟩,
      ⟨3812, 3010, [2, 3, 4], [171893902674939, 472220891247692], 6⟩,
      ⟨3862, 3029, [2, 3, 4], [172513762684651, 470881091841598], 7⟩,
      ⟨3911, 3047, [2, 3, 4], [173216183168951, 469661699779045], 7⟩,
      ⟨3961, 3065, [2, 3, 4], [174012739892189, 468515673653971], 7⟩,
      ⟨3987, 3074, [2, 3, 4], [174470322774785, 467951793603587], 6⟩,
      ⟨4037, 3092, [2, 3, 4], [175347844316099, 466955124162420], 7⟩,
      ⟨4064, 3101, [2, 3, 4], [175886501812014, 466440068359068], 6⟩,
      ⟨4115, 3118, [2, 3, 4], [176941541488236, 465535982358956], 7⟩,
      ⟨4169, 3136, [2, 3, 4], [178106575405013, 464667437492651], 7⟩,
      ⟨4223, 3153, [2, 3, 4], [179384500185546, 463870603056198], 7⟩,
      ⟨4277, 3170, [2, 3, 4], [180703165753984, 463149585803373], 7⟩,
      ⟨4333, 3187, [2, 3, 4], [182153849226312, 462469113305239], 7⟩,
      ⟨4361, 3196, [2, 3, 4], [182854904683410, 462155430646465], 6⟩,
      ⟨4416, 3212, [2, 3, 4], [184379110487138, 461576422340698], 7⟩,
      ⟨4474, 3229, [2, 3, 4], [186005275821308, 461022613473254], 7⟩,
      ⟨4531, 3245, [2, 3, 4], [187682045964321, 460527568750707], 7⟩,
      ⟨4590, 3261, [2, 3, 4], [189483028351303, 460061291296601], 7⟩,
      ⟨4650, 3277, [2, 3, 4], [191353819895203, 459628671634345], 7⟩,
      ⟨4709, 3292, [2, 3, 4], [193266249988373, 459240274097311], 7⟩,
      ⟨4740, 3300, [2, 3, 4], [194265241290612, 459047562537419], 6⟩,
      ⟨4801, 3315, [2, 3, 4], [196297621406158, 458692390070107], 7⟩,
      ⟨4863, 3330, [2, 3, 4], [198387782752788, 458356545634292], 7⟩,
      ⟨4926, 3345, [2, 3, 4], [200531982815186, 458036538890565], 7⟩,
      ⟨4990, 3359, [2, 3, 4], [202811727384496, 457735668172131], 7⟩,
      ⟨5054, 3374, [2, 3, 4], [204998926541598, 457440964203744], 7⟩,
      ⟨5120, 3388, [2, 3, 4], [207369079295800, 457156801781619], 7⟩,
      ⟨5186, 3401, [2, 3, 4], [209811080644843, 456886712838887], 7⟩,
      ⟨5219, 3408, [2, 3, 4], [210982682219910, 456750083689085], 6⟩,
      ⟨5287, 3422, [2, 3, 4], [213418261224659, 456473969375791], 7⟩,
      ⟨5356, 3435, [2, 3, 4], [215970609898667, 456203804084892], 7⟩,
      ⟨5425, 3448, [2, 3, 4], [218497027586043, 455933647289948], 7⟩,
      ⟨5496, 3461, [2, 3, 4], [221099731079627, 455656827750403], 7⟩,
      ⟨5567, 3474, [2, 3, 4], [223670464982143, 455377654429336], 7⟩,
      ⟨5639, 3487, [2, 3, 4], [226258749179803, 455092634555402], 7⟩,
      ⟨5712, 3500, [2, 3, 4], [228861571842288, 454801158847925], 7⟩,
      ⟨5786, 3512, [2, 3, 4], [231561129665380, 454508526649555], 7⟩,
      ⟨5824, 3519, [2, 3, 4], [232860322343336, 454351850306309], 6⟩,
      ⟨5899, 3531, [2, 3, 4], [235546571114536, 454049640801643], 7⟩,
      ⟨5975, 3543, [2, 3, 4], [238237673800080, 453739941407809], 7⟩,
      ⟨6053, 3556, [2, 3, 4], [240895449028618, 453414530495517], 7⟩,
      ⟨6132, 3568, [2, 3, 4], [243635951329777, 453087057110997], 7⟩,
      ⟨6210, 3580, [2, 3, 4], [246280566810986, 452759714258724], 7⟩,
      ⟨6251, 3587, [2, 3, 4], [247594635637461, 452583404417912], 6⟩,
      ⟨6332, 3599, [2, 3, 4], [250302002393797, 452241663977248], 7⟩,
      ⟨6414, 3611, [2, 3, 4], [253001999379195, 451894366645256], 7⟩,
      ⟨6498, 3623, [2, 3, 4], [255736638007961, 451538471041039], 7⟩,
      ⟨6582, 3636, [2, 3, 4], [258336929104149, 451177869767413], 7⟩,
      ⟨6667, 3648, [2, 3, 4], [261005322771592, 450817785548728], 7⟩,
      ⟨6753, 3660, [2, 3, 4], [263660465276097, 450454776259467], 7⟩,
      ⟨6841, 3673, [2, 3, 4], [266264615352130, 450082065342386], 7⟩,
      ⟨6930, 3685, [2, 3, 4], [268929714379417, 449711777652642], 7⟩,
      ⟨7020, 3698, [2, 3, 4], [271501078114285, 449337000608189], 7⟩,
      ⟨7111, 3711, [2, 3, 4], [274055069217679, 448962260509417], 7⟩,
      ⟨7203, 3723, [2, 3, 4], [276665127107459, 448592032118237], 7⟩,
      ⟨7296, 3736, [2, 3, 4], [279181324107240, 448219437516207], 7⟩,
      ⟨7391, 3749, [2, 3, 4], [281714320029471, 447845534242639], 7⟩,
      ⟨7487, 3762, [2, 3, 4], [284225827962123, 447474488239151], 7⟩,
      ⟨7584, 3775, [2, 3, 4], [286715367113515, 447106939339836], 7⟩,
      ⟨7682, 3788, [2, 3, 4], [289182516268416, 446743504248973], 7⟩,
      ⟨7732, 3795, [2, 3, 4], [290393756085679, 446559527164407], 6⟩,
      ⟨7833, 3808, [2, 3, 4], [292876425405090, 446198898376550], 7⟩,
      ⟨7934, 3822, [2, 3, 4], [295232911554428, 445842661822049], 7⟩,
      ⟨8037, 3835, [2, 3, 4], [297666423608563, 445494053047722], 7⟩,
      ⟨8141, 3849, [2, 3, 4], [300007461561645, 445147750281733], 7⟩,
      ⟨8247, 3863, [2, 3, 4], [302354972940742, 444806008710748], 8⟩,
      ⟨8354, 3877, [2, 3, 4], [304677007614471, 444472050639779], 8⟩,
      ⟨8408, 3884, [2, 3, 4], [305832173918027, 444307826230324], 6⟩,
      ⟨8462, 3891, [2, 3, 4], [306973541319585, 444146295810799], 6⟩,
      ⟨8517, 3899, [2, 3, 4], [308066162743519, 443980073680006], 6⟩,
      ⟨8572, 3906, [2, 3, 4], [309209480339039, 443821724975086], 6⟩,
      ⟨8628, 3913, [2, 3, 4], [310367581878711, 443664068478528], 7⟩,
      ⟨8683, 3920, [2, 3, 4], [311483413860042, 443511415092808], 7⟩,
      ⟨8739, 3927, [2, 3, 4], [312613905419683, 443359571934290], 7⟩,
      ⟨8795, 3935, [2, 3, 4], [313668387393958, 443205077758183], 7⟩,
      ⟨8852, 3942, [2, 3, 4], [314799610964176, 443057117601935], 7⟩,
      ⟨8910, 3950, [2, 3, 4], [315882512881824, 442904620107524], 7⟩,
      ⟨8967, 3957, [2, 3, 4], [316986623620002, 442762690525571], 7⟩,
      ⟨9026, 3965, [2, 3, 4], [318069555288520, 442614454573414], 7⟩,
      ⟨9084, 3972, [2, 3, 4], [319173431154110, 442476947105083], 7⟩,
      ⟨9143, 3980, [2, 3, 4], [320229714074958, 442334840194090], 7⟩,
      ⟨9202, 3987, [2, 3, 4], [321332912845656, 442202008068678], 7⟩,
      ⟨9262, 3995, [2, 3, 4], [322388623176513, 442064595018627], 7⟩,
      ⟨9311, 4003, [2, 3, 4], [323154317501667, 441945233185647], 6⟩]⟩,
  ⟨824, 848, 9608,
    [2554, 2564, 2575, 2588, 2601, 2615, 2629, 2644, 2659, 2675, 2690, 2707, 2723, 2740, 2749, 2766, 2784, 2801, 2810, 2828, 2846, 2864, 2874, 2892, 2911, 2929, 2948, 2967, 2986, 2996, 3014, 3033, 3043, 3053, 3071, 3090, 3109, 3119, 3128, 3146, 3156, 3174, 3184, 3202, 3220, 3238, 3256, 3274, 3291, 3308, 3325, 3342, 3359, 3375, 3391, 3407, 3415, 3430, 3438, 3453, 3468, 3482, 3497, 3511, 3525, 3539, 3552, 3566, 3579, 3592, 3605, 3618, 3631, 3644, 3657, 3669, 3682, 3695, 3707, 3720, 3732, 3745, 3758, 3770, 3783, 3796, 3809, 3822, 3835, 3848, 3855, 3868, 3882, 3895, 3902, 3916, 3930, 3944, 3951, 3965, 3979, 3986, 3994, 4001, 4008, 4016, 4023, 4030, 4038, 4045, 4053, 4060, 4068, 4076, 4083, 4091, 4099, 4107, 4115, 4123],
    [2588, 2622, 2656, 2691, 2727, 2763, 2801, 2839, 2878, 2918, 2958, 3000, 3042, 3085, 3107, 3152, 3197, 3244, 3268, 3315, 3365, 3414, 3440, 3492, 3545, 3598, 3654, 3711, 3768, 3798, 3857, 3918, 3949, 3981, 4045, 4110, 4176, 4210, 4245, 4314, 4351, 4422, 4459, 4534, 4612, 4690, 4771, 4854, 4938, 5025, 5114, 5206, 5301, 5397, 5496, 5598, 5650, 5756, 5809, 5921, 6034, 6151, 6271, 6395, 6521, 6653, 6789, 6927, 7069, 7218, 7369, 7525, 7688, 7854, 8025, 8201, 8385, 8573, 8769, 8969, 9178, 9393, 9612, 9841, 10080, 10324, 10576, 10839, 11110, 11390, 11535, 11830, 12135, 12450, 12613, 12949, 13296, 13654, 13838, 14216, 14610, 14812, 15017, 15224, 15438, 15658, 15877, 16103, 16335, 16566, 16804, 17049, 17298, 17550, 17809, 18072, 18338, 18612, 18889],
    [⟨2588, 2554, [2, 3], [339912791716817], 6⟩,
      ⟨2621, 2564, [2, 3], [287023105878621], 6⟩,
      ⟨2655, 2575, [2, 3], [258002751915257], 6⟩,
      ⟨2688, 2588, [2, 3], [241130850005787], 6⟩,
      ⟨2723, 2601, [2, 3], [227534661475528], 6⟩,
      ⟨2757, 2615, [2, 3], [218043356096529], 6⟩,
      ⟨2793, 2629, [2, 3], [209755599711631], 6⟩,
      ⟨2829, 2644, [2, 3], [203351878194071], 6⟩,
      ⟨2865, 2659, [2, 3, 4], [198052981991272, 555486049997429], 6⟩,
      ⟨2902, 2675, [2, 3, 4], [193604719040622, 548272250866755], 6⟩,
      ⟨2939, 2690, [2, 3, 4], [189683012781730, 541458453830115], 6⟩,
      ⟨2977, 2707, [2, 3, 4], [186483990666471, 535570594647586], 6⟩,
      ⟨3015, 2723, [2, 3, 4], [183627906807009, 529943808879277], 6⟩,
      ⟨3053, 2740, [2, 3, 4], [181273823450985, 525033489755782], 6⟩,
      ⟨3073, 2749, [2, 3, 4], [180169759363585, 522620850080706], 6⟩,
      ⟨3113, 2766, [2, 3, 4], [178128771013925, 517890456326541], 6⟩,
      ⟨3152, 2784, [2, 3, 4], [176505706261048, 513919525862017], 6⟩,
      ⟨3193, 2801, [2, 3, 4], [174947788321173, 509729769703097], 7⟩,
      ⟨3214, 2810, [2, 3, 4], [174258209947864, 507766284643672], 6⟩,
      ⟨3254, 2828, [2, 3, 4], [173123241958295, 504375121519891], 6⟩,
      ⟨3297, 2846, [2, 3, 4], [172062802573400, 500814879653114], 7⟩,
      ⟨3338, 2864, [2, 3, 4], [171240094823245, 497793952349160], 7⟩,
      ⟨3360, 2874, [2, 3, 4], [170861221404374, 496306520004094], 6⟩,
      ⟨3403, 2892, [2, 3, 4], [170220523169094, 493386104976151], 7⟩,
      ⟨3447, 2911, [2, 3, 4], [169708891920221, 490690746415555], 7⟩,
      ⟨3491, 2929, [2, 3, 4], [169333232116233, 488105093417465], 7⟩,
      ⟨3536, 2948, [2, 3, 4], [169066243269017, 485720463182938], 7⟩,
      ⟨3582, 2967, [2, 3, 4], [168914447667561, 483439007607484], 7⟩,
      ⟨3628, 2986, [2, 3, 4], [168868163326895, 481337864524401], 7⟩,
      ⟨3651, 2996, [2, 3, 4], [168867210815547, 480383816335472], 6⟩,
      ⟨3698, 3014, [2, 3, 4], [169005399015702, 478394584305360], 7⟩,
      ⟨3745, 3033, [2, 3, 4], [169202795874616, 476626964701451], 7⟩,
      ⟨3769, 3043, [2, 3, 4], [169323025276629, 475794760738099], 6⟩,
      ⟨3794, 3053, [2, 3, 4], [169484254748108, 474942397939090], 6⟩,
      ⟨3843, 3071, [2, 3, 4], [169927295201867, 473305282948860], 7⟩,
      ⟨3892, 3090, [2, 3, 4], [170403934733879, 471850482545095], 7⟩,
      ⟨3942, 3109, [2, 3, 4], [170977430582761, 470476519028993], 7⟩,
      ⟨3967, 3119, [2, 3, 4], [171262873806669, 469850179147567], 6⟩,
      ⟨3993, 3128, [2, 3, 4], [171647862194030, 469183592701925], 6⟩,
      ⟨4044, 3146, [2, 3, 4], [172434829747533, 467976843688328], 7⟩,
      ⟨4071, 3156, [2, 3, 4], [172849203438510, 467393935672054], 6⟩,
      ⟨4122, 3174, [2, 3, 4], [173723279522904, 466346742367150], 7⟩,
      ⟨4149, 3184, [2, 3, 4], [174178035239377, 465839096573333], 6⟩,
      ⟨4202, 3202, [2, 3, 4], [175207176345435, 464881923608217], 7⟩,
      ⟨4257, 3220, [2, 3, 4], [176369420731956, 463972588268705], 7⟩,
      ⟨4311, 3238, [2, 3, 4], [177534571619013, 463167979181147], 7⟩,
      ⟨4367, 3256, [2, 3, 4], [178829394898026, 462405149008544], 7⟩,
      ⟨4424, 3274, [2, 3, 4], [180208856025871, 461700415010164], 7⟩,
      ⟨4480, 3291, [2, 3, 4], [181647102245355, 461069963270093], 7⟩,
      ⟨4538, 3308, [2, 3, 4], [183213060650017, 460476827518012], 7⟩,
      ⟨4596, 3325, [2, 3, 4], [184807066319921, 459939084098721], 7⟩,
      ⟨4656, 3342, [2, 3, 4], [186524929159199, 459433417660930], 7⟩,
      ⟨4717, 3359, [2, 3, 4], [188314365016717, 458965680625053], 7⟩,
      ⟨4777, 3375, [2, 3, 4], [190147501433625, 458546485805193], 7⟩,
      ⟨4839, 3391, [2, 3, 4], [192097559144192, 458150305948008], 7⟩,
      ⟨4901, 3407, [2, 3, 4], [194057036227822, 457784064655200], 7⟩,
      ⟨4933, 3415, [2, 3, 4], [195091552675432, 457606259831324], 6⟩,
      ⟨4997, 3430, [2, 3, 4], [197244807567899, 457273646299701], 7⟩,
      ⟨5028, 3438, [2, 3, 4], [198227803889853, 457115606303484], 6⟩,
      ⟨5094, 3453, [2, 3, 4], [200486016009882, 456804189239495], 7⟩,
      ⟨5160, 3468, [2, 3, 4], [202738899508797, 456507396613552], 7⟩,
      ⟨5227, 3482, [2, 3, 4], [205119195953000, 456225376524109], 7⟩,
      ⟨5294, 3497, [2, 3, 4], [207403256687581, 455944861344123], 7⟩,
      ⟨5363, 3511, [2, 3, 4], [209860519293643, 455671350793964], 7⟩,
      ⟨5432, 3525, [2, 3, 4], [212298255119625, 455401237071393], 7⟩,
      ⟨5503, 3539, [2, 3, 4], [214817547746933, 455127500137005], 7⟩,
      ⟨5575, 3552, [2, 3, 4], [217446355825796, 454857526548683], 7⟩,
      ⟨5646, 3566, [2, 3, 4], [219910677625077, 454582212353616], 7⟩,
      ⟨5719, 3579, [2, 3, 4], [222529850719087, 454305456404303], 7⟩,
      ⟨5794, 3592, [2, 3, 4], [225215046049902, 454019745941241], 7⟩,
      ⟨5869, 3605, [2, 3, 4], [227862544668489, 453729997397368], 7⟩,
      ⟨5944, 3618, [2, 3, 4], [230471136846433, 453436080117285], 7⟩,
      ⟨6022, 3631, [2, 3, 4], [233184737396962, 453128802700668], 7⟩,
      ⟨6100, 3644, [2, 3, 4], [235854127185209, 452817093041067], 7⟩,
      ⟨6179, 3657, [2, 3, 4], [238525777418390, 452498051114263], 7⟩,
      ⟨6259, 3669, [2, 3, 4], [241278462637939, 452176598469673], 7⟩,
      ⟨6340, 3682, [2, 3, 4], [243947456944422, 451843468257742], 7⟩,
      ⟨6422, 3695, [2, 3, 4], [246612358222535, 451503965569602], 7⟩,
      ⟨6506, 3707, [2, 3, 4], [249394769470707, 451159275085245], 7⟩,
      ⟨6590, 3720, [2, 3, 4], [252044803996789, 450808369383713], 7⟩,
      ⟨6676, 3732, [2, 3, 4], [254806334565045, 450453118027100], 7⟩,
      ⟨6763, 3745, [2, 3, 4], [257477106850753, 450089673529383], 7⟩,
      ⟨6849, 3758, [2, 3, 4], [260052031274254, 449730018167848], 7⟩,
      ⟨6938, 3770, [2, 3, 4], [262772165485685, 449364132608366], 7⟩,
      ⟨7029, 3783, [2, 3, 4], [265439642298022, 448988872262097], 7⟩,
      ⟨7120, 3796, [2, 3, 4], [268049888841630, 448615938103756], 7⟩,
      ⟨7211, 3809, [2, 3, 4], [270604169035124, 448245974016845], 7⟩,
      ⟨7305, 3822, [2, 3, 4], [273216570188178, 447869097928832], 7⟩,
      ⟨7400, 3835, [2, 3, 4], [275808314977546, 447493165068640], 7⟩,
      ⟨7496, 3848, [2, 3, 4], [278378760694896, 447118884587538], 7⟩,
      ⟨7545, 3855, [2, 3, 4], [279642607324489, 446928651547293], 6⟩,
      ⟨7642, 3868, [2, 3, 4], [282162437955491, 446559789608750], 7⟩,
      ⟨7741, 3882, [2, 3, 4], [284625115596513, 446187192858279], 7⟩,
      ⟨7841, 3895, [2, 3, 4], [287134548229043, 445822362666797], 7⟩,
      ⟨7892, 3902, [2, 3, 4], [288366893085389, 445637780534552], 6⟩,
      ⟨7995, 3916, [2, 3, 4], [290821498247515, 445271691532617], 7⟩,
      ⟨8099, 3930, [2, 3, 4], [293251222544476, 444911206363407], 7⟩,
      ⟨8203, 3944, [2, 3, 4], [295624416391474, 444559627407821], 7⟩,
      ⟨8256, 3951, [2, 3, 4], [296821522782257, 444384525861788], 6⟩,
      ⟨8363, 3965, [2, 3, 4], [299204180940085, 444038941511139], 7⟩,
      ⟨8472, 3979, [2, 3, 4], [301590806206218, 443698340416565], 8⟩,
      ⟨8527, 3986, [2, 3, 4], [302777622298312, 443530765397585], 6⟩,
      ⟨8582, 3994, [2, 3, 4], [303886555844764, 443361151084963], 6⟩,
      ⟨8636, 4001, [2, 3, 4], [305016572243622, 443201215811898], 6⟩,
      ⟨8692, 4008, [2, 3, 4], [306190871958031, 443039364719913], 6⟩,
      ⟨8749, 4016, [2, 3, 4], [307316895523793, 442873177315468], 7⟩,
      ⟨8805, 4023, [2, 3, 4], [308463295757376, 442716971779461], 6⟩,
      ⟨8862, 4030, [2, 3, 4], [309623896255732, 442561530455983], 7⟩,
      ⟨8920, 4038, [2, 3, 4], [310736564678119, 442401798896453], 7⟩,
      ⟨8977, 4045, [2, 3, 4], [311869509485586, 442252234161431], 6⟩,
      ⟨9034, 4053, [2, 3, 4], [312928155070900, 442100195039031], 7⟩,
      ⟨9093, 4060, [2, 3, 4], [314088066891897, 441952774607090], 7⟩,
      ⟨9152, 4068, [2, 3, 4], [315173743481063, 441802926878105], 7⟩,
      ⟨9211, 4076, [2, 3, 4], [316246199147129, 441656053392094], 7⟩,
      ⟨9271, 4083, [2, 3, 4], [317390899401534, 441516302254862], 7⟩,
      ⟨9331, 4091, [2, 3, 4], [318462600339241, 441373919995967], 7⟩,
      ⟨9391, 4099, [2, 3, 4], [319521236416566, 441234584677419], 7⟩,
      ⟨9452, 4107, [2, 3, 4], [320592127837562, 441096840543036], 7⟩,
      ⟨9513, 4115, [2, 3, 4], [321649888637425, 440962226996457], 7⟩,
      ⟨9584, 4123, [2, 3, 4], [322940278322322, 440817727676103], 7⟩]⟩]

theorem cellsOK16 : cellsOK 764 cells16 848 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells17.lean <==
import KtMinor45.MiddleDefs

/-! Cells 68 to 71 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `849 ≤ t ≤ 946`. -/
def cells17 : List Cell := [
  ⟨849, 864, 9921,
    [2602, 2613, 2625, 2637, 2651, 2665, 2679, 2695, 2710, 2726, 2742, 2759, 2776, 2793, 2811, 2829, 2847, 2856, 2874, 2884, 2902, 2920, 2939, 2958, 2977, 2996, 3006, 3025, 3035, 3054, 3064, 3083, 3093, 3112, 3122, 3141, 3151, 3170, 3189, 3199, 3218, 3228, 3246, 3265, 3284, 3302, 3320, 3329, 3347, 3365, 3382, 3391, 3408, 3417, 3433, 3450, 3466, 3482, 3498, 3513, 3528, 3543, 3558, 3572, 3587, 3601, 3615, 3628, 3635, 3649, 3662, 3675, 3682, 3695, 3708, 3721, 3734, 3740, 3753, 3766, 3779, 3786, 3798, 3811, 3824, 3837, 3850, 3863, 3876, 3883, 3896, 3903, 3916, 3930, 3943, 3957, 3971, 3985, 3999, 4013, 4027, 4042, 4056, 4064, 4078, 4086, 4101, 4116, 4124, 4139, 4147, 4155, 4163, 4171, 4179, 4187, 4195, 4203, 4211, 4219],
    [2638, 2673, 2707, 2743, 2780, 2817, 2855, 2894, 2933, 2974, 3015, 3057, 3101, 3144, 3190, 3236, 3282, 3306, 3354, 3379, 3429, 3479, 3531, 3585, 3639, 3695, 3723, 3781, 3811, 3871, 3901, 3962, 3994, 4057, 4089, 4155, 4189, 4256, 4325, 4361, 4433, 4470, 4544, 4621, 4700, 4780, 4862, 4904, 4989, 5077, 5167, 5212, 5306, 5354, 5451, 5551, 5652, 5758, 5865, 5976, 6090, 6207, 6328, 6453, 6581, 6712, 6848, 6987, 7058, 7204, 7355, 7508, 7587, 7748, 7916, 8088, 8265, 8356, 8542, 8734, 8932, 9034, 9243, 9458, 9680, 9909, 10145, 10392, 10644, 10776, 11041, 11177, 11460, 11749, 12050, 12364, 12685, 13020, 13366, 13727, 14100, 14485, 14886, 15092, 15512, 15729, 16180, 16642, 16881, 17373, 17626, 17882, 18145, 18412, 18687, 18965, 19247, 19537, 19831],
    [⟨2638, 2602, [2, 3], [333456366028550], 6⟩,
      ⟨2672, 2613, [2, 3], [283799103280901], 6⟩,
      ⟨2706, 2625, [2, 3], [256910138838277], 6⟩,
      ⟨2740, 2637, [2, 3], [238894758056026], 6⟩,
      ⟨2776, 2651, [2, 3], [225804962892235], 6⟩,
      ⟨2811, 2665, [2, 3], [216208103118836], 6⟩,
      ⟨2847, 2679, [2, 3], [208228339969778], 6⟩,
      ⟨2884, 2695, [2, 3], [202029726591759], 6⟩,
      ⟨2920, 2710, [2, 3, 4], [196885924105839, 554208141048863], 6⟩,
      ⟨2958, 2726, [2, 3, 4], [192370627149113, 546815856748986], 6⟩,
      ⟨2995, 2742, [2, 3, 4], [188720599640993, 540450514269343], 6⟩,
      ⟨3034, 2759, [2, 3, 4], [185458214274574, 534395828714765], 6⟩,
      ⟨3073, 2776, [2, 3, 4], [182670392231787, 528881926294292], 6⟩,
      ⟨3112, 2793, [2, 3, 4], [180278293483636, 523838792398644], 6⟩,
      ⟨3152, 2811, [2, 3, 4], [178212187543985, 519212237318093], 7⟩,
      ⟨3193, 2829, [2, 3, 4], [176363057631565, 514764930363077], 6⟩,
      ⟨3233, 2847, [2, 3, 4], [174837779447743, 510846855939797], 6⟩,
      ⟨3254, 2856, [2, 3, 4], [174104817637983, 508833495969881], 6⟩,
      ⟨3295, 2874, [2, 3, 4], [172853995998277, 505202803927691], 6⟩,
      ⟨3317, 2884, [2, 3, 4], [172271835224282, 503419653340646], 6⟩,
      ⟨3359, 2902, [2, 3, 4], [171269609055456, 500058777070293], 7⟩,
      ⟨3402, 2920, [2, 3, 4], [170415002839673, 496829192365081], 7⟩,
      ⟨3445, 2939, [2, 3, 4], [169728412959059, 493966512690343], 7⟩,
      ⟨3490, 2958, [2, 3, 4], [169153254186301, 491101767916445], 7⟩,
      ⟨3535, 2977, [2, 3, 4], [168717464995613, 488461641518077], 7⟩,
      ⟨3581, 2996, [2, 3, 4], [168405886820219, 485936475504303], 7⟩,
      ⟨3603, 3006, [2, 3, 4], [168285458348735, 484877943120963], 6⟩,
      ⟨3650, 3025, [2, 3, 4], [168148848543661, 482557305475160], 7⟩,
      ⟨3674, 3035, [2, 3, 4], [168115398884131, 481467793800199], 6⟩,
      ⟨3722, 3054, [2, 3, 4], [168152330509821, 479354319314285], 7⟩,
      ⟨3745, 3064, [2, 3, 4], [168179542457931, 478461140943562], 6⟩,
      ⟨3793, 3083, [2, 3, 4], [168358032528135, 476595320002525], 7⟩,
      ⟨3818, 3093, [2, 3, 4], [168481897800322, 475690394307117], 6⟩,
      ⟨3867, 3112, [2, 3, 4], [168810138993858, 473998329527379], 7⟩,
      ⟨3891, 3122, [2, 3, 4], [168971573726042, 473253617857449], 6⟩,
      ⟨3942, 3141, [2, 3, 4], [169465979132214, 471674153222554], 7⟩,
      ⟨3967, 3151, [2, 3, 4], [169705449841036, 470977866756154], 6⟩,
      ⟨4018, 3170, [2, 3, 4], [170310164438706, 469598097805893], 7⟩,
      ⟨4069, 3189, [2, 3, 4], [170980601420793, 468338248889802], 7⟩,
      ⟨4095, 3199, [2, 3, 4], [171328640788988, 467746856905123], 6⟩,
      ⟨4148, 3218, [2, 3, 4], [172156934933156, 466586177415467], 7⟩,
      ⟨4175, 3228, [2, 3, 4], [172582775938184, 466042812682590], 6⟩,
      ⟨4228, 3246, [2, 3, 4], [173553297136726, 465016480427396], 7⟩,
      ⟨4283, 3265, [2, 3, 4], [174595131827613, 464056244946799], 7⟩,
      ⟨4339, 3284, [2, 3, 4], [175726857383440, 463165338403376], 7⟩,
      ⟨4395, 3302, [2, 3, 4], [176969085166183, 462347921192852], 7⟩,
      ⟨4451, 3320, [2, 3, 4], [178253266959046, 461608480294127], 7⟩,
      ⟨4480, 3329, [2, 3, 4], [178955020296881, 461251052947085], 6⟩,
      ⟨4537, 3347, [2, 3, 4], [180339221299881, 460600552081018], 7⟩,
      ⟨4596, 3365, [2, 3, 4], [181849188753929, 459987680086421], 7⟩,
      ⟨4656, 3382, [2, 3, 4], [183510145703376, 459421521406683], 7⟩,
      ⟨4685, 3391, [2, 3, 4], [184264719961206, 459167688547727], 6⟩,
      ⟨4746, 3408, [2, 3, 4], [186013016409297, 458670083275178], 7⟩,
      ⟨4777, 3417, [2, 3, 4], [186882156299001, 458433992844354], 6⟩,
      ⟨4838, 3433, [2, 3, 4], [188736460568859, 458003251508387], 7⟩,
      ⟨4901, 3450, [2, 3, 4], [190629924451721, 457594239892583], 7⟩,
      ⟨4964, 3466, [2, 3, 4], [192612671215728, 457220821091921], 7⟩,
      ⟨5028, 3482, [2, 3, 4], [194654381578420, 456870034280297], 7⟩,
      ⟨5093, 3498, [2, 3, 4], [196751296217965, 456538092033638], 7⟩,
      ⟨5159, 3513, [2, 3, 4], [198980964822439, 456227503756009], 7⟩,
      ⟨5225, 3528, [2, 3, 4], [201206937620704, 455932398865163], 7⟩,
      ⟨5293, 3543, [2, 3, 4], [203529773741608, 455643441304314], 7⟩,
      ⟨5361, 3558, [2, 3, 4], [205841153714999, 455363504350079], 7⟩,
      ⟨5431, 3572, [2, 3, 4], [208324231656126, 455091281735335], 7⟩,
      ⟨5502, 3587, [2, 3, 4], [210757741319090, 454813981664635], 7⟩,
      ⟨5573, 3601, [2, 3, 4], [213252040520660, 454545217374779], 7⟩,
      ⟨5645, 3615, [2, 3, 4], [215772727595554, 454274155631190], 7⟩,
      ⟨5718, 3628, [2, 3, 4], [218399046955280, 454005619439132], 7⟩,
      ⟨5755, 3635, [2, 3, 4], [219684618576749, 453866076042857], 6⟩,
      ⟨5830, 3649, [2, 3, 4], [222281098691573, 453582181594479], 7⟩,
      ⟨5906, 3662, [2, 3, 4], [224974102402337, 453297876527661], 7⟩,
      ⟨5981, 3675, [2, 3, 4], [227580506697209, 453012188047896], 7⟩,
      ⟨6020, 3682, [2, 3, 4], [228901297922759, 452860675910316], 6⟩,
      ⟨6097, 3695, [2, 3, 4], [231545404059577, 452562721878231], 7⟩,
      ⟨6177, 3708, [2, 3, 4], [234289542041126, 452251145081150], 7⟩,
      ⟨6257, 3721, [2, 3, 4], [236987854335254, 451935049076423], 7⟩,
      ⟨6338, 3734, [2, 3, 4], [239685823173946, 451611618369070], 7⟩,
      ⟨6379, 3740, [2, 3, 4], [241079508920008, 451449110668177], 6⟩,
      ⟨6461, 3753, [2, 3, 4], [243750207045982, 451116883418769], 7⟩,
      ⟨6545, 3766, [2, 3, 4], [246460255495428, 450774903181954], 7⟩,
      ⟨6630, 3779, [2, 3, 4], [249162357493164, 450427011654604], 7⟩,
      ⟨6673, 3786, [2, 3, 4], [250476487502683, 450248588450137], 6⟩,
      ⟨6760, 3798, [2, 3, 4], [253261950445151, 449895133822734], 7⟩,
      ⟨6847, 3811, [2, 3, 4], [255915649000521, 449536859267594], 7⟩,
      ⟨6936, 3824, [2, 3, 4], [258597750355087, 449171377797891], 7⟩,
      ⟨7026, 3837, [2, 3, 4], [261264714290290, 448802942305890], 7⟩,
      ⟨7116, 3850, [2, 3, 4], [263875996184026, 448435836030926], 7⟩,
      ⟨7209, 3863, [2, 3, 4], [266548878627230, 448060134907339], 7⟩,
      ⟨7302, 3876, [2, 3, 4], [269164153999136, 447687229724932], 7⟩,
      ⟨7350, 3883, [2, 3, 4], [270470824375837, 447495047530927], 6⟩,
      ⟨7445, 3896, [2, 3, 4], [273075352147219, 447120692972787], 7⟩,
      ⟨7493, 3903, [2, 3, 4], [274338750706795, 446931692019724], 6⟩,
      ⟨7590, 3916, [2, 3, 4], [276930108878321, 446557551618210], 7⟩,
      ⟨7688, 3930, [2, 3, 4], [279429205245267, 446182015103468], 7⟩,
      ⟨7788, 3943, [2, 3, 4], [282010613893062, 445809671503784], 7⟩,
      ⟨7890, 3957, [2, 3, 4], [284532798953310, 445434157749323], 7⟩,
      ⟨7992, 3971, [2, 3, 4], [286996992577693, 445066035322667], 7⟩,
      ⟨8096, 3985, [2, 3, 4], [289469922583083, 444699715924382], 7⟩,
      ⟨8201, 3999, [2, 3, 4], [291917541825100, 444338912766552], 7⟩,
      ⟨8307, 4013, [2, 3, 4], [294339683870892, 443984173718614], 7⟩,
      ⟨8415, 4027, [2, 3, 4], [296766824194701, 443633363366959], 7⟩,
      ⟨8524, 4042, [2, 3, 4], [299103061200347, 443285476586099], 7⟩,
      ⟨8635, 4056, [2, 3, 4], [301506447528399, 442947148549610], 8⟩,
      ⟨8691, 4064, [2, 3, 4], [302638341142942, 442776233264366], 6⟩,
      ⟨8803, 4078, [2, 3, 4], [304985983957396, 442451698261986], 8⟩,
      ⟨8860, 4086, [2, 3, 4], [306105338280937, 442286554245613], 6⟩,
      ⟨8976, 4101, [2, 3, 4], [308420206602762, 441965277187092], 8⟩,
      ⟨9092, 4116, [2, 3, 4], [310679373405675, 441655688738033], 8⟩,
      ⟨9150, 4124, [2, 3, 4], [311758648441757, 441502635354984], 7⟩,
      ⟨9269, 4139, [2, 3, 4], [314016754114858, 441205097408108], 8⟩,
      ⟨9329, 4147, [2, 3, 4], [315108803822284, 441057315615614], 7⟩,
      ⟨9389, 4155, [2, 3, 4], [316187576188113, 440912554082486], 7⟩,
      ⟨9450, 4163, [2, 3, 4], [317278718153120, 440769221627567], 7⟩,
      ⟨9511, 4171, [2, 3, 4], [318356514502902, 440628999718341], 7⟩,
      ⟨9573, 4179, [2, 3, 4], [319446089807867, 440490421683383], 7⟩,
      ⟨9635, 4187, [2, 3, 4], [320522264746454, 440355039095119], 7⟩,
      ⟨9697, 4195, [2, 3, 4], [321585273754650, 440222828051868], 7⟩,
      ⟨9759, 4203, [2, 3, 4], [322635346350968, 440093763501762], 7⟩,
      ⟨9822, 4211, [2, 3, 4], [323696585105070, 439966628909120], 7⟩,
      ⟨9825, 4219, [2, 3, 4], [323318892201631, 439912651794581], 4⟩]⟩,
  ⟨865, 885, 10122,
    [2668, 2679, 2691, 2704, 2718, 2733, 2748, 2764, 2780, 2797, 2813, 2822, 2839, 2857, 2875, 2893, 2912, 2930, 2949, 2968, 2987, 3006, 3016, 3026, 3045, 3055, 3075, 3085, 3105, 3124, 3135, 3154, 3164, 3174, 3194, 3214, 3234, 3253, 3263, 3273, 3293, 3312, 3322, 3341, 3360, 3379, 3398, 3407, 3426, 3444, 3462, 3479, 3488, 3505, 3523, 3539, 3556, 3572, 3588, 3604, 3619, 3627, 3642, 3657, 3672, 3686, 3700, 3714, 3728, 3742, 3756, 3770, 3783, 3796, 3803, 3816, 3829, 3836, 3849, 3862, 3875, 3882, 3895, 3908, 3922, 3935, 3948, 3962, 3975, 3989, 4002, 4016, 4030, 4044, 4058, 4072, 4086, 4101, 4115, 4123, 4137, 4152, 4167, 4175, 4190, 4198, 4206, 4221, 4229, 4237, 4245, 4253, 4261, 4269, 4277, 4286, 4294, 4302, 4310, 4319],
    [2709, 2744, 2780, 2817, 2854, 2892, 2932, 2971, 3012, 3054, 3096, 3118, 3162, 3207, 3253, 3300, 3347, 3396, 3445, 3496, 3547, 3600, 3627, 3654, 3709, 3738, 3795, 3824, 3883, 3943, 3974, 4036, 4069, 4101, 4166, 4232, 4300, 4370, 4406, 4442, 4515, 4590, 4628, 4706, 4786, 4867, 4952, 4994, 5080, 5170, 5261, 5354, 5401, 5498, 5598, 5701, 5806, 5914, 6027, 6141, 6257, 6317, 6439, 6565, 6696, 6828, 6965, 7107, 7253, 7403, 7558, 7718, 7880, 8049, 8136, 8314, 8496, 8589, 8780, 8980, 9183, 9287, 9501, 9722, 9952, 10187, 10432, 10685, 10946, 11218, 11496, 11785, 12087, 12395, 12716, 13048, 13394, 13751, 14123, 14312, 14701, 15106, 15528, 15741, 16186, 16415, 16646, 17125, 17369, 17620, 17874, 18136, 18401, 18674, 18946, 19230, 19514, 19806, 20106],
    [⟨2709, 2668, [2, 3], [319335411445787], 7⟩,
      ⟨2743, 2679, [2, 3], [276441402889734], 6⟩,
      ⟨2778, 2691, [2, 3], [251202963168684], 6⟩,
      ⟨2814, 2704, [2, 3], [234131167353237], 6⟩,
      ⟨2850, 2718, [2, 3], [222136934163306], 6⟩,
      ⟨2886, 2733, [2, 3], [213226897624800], 6⟩,
      ⟨2923, 2748, [2, 3], [205748064011540], 6⟩,
      ⟨2960, 2764, [2, 3, 4], [199899357385188, 559562403357153], 6⟩,
      ⟨2998, 2780, [2, 3, 4], [194805444264313, 551630588682569], 6⟩,
      ⟨3037, 2797, [2, 3, 4], [190528873344859, 544523656501486], 6⟩,
      ⟨3075, 2813, [2, 3, 4], [186913474709714, 538102573614078], 6⟩,
      ⟨3095, 2822, [2, 3, 4], [185305648993540, 535120792840330], 6⟩,
      ⟨3135, 2839, [2, 3, 4], [182332275992939, 529309262460278], 6⟩,
      ⟨3175, 2857, [2, 3, 4], [179885347423479, 524238386322300], 6⟩,
      ⟨3216, 2875, [2, 3, 4], [177692272367399, 519376619363701], 6⟩,
      ⟨3258, 2893, [2, 3, 4], [175742740252019, 514726607553126], 6⟩,
      ⟨3299, 2912, [2, 3, 4], [174189621478577, 510808587446007], 6⟩,
      ⟨3342, 2930, [2, 3, 4], [172712261247358, 506699900429826], 7⟩,
      ⟨3384, 2949, [2, 3, 4], [171539606712107, 503220947258901], 6⟩,
      ⟨3428, 2968, [2, 3, 4], [170479511244988, 499726835023186], 7⟩,
      ⟨3471, 2987, [2, 3, 4], [169625233543693, 496630558039588], 7⟩,
      ⟨3515, 3006, [2, 3, 4], [168901454707001, 493647353873697], 7⟩,
      ⟨3538, 3016, [2, 3, 4], [168581257634822, 492186529016343], 6⟩,
      ⟨3560, 3026, [2, 3, 4], [168308833660920, 490889607690049], 6⟩,
      ⟨3606, 3045, [2, 3, 4], [167842546640461, 488141316768600], 7⟩,
      ⟨3630, 3055, [2, 3, 4], [167652368362570, 486803430365795], 6⟩,
      ⟨3676, 3075, [2, 3, 4], [167368245268108, 484463226892187], 7⟩,
      ⟨3700, 3085, [2, 3, 4], [167268871531143, 483277306337357], 6⟩,
      ⟨3747, 3105, [2, 3, 4], [167146506022849, 481124023603806], 7⟩,
      ⟨3795, 3124, [2, 3, 4], [167156149926249, 478998717297138], 7⟩,
      ⟨3820, 3135, [2, 3, 4], [167170447185035, 478031857738859], 6⟩,
      ⟨3869, 3154, [2, 3, 4], [167340841526870, 476097887415821], 7⟩,
      ⟨3894, 3164, [2, 3, 4], [167453328478772, 475191091771966], 6⟩,
      ⟨3919, 3174, [2, 3, 4], [167587278678475, 474322596130510], 6⟩,
      ⟨3969, 3194, [2, 3, 4], [167915105107360, 472693356195521], 7⟩,
      ⟨4020, 3214, [2, 3, 4], [168341821419778, 471151652003689], 7⟩,
      ⟨4072, 3234, [2, 3, 4], [168867557790453, 469698013541813], 7⟩,
      ⟨4124, 3253, [2, 3, 4], [169510097451720, 468336999096027], 7⟩,
      ⟨4151, 3263, [2, 3, 4], [169863538956976, 467682610412879], 6⟩,
      ⟨4177, 3273, [2, 3, 4], [170200317139905, 467091261000590], 6⟩,
      ⟨4231, 3293, [2, 3, 4], [170983711159474, 465923740031093], 7⟩,
      ⟨4286, 3312, [2, 3, 4], [171916276772104, 464812630349391], 7⟩,
      ⟨4313, 3322, [2, 3, 4], [172356418796453, 464318689102518], 6⟩,
      ⟨4369, 3341, [2, 3, 4], [173409824356415, 463335056600736], 7⟩,
      ⟨4426, 3360, [2, 3, 4], [174555044851624, 462425147691792], 7⟩,
      ⟨4482, 3379, [2, 3, 4], [175704466072804, 461619331665240], 7⟩,
      ⟨4541, 3398, [2, 3, 4], [177024216984603, 460841148772410], 7⟩,
      ⟨4570, 3407, [2, 3, 4], [177710699760683, 460484643097676], 6⟩,
      ⟨4628, 3426, [2, 3, 4], [179042419628497, 459827867713897], 7⟩,
      ⟨4689, 3444, [2, 3, 4], [180614084041817, 459194534717530], 7⟩,
      ⟨4749, 3462, [2, 3, 4], [182170345476137, 458632453880177], 7⟩,
      ⟨4810, 3479, [2, 3, 4], [183873311737496, 458113582360056], 7⟩,
      ⟨4841, 3488, [2, 3, 4], [184721473834756, 457868365611013], 6⟩,
      ⟨4903, 3505, [2, 3, 4], [186507130780259, 457412148069806], 7⟩,
      ⟨4967, 3523, [2, 3, 4], [188333771854998, 456980550199557], 7⟩,
      ⟨5031, 3539, [2, 3, 4], [190326593382179, 456590847523229], 7⟩,
      ⟨5096, 3556, [2, 3, 4], [192303085199425, 456222858367792], 7⟩,
      ⟨5162, 3572, [2, 3, 4], [194414383642523, 455881222348047], 7⟩,
      ⟨5230, 3588, [2, 3, 4], [196630632866417, 455554545997512], 7⟩,
      ⟨5297, 3604, [2, 3, 4], [198794061724142, 455249057349772], 7⟩,
      ⟨5365, 3619, [2, 3, 4], [201083397658138, 454960437989579], 7⟩,
      ⟨5400, 3627, [2, 3, 4], [202236126294251, 454814474416756], 6⟩,
      ⟨5470, 3642, [2, 3, 4], [204613300418768, 454535581264862], 7⟩,
      ⟨5540, 3657, [2, 3, 4], [206976122558805, 454263201860136], 7⟩,
      ⟨5613, 3672, [2, 3, 4], [209473693031812, 453987551343775], 7⟩,
      ⟨5685, 3686, [2, 3, 4], [211980053551601, 453722802864102], 7⟩,
      ⟨5758, 3700, [2, 3, 4], [214512576457626, 453455802459570], 7⟩,
      ⟨5833, 3714, [2, 3, 4], [217117428869932, 453182581292649], 7⟩,
      ⟨5909, 3728, [2, 3, 4], [219740706382963, 452904350650664], 7⟩,
      ⟨5986, 3742, [2, 3, 4], [222379113869571, 452620164841040], 7⟩,
      ⟨6064, 3756, [2, 3, 4], [225029537906406, 452329330438499], 7⟩,
      ⟨6143, 3770, [2, 3, 4], [227689045642457, 452031379590585], 7⟩,
      ⟨6221, 3783, [2, 3, 4], [230340540495271, 451737060384035], 7⟩,
      ⟨6302, 3796, [2, 3, 4], [233090199466116, 451429137981392], 7⟩,
      ⟨6343, 3803, [2, 3, 4], [234431576238787, 451269442551733], 6⟩,
      ⟨6425, 3816, [2, 3, 4], [237158416096897, 450951537048789], 7⟩,
      ⟨6508, 3829, [2, 3, 4], [239882885975949, 450626255940733], 7⟩,
      ⟨6550, 3836, [2, 3, 4], [241210226265013, 450458380544090], 6⟩,
      ⟨6635, 3849, [2, 3, 4], [243949339853595, 450121169522534], 7⟩,
      ⟨6722, 3862, [2, 3, 4], [246723518969144, 449774220906926], 7⟩,
      ⟨6808, 3875, [2, 3, 4], [249401923193415, 449428322514726], 7⟩,
      ⟨6852, 3882, [2, 3, 4], [250725877166236, 449249366504937], 6⟩,
      ⟨6941, 3895, [2, 3, 4], [253450722898944, 448890948126129], 7⟩,
      ⟨7031, 3908, [2, 3, 4], [256161464541764, 448528410456215], 7⟩,
      ⟨7122, 3922, [2, 3, 4], [258783019857728, 448158946607799], 7⟩,
      ⟨7214, 3935, [2, 3, 4], [261462547870946, 447790434515082], 7⟩,
      ⟨7308, 3948, [2, 3, 4], [264162970618732, 447416515997681], 7⟩,
      ⟨7403, 3962, [2, 3, 4], [266771739166001, 447038084222966], 7⟩,
      ⟨7499, 3975, [2, 3, 4], [269432230789388, 446662721449664], 7⟩,
      ⟨7597, 3989, [2, 3, 4], [272037255988975, 446280982433932], 7⟩,
      ⟨7695, 4002, [2, 3, 4], [274654179900487, 445907200452415], 7⟩,
      ⟨7795, 4016, [2, 3, 4], [277214476738411, 445528564220180], 7⟩,
      ⟨7897, 4030, [2, 3, 4], [279785950195782, 445149325371764], 7⟩,
      ⟨7998, 4044, [2, 3, 4], [282265347767133, 444779766733747], 7⟩,
      ⟨8102, 4058, [2, 3, 4], [284788119247273, 444407843089631], 7⟩,
      ⟨8207, 4072, [2, 3, 4], [287285430146756, 444040596253891], 7⟩,
      ⟨8314, 4086, [2, 3, 4], [289788728057198, 443675750227542], 7⟩,
      ⟨8422, 4101, [2, 3, 4], [292200389206568, 443313021738873], 7⟩,
      ⟨8532, 4115, [2, 3, 4], [294680504192082, 442958003967387], 7⟩,
      ⟨8587, 4123, [2, 3, 4], [295835157206157, 442780083783141], 6⟩,
      ⟨8698, 4137, [2, 3, 4], [298258757282760, 442437292516753], 7⟩,
      ⟨8810, 4152, [2, 3, 4], [300592496817701, 442098043590707], 7⟩,
      ⟨8925, 4167, [2, 3, 4], [302956464398162, 441762296418437], 8⟩,
      ⟨8982, 4175, [2, 3, 4], [304072723517940, 441597388590916], 6⟩,
      ⟨9099, 4190, [2, 3, 4], [306408387808710, 441273940744868], 8⟩,
      ⟨9158, 4198, [2, 3, 4], [307538805948829, 441113114719851], 7⟩,
      ⟨9217, 4206, [2, 3, 4], [308655569271387, 440955159157265], 6⟩,
      ⟨9336, 4221, [2, 3, 4], [310934213488890, 440651080818318], 8⟩,
      ⟨9396, 4229, [2, 3, 4], [312036836056199, 440500040323675], 7⟩,
      ⟨9457, 4237, [2, 3, 4], [313151975553189, 440350220221929], 7⟩,
      ⟨9518, 4245, [2, 3, 4], [314253534741919, 440203468081950], 7⟩,
      ⟨9580, 4253, [2, 3, 4], [315367009583955, 440058156999708], 7⟩,
      ⟨9642, 4261, [2, 3, 4], [316466845852462, 439916007200049], 7⟩,
      ⟨9704, 4269, [2, 3, 4], [317553279857507, 439776999936740], 7⟩,
      ⟨9766, 4277, [2, 3, 4], [318626543078699, 439641115055895], 7⟩,
      ⟨9830, 4286, [2, 3, 4], [319679246051818, 439499748102420], 7⟩,
      ⟨9893, 4294, [2, 3, 4], [320750664498818, 439368772164972], 7⟩,
      ⟨9957, 4302, [2, 3, 4], [321832827723335, 439239741143475], 7⟩,
      ⟨10022, 4310, [2, 3, 4], [322925219947759, 439112820423214], 7⟩,
      ⟨10051, 4319, [2, 3, 4], [323109961053533, 439023632182354], 6⟩]⟩,
  ⟨886, 912, 10386,
    [2746, 2757, 2769, 2782, 2797, 2812, 2827, 2843, 2860, 2877, 2894, 2912, 2930, 2949, 2967, 2986, 3005, 3015, 3034, 3054, 3074, 3093, 3104, 3124, 3134, 3154, 3174, 3185, 3205, 3216, 3236, 3247, 3267, 3277, 3298, 3318, 3339, 3359, 3369, 3390, 3410, 3430, 3450, 3469, 3489, 3508, 3527, 3546, 3555, 3574, 3592, 3601, 3619, 3636, 3645, 3662, 3679, 3696, 3712, 3728, 3744, 3759, 3774, 3789, 3804, 3819, 3833, 3847, 3862, 3876, 3889, 3903, 3917, 3931, 3944, 3958, 3971, 3978, 3992, 4005, 4019, 4032, 4046, 4060, 4073, 4080, 4094, 4108, 4122, 4136, 4150, 4165, 4179, 4187, 4201, 4216, 4231, 4246, 4261, 4269, 4284, 4292, 4300, 4315, 4323, 4331, 4339, 4347, 4356, 4364, 4372, 4380, 4388, 4397, 4405, 4413, 4422, 4430, 4439, 4448],
    [2780, 2816, 2852, 2890, 2929, 2968, 3008, 3049, 3090, 3133, 3176, 3221, 3267, 3313, 3360, 3408, 3458, 3483, 3533, 3586, 3638, 3692, 3720, 3776, 3805, 3863, 3921, 3951, 4013, 4044, 4106, 4139, 4204, 4237, 4305, 4374, 4445, 4518, 4554, 4629, 4705, 4785, 4866, 4948, 5033, 5119, 5208, 5298, 5345, 5440, 5536, 5586, 5687, 5789, 5843, 5950, 6060, 6174, 6289, 6409, 6533, 6659, 6790, 6923, 7060, 7203, 7349, 7499, 7655, 7814, 7978, 8149, 8323, 8504, 8691, 8881, 9079, 9182, 9388, 9603, 9825, 10054, 10292, 10535, 10788, 10918, 11185, 11460, 11744, 12040, 12342, 12660, 12985, 13153, 13498, 13854, 14225, 14608, 15004, 15209, 15626, 15842, 16064, 16513, 16747, 16984, 17224, 17467, 17717, 17974, 18234, 18498, 18765, 19044, 19322, 19608, 19898, 20196, 20498],
    [⟨2780, 2746, [2, 3], [339745258955369], 6⟩,
      ⟨2815, 2757, [2, 3], [285143412493062], 6⟩,
      ⟨2851, 2769, [2, 3], [255646533356048], 6⟩,
      ⟨2887, 2782, [2, 3], [237161767585826], 6⟩,
      ⟨2925, 2797, [2, 3], [223831458117984], 6⟩,
      ⟨2962, 2812, [2, 3], [214088251823876], 6⟩,
      ⟨3000, 2827, [2, 3], [206033296363965], 6⟩,
      ⟨3039, 2843, [2, 3, 4], [199533268799287, 559801523320262], 6⟩,
      ⟨3077, 2860, [2, 3, 4], [194606372210778, 552220796063358], 6⟩,
      ⟨3116, 2877, [2, 3, 4], [190257936393476, 545080068399805], 6⟩,
      ⟨3156, 2894, [2, 3, 4], [186421877964906, 538348826365852], 6⟩,
      ⟨3197, 2912, [2, 3, 4], [183162720857477, 532258947381110], 6⟩,
      ⟨3238, 2930, [2, 3, 4], [180380984280928, 526717129000183], 6⟩,
      ⟨3280, 2949, [2, 3, 4], [177989487268207, 521654421273571], 6⟩,
      ⟨3322, 2967, [2, 3, 4], [175864098309881, 516812268696321], 6⟩,
      ⟨3364, 2986, [2, 3, 4], [174104805584327, 512553770532589], 6⟩,
      ⟨3408, 3005, [2, 3, 4], [172483002350088, 508293829087242], 7⟩,
      ⟨3429, 3015, [2, 3, 4], [171835955240918, 506534610205074], 6⟩,
      ⟨3473, 3034, [2, 3, 4], [170562087519034, 502762094739067], 6⟩,
      ⟨3518, 3054, [2, 3, 4], [169482321035899, 499287453333335], 7⟩,
      ⟨3562, 3074, [2, 3, 4], [168605161124823, 496204064833410], 7⟩,
      ⟨3608, 3093, [2, 3, 4], [167828459504540, 492999400140062], 7⟩,
      ⟨3631, 3104, [2, 3, 4], [167508851486070, 491660059597867], 6⟩,
      ⟨3678, 3124, [2, 3, 4], [166950381562395, 488818280335069], 7⟩,
      ⟨3702, 3134, [2, 3, 4], [166720140914072, 487433855970456], 6⟩,
      ⟨3750, 3154, [2, 3, 4], [166362174603060, 484833501831660], 7⟩,
      ⟨3797, 3174, [2, 3, 4], [166125514649697, 482521795027732], 7⟩,
      ⟨3821, 3185, [2, 3, 4], [166030985284978, 481470504522235], 6⟩,
      ⟨3871, 3205, [2, 3, 4], [165968187209655, 479197330782490], 7⟩,
      ⟨3896, 3216, [2, 3, 4], [165954065979246, 478199312888611], 6⟩,
      ⟨3945, 3236, [2, 3, 4], [166033014456785, 476259750001590], 7⟩,
      ⟨3971, 3247, [2, 3, 4], [166098913374759, 475316041557911], 6⟩,
      ⟨4022, 3267, [2, 3, 4], [166343819374719, 473494952328436], 7⟩,
      ⟨4048, 3277, [2, 3, 4], [166509258495705, 472616777023314], 6⟩,
      ⟨4100, 3298, [2, 3, 4], [166864625309937, 471018277877643], 7⟩,
      ⟨4153, 3318, [2, 3, 4], [167360348114442, 469469823091149], 7⟩,
      ⟨4207, 3339, [2, 3, 4], [167913992960441, 468052839484558], 7⟩,
      ⟨4262, 3359, [2, 3, 4], [168613190577609, 466693841858250], 7⟩,
      ⟨4288, 3369, [2, 3, 4], [168940766593820, 466110640016015], 6⟩,
      ⟨4344, 3390, [2, 3, 4], [169718190738017, 464923290511036], 7⟩,
      ⟨4399, 3410, [2, 3, 4], [170571144081411, 463847371806348], 7⟩,
      ⟨4457, 3430, [2, 3, 4], [171588413052092, 462797333786668], 7⟩,
      ⟨4515, 3450, [2, 3, 4], [172660444619085, 461848171045847], 7⟩,
      ⟨4573, 3469, [2, 3, 4], [173841992509465, 460977169435178], 7⟩,
      ⟨4632, 3489, [2, 3, 4], [175047861473140, 460183035208003], 7⟩,
      ⟨4692, 3508, [2, 3, 4], [176400888609970, 459441917372955], 7⟩,
      ⟨4753, 3527, [2, 3, 4], [177836864641232, 458760587400376], 7⟩,
      ⟨4813, 3546, [2, 3, 4], [179261521123743, 458155288234279], 7⟩,
      ⟨4845, 3555, [2, 3, 4], [180111195901050, 457853009685955], 6⟩,
      ⟨4908, 3574, [2, 3, 4], [181717633901718, 457303933084859], 7⟩,
      ⟨4971, 3592, [2, 3, 4], [183419748914122, 456805483506141], 7⟩,
      ⟨5003, 3601, [2, 3, 4], [184302993830183, 456570019229847], 6⟩,
      ⟨5068, 3619, [2, 3, 4], [186132084028499, 456124387795586], 7⟩,
      ⟨5133, 3636, [2, 3, 4], [188051134991107, 455719662184029], 7⟩,
      ⟨5166, 3645, [2, 3, 4], [189002695222487, 455525553607574], 6⟩,
      ⟨5233, 3662, [2, 3, 4], [191037411086563, 455159025695608], 7⟩,
      ⟨5300, 3679, [2, 3, 4], [193078493668973, 454818426655154], 7⟩,
      ⟨5369, 3696, [2, 3, 4], [195221645419825, 454492113107727], 7⟩,
      ⟨5438, 3712, [2, 3, 4], [197440780391705, 454189237314918], 7⟩,
      ⟨5508, 3728, [2, 3, 4], [199705253414931, 453897602754629], 7⟩,
      ⟨5580, 3744, [2, 3, 4], [202061230579007, 453611556668647], 7⟩,
      ⟨5652, 3759, [2, 3, 4], [204483312807059, 453339753133376], 7⟩,
      ⟨5725, 3774, [2, 3, 4], [206939510320521, 453070786578598], 7⟩,
      ⟨5799, 3789, [2, 3, 4], [209425963740902, 452802379714731], 7⟩,
      ⟨5873, 3804, [2, 3, 4], [211889810804163, 452534973803971], 7⟩,
      ⟨5950, 3819, [2, 3, 4], [214474959904866, 452259836980802], 7⟩,
      ⟨6027, 3833, [2, 3, 4], [217109444548479, 451988607364762], 7⟩,
      ⟨6105, 3847, [2, 3, 4], [219759957914616, 451711690758714], 7⟩,
      ⟨6184, 3862, [2, 3, 4], [222344800441876, 451422808035170], 7⟩,
      ⟨6264, 3876, [2, 3, 4], [225018173673907, 451132487137707], 7⟩,
      ⟨6345, 3889, [2, 3, 4], [227776367304893, 450839762615217], 7⟩,
      ⟨6427, 3903, [2, 3, 4], [230460628952698, 450534164609559], 7⟩,
      ⟨6510, 3917, [2, 3, 4], [233146657630055, 450220942386129], 7⟩,
      ⟨6595, 3931, [2, 3, 4], [235876590313661, 449897135589332], 7⟩,
      ⟨6681, 3944, [2, 3, 4], [238678614073987, 449570220912274], 7⟩,
      ⟨6766, 3958, [2, 3, 4], [241311714645518, 449238387860378], 7⟩,
      ⟨6854, 3971, [2, 3, 4], [244099531875745, 448897625101009], 7⟩,
      ⟨6899, 3978, [2, 3, 4], [245478456960882, 448720847787741], 6⟩,
      ⟨6987, 3992, [2, 3, 4], [248113022581929, 448372344365715], 7⟩,
      ⟨7078, 4005, [2, 3, 4], [250892739391549, 448015724172229], 7⟩,
      ⟨7170, 4019, [2, 3, 4], [253584243546888, 447651018272142], 7⟩,
      ⟨7263, 4032, [2, 3, 4], [256332726185513, 447286083680573], 7⟩,
      ⟨7357, 4046, [2, 3, 4], [258991826703111, 446914741643138], 7⟩,
      ⟨7452, 4060, [2, 3, 4], [261633446226615, 446541231513866], 7⟩,
      ⟨7549, 4073, [2, 3, 4], [264364228522965, 446166130057506], 7⟩,
      ⟨7598, 4080, [2, 3, 4], [265691067758818, 445976224186811], 6⟩,
      ⟨7697, 4094, [2, 3, 4], [268337715933201, 445595488573751], 7⟩,
      ⟨7796, 4108, [2, 3, 4], [270926463925992, 445218614975153], 7⟩,
      ⟨7897, 4122, [2, 3, 4], [273528506346415, 444839634160958], 7⟩,
      ⟨8000, 4136, [2, 3, 4], [276141304779824, 444459415643765], 7⟩,
      ⟨8103, 4150, [2, 3, 4], [278695335647452, 444085151462159], 7⟩,
      ⟨8209, 4165, [2, 3, 4], [281225143849158, 443704683571412], 7⟩,
      ⟨8315, 4179, [2, 3, 4], [283761992642677, 443334839326628], 7⟩,
      ⟨8369, 4187, [2, 3, 4], [284975919019284, 443146310259652], 6⟩,
      ⟨8478, 4201, [2, 3, 4], [287520799686136, 442779512180893], 7⟩,
      ⟨8587, 4216, [2, 3, 4], [289943527523217, 442417706893301], 7⟩,
      ⟨8699, 4231, [2, 3, 4], [292400714239867, 442056640558599], 7⟩,
      ⟨8812, 4246, [2, 3, 4], [294829760113093, 441702565420861], 7⟩,
      ⟨8926, 4261, [2, 3, 4], [297230694870910, 441355974135915], 7⟩,
      ⟨8984, 4269, [2, 3, 4], [298408095024167, 441182055522633], 6⟩,
      ⟨9100, 4284, [2, 3, 4], [300780965993601, 440846396281239], 7⟩,
      ⟨9159, 4292, [2, 3, 4], [301944155758949, 440678221586532], 6⟩,
      ⟨9219, 4300, [2, 3, 4], [303120797463823, 440510631826658], 6⟩,
      ⟨9338, 4315, [2, 3, 4], [305463304904286, 440190760565051], 8⟩,
      ⟨9398, 4323, [2, 3, 4], [306597723944475, 440031838067544], 7⟩,
      ⟨9459, 4331, [2, 3, 4], [307744860986221, 439873854113826], 7⟩,
      ⟨9520, 4339, [2, 3, 4], [308878103961841, 439718862572475], 7⟩,
      ⟨9581, 4347, [2, 3, 4], [309997687871197, 439566856111310], 7⟩,
      ⟨9643, 4356, [2, 3, 4], [311072340504923, 439411035218179], 7⟩,
      ⟨9706, 4364, [2, 3, 4], [312215843676697, 439261544796166], 7⟩,
      ⟨9769, 4372, [2, 3, 4], [313345331953185, 439115250609803], 7⟩,
      ⟨9832, 4380, [2, 3, 4], [314461047198635, 438972137552079], 7⟩,
      ⟨9894, 4388, [2, 3, 4], [315538767955997, 438833699782711], 7⟩,
      ⟨9959, 4397, [2, 3, 4], [316620982030543, 438688441310413], 7⟩,
      ⟨10023, 4405, [2, 3, 4], [317720815044041, 438553344135498], 7⟩,
      ⟨10088, 4413, [2, 3, 4], [318831009423726, 438420151779831], 7⟩,
      ⟨10153, 4422, [2, 3, 4], [319873265295696, 438284501488893], 7⟩,
      ⟨10219, 4430, [2, 3, 4], [320980025947535, 438156646500335], 7⟩,
      ⟨10285, 4439, [2, 3, 4], [322019485268348, 438026208126415], 7⟩,
      ⟨10344, 4448, [2, 3, 4], [322886945266485, 437906500526482], 6⟩]⟩,
  ⟨913, 946, 10726,
    [2845, 2855, 2868, 2882, 2896, 2912, 2928, 2944, 2962, 2979, 2988, 3007, 3025, 3044, 3063, 3073, 3093, 3113, 3132, 3153, 3173, 3194, 3205, 3225, 3246, 3257, 3278, 3299, 3310, 3321, 3342, 3363, 3374, 3385, 3406, 3417, 3428, 3449, 3470, 3481, 3502, 3523, 3544, 3565, 3575, 3596, 3616, 3636, 3656, 3676, 3695, 3714, 3724, 3742, 3761, 3779, 3797, 3814, 3831, 3848, 3865, 3881, 3898, 3913, 3929, 3944, 3959, 3975, 3989, 4004, 4019, 4033, 4047, 4061, 4076, 4090, 4104, 4118, 4132, 4146, 4160, 4174, 4188, 4202, 4216, 4231, 4245, 4259, 4274, 4289, 4303, 4318, 4333, 4348, 4363, 4379, 4394, 4410, 4426, 4434, 4450, 4458, 4466, 4474, 4482, 4491, 4499, 4507, 4516, 4524, 4533, 4541, 4550, 4558, 4567, 4576, 4584, 4593, 4602, 4611],
    [2871, 2908, 2946, 2985, 3024, 3065, 3106, 3148, 3191, 3235, 3257, 3302, 3348, 3396, 3444, 3468, 3518, 3569, 3620, 3674, 3727, 3783, 3811, 3868, 3926, 3956, 4016, 4077, 4109, 4141, 4205, 4270, 4304, 4337, 4406, 4442, 4477, 4548, 4621, 4659, 4735, 4813, 4893, 4974, 5015, 5099, 5187, 5276, 5367, 5461, 5556, 5655, 5705, 5806, 5911, 6018, 6129, 6242, 6358, 6478, 6601, 6728, 6858, 6992, 7130, 7270, 7416, 7566, 7721, 7880, 8044, 8213, 8387, 8566, 8752, 8942, 9140, 9344, 9554, 9770, 9993, 10225, 10464, 10710, 10964, 11228, 11501, 11782, 12075, 12374, 12688, 13012, 13346, 13691, 14050, 14423, 14808, 15206, 15620, 15832, 16268, 16492, 16722, 16955, 17194, 17432, 17681, 17929, 18184, 18447, 18713, 18982, 19259, 19539, 19823, 20115, 20415, 20714, 21026],
    [⟨2871, 2845, [2, 3], [371868970985186], 6⟩,
      ⟨2908, 2855, [2, 3], [293427897745684], 6⟩,
      ⟨2945, 2868, [2, 3], [260506205660931], 6⟩,
      ⟨2983, 2882, [2, 3], [239692218723410], 6⟩,
      ⟨3020, 2896, [2, 3], [225594989562697], 6⟩,
      ⟨3060, 2912, [2, 3], [214543170050733], 6⟩,
      ⟨3099, 2928, [2, 3], [206273653706206], 6⟩,
      ⟨3138, 2944, [2, 3], [199606733481042], 6⟩,
      ⟨3178, 2962, [2, 3, 4], [194333122055371, 552867763096991], 6⟩,
      ⟨3219, 2979, [2, 3, 4], [189545412326479, 545074112489911], 6⟩,
      ⟨3239, 2988, [2, 3, 4], [187616910238849, 541785066564219], 6⟩,
      ⟨3281, 3007, [2, 3, 4], [184041115949835, 535399829807967], 6⟩,
      ⟨3322, 3025, [2, 3, 4], [180994961268098, 529595820759487], 6⟩,
      ⟨3366, 3044, [2, 3, 4], [178177048656064, 523856029140879], 6⟩,
      ⟨3409, 3063, [2, 3, 4], [175866491130419, 518834039715257], 6⟩,
      ⟨3430, 3073, [2, 3, 4], [174911271991789, 516678006175222], 6⟩,
      ⟨3474, 3093, [2, 3, 4], [173055958281603, 512250498690817], 6⟩,
      ⟨3519, 3113, [2, 3, 4], [171407739121340, 508009068169727], 7⟩,
      ⟨3564, 3132, [2, 3, 4], [169968574497276, 503954479892275], 6⟩,
      ⟨3610, 3153, [2, 3, 4], [168777546476969, 500370101232505], 7⟩,
      ⟨3656, 3173, [2, 3, 4], [167751589736684, 496929195291503], 6⟩,
      ⟨3703, 3194, [2, 3, 4], [166891828026487, 493756045932912], 7⟩,
      ⟨3727, 3205, [2, 3, 4], [166515966654322, 492261644259823], 6⟩,
      ⟨3775, 3225, [2, 3, 4], [165866145012230, 489233213982810], 7⟩,
      ⟨3823, 3246, [2, 3, 4], [165363846753558, 486542843362142], 7⟩,
      ⟨3848, 3257, [2, 3, 4], [165151772846439, 485229384803887], 6⟩,
      ⟨3897, 3278, [2, 3, 4], [164831838661035, 482757556794935], 7⟩,
      ⟨3947, 3299, [2, 3, 4], [164628690577965, 480399489576824], 7⟩,
      ⟨3973, 3310, [2, 3, 4], [164565335072363, 479254023986806], 6⟩,
      ⟨3999, 3321, [2, 3, 4], [164529403671210, 478156088272376], 6⟩,
      ⟨4050, 3342, [2, 3, 4], [164547358130780, 476095951386368], 7⟩,
      ⟨4102, 3363, [2, 3, 4], [164674255932507, 474142599869431], 7⟩,
      ⟨4128, 3374, [2, 3, 4], [164756857362267, 473254021524511], 6⟩,
      ⟨4154, 3385, [2, 3, 4], [164859160470598, 472401089457411], 6⟩,
      ⟨4208, 3406, [2, 3, 4], [165196506984127, 470652462192211], 7⟩,
      ⟨4236, 3417, [2, 3, 4], [165400893428673, 469811086491322], 6⟩,
      ⟨4263, 3428, [2, 3, 4], [165602406203906, 469051679153614], 6⟩,
      ⟨4317, 3449, [2, 3, 4], [166098537378436, 467591087597794], 7⟩,
      ⟨4372, 3470, [2, 3, 4], [166690713039809, 466218531578973], 7⟩,
      ⟨4401, 3481, [2, 3, 4], [167032825914018, 465541433337350], 6⟩,
      ⟨4458, 3502, [2, 3, 4], [167784784762727, 464285462361333], 7⟩,
      ⟨4515, 3523, [2, 3, 4], [168598716637700, 463143787802222], 7⟩,
      ⟨4574, 3544, [2, 3, 4], [169538900561714, 462056200396047], 7⟩,
      ⟨4632, 3565, [2, 3, 4], [170497036418145, 461092376007498], 7⟩,
      ⟨4661, 3575, [2, 3, 4], [171022176763816, 460636380861469], 6⟩,
      ⟨4721, 3596, [2, 3, 4], [172126514790265, 459763805955439], 7⟩,
      ⟨4783, 3616, [2, 3, 4], [173416060244347, 458931548159095], 7⟩,
      ⟨4845, 3636, [2, 3, 4], [174750661100479, 458182466727004], 7⟩,
      ⟨4907, 3656, [2, 3, 4], [176123851276449, 457506007712220], 7⟩,
      ⟨4971, 3676, [2, 3, 4], [177618261370407, 456872178851652], 7⟩,
      ⟨5035, 3695, [2, 3, 4], [179211029897814, 456297453285797], 7⟩,
      ⟨5101, 3714, [2, 3, 4], [180923554868077, 455762002399083], 7⟩,
      ⟨5133, 3724, [2, 3, 4], [181708529318021, 455520527057541], 6⟩,
      ⟨5199, 3742, [2, 3, 4], [183525951185814, 455058592614684], 7⟩,
      ⟨5266, 3761, [2, 3, 4], [185338362589482, 454629840563106], 7⟩,
      ⟨5334, 3779, [2, 3, 4], [187284237844960, 454234469996761], 7⟩,
      ⟨5404, 3797, [2, 3, 4], [189337352040319, 453861960035867], 7⟩,
      ⟨5473, 3814, [2, 3, 4], [191423097149701, 453524883522338], 7⟩,
      ⟨5544, 3831, [2, 3, 4], [193609478809503, 453203167269507], 7⟩,
      ⟨5616, 3848, [2, 3, 4], [195844042312570, 452896774594021], 7⟩,
      ⟨5689, 3865, [2, 3, 4], [198122660186724, 452602054862111], 7⟩,
      ⟨5763, 3881, [2, 3, 4], [200517324121828, 452321732827620], 7⟩,
      ⟨5837, 3898, [2, 3, 4], [202823702988043, 452043303220730], 7⟩,
      ⟨5913, 3913, [2, 3, 4], [205363971092273, 451777495799280], 7⟩,
      ⟨5990, 3929, [2, 3, 4], [207856646944297, 451506230931290], 7⟩,
      ⟨6066, 3944, [2, 3, 4], [210355197087259, 451244060026415], 7⟩,
      ⟨6145, 3959, [2, 3, 4], [212971422344997, 450974122888971], 7⟩,
      ⟨6225, 3975, [2, 3, 4], [215529009527375, 450693927804639], 7⟩,
      ⟨6306, 3989, [2, 3, 4], [218253860876228, 450419199659471], 7⟩,
      ⟨6387, 4004, [2, 3, 4], [220867366912756, 450134861645873], 7⟩,
      ⟨6470, 4019, [2, 3, 4], [223535734040262, 449840914296287], 7⟩,
      ⟨6554, 4033, [2, 3, 4], [226284980787669, 449544322598375], 7⟩,
      ⟨6639, 4047, [2, 3, 4], [229036325496665, 449239691647009], 7⟩,
      ⟨6725, 4061, [2, 3, 4], [231787218347087, 448927048038691], 7⟩,
      ⟨6812, 4076, [2, 3, 4], [234461082565473, 448602330058206], 7⟩,
      ⟨6900, 4090, [2, 3, 4], [237204656700868, 448274513254608], 7⟩,
      ⟨6990, 4104, [2, 3, 4], [239983256216334, 447936408717320], 7⟩,
      ⟨7081, 4118, [2, 3, 4], [242751742971964, 447591572676484], 7⟩,
      ⟨7173, 4132, [2, 3, 4], [245508408615027, 447240609454789], 7⟩,
      ⟨7265, 4146, [2, 3, 4], [248211716778093, 446887498125217], 7⟩,
      ⟨7359, 4160, [2, 3, 4], [250940894275974, 446526330446268], 7⟩,
      ⟨7455, 4174, [2, 3, 4], [253692638348816, 446157754319258], 7⟩,
      ⟨7552, 4188, [2, 3, 4], [256425804833665, 445785870018781], 7⟩,
      ⟨7649, 4202, [2, 3, 4], [259102092627200, 445414833640952], 7⟩,
      ⟨7748, 4216, [2, 3, 4], [261795792816516, 445038690784729], 7⟩,
      ⟨7849, 4231, [2, 3, 4], [264436290425620, 444655203379207], 7⟩,
      ⟨7951, 4245, [2, 3, 4], [267121805285974, 444274682136302], 7⟩,
      ⟨8054, 4259, [2, 3, 4], [269783290051313, 443894819392814], 7⟩,
      ⟨8159, 4274, [2, 3, 4], [272388390062974, 443510098244124], 7⟩,
      ⟨8264, 4289, [2, 3, 4], [274935256402083, 443130727676940], 7⟩,
      ⟨8372, 4303, [2, 3, 4], [277587721255901, 442751139108671], 7⟩,
      ⟨8480, 4318, [2, 3, 4], [280116242578050, 442375156354185], 7⟩,
      ⟨8590, 4333, [2, 3, 4], [282650273488938, 442000465983901], 7⟩,
      ⟨8701, 4348, [2, 3, 4], [285157030659761, 441630764813821], 7⟩,
      ⟨8814, 4363, [2, 3, 4], [287666535273460, 441263897737249], 7⟩,
      ⟨8929, 4379, [2, 3, 4], [290115983649285, 440897122775800], 7⟩,
      ⟨9045, 4394, [2, 3, 4], [292597213923870, 440540886292221], 7⟩,
      ⟨9162, 4410, [2, 3, 4], [294989124058849, 440188394414536], 7⟩,
      ⟨9281, 4426, [2, 3, 4], [297380508983999, 439841354535141], 7⟩,
      ⟨9340, 4434, [2, 3, 4], [298541148192713, 439672970960823], 6⟩,
      ⟨9461, 4450, [2, 3, 4], [300902603593772, 439337556423420], 8⟩,
      ⟨9522, 4458, [2, 3, 4], [302075557288504, 439172990435041], 6⟩,
      ⟨9584, 4466, [2, 3, 4], [303260862979408, 439009228362248], 6⟩,
      ⟨9646, 4474, [2, 3, 4], [304431828346081, 438848445094268], 6⟩,
      ⟨9709, 4482, [2, 3, 4], [305614531787904, 438688700648492], 7⟩,
      ⟨9771, 4491, [2, 3, 4], [306701073832956, 438529341900056], 6⟩,
      ⟨9834, 4499, [2, 3, 4], [307855821263075, 438375634149610], 7⟩,
      ⟨9897, 4507, [2, 3, 4], [308996647067552, 438225007412268], 6⟩,
      ⟨9961, 4516, [2, 3, 4], [310093370841369, 438070905156920], 7⟩,
      ⟨10026, 4524, [2, 3, 4], [311256197637156, 437923098191465], 7⟩,
      ⟨10091, 4533, [2, 3, 4], [312350233211289, 437773555762106], 7⟩,
      ⟨10156, 4541, [2, 3, 4], [313485145486129, 437632221819874], 7⟩,
      ⟨10222, 4550, [2, 3, 4], [314576175278866, 437487477519558], 7⟩,
      ⟨10287, 4558, [2, 3, 4], [315683876968316, 437352608515013], 7⟩,
      ⟨10353, 4567, [2, 3, 4], [316748314000783, 437214224767463], 7⟩,
      ⟨10420, 4576, [2, 3, 4], [317822891227198, 437077695222813], 7⟩,
      ⟨10488, 4584, [2, 3, 4], [318959740345092, 436948767205948], 7⟩,
      ⟨10555, 4593, [2, 3, 4], [320007679588551, 436818819860738], 7⟩,
      ⟨10624, 4602, [2, 3, 4], [321087597377089, 436689863644084], 7⟩,
      ⟨10716, 4611, [2, 3, 4], [322661392139551, 436540966698269], 7⟩]⟩]

theorem cellsOK17 : cellsOK 849 cells17 946 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells18.lean <==
import KtMinor45.MiddleDefs

/-! Cells 72 to 75 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `947 ≤ t ≤ 1056`. -/
def cells18 : List Cell := [
  ⟨947, 968, 11156,
    [2914, 2925, 2939, 2953, 2969, 2985, 3001, 3019, 3036, 3055, 3073, 3092, 3102, 3121, 3141, 3161, 3181, 3202, 3223, 3244, 3265, 3286, 3297, 3308, 3329, 3351, 3362, 3373, 3395, 3417, 3428, 3450, 3461, 3483, 3494, 3505, 3516, 3538, 3559, 3570, 3592, 3603, 3624, 3635, 3656, 3677, 3698, 3709, 3729, 3749, 3769, 3789, 3799, 3818, 3837, 3847, 3865, 3883, 3901, 3919, 3936, 3954, 3970, 3987, 4003, 4019, 4035, 4050, 4058, 4073, 4089, 4103, 4118, 4133, 4148, 4162, 4176, 4191, 4205, 4219, 4234, 4248, 4262, 4277, 4291, 4306, 4320, 4335, 4350, 4365, 4379, 4394, 4409, 4417, 4432, 4448, 4463, 4479, 4495, 4511, 4527, 4543, 4560, 4568, 4577, 4593, 4610, 4627, 4636, 4645, 4662, 4671, 4680, 4689, 4698, 4707, 4716, 4725, 4734, 4744],
    [2948, 2986, 3025, 3065, 3106, 3147, 3189, 3233, 3276, 3322, 3367, 3415, 3439, 3487, 3537, 3587, 3639, 3692, 3746, 3801, 3857, 3914, 3943, 3972, 4032, 4093, 4124, 4155, 4219, 4284, 4317, 4385, 4419, 4489, 4525, 4561, 4597, 4671, 4746, 4784, 4863, 4903, 4983, 5025, 5109, 5194, 5283, 5328, 5418, 5512, 5607, 5707, 5756, 5859, 5963, 6017, 6126, 6237, 6353, 6472, 6593, 6719, 6847, 6978, 7115, 7254, 7399, 7546, 7622, 7776, 7935, 8099, 8267, 8440, 8620, 8804, 8995, 9192, 9395, 9604, 9821, 10043, 10274, 10512, 10759, 11011, 11276, 11547, 11829, 12119, 12418, 12729, 13050, 13216, 13554, 13905, 14267, 14644, 15033, 15438, 15856, 16291, 16743, 16975, 17210, 17696, 18198, 18720, 18988, 19263, 19824, 20114, 20412, 20710, 21020, 21330, 21648, 21975, 22307],
    [⟨2948, 2914, [2, 3], [339616680375100], 6⟩,
      ⟨2985, 2925, [2, 3], [281835820982679], 6⟩,
      ⟨3024, 2939, [2, 3], [252509190236242], 6⟩,
      ⟨3062, 2953, [2, 3], [234136824151567], 6⟩,
      ⟨3102, 2969, [2, 3], [220906061924354], 6⟩,
      ⟨3141, 2985, [2, 3], [211227902834777], 6⟩,
      ⟨3181, 3001, [2, 3], [203248020512933], 6⟩,
      ⟨3222, 3019, [2, 3, 4], [197047325661331, 557673050255499], 6⟩,
      ⟨3262, 3036, [2, 3, 4], [191916911157039, 549704024539324], 6⟩,
      ⟨3305, 3055, [2, 3, 4], [187436549513127, 542272540400633], 6⟩,
      ⟨3346, 3073, [2, 3, 4], [183811537751951, 535854292865719], 6⟩,
      ⟨3390, 3092, [2, 3, 4], [180471643209521, 529537529032975], 6⟩,
      ⟨3412, 3102, [2, 3, 4], [179050001699894, 526722887425925], 6⟩,
      ⟨3455, 3121, [2, 3, 4], [176522859745843, 521461608016192], 6⟩,
      ⟨3500, 3141, [2, 3, 4], [174269008226868, 516451605518752], 6⟩,
      ⟨3544, 3161, [2, 3, 4], [172408367322763, 512041286754520], 6⟩,
      ⟨3590, 3181, [2, 3, 4], [170696567766051, 507649076534977], 7⟩,
      ⟨3636, 3202, [2, 3, 4], [169282842481549, 503769691464553], 7⟩,
      ⟨3683, 3223, [2, 3, 4], [168040885621956, 500050372509045], 7⟩,
      ⟨3730, 3244, [2, 3, 4], [166996212217158, 496621753139033], 7⟩,
      ⟨3778, 3265, [2, 3, 4], [166102141170362, 493338068871224], 7⟩,
      ⟨3826, 3286, [2, 3, 4], [165372915933190, 490310499773359], 7⟩,
      ⟨3851, 3297, [2, 3, 4], [165052136446614, 488833475805884], 6⟩,
      ⟨3875, 3308, [2, 3, 4], [164778917868983, 487515188061565], 6⟩,
      ⟨3925, 3329, [2, 3, 4], [164313127957460, 484747494752193], 7⟩,
      ⟨3975, 3351, [2, 3, 4], [163970891628502, 482284767253766], 7⟩,
      ⟨4000, 3362, [2, 3, 4], [163841869627863, 481124656224810], 6⟩,
      ⟨4026, 3373, [2, 3, 4], [163741953633701, 479932017199967], 6⟩,
      ⟨4078, 3395, [2, 3, 4], [163626422225104, 477691870323057], 7⟩,
      ⟨4130, 3417, [2, 3, 4], [163613374970713, 475630512494553], 7⟩,
      ⟨4156, 3428, [2, 3, 4], [163641930104066, 474661799667985], 6⟩,
      ⟨4210, 3450, [2, 3, 4], [163794266084686, 472726293020292], 7⟩,
      ⟨4237, 3461, [2, 3, 4], [163904823925390, 471820019356132], 6⟩,
      ⟨4292, 3483, [2, 3, 4], [164208820034918, 470072169406191], 7⟩,
      ⟨4320, 3494, [2, 3, 4], [164402829610511, 469231710790131], 6⟩,
      ⟨4347, 3505, [2, 3, 4], [164594673380186, 468472809505552], 6⟩,
      ⟨4375, 3516, [2, 3, 4], [164827649422796, 467703422710039], 6⟩,
      ⟨4431, 3538, [2, 3, 4], [165348315533628, 466265059025679], 7⟩,
      ⟨4488, 3559, [2, 3, 4], [166009222653046, 464886066258360], 7⟩,
      ⟨4517, 3570, [2, 3, 4], [166357689180896, 464242218501364], 6⟩,
      ⟨4575, 3592, [2, 3, 4], [167101587934299, 463041678507566], 7⟩,
      ⟨4605, 3603, [2, 3, 4], [167528085355622, 462454758024840], 6⟩,
      ⟨4664, 3624, [2, 3, 4], [168443528305037, 461369305928640], 7⟩,
      ⟨4694, 3635, [2, 3, 4], [168913166729430, 460862421477103], 6⟩,
      ⟨4755, 3656, [2, 3, 4], [169982212974988, 459884053171918], 7⟩,
      ⟨4815, 3677, [2, 3, 4], [171063693019015, 459017826348520], 7⟩,
      ⟨4878, 3698, [2, 3, 4], [172306861438897, 458183941036073], 7⟩,
      ⟨4910, 3709, [2, 3, 4], [172935250961150, 457794888378332], 6⟩,
      ⟨4972, 3729, [2, 3, 4], [174261613655196, 457086209832974], 7⟩,
      ⟨5037, 3749, [2, 3, 4], [175751939049865, 456411477640013], 7⟩,
      ⟨5101, 3769, [2, 3, 4], [177234169543936, 455813530472222], 7⟩,
      ⟨5168, 3789, [2, 3, 4], [178878280539965, 455246091867565], 7⟩,
      ⟨5201, 3799, [2, 3, 4], [179688397295077, 454987103899235], 6⟩,
      ⟨5268, 3818, [2, 3, 4], [181439267907892, 454498651354872], 7⟩,
      ⟨5336, 3837, [2, 3, 4], [183257576841262, 454049011625896], 7⟩,
      ⟨5371, 3847, [2, 3, 4], [184184938664585, 453832552713587], 6⟩,
      ⟨5440, 3865, [2, 3, 4], [186144626598984, 453437914381779], 7⟩,
      ⟨5510, 3883, [2, 3, 4], [188163567699091, 453071044042410], 7⟩,
      ⟨5582, 3901, [2, 3, 4], [190285374741402, 452723979586203], 7⟩,
      ⟨5654, 3919, [2, 3, 4], [192410939052508, 452399844436961], 7⟩,
      ⟨5727, 3936, [2, 3, 4], [194657341630556, 452096364442004], 7⟩,
      ⟨5802, 3954, [2, 3, 4], [196921676709318, 451796723360327], 7⟩,
      ⟨5877, 3970, [2, 3, 4], [199326272187232, 451519942185920], 7⟩,
      ⟨5953, 3987, [2, 3, 4], [201692699213567, 451243097233359], 7⟩,
      ⟨6030, 4003, [2, 3, 4], [204166137555085, 450975226343139], 7⟩,
      ⟨6108, 4019, [2, 3, 4], [206668169145820, 450708056700398], 7⟩,
      ⟨6188, 4035, [2, 3, 4], [209242044942285, 450437322192355], 7⟩,
      ⟨6268, 4050, [2, 3, 4], [211864784636464, 450171400336331], 7⟩,
      ⟨6308, 4058, [2, 3, 4], [213128031014671, 450034833772155], 6⟩,
      ⟨6390, 4073, [2, 3, 4], [215799077358133, 449760331866539], 7⟩,
      ⟨6473, 4089, [2, 3, 4], [218407581023193, 449474268173037], 7⟩,
      ⟨6557, 4103, [2, 3, 4], [221174382499292, 449191568741579], 7⟩,
      ⟨6641, 4118, [2, 3, 4], [223827957440848, 448898785185934], 7⟩,
      ⟨6727, 4133, [2, 3, 4], [226529965912970, 448595667186382], 7⟩,
      ⟨6814, 4148, [2, 3, 4], [229232745845051, 448284710986629], 7⟩,
      ⟨6902, 4162, [2, 3, 4], [232006939994727, 447970238985163], 7⟩,
      ⟨6992, 4176, [2, 3, 4], [234818729559545, 447644876777957], 7⟩,
      ⟨7083, 4191, [2, 3, 4], [237550421700339, 447308004727360], 7⟩,
      ⟨7175, 4205, [2, 3, 4], [240344715500412, 446968017189271], 7⟩,
      ⟨7267, 4219, [2, 3, 4], [243086939362883, 446624670896774], 7⟩,
      ⟨7362, 4234, [2, 3, 4], [245825988094499, 446265576324074], 7⟩,
      ⟨7457, 4248, [2, 3, 4], [248580918570882, 445908014855098], 7⟩,
      ⟨7554, 4262, [2, 3, 4], [251358046113673, 445542653371484], 7⟩,
      ⟨7652, 4277, [2, 3, 4], [254047795931087, 445170411713452], 7⟩,
      ⟨7752, 4291, [2, 3, 4], [256824103719369, 444795081463242], 7⟩,
      ⟨7851, 4306, [2, 3, 4], [259438260401081, 444421224209116], 7⟩,
      ⟨7954, 4320, [2, 3, 4], [262207294074207, 444039131943556], 7⟩,
      ⟨8057, 4335, [2, 3, 4], [264850231901156, 443656880057672], 7⟩,
      ⟨8162, 4350, [2, 3, 4], [267504581548524, 443271688385916], 7⟩,
      ⟨8268, 4365, [2, 3, 4], [270134148631199, 442887614702733], 7⟩,
      ⟨8374, 4379, [2, 3, 4], [272769575608785, 442511512272297], 7⟩,
      ⟨8483, 4394, [2, 3, 4], [275380703213064, 442128779583599], 7⟩,
      ⟨8593, 4409, [2, 3, 4], [277964656748684, 441749446460480], 7⟩,
      ⟨8649, 4417, [2, 3, 4], [279234811959417, 441557860212639], 6⟩,
      ⟨8761, 4432, [2, 3, 4], [281792986532396, 441183452787461], 7⟩,
      ⟨8874, 4448, [2, 3, 4], [284261823972487, 440810882540724], 7⟩,
      ⟨8989, 4463, [2, 3, 4], [286793785754020, 440444485609132], 7⟩,
      ⟨9106, 4479, [2, 3, 4], [289265512082298, 440078456486855], 7⟩,
      ⟨9224, 4495, [2, 3, 4], [291707927744240, 439719392901936], 7⟩,
      ⟨9344, 4511, [2, 3, 4], [294149016149745, 439365379301920], 7⟩,
      ⟨9465, 4527, [2, 3, 4], [296559882713388, 439019503307970], 7⟩,
      ⟨9588, 4543, [2, 3, 4], [298967478019144, 438680009715040], 8⟩,
      ⟨9713, 4560, [2, 3, 4], [301313951357510, 438343498821782], 8⟩,
      ⟨9775, 4568, [2, 3, 4], [302481102344959, 438182669461484], 6⟩,
      ⟨9838, 4577, [2, 3, 4], [303604322800800, 438018463279332], 6⟩,
      ⟨9966, 4593, [2, 3, 4], [305971049580148, 437703795731886], 8⟩,
      ⟨10095, 4610, [2, 3, 4], [308251166402276, 437395218769328], 8⟩,
      ⟨10226, 4627, [2, 3, 4], [310524924380443, 437095700391255], 8⟩,
      ⟨10292, 4636, [2, 3, 4], [311626346607589, 436947469448512], 7⟩,
      ⟨10359, 4645, [2, 3, 4], [312738022515373, 436800864660254], 7⟩,
      ⟨10493, 4662, [2, 3, 4], [314973245559240, 436522473380140], 8⟩,
      ⟨10560, 4671, [2, 3, 4], [316044408643826, 436385562363761], 7⟩,
      ⟨10629, 4680, [2, 3, 4], [317147974909447, 436249304874295], 7⟩,
      ⟨10697, 4689, [2, 3, 4], [318215465266317, 436117610524691], 7⟩,
      ⟨10767, 4698, [2, 3, 4], [319314411918027, 435986882161346], 7⟩,
      ⟨10836, 4707, [2, 3, 4], [320377758853302, 435860661042307], 7⟩,
      ⟨10906, 4716, [2, 3, 4], [321449905856684, 435736720232254], 7⟩,
      ⟨10977, 4725, [2, 3, 4], [322530401776604, 435615211361201], 7⟩,
      ⟨11048, 4734, [2, 3, 4], [323597521584863, 435497168894049], 7⟩,
      ⟨11049, 4744, [2, 3, 4], [323118299750602, 435437015050922], 4⟩]⟩,
  ⟨969, 996, 11434,
    [3000, 3013, 3020, 3034, 3050, 3066, 3083, 3101, 3119, 3138, 3157, 3177, 3196, 3217, 3237, 3258, 3269, 3290, 3311, 3333, 3344, 3366, 3377, 3399, 3421, 3432, 3455, 3466, 3489, 3511, 3534, 3546, 3568, 3591, 3602, 3614, 3636, 3648, 3670, 3692, 3704, 3726, 3748, 3770, 3791, 3802, 3823, 3834, 3855, 3876, 3896, 3916, 3936, 3955, 3975, 3993, 4012, 4030, 4048, 4066, 4083, 4100, 4117, 4133, 4150, 4166, 4181, 4189, 4205, 4220, 4235, 4251, 4266, 4280, 4295, 4310, 4325, 4340, 4354, 4369, 4384, 4399, 4413, 4428, 4443, 4458, 4473, 4489, 4504, 4519, 4535, 4550, 4566, 4582, 4598, 4614, 4631, 4647, 4664, 4672, 4689, 4706, 4715, 4732, 4741, 4750, 4759, 4768, 4777, 4786, 4795, 4804, 4813, 4822, 4831, 4840, 4850, 4859, 4869, 4878],
    [3041, 3080, 3100, 3141, 3183, 3225, 3269, 3313, 3358, 3404, 3451, 3499, 3548, 3599, 3650, 3703, 3730, 3784, 3839, 3895, 3924, 3981, 4011, 4071, 4132, 4163, 4227, 4258, 4324, 4391, 4459, 4494, 4565, 4638, 4674, 4711, 4786, 4825, 4903, 4983, 5024, 5106, 5191, 5278, 5367, 5412, 5504, 5551, 5646, 5744, 5845, 5948, 6054, 6162, 6274, 6388, 6506, 6626, 6751, 6878, 7008, 7142, 7282, 7424, 7570, 7722, 7876, 7957, 8119, 8286, 8457, 8635, 8817, 9006, 9200, 9400, 9606, 9820, 10041, 10268, 10502, 10745, 10996, 11254, 11523, 11797, 12085, 12379, 12685, 13003, 13331, 13669, 14020, 14385, 14762, 15150, 15554, 15974, 16407, 16629, 17089, 17563, 17806, 18309, 18565, 18828, 19098, 19372, 19649, 19934, 20222, 20514, 20814, 21122, 21434, 21750, 22075, 22404, 22742],
    [⟨3041, 3000, [2, 3], [319027866292495], 6⟩,
      ⟨3079, 3013, [2, 3], [273263331582708], 6⟩,
      ⟨3099, 3020, [2, 3], [258179579185438], 6⟩,
      ⟨3139, 3034, [2, 3], [236587633026735], 6⟩,
      ⟨3179, 3050, [2, 3], [222633176836180], 6⟩,
      ⟨3219, 3066, [2, 3], [212105675351550], 6⟩,
      ⟨3261, 3083, [2, 3], [203549934391974], 6⟩,
      ⟨3303, 3101, [2, 3, 4], [196960114270104, 558265564716515], 6⟩,
      ⟨3345, 3119, [2, 3, 4], [191546332223093, 549934986049332], 6⟩,
      ⟨3387, 3138, [2, 3, 4], [187198635883299, 542800795701588], 6⟩,
      ⟨3431, 3157, [2, 3, 4], [183222300201257, 535819506058888], 6⟩,
      ⟨3475, 3177, [2, 3, 4], [179981112848730, 529766640083344], 6⟩,
      ⟨3519, 3196, [2, 3, 4], [177112539556021, 524030499968075], 6⟩,
      ⟨3565, 3217, [2, 3, 4], [174652729483675, 518806708630163], 6⟩,
      ⟨3611, 3237, [2, 3, 4], [172480115615496, 513839218039259], 6⟩,
      ⟨3658, 3258, [2, 3, 4], [170623208493110, 509295500410125], 7⟩,
      ⟨3681, 3269, [2, 3, 4], [169851517546739, 507329381987954], 6⟩,
      ⟨3729, 3290, [2, 3, 4], [168337265212356, 503167712423858], 7⟩,
      ⟨3776, 3311, [2, 3, 4], [167098654396395, 499483377577162], 7⟩,
      ⟨3825, 3333, [2, 3, 4], [166014300758404, 495957337477619], 7⟩,
      ⟨3849, 3344, [2, 3, 4], [165554702873873, 494359906399265], 6⟩,
      ⟨3898, 3366, [2, 3, 4], [164731245105226, 491232016685297], 7⟩,
      ⟨3923, 3377, [2, 3, 4], [164368696212578, 489704900324694], 6⟩,
      ⟨3974, 3399, [2, 3, 4], [163744708448390, 486731772372539], 7⟩,
      ⟨4025, 3421, [2, 3, 4], [163266432805686, 483995554896579], 7⟩,
      ⟨4050, 3432, [2, 3, 4], [163078649529922, 482752652423210], 6⟩,
      ⟨4103, 3455, [2, 3, 4], [162776219883792, 480247575775114], 7⟩,
      ⟨4128, 3466, [2, 3, 4], [162672662610285, 479147612840273], 6⟩,
      ⟨4182, 3489, [2, 3, 4], [162543051631926, 476858507915691], 7⟩,
      ⟨4236, 3511, [2, 3, 4], [162542055391311, 474692714397651], 7⟩,
      ⟨4290, 3534, [2, 3, 4], [162616990009592, 472763041498863], 7⟩,
      ⟨4318, 3546, [2, 3, 4], [162687740549894, 471827447312132], 6⟩,
      ⟨4374, 3568, [2, 3, 4], [162955444215660, 469975157756137], 7⟩,
      ⟨4431, 3591, [2, 3, 4], [163298327178663, 468280513161942], 7⟩,
      ⟨4459, 3602, [2, 3, 4], [163507186325308, 467490008542257], 6⟩,
      ⟨4487, 3614, [2, 3, 4], [163696926252810, 466771868972049], 6⟩,
      ⟨4545, 3636, [2, 3, 4], [164254074036124, 465278227212833], 7⟩,
      ⟨4574, 3648, [2, 3, 4], [164518344767036, 464613887871847], 6⟩,
      ⟨4633, 3670, [2, 3, 4], [165208929224336, 463280873519948], 7⟩,
      ⟨4693, 3692, [2, 3, 4], [165996621812987, 462041169841642], 7⟩,
      ⟨4723, 3704, [2, 3, 4], [166365646970386, 461487101405676], 6⟩,
      ⟨4784, 3726, [2, 3, 4], [167275779253946, 460388467766634], 7⟩,
      ⟨4846, 3748, [2, 3, 4], [168276812295613, 459371724483928], 7⟩,
      ⟨4908, 3770, [2, 3, 4], [169329712489865, 458451522620823], 7⟩,
      ⟨4972, 3791, [2, 3, 4], [170561773510887, 457574000208247], 7⟩,
      ⟨5004, 3802, [2, 3, 4], [171167241065646, 457173501525682], 6⟩,
      ⟨5068, 3823, [2, 3, 4], [172468055454225, 456423100876827], 7⟩,
      ⟨5101, 3834, [2, 3, 4], [173143794584757, 456066054648034], 6⟩,
      ⟨5166, 3855, [2, 3, 4], [174542280130731, 455410565012226], 7⟩,
      ⟨5233, 3876, [2, 3, 4], [176058151336997, 454797938386248], 7⟩,
      ⟨5301, 3896, [2, 3, 4], [177712275796883, 454234884531122], 7⟩,
      ⟨5369, 3916, [2, 3, 4], [179394495528691, 453726635139029], 7⟩,
      ⟨5439, 3936, [2, 3, 4], [181189110735321, 453252899265126], 7⟩,
      ⟨5509, 3955, [2, 3, 4], [183071347960121, 452824272408978], 7⟩,
      ⟨5580, 3975, [2, 3, 4], [184946269394013, 452424683831177], 7⟩,
      ⟨5652, 3993, [2, 3, 4], [187017467588599, 452059682946117], 7⟩,
      ⟨5725, 4012, [2, 3, 4], [189073354194318, 451714406979155], 7⟩,
      ⟨5799, 4030, [2, 3, 4], [191250481997316, 451393187798394], 7⟩,
      ⟨5875, 4048, [2, 3, 4], [193521502406608, 451085079461562], 7⟩,
      ⟨5951, 4066, [2, 3, 4], [195788516051545, 450791899263340], 7⟩,
      ⟨6027, 4083, [2, 3, 4], [198120058601945, 450515339254662], 7⟩,
      ⟨6105, 4100, [2, 3, 4], [200533923459470, 450242149641546], 7⟩,
      ⟨6185, 4117, [2, 3, 4], [203025740567477, 449969862425221], 7⟩,
      ⟨6264, 4133, [2, 3, 4], [205525143497970, 449708285783510], 7⟩,
      ⟨6345, 4150, [2, 3, 4], [208021782139534, 449437440885063], 7⟩,
      ⟨6428, 4166, [2, 3, 4], [210657576180998, 449166872823368], 7⟩,
      ⟨6511, 4181, [2, 3, 4], [213337148863497, 448899151239000], 7⟩,
      ⟨6554, 4189, [2, 3, 4], [214696270249571, 448757835027227], 6⟩,
      ⟨6638, 4205, [2, 3, 4], [217298653799073, 448476795541208], 7⟩,
      ⟨6724, 4220, [2, 3, 4], [220027055921290, 448191337025991], 7⟩,
      ⟨6811, 4235, [2, 3, 4], [222760347532643, 447898080760257], 7⟩,
      ⟨6899, 4251, [2, 3, 4], [225423737497615, 447592329981307], 7⟩,
      ⟨6988, 4266, [2, 3, 4], [228159057780433, 447283156736626], 7⟩,
      ⟨7079, 4280, [2, 3, 4], [231004809626560, 446967218294818], 7⟩,
      ⟨7171, 4295, [2, 3, 4], [233772711634602, 446639161203750], 7⟩,
      ⟨7263, 4310, [2, 3, 4], [236491621029402, 446306679261887], 7⟩,
      ⟨7357, 4325, [2, 3, 4], [239241804425246, 445964274727032], 7⟩,
      ⟨7453, 4340, [2, 3, 4], [242019687119849, 445612332098473], 7⟩,
      ⟨7550, 4354, [2, 3, 4], [244851717212460, 445257827268833], 7⟩,
      ⟨7647, 4369, [2, 3, 4], [247560200851519, 444898024240590], 7⟩,
      ⟨7746, 4384, [2, 3, 4], [250290219720949, 444530647451495], 7⟩,
      ⟨7847, 4399, [2, 3, 4], [253038689127720, 444156393955962], 7⟩,
      ⟨7949, 4413, [2, 3, 4], [255832824625260, 443782216433496], 7⟩,
      ⟨8051, 4428, [2, 3, 4], [258502704127672, 443406288123547], 7⟩,
      ⟨8156, 4443, [2, 3, 4], [261221293593513, 443022630634823], 7⟩,
      ⟨8261, 4458, [2, 3, 4], [263881191941532, 442641796280950], 7⟩,
      ⟨8369, 4473, [2, 3, 4], [266584644889188, 442254958218613], 7⟩,
      ⟨8477, 4489, [2, 3, 4], [269165095276212, 441869685727089], 7⟩,
      ⟨8587, 4504, [2, 3, 4], [271815906480228, 441486081048778], 7⟩,
      ⟨8699, 4519, [2, 3, 4], [274470965985516, 441102231732724], 7⟩,
      ⟨8812, 4535, [2, 3, 4], [277035777732338, 440719043843798], 7⟩,
      ⟨8926, 4550, [2, 3, 4], [279633378935083, 440343055876340], 7⟩,
      ⟨9042, 4566, [2, 3, 4], [282171672637026, 439966146201531], 7⟩,
      ⟨9159, 4582, [2, 3, 4], [284680784458080, 439594820677571], 7⟩,
      ⟨9278, 4598, [2, 3, 4], [287189440424848, 439227044938492], 7⟩,
      ⟨9398, 4614, [2, 3, 4], [289667819714724, 438866159716382], 7⟩,
      ⟨9520, 4631, [2, 3, 4], [292086290102779, 438506747879781], 7⟩,
      ⟨9644, 4647, [2, 3, 4], [294558610289158, 438156517328336], 7⟩,
      ⟨9769, 4664, [2, 3, 4], [296942887490910, 437811260160005], 7⟩,
      ⟨9831, 4672, [2, 3, 4], [298128504084622, 437645757302126], 6⟩,
      ⟨9959, 4689, [2, 3, 4], [300505795994486, 437310922373429], 8⟩,
      ⟨10088, 4706, [2, 3, 4], [302851438827434, 436985887236215], 8⟩,
      ⟨10153, 4715, [2, 3, 4], [303988565381540, 436824795253861], 6⟩,
      ⟨10285, 4732, [2, 3, 4], [306324178948004, 436512390829276], 8⟩,
      ⟨10351, 4741, [2, 3, 4], [307444249502768, 436358659602057], 6⟩,
      ⟨10417, 4750, [2, 3, 4], [308550836081503, 436207977789596], 7⟩,
      ⟨10485, 4759, [2, 3, 4], [309691412974166, 436057178774943], 7⟩,
      ⟨10553, 4768, [2, 3, 4], [310817992191849, 435909635970210], 7⟩,
      ⟨10621, 4777, [2, 3, 4], [311930816195277, 435765332644161], 7⟩,
      ⟨10690, 4786, [2, 3, 4], [313053014203287, 435622852975537], 7⟩,
      ⟨10759, 4795, [2, 3, 4], [314161455405764, 435483693378329], 7⟩,
      ⟨10827, 4804, [2, 3, 4], [315233959466331, 435349109619350], 7⟩,
      ⟨10897, 4813, [2, 3, 4], [316338019835208, 435215244764794], 7⟩,
      ⟨10968, 4822, [2, 3, 4], [317450521192051, 435083592088358], 7⟩,
      ⟨11039, 4831, [2, 3, 4], [318549287334878, 434955402543930], 7⟩,
      ⟨11110, 4840, [2, 3, 4], [319634560405035, 434830646897126], 7⟩,
      ⟨11182, 4850, [2, 3, 4], [320678413251835, 434702718739435], 7⟩,
      ⟨11254, 4859, [2, 3, 4], [321758534636238, 434583785103193], 7⟩,
      ⟨11327, 4869, [2, 3, 4], [322797417665897, 434461658922469], 7⟩,
      ⟨11354, 4878, [2, 3, 4], [322920083444697, 434386510981258], 5⟩]⟩,
  ⟨997, 1032, 11789,
    [3110, 3123, 3138, 3154, 3171, 3189, 3207, 3226, 3245, 3265, 3285, 3306, 3327, 3348, 3370, 3392, 3403, 3425, 3447, 3470, 3481, 3504, 3516, 3539, 3562, 3574, 3597, 3609, 3621, 3644, 3656, 3680, 3692, 3704, 3727, 3739, 3751, 3774, 3786, 3809, 3821, 3844, 3867, 3890, 3902, 3924, 3946, 3969, 3990, 4012, 4033, 4054, 4075, 4095, 4115, 4135, 4154, 4173, 4192, 4210, 4228, 4246, 4263, 4280, 4297, 4314, 4330, 4346, 4362, 4378, 4394, 4410, 4425, 4440, 4456, 4471, 4486, 4502, 4517, 4532, 4547, 4563, 4578, 4593, 4609, 4624, 4640, 4656, 4672, 4688, 4704, 4720, 4736, 4745, 4761, 4778, 4795, 4812, 4829, 4847, 4864, 4873, 4891, 4900, 4909, 4918, 4927, 4936, 4946, 4955, 4964, 4974, 4983, 4993, 5002, 5012, 5021, 5031, 5041, 5051],
    [3156, 3196, 3239, 3282, 3325, 3370, 3416, 3462, 3509, 3558, 3608, 3658, 3710, 3763, 3816, 3871, 3899, 3955, 4013, 4072, 4102, 4163, 4193, 4256, 4321, 4353, 4420, 4454, 4488, 4557, 4593, 4664, 4700, 4736, 4811, 4849, 4887, 4965, 5005, 5085, 5127, 5210, 5296, 5383, 5428, 5520, 5613, 5709, 5807, 5907, 6010, 6116, 6225, 6336, 6450, 6568, 6687, 6811, 6938, 7067, 7201, 7339, 7479, 7625, 7775, 7929, 8088, 8251, 8421, 8593, 8772, 8956, 9146, 9341, 9542, 9751, 9966, 10187, 10415, 10652, 10896, 11149, 11407, 11678, 11954, 12241, 12537, 12844, 13161, 13490, 13829, 14182, 14545, 14733, 15118, 15515, 15928, 16353, 16795, 17255, 17729, 17974, 18476, 18734, 18999, 19267, 19538, 19817, 20103, 20388, 20685, 20986, 21291, 21600, 21921, 22242, 22572, 22910, 23253],
    [⟨3156, 3110, [2, 3], [307052639633427], 7⟩,
      ⟨3195, 3123, [2, 3], [265671676423376], 6⟩,
      ⟨3237, 3138, [2, 3], [240625533564217], 6⟩,
      ⟨3279, 3154, [2, 3], [224424206246839], 6⟩,
      ⟨3320, 3171, [2, 3], [213374166028485], 6⟩,
      ⟨3363, 3189, [2, 3], [204431043416303], 6⟩,
      ⟨3406, 3207, [2, 3, 4], [197309334445236, 559659924670899], 6⟩,
      ⟨3450, 3226, [2, 3, 4], [191507960193287, 550882355752422], 6⟩,
      ⟨3493, 3245, [2, 3, 4], [186879161514720, 543387040848322], 6⟩,
      ⟨3539, 3265, [2, 3, 4], [182679381627451, 536109393262558], 6⟩,
      ⟨3584, 3285, [2, 3, 4], [179272867868698, 529807781912770], 6⟩,
      ⟨3630, 3306, [2, 3, 4], [176365948489893, 524087679813806], 6⟩,
      ⟨3677, 3327, [2, 3, 4], [173789644246567, 518666732032268], 6⟩,
      ⟨3724, 3348, [2, 3, 4], [171590468645949, 513717001397688], 6⟩,
      ⟨3772, 3370, [2, 3, 4], [169702964857739, 509183472640781], 6⟩,
      ⟨3820, 3392, [2, 3, 4], [168086837453255, 505016691462151], 7⟩,
      ⟨3845, 3403, [2, 3, 4], [167322007822358, 502909463310387], 6⟩,
      ⟨3893, 3425, [2, 3, 4], [166053274408561, 499232319482100], 7⟩,
      ⟨3944, 3447, [2, 3, 4], [164881801964287, 495454725937210], 7⟩,
      ⟨3994, 3470, [2, 3, 4], [163955285168546, 492220038875927], 7⟩,
      ⟨4020, 3481, [2, 3, 4], [163525180900373, 490528166252269], 6⟩,
      ⟨4072, 3504, [2, 3, 4], [162804445613263, 487457539267668], 7⟩,
      ⟨4097, 3516, [2, 3, 4], [162514755915385, 486161081319346], 6⟩,
      ⟨4150, 3539, [2, 3, 4], [161997277790441, 483341580252274], 7⟩,
      ⟨4204, 3562, [2, 3, 4], [161612447466365, 480663827535268], 7⟩,
      ⟨4230, 3574, [2, 3, 4], [161464416964293, 479525955851978], 6⟩,
      ⟨4285, 3597, [2, 3, 4], [161264648902520, 477084059236793], 7⟩,
      ⟨4313, 3609, [2, 3, 4], [161203562200673, 475939226740954], 6⟩,
      ⟨4340, 3621, [2, 3, 4], [161162360354863, 474908290558362], 6⟩,
      ⟨4396, 3644, [2, 3, 4], [161190174867110, 472784083359001], 7⟩,
      ⟨4425, 3656, [2, 3, 4], [161242327122191, 471759770913914], 6⟩,
      ⟨4481, 3680, [2, 3, 4], [161389089168959, 469947799726724], 7⟩,
      ⟨4509, 3692, [2, 3, 4], [161492409149768, 469096365967733], 6⟩,
      ⟨4538, 3704, [2, 3, 4], [161632466478581, 468231153483755], 6⟩,
      ⟨4596, 3727, [2, 3, 4], [162006640170591, 466569621684155], 7⟩,
      ⟨4626, 3739, [2, 3, 4], [162227688560880, 465771177331949], 6⟩,
      ⟨4655, 3751, [2, 3, 4], [162444907487736, 465047755959516], 6⟩,
      ⟨4715, 3774, [2, 3, 4], [163018156071275, 463587808002978], 7⟩,
      ⟨4745, 3786, [2, 3, 4], [163311200338024, 462922607522805], 6⟩,
      ⟨4805, 3809, [2, 3, 4], [163987138518627, 461652609976335], 7⟩,
      ⟨4837, 3821, [2, 3, 4], [164384764631284, 461015548615077], 6⟩,
      ⟨4899, 3844, [2, 3, 4], [165213839971390, 459863094879486], 7⟩,
      ⟨4962, 3867, [2, 3, 4], [166133017005632, 458794242915231], 7⟩,
      ⟨5025, 3890, [2, 3, 4], [167105603658244, 457825187458374], 7⟩,
      ⟨5058, 3902, [2, 3, 4], [167636729225609, 457353069274871], 6⟩,
      ⟨5124, 3924, [2, 3, 4], [168844084705151, 456455546980484], 7⟩,
      ⟨5190, 3946, [2, 3, 4], [170100689329299, 455648576328211], 7⟩,
      ⟨5257, 3969, [2, 3, 4], [171381015850770, 454914509151638], 7⟩,
      ⟨5325, 3990, [2, 3, 4], [172856837865051, 454230148983018], 7⟩,
      ⟨5393, 4012, [2, 3, 4], [174308909827367, 453617761890990], 7⟩,
      ⟨5463, 4033, [2, 3, 4], [175936737546698, 453045148238469], 7⟩,
      ⟨5534, 4054, [2, 3, 4], [177636382177205, 452521605925061], 7⟩,
      ⟨5606, 4075, [2, 3, 4], [179404031214887, 452041587933256], 7⟩,
      ⟨5678, 4095, [2, 3, 4], [181257573255998, 451607247983671], 7⟩,
      ⟨5752, 4115, [2, 3, 4], [183216897450229, 451201826947329], 7⟩,
      ⟨5827, 4135, [2, 3, 4], [185234114327782, 450826011864663], 7⟩,
      ⟨5901, 4154, [2, 3, 4], [187282825434099, 450485930463984], 7⟩,
      ⟨5978, 4173, [2, 3, 4], [189472455213719, 450159552167940], 7⟩,
      ⟨6056, 4192, [2, 3, 4], [191708571506757, 449849994075806], 7⟩,
      ⟨6133, 4210, [2, 3, 4], [193965593223707, 449563396413429], 7⟩,
      ⟨6213, 4228, [2, 3, 4], [196352667694386, 449281249814855], 7⟩,
      ⟨6293, 4246, [2, 3, 4], [198728785980926, 449007538963132], 7⟩,
      ⟨6374, 4263, [2, 3, 4], [201206475190943, 448742693247327], 7⟩,
      ⟨6457, 4280, [2, 3, 4], [203756512481744, 448476617423379], 7⟩,
      ⟨6540, 4297, [2, 3, 4], [206284557063140, 448211305580104], 7⟩,
      ⟨6625, 4314, [2, 3, 4], [208876887505616, 447940810279749], 7⟩,
      ⟨6711, 4330, [2, 3, 4], [211555724932377, 447670886008245], 7⟩,
      ⟨6798, 4346, [2, 3, 4], [214246576901424, 447394910732577], 7⟩,
      ⟨6887, 4362, [2, 3, 4], [216989470508598, 447109636461510], 7⟩,
      ⟨6975, 4378, [2, 3, 4], [219651475666651, 446821591813603], 7⟩,
      ⟨7066, 4394, [2, 3, 4], [222401975765913, 446520739354144], 7⟩,
      ⟨7157, 4410, [2, 3, 4], [225109920515120, 446214346746808], 7⟩,
      ⟨7250, 4425, [2, 3, 4], [227926268462972, 445901235205104], 7⟩,
      ⟨7344, 4440, [2, 3, 4], [230736315825970, 445579801674334], 7⟩,
      ⟨7439, 4456, [2, 3, 4], [233469417147645, 445246775581505], 7⟩,
      ⟨7536, 4471, [2, 3, 4], [236300474503064, 444907087654830], 7⟩,
      ⟨7633, 4486, [2, 3, 4], [239079294423054, 444563405902290], 7⟩,
      ⟨7732, 4502, [2, 3, 4], [241815495335629, 444207170652834], 7⟩,
      ⟨7832, 4517, [2, 3, 4], [244602714213890, 443848582673173], 7⟩,
      ⟨7934, 4532, [2, 3, 4], [247409039861498, 443481915087846], 7⟩,
      ⟨8037, 4547, [2, 3, 4], [250195086854944, 443111082685605], 7⟩,
      ⟨8142, 4563, [2, 3, 4], [252930696177473, 442730930870763], 7⟩,
      ⟨8247, 4578, [2, 3, 4], [255673125528942, 442354325397312], 7⟩,
      ⟨8354, 4593, [2, 3, 4], [258426885198705, 441972866631584], 7⟩,
      ⟨8462, 4609, [2, 3, 4], [261092690695921, 441587922934237], 7⟩,
      ⟨8572, 4624, [2, 3, 4], [263829565092608, 441202548839685], 7⟩,
      ⟨8683, 4640, [2, 3, 4], [266477396266548, 440815391511714], 7⟩,
      ⟨8795, 4656, [2, 3, 4], [269098738540365, 440429880661999], 7⟩,
      ⟨8909, 4672, [2, 3, 4], [271724529824630, 440043766970957], 7⟩,
      ⟨9025, 4688, [2, 3, 4], [274352703763248, 439657939331734], 7⟩,
      ⟨9142, 4704, [2, 3, 4], [276951251543830, 439276141117703], 7⟩,
      ⟨9261, 4720, [2, 3, 4], [279549539394618, 438896274477339], 7⟩,
      ⟨9381, 4736, [2, 3, 4], [282116918368405, 438521907245661], 7⟩,
      ⟨9441, 4745, [2, 3, 4], [283320769318108, 438334944202730], 6⟩,
      ⟨9564, 4761, [2, 3, 4], [285884734725594, 437965998770095], 7⟩,
      ⟨9688, 4778, [2, 3, 4], [288360013462696, 437601050884852], 7⟩,
      ⟨9814, 4795, [2, 3, 4], [290831207067762, 437241274971583], 7⟩,
      ⟨9941, 4812, [2, 3, 4], [293270544490765, 436889710231766], 7⟩,
      ⟨10070, 4829, [2, 3, 4], [295704087960903, 436544650834522], 7⟩,
      ⟨10201, 4847, [2, 3, 4], [298076812217292, 436203073048351], 8⟩,
      ⟨10332, 4864, [2, 3, 4], [300446058847601, 435876938694123], 8⟩,
      ⟨10399, 4873, [2, 3, 4], [301619951101329, 435713500112478], 6⟩,
      ⟨10534, 4891, [2, 3, 4], [303949386437676, 435394006328640], 8⟩,
      ⟨10602, 4900, [2, 3, 4], [305104911005787, 435238054477233], 7⟩,
      ⟨10671, 4909, [2, 3, 4], [306269969271958, 435083596947363], 7⟩,
      ⟨10740, 4918, [2, 3, 4], [307420805465649, 434932391567713], 7⟩,
      ⟨10809, 4927, [2, 3, 4], [308557663418793, 434784425997447], 7⟩,
      ⟨10879, 4936, [2, 3, 4], [309703565106952, 434638208633348], 7⟩,
      ⟨10950, 4946, [2, 3, 4], [310807696655954, 434489236852261], 7⟩,
      ⟨11019, 4955, [2, 3, 4], [311903641903040, 434350983702177], 7⟩,
      ⟨11091, 4964, [2, 3, 4], [313052798781977, 434211995572506], 7⟩,
      ⟨11163, 4974, [2, 3, 4], [314138329176789, 434071577080286], 7⟩,
      ⟨11235, 4983, [2, 3, 4], [315259659816408, 433939477393374], 7⟩,
      ⟨11307, 4993, [2, 3, 4], [316318444132693, 433805712891742], 7⟩,
      ⟨11381, 5002, [2, 3, 4], [317455259868954, 433678269008125], 7⟩,
      ⟨11454, 5012, [2, 3, 4], [318508754384617, 433550156968484], 7⟩,
      ⟨11528, 5021, [2, 3, 4], [319618105983233, 433429796994216], 7⟩,
      ⟨11602, 5031, [2, 3, 4], [320666154447284, 433307508880588], 7⟩,
      ⟨11677, 5041, [2, 3, 4], [321721696086931, 433187738909508], 7⟩,
      ⟨11748, 5051, [2, 3, 4], [322683826786077, 433074484139010], 7⟩]⟩,
  ⟨1033, 1056, 12246,
    [3204, 3250, 3303, 3360, 3420, 3483, 3547, 3613, 3680, 3748, 3816, 3883, 3950, 4015, 4079, 4140, 4199, 4255, 4308, 4359, 4408, 4454, 4499, 4544, 4588, 4631, 4675, 4719, 4764, 4810, 4857, 4905, 4954, 5005, 5057, 5084, 5111, 5138, 5166, 5194],
    [3292, 3415, 3546, 3685, 3832, 3989, 4154, 4330, 4516, 4714, 4924, 5148, 5386, 5641, 5912, 6204, 6517, 6854, 7216, 7608, 8031, 8490, 8987, 9530, 10120, 10764, 11469, 12239, 13086, 14018, 15043, 16171, 17417, 18798, 20329, 21157, 22031, 22950, 23925],
    [⟨3291, 3204, [2, 3], [250257010920672], 7⟩,
      ⟨3410, 3250, [2, 3], [208968977493828], 8⟩,
      ⟨3535, 3303, [2, 3, 4], [189586177738848, 548475034912987], 8⟩,
      ⟨3664, 3360, [2, 3, 4], [178283357123254, 528800405173094], 8⟩,
      ⟨3798, 3420, [2, 3, 4], [170984452608476, 513507509303997], 8⟩,
      ⟨3937, 3483, [2, 3, 4], [166183012679618, 501285804768629], 8⟩,
      ⟨4081, 3547, [2, 3, 4], [163052935418867, 491137761623734], 8⟩,
      ⟨4231, 3613, [2, 3, 4], [161211279003912, 482705448852744], 8⟩,
      ⟨4386, 3680, [2, 3, 4], [160416887182407, 475717337936346], 8⟩,
      ⟨4547, 3748, [2, 3, 4], [160507544943035, 469901233301575], 8⟩,
      ⟨4713, 3816, [2, 3, 4], [161386752173404, 465112466386643], 8⟩,
      ⟨4886, 3883, [2, 3, 4], [163064295646999, 461125913267126], 8⟩,
      ⟨5064, 3950, [2, 3, 4], [165396554192226, 457946423522179], 8⟩,
      ⟨5250, 4015, [2, 3, 4], [168521209678710, 455363539262606], 9⟩,
      ⟨5442, 4079, [2, 3, 4], [172277109466134, 453344478803628], 9⟩,
      ⟨5641, 4140, [2, 3, 4], [176763175853842, 451762459221710], 9⟩,
      ⟨5848, 4199, [2, 3, 4], [181906899934878, 450519368547888], 9⟩,
      ⟨6063, 4255, [2, 3, 4], [187706520934303, 449522758357470], 9⟩,
      ⟨6284, 4308, [2, 3, 4], [193997820785160, 448688769483979], 9⟩,
      ⟨6515, 4359, [2, 3, 4], [200809162079761, 447924640329595], 9⟩,
      ⟨6753, 4408, [2, 3, 4], [207922247022784, 447177752746112], 9⟩,
      ⟨7001, 4454, [2, 3, 4], [215457757179589, 446406030158771], 9⟩,
      ⟨7257, 4499, [2, 3, 4], [223113730992085, 445580551035462], 9⟩,
      ⟨7524, 4544, [2, 3, 4], [230879699924363, 444682614054948], 9⟩,
      ⟨7799, 4588, [2, 3, 4], [238644911244851, 443728196428199], 9⟩,
      ⟨8085, 4631, [2, 3, 4], [246476541179731, 442719187056273], 9⟩,
      ⟨8382, 4675, [2, 3, 4], [254199284082437, 441665155451519], 9⟩,
      ⟨8688, 4719, [2, 3, 4], [261777223084148, 440593385805227], 9⟩,
      ⟨9007, 4764, [2, 3, 4], [269256066395352, 439507320275514], 10⟩,
      ⟨9338, 4810, [2, 3, 4], [276577918558433, 438428404864849], 10⟩,
      ⟨9681, 4857, [2, 3, 4], [283724993079782, 437373652972424], 10⟩,
      ⟨10036, 4905, [2, 3, 4], [290684156660520, 436358380470645], 10⟩,
      ⟨10403, 4954, [2, 3, 4], [297446168017324, 435396002052022], 10⟩,
      ⟨10785, 5005, [2, 3, 4], [304024382005727, 434488765793630], 10⟩,
      ⟨11181, 5057, [2, 3, 4], [310435717050054, 433653606640670], 10⟩,
      ⟨11384, 5084, [2, 3, 4], [313540466624166, 433263404777746], 8⟩,
      ⟨11591, 5111, [2, 3, 4], [316624318278607, 432895013742782], 8⟩,
      ⟨11801, 5138, [2, 3, 4], [319664851748026, 432550676352832], 8⟩,
      ⟨12016, 5166, [2, 3, 4], [322655123874400, 432224093713831], 8⟩,
      ⟨12138, 5194, [2, 3, 4], [323753634179366, 431981416941511], 7⟩]⟩]

theorem cellsOK18 : cellsOK 947 cells18 1056 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells19.lean <==
import KtMinor45.MiddleDefs

/-! Cells 76 to 83 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `1057 ≤ t ≤ 1348`. -/
def cells19 : List Cell := [
  ⟨1057, 1086, 12551,
    [3313, 3365, 3421, 3481, 3545, 3610, 3677, 3746, 3781, 3850, 3921, 3990, 4059, 4126, 4192, 4256, 4316, 4374, 4429, 4481, 4531, 4579, 4626, 4671, 4716, 4761, 4806, 4852, 4898, 4945, 4993, 5042, 5093, 5145, 5198, 5226, 5254, 5282, 5310, 5340],
    [3436, 3567, 3705, 3851, 4007, 4171, 4345, 4529, 4625, 4827, 5042, 5270, 5514, 5773, 6052, 6350, 6669, 7012, 7382, 7781, 8213, 8681, 9188, 9740, 10342, 11000, 11718, 12503, 13366, 14314, 15356, 16505, 17772, 19178, 20731, 21576, 22464, 23401, 24390],
    [⟨3434, 3313, [2, 3], [226233934939491], 8⟩,
      ⟨3560, 3365, [2, 3], [197808281126504], 8⟩,
      ⟨3690, 3421, [2, 3, 4], [182702157655677, 537859370282371], 8⟩,
      ⟨3824, 3481, [2, 3, 4], [173532650675684, 520455004939741], 8⟩,
      ⟨3965, 3545, [2, 3, 4], [167460616959950, 506561384414591], 8⟩,
      ⟨4110, 3610, [2, 3, 4], [163479224045225, 495268511537662], 8⟩,
      ⟨4260, 3677, [2, 3, 4], [161002658000204, 486012363982191], 8⟩,
      ⟨4416, 3746, [2, 3, 4], [159668406214562, 478321612235275], 8⟩,
      ⟨4495, 3781, [2, 3, 4], [159360058996560, 475054809077647], 7⟩,
      ⟨4660, 3850, [2, 3, 4], [159428411581545, 469099228601334], 8⟩,
      ⟨4830, 3921, [2, 3, 4], [160242970591748, 464297823973253], 8⟩,
      ⟨5007, 3990, [2, 3, 4], [161881212055575, 460265109549972], 8⟩,
      ⟨5191, 4059, [2, 3, 4], [164238611633248, 457008481728886], 9⟩,
      ⟨5380, 4126, [2, 3, 4], [167289840090326, 454429273683479], 9⟩,
      ⟨5578, 4192, [2, 3, 4], [171076646010241, 452376603078725], 9⟩,
      ⟨5783, 4256, [2, 3, 4], [175531864144744, 450778345173695], 9⟩,
      ⟨5994, 4316, [2, 3, 4], [180676513240815, 449538091978165], 9⟩,
      ⟨6214, 4374, [2, 3, 4], [186447138277617, 448540116566535], 9⟩,
      ⟨6441, 4429, [2, 3, 4], [192744703507617, 447703688102044], 9⟩,
      ⟨6677, 4481, [2, 3, 4], [199575446806065, 446945757911490], 9⟩,
      ⟨6922, 4531, [2, 3, 4], [206786825220060, 446200687521283], 9⟩,
      ⟨7176, 4579, [2, 3, 4], [214295410267235, 445426748914270], 9⟩,
      ⟨7438, 4626, [2, 3, 4], [221916826628506, 444598772164716], 9⟩,
      ⟨7711, 4671, [2, 3, 4], [229772645575386, 443705607197619], 9⟩,
      ⟨7994, 4716, [2, 3, 4], [237627547795188, 442745288671802], 9⟩,
      ⟨8288, 4761, [2, 3, 4], [245469559252574, 441726984960888], 9⟩,
      ⟨8591, 4806, [2, 3, 4], [253187580567327, 440673121730484], 9⟩,
      ⟨8906, 4852, [2, 3, 4], [260793228746013, 439590287917155], 9⟩,
      ⟨9233, 4898, [2, 3, 4], [268316485783168, 438499893997834], 10⟩,
      ⟨9572, 4945, [2, 3, 4], [275673728691577, 437417957236507], 10⟩,
      ⟨9923, 4993, [2, 3, 4], [282848410191785, 436361606726301], 10⟩,
      ⟨10287, 5042, [2, 3, 4], [289854328705837, 435343907440362], 10⟩,
      ⟨10663, 5093, [2, 3, 4], [296603230722406, 434377494338128], 10⟩,
      ⟨11055, 5145, [2, 3, 4], [303236872244988, 433469778823810], 10⟩,
      ⟨11460, 5198, [2, 3, 4], [309672301362263, 432637871928329], 10⟩,
      ⟨11669, 5226, [2, 3, 4], [312795543384198, 432245850519479], 8⟩,
      ⟨11881, 5254, [2, 3, 4], [315874552772017, 431877245057450], 8⟩,
      ⟨12097, 5282, [2, 3, 4], [318928980258647, 431532024252283], 8⟩,
      ⟨12316, 5310, [2, 3, 4], [321937765689729, 431212102389522], 8⟩,
      ⟨12470, 5340, [2, 3, 4], [323534132591547, 430945501244676], 8⟩]⟩,
  ⟨1087, 1125, 12933,
    [3391, 3406, 3422, 3440, 3458, 3478, 3498, 3519, 3541, 3563, 3585, 3608, 3631, 3654, 3678, 3703, 3727, 3740, 3764, 3789, 3802, 3827, 3840, 3865, 3891, 3917, 3930, 3956, 3982, 3995, 4021, 4047, 4060, 4086, 4112, 4137, 4150, 4176, 4201, 4214, 4239, 4264, 4289, 4313, 4338, 4361, 4385, 4408, 4420, 4442, 4464, 4486, 4508, 4529, 4550, 4570, 4590, 4610, 4629, 4648, 4667, 4685, 4703, 4721, 4739, 4756, 4773, 4790, 4807, 4824, 4841, 4858, 4874, 4891, 4907, 4924, 4940, 4957, 4974, 4990, 4999, 5015, 5032, 5049, 5058, 5075, 5092, 5101, 5118, 5136, 5154, 5172, 5190, 5208, 5226, 5236, 5254, 5273, 5292, 5302, 5321, 5341, 5351, 5361, 5371, 5381, 5391, 5401, 5411, 5421, 5431, 5442, 5452, 5463, 5473, 5484, 5494, 5505, 5516, 5527],
    [3440, 3484, 3530, 3577, 3624, 3673, 3722, 3774, 3825, 3879, 3933, 3987, 4043, 4100, 4159, 4218, 4279, 4311, 4374, 4437, 4469, 4536, 4570, 4639, 4709, 4780, 4816, 4890, 4965, 5003, 5081, 5160, 5200, 5283, 5367, 5453, 5497, 5587, 5678, 5725, 5818, 5915, 6015, 6116, 6221, 6327, 6437, 6548, 6606, 6723, 6841, 6964, 7090, 7219, 7351, 7487, 7628, 7771, 7918, 8071, 8228, 8389, 8554, 8724, 8898, 9079, 9265, 9456, 9652, 9856, 10065, 10280, 10503, 10733, 10971, 11214, 11468, 11727, 11996, 12275, 12418, 12708, 13012, 13322, 13483, 13811, 14151, 14324, 14680, 15050, 15431, 15829, 16236, 16662, 17101, 17327, 17791, 18269, 18769, 19025, 19550, 20095, 20378, 20661, 20955, 21249, 21554, 21859, 22176, 22493, 22818, 23151, 23488, 23834, 24184, 24543, 24907, 25280, 25663],
    [⟨3440, 3391, [2, 3], [300517305069410], 6⟩,
      ⟨3483, 3406, [2, 3], [259731583191141], 6⟩,
      ⟨3528, 3422, [2, 3], [235189388829211], 6⟩,
      ⟨3574, 3440, [2, 3], [219297383155154], 6⟩,
      ⟨3619, 3458, [2, 3], [208058791229027], 6⟩,
      ⟨3665, 3478, [2, 3], [199663901087379], 6⟩,
      ⟨3712, 3498, [2, 3, 4], [192701006651418, 554945653765024], 6⟩,
      ⟨3761, 3519, [2, 3, 4], [186851165676414, 545884611172007], 6⟩,
      ⟨3808, 3541, [2, 3, 4], [182508770867519, 538701230037086], 6⟩,
      ⟨3858, 3563, [2, 3, 4], [178433412556125, 531475994303458], 6⟩,
      ⟨3908, 3585, [2, 3, 4], [175014497719469, 524983032150027], 6⟩,
      ⟨3957, 3608, [2, 3, 4], [172303499409163, 519517466349060], 6⟩,
      ⟨4007, 3631, [2, 3, 4], [169893562779818, 514330721615795], 6⟩,
      ⟨4059, 3654, [2, 3, 4], [167696535189262, 509242989816184], 6⟩,
      ⟨4111, 3678, [2, 3, 4], [165881821917011, 504754727187917], 7⟩,
      ⟨4163, 3703, [2, 3, 4], [164371043887157, 500776150553053], 6⟩,
      ⟨4217, 3727, [2, 3, 4], [162966840838519, 496705023987957], 7⟩,
      ⟨4245, 3740, [2, 3, 4], [162345270685669, 494798889323698], 6⟩,
      ⟨4299, 3764, [2, 3, 4], [161272182605249, 491217742416041], 7⟩,
      ⟨4354, 3789, [2, 3, 4], [160377046927299, 487922876932933], 7⟩,
      ⟨4381, 3802, [2, 3, 4], [160005306028080, 486475631332884], 6⟩,
      ⟨4438, 3827, [2, 3, 4], [159316739936551, 483361947805720], 7⟩,
      ⟨4467, 3840, [2, 3, 4], [159027348787758, 481901641637481], 6⟩,
      ⟨4524, 3865, [2, 3, 4], [158564172017793, 479158274022820], 7⟩,
      ⟨4583, 3891, [2, 3, 4], [158219698159231, 476557404909816], 7⟩,
      ⟨4641, 3917, [2, 3, 4], [157994449069195, 474235578271385], 7⟩,
      ⟨4671, 3930, [2, 3, 4], [157925302709719, 473077007177746], 6⟩,
      ⟨4731, 3956, [2, 3, 4], [157868037390662, 470903021634440], 7⟩,
      ⟨4792, 3982, [2, 3, 4], [157920326577551, 468850350146380], 7⟩,
      ⟨4822, 3995, [2, 3, 4], [157976088525215, 467914939957513], 6⟩,
      ⟨4884, 4021, [2, 3, 4], [158179548944507, 466061152916655], 7⟩,
      ⟨4947, 4047, [2, 3, 4], [158485919855123, 464320098165515], 7⟩,
      ⟨4978, 4060, [2, 3, 4], [158660463127289, 463527086207802], 6⟩,
      ⟨5043, 4086, [2, 3, 4], [159126811929298, 461928696381843], 7⟩,
      ⟨5108, 4112, [2, 3, 4], [159670460825436, 460473739827314], 7⟩,
      ⟨5174, 4137, [2, 3, 4], [160348185115977, 459092132574000], 7⟩,
      ⟨5207, 4150, [2, 3, 4], [160693465719954, 458462832656626], 6⟩,
      ⟨5275, 4176, [2, 3, 4], [161486135543175, 457239240152864], 7⟩,
      ⟨5343, 4201, [2, 3, 4], [162384924684179, 456112813061965], 7⟩,
      ⟨5377, 4214, [2, 3, 4], [162833508603136, 455598994446651], 6⟩,
      ⟨5446, 4239, [2, 3, 4], [163848205776160, 454610269335515], 7⟩,
      ⟨5516, 4264, [2, 3, 4], [164947449638968, 453700344063452], 7⟩,
      ⟨5588, 4289, [2, 3, 4], [166163689676218, 452850034384704], 7⟩,
      ⟨5660, 4313, [2, 3, 4], [167478216837763, 452077918075913], 7⟩,
      ⟨5734, 4338, [2, 3, 4], [168854478108781, 451366817818559], 7⟩,
      ⟨5808, 4361, [2, 3, 4], [170379400782909, 450719800119920], 7⟩,
      ⟨5883, 4385, [2, 3, 4], [171921736496715, 450132713561363], 7⟩,
      ⟨5959, 4408, [2, 3, 4], [173591208735430, 449595106383624], 7⟩,
      ⟨5998, 4420, [2, 3, 4], [174446912381714, 449339983723651], 6⟩,
      ⟨6076, 4442, [2, 3, 4], [176296037727166, 448868729468414], 7⟩,
      ⟨6153, 4464, [2, 3, 4], [178125949445096, 448447104129303], 7⟩,
      ⟨6233, 4486, [2, 3, 4], [180096819450779, 448049687835639], 7⟩,
      ⟨6314, 4508, [2, 3, 4], [182122550022848, 447681649673658], 7⟩,
      ⟨6396, 4529, [2, 3, 4], [184262274253463, 447342076941608], 7⟩,
      ⟨6478, 4550, [2, 3, 4], [186406838598053, 447025510325868], 7⟩,
      ⟨6562, 4570, [2, 3, 4], [188701404343225, 446726849675816], 7⟩,
      ⟨6648, 4590, [2, 3, 4], [191078272701725, 446438466696222], 7⟩,
      ⟨6733, 4610, [2, 3, 4], [193404922864985, 446162971936899], 7⟩,
      ⟨6820, 4629, [2, 3, 4], [195870839213746, 445895870980142], 7⟩,
      ⟨6909, 4648, [2, 3, 4], [198406541592204, 445629441685315], 7⟩,
      ⟨6999, 4667, [2, 3, 4], [200965178194102, 445363064233723], 7⟩,
      ⟨7090, 4685, [2, 3, 4], [203608686833296, 445099532691784], 7⟩,
      ⟨7181, 4703, [2, 3, 4], [206225846645838, 444833892061171], 7⟩,
      ⟨7274, 4721, [2, 3, 4], [208896658880706, 444560828013373], 7⟩,
      ⟨7368, 4739, [2, 3, 4], [211575830858343, 444281203021396], 7⟩,
      ⟨7464, 4756, [2, 3, 4], [214366138978860, 443996314550863], 7⟩,
      ⟨7560, 4773, [2, 3, 4], [217117462151450, 443705397843829], 7⟩,
      ⟨7658, 4790, [2, 3, 4], [219907436954634, 443403629108758], 7⟩,
      ⟨7757, 4807, [2, 3, 4], [222693017756986, 443093221502566], 7⟩,
      ⟨7858, 4824, [2, 3, 4], [225510320682063, 442771714875050], 7⟩,
      ⟨7959, 4841, [2, 3, 4], [228279718071718, 442444575155397], 7⟩,
      ⟨8062, 4858, [2, 3, 4], [231075649266705, 442106931062494], 7⟩,
      ⟨8167, 4874, [2, 3, 4], [233957658289847, 441762142796815], 7⟩,
      ⟨8272, 4891, [2, 3, 4], [236723521726013, 441410283680838], 7⟩,
      ⟨8380, 4907, [2, 3, 4], [239605929753934, 441049317910027], 7⟩,
      ⟨8488, 4924, [2, 3, 4], [242370373036022, 440683084191080], 7⟩,
      ⟨8599, 4940, [2, 3, 4], [245244358232132, 440308896246265], 7⟩,
      ⟨8709, 4957, [2, 3, 4], [247965417608015, 439934380339188], 7⟩,
      ⟨8822, 4974, [2, 3, 4], [250730749549275, 439550972040689], 7⟩,
      ⟨8937, 4990, [2, 3, 4], [253562776062018, 439164891868173], 7⟩,
      ⟨8995, 4999, [2, 3, 4], [254913168066098, 438968626450033], 6⟩,
      ⟨9111, 5015, [2, 3, 4], [257687224613769, 438582617682150], 7⟩,
      ⟨9230, 5032, [2, 3, 4], [260437183281095, 438188471645160], 7⟩,
      ⟨9348, 5049, [2, 3, 4], [263096056872675, 437801274346719], 7⟩,
      ⟨9409, 5058, [2, 3, 4], [264435666300870, 437602391635432], 6⟩,
      ⟨9531, 5075, [2, 3, 4], [267126106679714, 437210985940812], 7⟩,
      ⟨9655, 5092, [2, 3, 4], [269814558882034, 436819887387873], 7⟩,
      ⟨9717, 5101, [2, 3, 4], [271108075512396, 436625615407688], 6⟩,
      ⟨9843, 5118, [2, 3, 4], [273762716508351, 436239337534566], 7⟩,
      ⟨9971, 5136, [2, 3, 4], [276357823652365, 435852983661613], 7⟩,
      ⟨10099, 5154, [2, 3, 4], [278893153900914, 435474928096108], 7⟩,
      ⟨10231, 5172, [2, 3, 4], [281476892680424, 435095647347429], 7⟩,
      ⟨10363, 5190, [2, 3, 4], [284000150610181, 434726002384214], 7⟩,
      ⟨10498, 5208, [2, 3, 4], [286541406411388, 434359398621165], 7⟩,
      ⟨10634, 5226, [2, 3, 4], [289047807017641, 434001289349568], 7⟩,
      ⟨10703, 5236, [2, 3, 4], [290252403552715, 433821131662597], 6⟩,
      ⟨10841, 5254, [2, 3, 4], [292719625514337, 433475551698017], 7⟩,
      ⟨10981, 5273, [2, 3, 4], [295126276045022, 433134370046410], 7⟩,
      ⟨11124, 5292, [2, 3, 4], [297545719538010, 432799533270593], 8⟩,
      ⟨11196, 5302, [2, 3, 4], [298720545109252, 432634118323469], 6⟩,
      ⟨11341, 5321, [2, 3, 4], [301098884733777, 432314660890699], 8⟩,
      ⟨11488, 5341, [2, 3, 4], [303416512248755, 432001075323367], 8⟩,
      ⟨11562, 5351, [2, 3, 4], [304565236142439, 431848388050910], 7⟩,
      ⟨11636, 5361, [2, 3, 4], [305700038268862, 431698977306316], 7⟩,
      ⟨11712, 5371, [2, 3, 4], [306863993257927, 431550044366067], 7⟩,
      ⟨11787, 5381, [2, 3, 4], [307992421750230, 431405914475041], 7⟩,
      ⟨11864, 5391, [2, 3, 4], [309149150825217, 431262564360945], 7⟩,
      ⟨11940, 5401, [2, 3, 4], [310270847666034, 431123976816133], 7⟩,
      ⟨12018, 5411, [2, 3, 4], [311420017410749, 430986466357623], 7⟩,
      ⟨12095, 5421, [2, 3, 4], [312534650247787, 430853670130355], 7⟩,
      ⟨12173, 5431, [2, 3, 4], [313655846680605, 430723291629049], 7⟩,
      ⟨12252, 5442, [2, 3, 4], [314738081399891, 430590706212267], 7⟩,
      ⟨12330, 5452, [2, 3, 4], [315832129378323, 430467368734198], 7⟩,
      ⟨12410, 5463, [2, 3, 4], [316907311522395, 430340815153771], 7⟩,
      ⟨12490, 5473, [2, 3, 4], [318013524003787, 430222802922432], 7⟩,
      ⟨12571, 5484, [2, 3, 4], [319081180222158, 430102540864807], 7⟩,
      ⟨12652, 5494, [2, 3, 4], [320179405206642, 429991047539852], 7⟩,
      ⟨12734, 5505, [2, 3, 4], [321239292428701, 429877267814191], 7⟩,
      ⟨12817, 5516, [2, 3, 4], [322304537655507, 429766466374333], 7⟩,
      ⟨12860, 5527, [2, 3, 4], [322622665130504, 429681576043926], 6⟩]⟩,
  ⟨1126, 1175, 13431,
    [3542, 3558, 3576, 3594, 3614, 3635, 3656, 3678, 3701, 3724, 3748, 3772, 3796, 3821, 3846, 3859, 3884, 3910, 3936, 3949, 3963, 3989, 4002, 4016, 4030, 4056, 4083, 4097, 4124, 4151, 4165, 4192, 4206, 4233, 4247, 4274, 4301, 4328, 4355, 4369, 4395, 4422, 4448, 4474, 4500, 4525, 4550, 4575, 4599, 4611, 4635, 4647, 4670, 4693, 4716, 4737, 4759, 4780, 4801, 4821, 4832, 4851, 4871, 4890, 4909, 4928, 4946, 4964, 4982, 5000, 5018, 5036, 5053, 5070, 5088, 5105, 5122, 5139, 5157, 5174, 5191, 5209, 5226, 5244, 5261, 5279, 5297, 5315, 5333, 5351, 5370, 5388, 5407, 5426, 5445, 5464, 5474, 5494, 5513, 5533, 5543, 5554, 5574, 5584, 5595, 5615, 5626, 5636, 5647, 5658, 5668, 5679, 5690, 5701, 5712, 5723, 5734, 5745, 5756, 5767],
    [3595, 3642, 3690, 3738, 3789, 3840, 3891, 3945, 3999, 4054, 4110, 4168, 4227, 4287, 4348, 4379, 4442, 4507, 4572, 4605, 4639, 4708, 4742, 4777, 4813, 4885, 4958, 4995, 5071, 5149, 5188, 5269, 5310, 5393, 5436, 5521, 5610, 5700, 5792, 5839, 5934, 6032, 6131, 6234, 6338, 6445, 6556, 6668, 6783, 6842, 6962, 7023, 7148, 7275, 7407, 7541, 7680, 7822, 7968, 8118, 8195, 8351, 8511, 8676, 8847, 9022, 9202, 9387, 9579, 9776, 9978, 10188, 10403, 10624, 10854, 11090, 11332, 11583, 11844, 12112, 12388, 12674, 12968, 13273, 13589, 13914, 14251, 14601, 14961, 15334, 15718, 16116, 16529, 16957, 17401, 17859, 18095, 18578, 19079, 19599, 19865, 20138, 20698, 20985, 21279, 21882, 22191, 22504, 22829, 23154, 23487, 23828, 24178, 24528, 24891, 25259, 25631, 26013, 26399],
    [⟨3595, 3542, [2, 3], [292773105030005], 7⟩,
      ⟨3641, 3558, [2, 3], [253477348086657], 6⟩,
      ⟨3688, 3576, [2, 3], [231046881079650], 6⟩,
      ⟨3734, 3594, [2, 3], [216206913404350], 6⟩,
      ⟨3783, 3614, [2, 3], [204888403149987], 6⟩,
      ⟨3832, 3635, [2, 3], [196473862094946], 6⟩,
      ⟨3880, 3656, [2, 3, 4], [189980192245343, 551914795160674], 6⟩,
      ⟨3931, 3678, [2, 3, 4], [184301744744614, 542978210442963], 6⟩,
      ⟨3981, 3701, [2, 3, 4], [179921253958626, 535599177117132], 6⟩,
      ⟨4032, 3724, [2, 3, 4], [176108121077562, 528728273637538], 6⟩,
      ⟨4083, 3748, [2, 3, 4], [172985557443776, 522743413652188], 6⟩,
      ⟨4136, 3772, [2, 3, 4], [170140503207022, 516905176958491], 6⟩,
      ⟨4190, 3796, [2, 3, 4], [167652541409194, 511422257410856], 6⟩,
      ⟨4244, 3821, [2, 3, 4], [165601153431448, 506595047707992], 6⟩,
      ⟨4298, 3846, [2, 3, 4], [163850666682440, 502172888434521], 7⟩,
      ⟨4325, 3859, [2, 3, 4], [163094299482025, 500170646489138], 6⟩,
      ⟨4381, 3884, [2, 3, 4], [161636201431712, 496006980969289], 7⟩,
      ⟨4438, 3910, [2, 3, 4], [160407731302909, 492190820243145], 7⟩,
      ⟨4494, 3936, [2, 3, 4], [159407737568733, 488793596324729], 7⟩,
      ⟨4522, 3949, [2, 3, 4], [158971842649839, 487194561818115], 6⟩,
      ⟨4552, 3963, [2, 3, 4], [158549075795429, 485557364064033], 6⟩,
      ⟨4610, 3989, [2, 3, 4], [157842400478414, 482480029063548], 7⟩,
      ⟨4639, 4002, [2, 3, 4], [157546040284458, 481034196039281], 6⟩,
      ⟨4669, 4016, [2, 3, 4], [157276267476714, 479646336632417], 6⟩,
      ⟨4699, 4030, [2, 3, 4], [157039121221089, 478313384075142], 6⟩,
      ⟨4759, 4056, [2, 3, 4], [156668913954151, 475653213875577], 7⟩,
      ⟨4820, 4083, [2, 3, 4], [156415466436903, 473208705926382], 7⟩,
      ⟨4850, 4097, [2, 3, 4], [156323249221454, 472126094095445], 6⟩,
      ⟨4913, 4124, [2, 3, 4], [156242838650107, 469843144819284], 7⟩,
      ⟨4976, 4151, [2, 3, 4], [156269552499643, 467751351118382], 7⟩,
      ⟨5007, 4165, [2, 3, 4], [156302917522550, 466822693809212], 6⟩,
      ⟨5072, 4192, [2, 3, 4], [156494717769586, 464885419919647], 7⟩,
      ⟨5105, 4206, [2, 3, 4], [156620058760303, 463979654019838], 6⟩,
      ⟨5171, 4233, [2, 3, 4], [156963488893531, 462247264042552], 7⟩,
      ⟨5204, 4247, [2, 3, 4], [157151183227185, 461457096195476], 6⟩,
      ⟨5271, 4274, [2, 3, 4], [157634742205719, 459910721084173], 7⟩,
      ⟨5339, 4301, [2, 3, 4], [158215511973227, 458470981825026], 7⟩,
      ⟨5408, 4328, [2, 3, 4], [158891343487455, 457133973045818], 7⟩,
      ⟨5478, 4355, [2, 3, 4], [159659972206997, 455895432283277], 7⟩,
      ⟨5513, 4369, [2, 3, 4], [160047027386898, 455330118578689], 6⟩,
      ⟨5584, 4395, [2, 3, 4], [160977672171962, 454222192503451], 7⟩,
      ⟨5657, 4422, [2, 3, 4], [161982778878641, 453199286047000], 7⟩,
      ⟨5729, 4448, [2, 3, 4], [163055883989174, 452281188722122], 7⟩,
      ⟨5804, 4474, [2, 3, 4], [164276997715076, 451409470152124], 7⟩,
      ⟨5878, 4500, [2, 3, 4], [165511032222426, 450638891613046], 7⟩,
      ⟨5954, 4525, [2, 3, 4], [166907956513585, 449916592155060], 7⟩,
      ⟨6032, 4550, [2, 3, 4], [168418144153803, 449249961413899], 7⟩,
      ⟨6109, 4575, [2, 3, 4], [169927449004102, 448660057697072], 7⟩,
      ⟨6188, 4599, [2, 3, 4], [171598623789459, 448113028576487], 7⟩,
      ⟨6228, 4611, [2, 3, 4], [172464544732912, 447857422373049], 6⟩,
      ⟨6308, 4635, [2, 3, 4], [174215480729944, 447383992486071], 7⟩,
      ⟨6349, 4647, [2, 3, 4], [175138652974748, 447159190411911], 6⟩,
      ⟨6431, 4670, [2, 3, 4], [177058299344610, 446742988948138], 7⟩,
      ⟨6514, 4693, [2, 3, 4], [179034376045488, 446359648966467], 7⟩,
      ⟨6599, 4716, [2, 3, 4], [181103318454818, 446000730764650], 7⟩,
      ⟨6684, 4737, [2, 3, 4], [183301987780777, 445676069437130], 7⟩,
      ⟨6771, 4759, [2, 3, 4], [185525702556875, 445363890503340], 7⟩,
      ⟨6858, 4780, [2, 3, 4], [187810754139186, 445073251743631], 7⟩,
      ⟨6947, 4801, [2, 3, 4], [190173796602976, 444791364691707], 7⟩,
      ⟨7037, 4821, [2, 3, 4], [192632153839084, 444521796154819], 7⟩,
      ⟨7083, 4832, [2, 3, 4], [193835017764935, 444382733355522], 6⟩,
      ⟨7174, 4851, [2, 3, 4], [196377147667632, 444124300196319], 7⟩,
      ⟨7266, 4871, [2, 3, 4], [198878797278643, 443861108639522], 7⟩,
      ⟨7360, 4890, [2, 3, 4], [201503274291879, 443598895980085], 7⟩,
      ⟨7456, 4909, [2, 3, 4], [204182762908993, 443330802410313], 7⟩,
      ⟨7553, 4928, [2, 3, 4], [206872707973305, 443057133330177], 7⟩,
      ⟨7650, 4946, [2, 3, 4], [209593282988594, 442783113089994], 7⟩,
      ⟨7749, 4964, [2, 3, 4], [212357398727006, 442499294177179], 7⟩,
      ⟨7850, 4982, [2, 3, 4], [215160799216950, 442204887883662], 7⟩,
      ⟨7952, 5000, [2, 3, 4], [217961035844618, 441901703301645], 7⟩,
      ⟨8055, 5018, [2, 3, 4], [220755522967095, 441589722647771], 7⟩,
      ⟨8160, 5036, [2, 3, 4], [223579196527146, 441266585474973], 7⟩,
      ⟨8265, 5053, [2, 3, 4], [226416388625564, 440940771055646], 7⟩,
      ⟨8372, 5070, [2, 3, 4], [229276881069998, 440604102284096], 7⟩,
      ⟨8481, 5088, [2, 3, 4], [232096534055503, 440254116571733], 7⟩,
      ⟨8590, 5105, [2, 3, 4], [234923724867223, 439902811600647], 7⟩,
      ⟨8701, 5122, [2, 3, 4], [237766628276186, 439542382754876], 7⟩,
      ⟨8814, 5139, [2, 3, 4], [240622263660860, 439173515701736], 7⟩,
      ⟨8929, 5157, [2, 3, 4], [243428977397341, 438794600872577], 7⟩,
      ⟨9044, 5174, [2, 3, 4], [246236621990837, 438417216025010], 7⟩,
      ⟨9161, 5191, [2, 3, 4], [249051203114569, 438033929761703], 7⟩,
      ⟨9280, 5209, [2, 3, 4], [251813051182944, 437643444953682], 7⟩,
      ⟨9400, 5226, [2, 3, 4], [254603801084666, 437254051662771], 7⟩,
      ⟨9522, 5244, [2, 3, 4], [257339561267445, 436859355057078], 7⟩,
      ⟨9646, 5261, [2, 3, 4], [260131042824509, 436464615978821], 7⟩,
      ⟨9771, 5279, [2, 3, 4], [262835291490790, 436069327523403], 7⟩,
      ⟨9897, 5297, [2, 3, 4], [265508270314360, 435676439037996], 7⟩,
      ⟨10026, 5315, [2, 3, 4], [268206277107883, 435281256265471], 7⟩,
      ⟨10156, 5333, [2, 3, 4], [270870702363133, 434890206190684], 7⟩,
      ⟨10288, 5351, [2, 3, 4], [273528715737678, 434501409332865], 7⟩,
      ⟨10421, 5370, [2, 3, 4], [276100156675838, 434115876693503], 7⟩,
      ⟨10556, 5388, [2, 3, 4], [278716070258412, 433736539417728], 7⟩,
      ⟨10692, 5407, [2, 3, 4], [281245951507235, 433361691085381], 7⟩,
      ⟨10831, 5426, [2, 3, 4], [283792201058204, 432989738107112], 7⟩,
      ⟨10972, 5445, [2, 3, 4], [286327622769822, 432623913447732], 7⟩,
      ⟨11114, 5464, [2, 3, 4], [288827140411372, 432267068070866], 7⟩,
      ⟨11186, 5474, [2, 3, 4], [290053924707263, 432089390595733], 6⟩,
      ⟨11330, 5494, [2, 3, 4], [292463632097589, 431742755774937], 7⟩,
      ⟨11477, 5513, [2, 3, 4], [294932648704317, 431405565697129], 7⟩,
      ⟨11626, 5533, [2, 3, 4], [297340096188364, 431074144051816], 8⟩,
      ⟨11701, 5543, [2, 3, 4], [298533106013117, 430912381840067], 6⟩,
      ⟨11776, 5554, [2, 3, 4], [299664979549941, 430750305608697], 6⟩,
      ⟨11929, 5574, [2, 3, 4], [302044702428341, 430438259472774], 8⟩,
      ⟨12006, 5584, [2, 3, 4], [303223510891509, 430286576999717], 7⟩,
      ⟨12084, 5595, [2, 3, 4], [304363327628826, 430133039952158], 7⟩,
      ⟨12241, 5615, [2, 3, 4], [306712002008987, 429842776725117], 8⟩,
      ⟨12320, 5626, [2, 3, 4], [307830211546057, 429698212554391], 7⟩,
      ⟨12399, 5636, [2, 3, 4], [308979307923187, 429561254374870], 7⟩,
      ⟨12480, 5647, [2, 3, 4], [310109947295224, 429421299368620], 7⟩,
      ⟨12560, 5658, [2, 3, 4], [311206903535513, 429285979927536], 7⟩,
      ⟨12641, 5668, [2, 3, 4], [312353727662936, 429157548619154], 7⟩,
      ⟨12723, 5679, [2, 3, 4], [313462295619804, 429027289822545], 7⟩,
      ⟨12806, 5690, [2, 3, 4], [314576251846512, 428899722753055], 7⟩,
      ⟨12888, 5701, [2, 3, 4], [315657509737544, 428776667089307], 7⟩,
      ⟨12972, 5712, [2, 3, 4], [316762912280509, 428655559156116], 7⟩,
      ⟨13056, 5723, [2, 3, 4], [317854576565156, 428538159839880], 7⟩,
      ⟨13139, 5734, [2, 3, 4], [318914468610302, 428425106437355], 7⟩,
      ⟨13224, 5745, [2, 3, 4], [319997667297098, 428314332194466], 7⟩,
      ⟨13309, 5756, [2, 3, 4], [321067469429301, 428207258985728], 7⟩,
      ⟨13410, 5767, [2, 3, 4], [322407200805887, 428095790534060], 7⟩]⟩,
  ⟨1176, 1199, 14071,
    [3656, 3713, 3776, 3844, 3915, 3988, 4063, 4140, 4217, 4257, 4335, 4412, 4489, 4564, 4637, 4707, 4774, 4838, 4899, 4956, 5011, 5063, 5114, 5164, 5214, 5263, 5313, 5363, 5414, 5465, 5519, 5573, 5629, 5687, 5746, 5807, 5839, 5870, 5903, 5935],
    [3783, 3927, 4078, 4239, 4410, 4590, 4781, 4983, 5197, 5310, 5545, 5795, 6061, 6346, 6650, 6977, 7325, 7702, 8106, 8542, 9014, 9524, 10079, 10683, 11341, 12058, 12840, 13700, 14639, 15672, 16810, 18064, 19449, 20976, 22672, 24553, 25574, 26650, 27783],
    [⟨3781, 3656, [2, 3], [223422782939191], 8⟩,
      ⟨3920, 3713, [2, 3, 4], [193709588352093, 557885136436386], 8⟩,
      ⟨4062, 3776, [2, 3, 4], [178776113460796, 534223524975596], 8⟩,
      ⟨4211, 3844, [2, 3, 4], [169532455144748, 516479399136041], 8⟩,
      ⟨4366, 3915, [2, 3, 4], [163493652610444, 502436905738680], 8⟩,
      ⟨4526, 3988, [2, 3, 4], [159572834533300, 491101392499726], 8⟩,
      ⟨4691, 4063, [2, 3, 4], [157162449676563, 481860688217798], 8⟩,
      ⟨4863, 4140, [2, 3, 4], [155887854129835, 474151968290538], 8⟩,
      ⟨5040, 4217, [2, 3, 4], [155578499974158, 467762504422935], 8⟩,
      ⟨5131, 4257, [2, 3, 4], [155715206804872, 465045082974665], 7⟩,
      ⟨5319, 4335, [2, 3, 4], [156639153168923, 460196119185807], 8⟩,
      ⟨5514, 4412, [2, 3, 4], [158356470387995, 456218519733126], 8⟩,
      ⟨5715, 4489, [2, 3, 4], [160747040640013, 453057639541146], 9⟩,
      ⟨5925, 4564, [2, 3, 4], [163930081320345, 450511882570861], 9⟩,
      ⟨6142, 4637, [2, 3, 4], [167806253472018, 448531541596367], 9⟩,
      ⟨6368, 4707, [2, 3, 4], [172448196241007, 446990934326099], 9⟩,
      ⟨6600, 4774, [2, 3, 4], [177682934440050, 445805110287742], 9⟩,
      ⟨6843, 4838, [2, 3, 4], [183635287977285, 444847870098348], 9⟩,
      ⟨7094, 4899, [2, 3, 4], [190106465649205, 444037087811251], 9⟩,
      ⟨7353, 4956, [2, 3, 4], [197072650295497, 443296784145934], 9⟩,
      ⟨7623, 5011, [2, 3, 4], [204444321977034, 442552138315623], 9⟩,
      ⟨7902, 5063, [2, 3, 4], [212118460756447, 441771814352795], 9⟩,
      ⟨8191, 5114, [2, 3, 4], [219933548943209, 440925379552737], 9⟩,
      ⟨8492, 5164, [2, 3, 4], [227894984525459, 440003834999680], 9⟩,
      ⟨8804, 5214, [2, 3, 4], [235844784028496, 439013348133600], 9⟩,
      ⟨9126, 5263, [2, 3, 4], [243761291736792, 437973794510337], 9⟩,
      ⟨9460, 5313, [2, 3, 4], [251557556304906, 436892858015887], 9⟩,
      ⟨9808, 5363, [2, 3, 4], [259317650421338, 435786855845019], 9⟩,
      ⟨10167, 5414, [2, 3, 4], [266868379215393, 434682228387311], 10⟩,
      ⟨10539, 5465, [2, 3, 4], [274302461761845, 433594412281395], 10⟩,
      ⟨10926, 5519, [2, 3, 4], [281499638014272, 432529224722817], 10⟩,
      ⟨11327, 5573, [2, 3, 4], [288571283293444, 431512536436937], 10⟩,
      ⟨11743, 5629, [2, 3, 4], [295430132947387, 430551334592515], 10⟩,
      ⟨12173, 5687, [2, 3, 4], [302048215974240, 429658939610658], 10⟩,
      ⟨12620, 5746, [2, 3, 4], [308528292198526, 428844760857279], 10⟩,
      ⟨13083, 5807, [2, 3, 4], [314796595941020, 428115906876809], 10⟩,
      ⟨13321, 5839, [2, 3, 4], [317828394079149, 427781611193831], 8⟩,
      ⟨13563, 5870, [2, 3, 4], [320868430001934, 427478444465473], 8⟩,
      ⟨13808, 5903, [2, 3, 4], [323775941921223, 427192301649000], 8⟩,
      ⟨13885, 5935, [2, 3, 4], [323804449094761, 426990805527009], 6⟩]⟩,
  ⟨1200, 1224, 14378,
    [3798, 3939, 4093, 4174, 4257, 4340, 4423, 4506, 4588, 4668, 4819, 4957, 5080, 5192, 5299, 5404, 5510, 5621, 5738, 5800, 5863, 5927, 5994, 6064],
    [4023, 4355, 4728, 4935, 5154, 5387, 5636, 5900, 6183, 6486, 7153, 7928, 8832, 9898, 11164, 12679, 14503, 16718, 19424, 21012, 22777, 24744, 26936],
    [⟨4017, 3798, [2, 3, 4], [190653839368120, 553888355193817], 9⟩,
      ⟨4329, 3939, [2, 3, 4], [167219579571959, 512416379884667], 10⟩,
      ⟨4666, 4093, [2, 3, 4], [157932802336884, 487310117531601], 10⟩,
      ⟨4844, 4174, [2, 3, 4], [155836301494626, 478227187214517], 8⟩,
      ⟨5029, 4257, [2, 3, 4], [154892078414297, 470757060775412], 8⟩,
      ⟨5221, 4340, [2, 3, 4], [154939204029688, 464552603457705], 8⟩,
      ⟨5421, 4423, [2, 3, 4], [155893874585218, 459442037872715], 9⟩,
      ⟨5627, 4506, [2, 3, 4], [157634944588666, 455366817815640], 9⟩,
      ⟨5842, 4588, [2, 3, 4], [160196259048460, 452082445679214], 9⟩,
      ⟨6066, 4668, [2, 3, 4], [163584019321104, 449490975345286], 9⟩,
      ⟨6537, 4819, [2, 3, 4], [172651411409757, 445984393248625], 11⟩,
      ⟨7047, 4957, [2, 3, 4], [184685000545276, 443864942366692], 11⟩,
      ⟨7596, 5080, [2, 3, 4], [199113602258875, 442288660970115], 11⟩,
      ⟨8188, 5192, [2, 3, 4], [215072911853993, 440656633710244], 11⟩,
      ⟨8826, 5299, [2, 3, 4], [231606851284360, 438731773736477], 12⟩,
      ⟨9513, 5404, [2, 3, 4], [248115345875822, 436548526220559], 12⟩,
      ⟨10254, 5510, [2, 3, 4], [264224488411562, 434245796500175], 12⟩,
      ⟨11053, 5621, [2, 3, 4], [279599085662837, 431982920763465], 12⟩,
      ⟨11914, 5738, [2, 3, 4], [294150218967249, 429903350233213], 13⟩,
      ⟨12370, 5800, [2, 3, 4], [301081041005360, 428963368312367], 10⟩,
      ⟨12843, 5863, [2, 3, 4], [307830355384707, 428111297216118], 10⟩,
      ⟨13334, 5927, [2, 3, 4], [314407829190016, 427357209905876], 10⟩,
      ⟨13842, 5994, [2, 3, 4], [320707021108953, 426701147987880], 10⟩,
      ⟨14239, 6064, [2, 3, 4], [324638150973106, 426177475862043], 9⟩]⟩,
  ⟨1225, 1256, 14699,
    [3891, 4036, 4195, 4277, 4362, 4448, 4533, 4619, 4703, 4865, 5014, 5148, 5269, 5381, 5488, 5596, 5708, 5824, 5885, 5948, 6012, 6079, 6147, 6218],
    [4113, 4452, 4833, 5043, 5266, 5504, 5757, 6027, 6315, 6948, 7679, 8529, 9524, 10704, 12109, 13796, 15835, 18316, 19764, 21374, 23161, 25154, 27378],
    [⟨4107, 3891, [2, 3, 4], [191081422925743, 555096367970158], 9⟩,
      ⟨4427, 4036, [2, 3, 4], [166680948293268, 512428828082688], 10⟩,
      ⟨4771, 4195, [2, 3, 4], [157167547813174, 487079414099688], 10⟩,
      ⟨4953, 4277, [2, 3, 4], [154975391860014, 477739351789322], 8⟩,
      ⟨5142, 4362, [2, 3, 4], [153976550828732, 470162446685016], 8⟩,
      ⟨5339, 4448, [2, 3, 4], [153970927145078, 463880043116197], 8⟩,
      ⟨5542, 4533, [2, 3, 4], [154867844638503, 458749898409792], 9⟩,
      ⟨5754, 4619, [2, 3, 4], [156578400320828, 454594591957224], 9⟩,
      ⟨5974, 4703, [2, 3, 4], [159127063984166, 451261510856525], 9⟩,
      ⟨6438, 4865, [2, 3, 4], [166551873719295, 446649836316198], 11⟩,
      ⟨6940, 5014, [2, 3, 4], [177150293500825, 443924555577757], 11⟩,
      ⟨7481, 5148, [2, 3, 4], [190478734557665, 442170501072908], 11⟩,
      ⟨8062, 5269, [2, 3, 4], [205697808156046, 440620928962844], 11⟩,
      ⟨8691, 5381, [2, 3, 4], [222108589942801, 438850738934811], 11⟩,
      ⟨9368, 5488, [2, 3, 4], [238833921469300, 436781113236639], 12⟩,
      ⟨10097, 5596, [2, 3, 4], [255221919641576, 434509566061422], 12⟩,
      ⟨10884, 5708, [2, 3, 4], [271003027665160, 432194205821739], 12⟩,
      ⟨11732, 5824, [2, 3, 4], [286066816054703, 429999753842015], 12⟩,
      ⟨12180, 5885, [2, 3, 4], [293247659078916, 428987019163726], 10⟩,
      ⟨12646, 5948, [2, 3, 4], [300225679303441, 428046452847931], 10⟩,
      ⟨13129, 6012, [2, 3, 4], [307013840958396, 427195690252300], 10⟩,
      ⟨13630, 6079, [2, 3, 4], [313541413131844, 426435811282812], 10⟩,
      ⟨14151, 6147, [2, 3, 4], [319921289421400, 425782092666162], 10⟩,
      ⟨14594, 6218, [2, 3, 4], [324496429053488, 425253796923486], 10⟩]⟩,
  ⟨1257, 1296, 15110,
    [4009, 4158, 4238, 4322, 4408, 4495, 4584, 4673, 4761, 4849, 5016, 5171, 5310, 5435, 5550, 5661, 5772, 5887, 6007, 6134, 6201, 6269, 6340, 6413],
    [4227, 4575, 4765, 4968, 5183, 5412, 5655, 5914, 6191, 6486, 7134, 7882, 8751, 9770, 10975, 12410, 14131, 16212, 18744, 21847, 23669, 25699, 27961],
    [⟨4221, 4009, [2, 3, 4], [191720212586946, 556704664014847], 9⟩,
      ⟨4550, 4158, [2, 3, 4], [166051561035758, 512486292874896], 10⟩,
      ⟨4723, 4238, [2, 3, 4], [160035310745197, 498115651718415], 8⟩,
      ⟨4903, 4322, [2, 3, 4], [156221166173312, 486662708918142], 8⟩,
      ⟨5090, 4408, [2, 3, 4], [153935789661770, 477263052120192], 8⟩,
      ⟨5284, 4495, [2, 3, 4], [152857152335766, 469495280538202], 8⟩,
      ⟨5486, 4584, [2, 3, 4], [152780351121645, 463127640835749], 8⟩,
      ⟨5695, 4673, [2, 3, 4], [153595679048900, 457925730814369], 9⟩,
      ⟨5913, 4761, [2, 3, 4], [155289173939991, 453663145035800], 9⟩,
      ⟨6139, 4849, [2, 3, 4], [157751903454438, 450292739669053], 9⟩,
      ⟨6616, 5016, [2, 3, 4], [165148088691571, 445598070320216], 11⟩,
      ⟨7132, 5171, [2, 3, 4], [175680747900668, 442842992114737], 11⟩,
      ⟨7688, 5310, [2, 3, 4], [188996658283912, 441083886067093], 11⟩,
      ⟨8286, 5435, [2, 3, 4], [204294388181365, 439537193690380], 11⟩,
      ⟨8932, 5550, [2, 3, 4], [220789005477192, 437769498296163], 11⟩,
      ⟨9627, 5661, [2, 3, 4], [237529093485729, 435693183893339], 12⟩,
      ⟨10377, 5772, [2, 3, 4], [254035915849248, 433408799688094], 12⟩,
      ⟨11186, 5887, [2, 3, 4], [269915562421138, 431081745713664], 12⟩,
      ⟨12058, 6007, [2, 3, 4], [285036416463314, 428875441282438], 12⟩,
      ⟨12998, 6134, [2, 3, 4], [299303522813378, 426918292457794], 13⟩,
      ⟨13494, 6201, [2, 3, 4], [306068794162163, 426063733250801], 10⟩,
      ⟨14010, 6269, [2, 3, 4], [312685205687416, 425308089131447], 10⟩,
      ⟨14545, 6340, [2, 3, 4], [319046959417549, 424653171457107], 10⟩,
      ⟨15044, 6413, [2, 3, 4], [324334089049407, 424119184090145], 10⟩]⟩,
  ⟨1297, 1348, 15625,
    [4234, 4398, 4485, 4574, 4666, 4758, 4851, 4943, 5035, 5124, 5294, 5447, 5585, 5709, 5826, 5941, 6058, 6180, 6308, 6375, 6444, 6515, 6588, 6664],
    [4542, 4921, 5130, 5352, 5587, 5837, 6104, 6388, 6691, 7015, 7730, 8555, 9520, 10654, 12001, 13608, 15544, 17887, 20747, 22422, 24283, 26352, 28663],
    [⟨4532, 4234, [2, 3, 4], [175530802714006, 532200094734771], 10⟩,
      ⟨4884, 4398, [2, 3, 4], [159161876438799, 498220350841395], 10⟩,
      ⟨5071, 4485, [2, 3, 4], [155096898760144, 486285203295127], 8⟩,
      ⟨5264, 4574, [2, 3, 4], [152676258024468, 476640629241211], 8⟩,
      ⟨5465, 4666, [2, 3, 4], [151483178622497, 468757493531186], 8⟩,
      ⟨5673, 4758, [2, 3, 4], [151318908635873, 462242684351344], 8⟩,
      ⟨5890, 4851, [2, 3, 4], [152064863464946, 456891943103681], 9⟩,
      ⟨6115, 4943, [2, 3, 4], [153677271292763, 452551463594538], 9⟩,
      ⟨6348, 5035, [2, 3, 4], [156055808399183, 449119864158868], 9⟩,
      ⟨6591, 5124, [2, 3, 4], [159311194030113, 446395563234149], 9⟩,
      ⟨7105, 5294, [2, 3, 4], [168189763881763, 442716865102767], 11⟩,
      ⟨7657, 5447, [2, 3, 4], [180111633880563, 440557473248558], 11⟩,
      ⟨8254, 5585, [2, 3, 4], [194531868421972, 438980018965410], 11⟩,
      ⟨8897, 5709, [2, 3, 4], [210627588279913, 437359101751931], 11⟩,
      ⟨9590, 5826, [2, 3, 4], [227413726246559, 435429256578922], 11⟩,
      ⟨10337, 5941, [2, 3, 4], [244191311759429, 433217860351883], 12⟩,
      ⟨11143, 6058, [2, 3, 4], [260522859087216, 430874654135774], 12⟩,
      ⟨12010, 6180, [2, 3, 4], [276080741248608, 428577507635639], 12⟩,
      ⟨12946, 6308, [2, 3, 4], [290865811508372, 426469175311380], 12⟩,
      ⟨13441, 6375, [2, 3, 4], [297926775806245, 425523620582098], 10⟩,
      ⟨13955, 6444, [2, 3, 4], [304774874523050, 424666536859311], 10⟩,
      ⟨14488, 6515, [2, 3, 4], [311403447867427, 423908489723225], 10⟩,
      ⟨15042, 6588, [2, 3, 4], [317840918122355, 423256753241718], 10⟩,
      ⟨15618, 6664, [2, 3, 4], [324059754305267, 422713751621715], 10⟩]⟩]

theorem cellsOK19 : cellsOK 1057 cells19 1348 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells20.lean <==
import KtMinor45.MiddleDefs

/-! Cells 84 to 100 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `1349 ≤ t ≤ 2563`. -/
def cells20 : List Cell := [
  ⟨1349, 1382, 16296,
    [4300, 4463, 4551, 4642, 4735, 4830, 4925, 5020, 5115, 5298, 5469, 5622, 5759, 5884, 6003, 6121, 6242, 6368, 6501, 6571, 6643, 6717, 6793, 6872],
    [4560, 4937, 5144, 5364, 5597, 5845, 6109, 6390, 6690, 7347, 8103, 8978, 10003, 11211, 12645, 14361, 16432, 18941, 22008, 23809, 25809, 28036, 30525],
    [⟨4553, 4300, [2, 3, 4], [182429457485664, 544252530525598], 9⟩,
      ⟨4907, 4463, [2, 3, 4], [161128488685564, 504423201298848], 10⟩,
      ⟨5094, 4551, [2, 3, 4], [156036146324399, 491171495257784], 8⟩,
      ⟨5289, 4642, [2, 3, 4], [152834627439104, 480400363420134], 8⟩,
      ⟨5490, 4735, [2, 3, 4], [151055636475679, 471687505256216], 8⟩,
      ⟨5699, 4830, [2, 3, 4], [150376428659230, 464519735106507], 8⟩,
      ⟨5917, 4925, [2, 3, 4], [150674068101771, 458548587480538], 8⟩,
      ⟨6143, 5020, [2, 3, 4], [151854937864404, 453705818370392], 9⟩,
      ⟨6377, 5115, [2, 3, 4], [153832908796666, 449844719159642], 9⟩,
      ⟨6874, 5298, [2, 3, 4], [160323516390729, 444371828665072], 11⟩,
      ⟨7409, 5469, [2, 3, 4], [169975241063569, 441174793694849], 11⟩,
      ⟨7986, 5622, [2, 3, 4], [182663683520987, 439246221685795], 11⟩,
      ⟨8609, 5759, [2, 3, 4], [197692513179274, 437707705343102], 11⟩,
      ⟨9280, 5884, [2, 3, 4], [214101933778689, 436012189271530], 11⟩,
      ⟨10002, 6003, [2, 3, 4], [230970653345583, 433992320652393], 12⟩,
      ⟨10781, 6121, [2, 3, 4], [247715925013537, 431720221275186], 12⟩,
      ⟨11622, 6242, [2, 3, 4], [263935343026744, 429361017918390], 12⟩,
      ⟨12527, 6368, [2, 3, 4], [279373510822069, 427093362050614], 12⟩,
      ⟨13503, 6501, [2, 3, 4], [293973676098468, 425053919882979], 13⟩,
      ⟨14020, 6571, [2, 3, 4], [300942927091490, 424152379427720], 10⟩,
      ⟨14556, 6643, [2, 3, 4], [307688486756101, 423347169206139], 10⟩,
      ⟨15112, 6717, [2, 3, 4], [314222770447352, 422646710391256], 10⟩,
      ⟨15689, 6793, [2, 3, 4], [320556837828912, 422058284260911], 10⟩,
      ⟨16140, 6872, [2, 3, 4], [324525256118139, 421587561135528], 10⟩]⟩,
  ⟨1383, 1425, 16736,
    [4426, 4594, 4685, 4779, 4876, 4973, 5072, 5170, 5268, 5458, 5635, 5794, 5935, 6064, 6187, 6308, 6433, 6563, 6700, 6771, 6846, 6922, 7000, 7082],
    [4683, 5069, 5282, 5507, 5746, 5999, 6269, 6556, 6862, 7535, 8307, 9202, 10247, 11479, 12943, 14695, 16804, 19361, 22483, 24313, 26350, 28615, 31148],
    [⟨4676, 4426, [2, 3, 4], [182669363397276, 545351735065799], 9⟩,
      ⟨5040, 4594, [2, 3, 4], [160448165851384, 504333402507314], 10⟩,
      ⟨5233, 4685, [2, 3, 4], [155170298203667, 490745437942113], 8⟩,
      ⟨5432, 4779, [2, 3, 4], [151900418549687, 479936812130397], 8⟩,
      ⟨5639, 4876, [2, 3, 4], [150034137184888, 471107111237060], 8⟩,
      ⟨5854, 4973, [2, 3, 4], [149300756987678, 463739976660202], 8⟩,
      ⟨6077, 5072, [2, 3, 4], [149524736683247, 457761651911004], 8⟩,
      ⟨6308, 5170, [2, 3, 4], [150640507593348, 452867923718375], 9⟩,
      ⟨6549, 5268, [2, 3, 4], [152594195077447, 448919762858252], 9⟩,
      ⟨7059, 5458, [2, 3, 4], [158973385036332, 443374469160870], 11⟩,
      ⟨7609, 5635, [2, 3, 4], [168594113746986, 440132718229344], 11⟩,
      ⟨8202, 5794, [2, 3, 4], [181250160163379, 438191915356053], 11⟩,
      ⟨8840, 5935, [2, 3, 4], [196273268226182, 436661860454130], 11⟩,
      ⟨9529, 6064, [2, 3, 4], [212737119658386, 434968532360570], 11⟩,
      ⟨10272, 6187, [2, 3, 4], [229708033191904, 432939257360825], 12⟩,
      ⟨11073, 6308, [2, 3, 4], [246580988110432, 430654891328077], 12⟩,
      ⟨11935, 6433, [2, 3, 4], [262810144097298, 428286978020341], 12⟩,
      ⟨12865, 6563, [2, 3, 4], [278320018297300, 426006359071849], 12⟩,
      ⟨13867, 6700, [2, 3, 4], [292976188182029, 423959596050599], 13⟩,
      ⟨14397, 6771, [2, 3, 4], [300000617762480, 423060473280093], 10⟩,
      ⟨14948, 6846, [2, 3, 4], [306752445404877, 422251102901488], 10⟩,
      ⟨15518, 6922, [2, 3, 4], [313306439021653, 421552740143867], 10⟩,
      ⟨16112, 7000, [2, 3, 4], [319698839823284, 420967232684628], 10⟩,
      ⟨16622, 7082, [2, 3, 4], [324328954316141, 420493552956089], 10⟩]⟩,
  ⟨1426, 1481, 17293,
    [4589, 4763, 4955, 5055, 5157, 5260, 5363, 5466, 5566, 5664, 5849, 6015, 6163, 6298, 6425, 6551, 6680, 6815, 6957, 7031, 7108, 7187, 7268, 7353],
    [4838, 5235, 5681, 5926, 6187, 6464, 6759, 7075, 7410, 7770, 8562, 9480, 10553, 11815, 13312, 15103, 17260, 19873, 23063, 24932, 27005, 29319, 31898],
    [⟨4832, 4589, [2, 3, 4], [183642341743552, 547704340798853], 9⟩,
      ⟨5207, 4763, [2, 3, 4], [159900746318032, 504918002911903], 10⟩,
      ⟨5613, 4955, [2, 3, 4], [150803303451916, 479597225245842], 10⟩,
      ⟨5826, 5055, [2, 3, 4], [148808086096787, 470537823872116], 8⟩,
      ⟨6048, 5157, [2, 3, 4], [147957117902164, 463052872568363], 8⟩,
      ⟨6279, 5260, [2, 3, 4], [148093316223119, 456888871491704], 8⟩,
      ⟨6518, 5363, [2, 3, 4], [149112910964934, 451890193151551], 9⟩,
      ⟨6768, 5466, [2, 3, 4], [150988823925631, 447835376015482], 9⟩,
      ⟨7025, 5566, [2, 3, 4], [153680084196247, 444652724921793], 9⟩,
      ⟨7294, 5664, [2, 3, 4], [157229444277783, 442162685714822], 9⟩,
      ⟨7862, 5849, [2, 3, 4], [166745402343953, 438851906590622], 11⟩,
      ⟨8474, 6015, [2, 3, 4], [179339134297870, 436891857997474], 11⟩,
      ⟨9135, 6163, [2, 3, 4], [194390138516833, 435359138458040], 11⟩,
      ⟨9847, 6298, [2, 3, 4], [210878828538756, 433668734328634], 11⟩,
      ⟨10613, 6425, [2, 3, 4], [227925402462075, 431642244367646], 12⟩,
      ⟨11440, 6551, [2, 3, 4], [244862014228009, 429347393159308], 12⟩,
      ⟨12332, 6680, [2, 3, 4], [261254693590936, 426961279802273], 12⟩,
      ⟨13293, 6815, [2, 3, 4], [276852266217199, 424664382988627], 12⟩,
      ⟨14329, 6957, [2, 3, 4], [291611834249242, 422604150343625], 13⟩,
      ⟨14877, 7031, [2, 3, 4], [298669940648205, 421699217113803], 10⟩,
      ⟨15444, 7108, [2, 3, 4], [305450860271849, 420891808992469], 10⟩,
      ⟨16035, 7187, [2, 3, 4], [312069187942280, 420190263822817], 10⟩,
      ⟨16648, 7268, [2, 3, 4], [318483238125601, 419605455094816], 10⟩,
      ⟨17243, 7353, [2, 3, 4], [324077858710414, 419133064143820], 10⟩]⟩,
  ⟨1482, 1517, 18020,
    [4740, 4925, 5023, 5125, 5229, 5334, 5440, 5546, 5650, 5851, 6036, 6202, 6349, 6484, 6614, 6743, 6876, 7016, 7164, 7241, 7321, 7403, 7488, 7575],
    [5044, 5461, 5690, 5934, 6192, 6467, 6759, 7071, 7402, 8131, 8968, 9941, 11078, 12420, 14016, 15927, 18230, 21025, 24445, 26446, 28677, 31160, 33935],
    [⟨5035, 4740, [2, 3, 4], [174532019663291, 533859915592480], 9⟩,
      ⟨5426, 4925, [2, 3, 4], [156058907211170, 496965958859821], 10⟩,
      ⟨5632, 5023, [2, 3, 4], [151583818538112, 484405994425569], 8⟩,
      ⟨5848, 5125, [2, 3, 4], [148830370541586, 474151627775927], 8⟩,
      ⟨6070, 5229, [2, 3, 4], [147409345322720, 465901419043913], 8⟩,
      ⟨6302, 5334, [2, 3, 4], [147051755657443, 459021015102895], 8⟩,
      ⟨6542, 5440, [2, 3, 4], [147620091032677, 453450194085244], 8⟩,
      ⟨6793, 5546, [2, 3, 4], [149074878863350, 448892792621114], 9⟩,
      ⟨7051, 5650, [2, 3, 4], [151340420231952, 445299006066662], 9⟩,
      ⟨7601, 5851, [2, 3, 4], [158433278549658, 440283081947982], 11⟩,
      ⟨8192, 6036, [2, 3, 4], [168761145483107, 437414631103282], 11⟩,
      ⟨8831, 6202, [2, 3, 4], [182087214091739, 435641670167731], 11⟩,
      ⟨9519, 6349, [2, 3, 4], [197660177798890, 434112753843422], 11⟩,
      ⟨10260, 6484, [2, 3, 4], [214436820905904, 432337866304558], 11⟩,
      ⟨11060, 6614, [2, 3, 4], [231571252160783, 430214329385487], 12⟩,
      ⟨11922, 6743, [2, 3, 4], [248470740811629, 427867635267055], 12⟩,
      ⟨12850, 6876, [2, 3, 4], [264704476752321, 425483133191358], 12⟩,
      ⟨13851, 7016, [2, 3, 4], [280121915185078, 423229468979547], 12⟩,
      ⟨14931, 7164, [2, 3, 4], [294686037800213, 421246623723720], 13⟩,
      ⟨15501, 7241, [2, 3, 4], [301630549592935, 420393324945145], 10⟩,
      ⟨16094, 7321, [2, 3, 4], [308355710563779, 419641027285159], 10⟩,
      ⟨16709, 7403, [2, 3, 4], [314873844854304, 419003201368427], 10⟩,
      ⟨17347, 7488, [2, 3, 4], [321162414701638, 418482195441462], 10⟩,
      ⟨17804, 7575, [2, 3, 4], [324579535799285, 418061732227253], 9⟩]⟩,
  ⟨1518, 1563, 18488,
    [4875, 5065, 5167, 5271, 5379, 5487, 5597, 5706, 5814, 6022, 6214, 6385, 6538, 6677, 6810, 6943, 7081, 7224, 7376, 7456, 7538, 7622, 7710, 7800],
    [5174, 5601, 5836, 6085, 6349, 6630, 6929, 7248, 7588, 8331, 9187, 10179, 11339, 12709, 14335, 16281, 18628, 21473, 24953, 26989, 29255, 31783, 34600],
    [⟨5165, 4875, [2, 3, 4], [174939693786136, 535321098039421], 9⟩,
      ⟨5567, 5065, [2, 3, 4], [155451850680421, 497031426794825], 10⟩,
      ⟨5779, 5167, [2, 3, 4], [150811817749318, 484239325136011], 8⟩,
      ⟨6000, 5271, [2, 3, 4], [147934527249180, 473733593544577], 8⟩,
      ⟨6228, 5379, [2, 3, 4], [146427140470899, 465369448148313], 8⟩,
      ⟨6466, 5487, [2, 3, 4], [146001932621891, 458351342252131], 8⟩,
      ⟨6713, 5597, [2, 3, 4], [146510604697154, 452680509568367], 8⟩,
      ⟨6970, 5706, [2, 3, 4], [147918505080425, 448052602888291], 9⟩,
      ⟨7236, 5814, [2, 3, 4], [150151504445761, 444387447523243], 9⟩,
      ⟨7799, 6022, [2, 3, 4], [157128748803301, 439314725587253], 11⟩,
      ⟨8407, 6214, [2, 3, 4], [167427588532305, 436404279136875], 11⟩,
      ⟨9061, 6385, [2, 3, 4], [180716790985332, 434630605908649], 11⟩,
      ⟨9767, 6538, [2, 3, 4], [196258955415804, 433101269913698], 11⟩,
      ⟨10529, 6677, [2, 3, 4], [213150936264587, 431324825110902], 11⟩,
      ⟨11349, 6810, [2, 3, 4], [230368498915377, 429198359160273], 12⟩,
      ⟨12232, 6943, [2, 3, 4], [247291335519893, 426843714299910], 12⟩,
      ⟨13186, 7081, [2, 3, 4], [263589508222007, 424440922291422], 12⟩,
      ⟨14213, 7224, [2, 3, 4], [279111853357604, 422178452800368], 12⟩,
      ⟨15321, 7376, [2, 3, 4], [293742670055846, 420189749331244], 13⟩,
      ⟨15906, 7456, [2, 3, 4], [300690302062454, 419332425099658], 10⟩,
      ⟨16513, 7538, [2, 3, 4], [307431267463463, 418581786266496], 10⟩,
      ⟨17145, 7622, [2, 3, 4], [314002769615414, 417945913813546], 10⟩,
      ⟨17800, 7710, [2, 3, 4], [320304436080731, 417425225091849], 10⟩,
      ⟨18318, 7800, [2, 3, 4], [324355719395166, 417009278441575], 10⟩]⟩,
  ⟨1564, 1623, 19087,
    [5050, 5246, 5352, 5461, 5572, 5686, 5800, 5914, 6026, 6137, 6347, 6537, 6706, 6856, 6997, 7135, 7274, 7419, 7572, 7735, 7820, 7907, 7998, 8091],
    [5341, 5780, 6022, 6278, 6550, 6839, 7146, 7473, 7821, 8194, 9012, 9957, 11055, 12345, 13871, 15689, 17872, 20508, 23720, 27653, 29965, 32536, 35409],
    [⟨5333, 5050, [2, 3, 4], [175624657674544, 537365044004529], 9⟩,
      ⟨5748, 5246, [2, 3, 4], [154775020349425, 497286055843791], 10⟩,
      ⟨5967, 5352, [2, 3, 4], [149891967002303, 484116029693398], 8⟩,
      ⟨6194, 5461, [2, 3, 4], [146872758246597, 473501240414850], 8⟩,
      ⟨6431, 5572, [2, 3, 4], [145220504407785, 464718526404665], 8⟩,
      ⟨6676, 5686, [2, 3, 4], [144679434293079, 457655402845826], 8⟩,
      ⟨6931, 5800, [2, 3, 4], [145103593608725, 451819275639797], 8⟩,
      ⟨7196, 5914, [2, 3, 4], [146413291186608, 447094356730679], 9⟩,
      ⟨7470, 6026, [2, 3, 4], [148574742667896, 443334511781915], 9⟩,
      ⟨7756, 6137, [2, 3, 4], [151569266401327, 440384492507161], 9⟩,
      ⟨8360, 6347, [2, 3, 4], [160088637581390, 436427449459735], 11⟩,
      ⟨9012, 6537, [2, 3, 4], [171897056136359, 434173190358602], 11⟩,
      ⟨9713, 6706, [2, 3, 4], [186373345454727, 432608872369119], 11⟩,
      ⟨10470, 6856, [2, 3, 4], [202801085778475, 431001435076723], 11⟩,
      ⟨11286, 6997, [2, 3, 4], [219999957303091, 429042586103936], 11⟩,
      ⟨12164, 7135, [2, 3, 4], [237181150662209, 426770794028590], 12⟩,
      ⟨13112, 7274, [2, 3, 4], [253975040793020, 424353333609056], 12⟩,
      ⟨14133, 7419, [2, 3, 4], [269986912105275, 421986348004489], 12⟩,
      ⟨15235, 7572, [2, 3, 4], [285155596086576, 419829269093497], 12⟩,
      ⟨16422, 7735, [2, 3, 4], [299387604912036, 418008984625041], 13⟩,
      ⟨17049, 7820, [2, 3, 4], [306170815129163, 417255524608572], 10⟩,
      ⟨17700, 7907, [2, 3, 4], [312759868068953, 416619626940882], 10⟩,
      ⟨18377, 7998, [2, 3, 4], [319113847083984, 416100481976123], 10⟩,
      ⟨18986, 8091, [2, 3, 4], [324124239079065, 415696865655180], 10⟩]⟩,
  ⟨1624, 1701, 19870,
    [5277, 5482, 5593, 5707, 5825, 5944, 6064, 6184, 6303, 6533, 6745, 6935, 7102, 7254, 7399, 7543, 7692, 7847, 8012, 8098, 8187, 8278, 8373, 8470],
    [5559, 6014, 6265, 6530, 6812, 7111, 7428, 7767, 8128, 8917, 9823, 10872, 12098, 13542, 15256, 17303, 19769, 22755, 26398, 28533, 30901, 33542, 36483],
    [⟨5552, 5277, [2, 3, 4], [176467443790510, 539773498179864], 9⟩,
      ⟨5983, 5482, [2, 3, 4], [154014175517933, 497747541645298], 10⟩,
      ⟨6212, 5593, [2, 3, 4], [148764627948280, 483949354345513], 8⟩,
      ⟨6448, 5707, [2, 3, 4], [145541963432927, 472989971472027], 8⟩,
      ⟨6695, 5825, [2, 3, 4], [143734794079961, 464017578286077], 8⟩,
      ⟨6950, 5944, [2, 3, 4], [143073418275426, 456704639017894], 8⟩,
      ⟨7215, 6064, [2, 3, 4], [143386461510753, 450722486106805], 8⟩,
      ⟨7491, 6184, [2, 3, 4], [144602939420806, 445856604435054], 9⟩,
      ⟨7777, 6303, [2, 3, 4], [146665044174265, 441989988010960], 9⟩,
      ⟨8382, 6533, [2, 3, 4], [153319478337837, 436641213634739], 11⟩,
      ⟨9035, 6745, [2, 3, 4], [163384723652366, 433592271929709], 11⟩,
      ⟨9739, 6935, [2, 3, 4], [176545203568413, 431777498793867], 11⟩,
      ⟨10498, 7102, [2, 3, 4], [192173728952572, 430262472502084], 11⟩,
      ⟨11316, 7254, [2, 3, 4], [209167634959185, 428495463119681], 11⟩,
      ⟨12197, 7399, [2, 3, 4], [226557065554004, 426356815339248], 12⟩,
      ⟨13147, 7543, [2, 3, 4], [243730109590451, 423970546394384], 12⟩,
      ⟨14172, 7692, [2, 3, 4], [260254270894582, 421532188096476], 12⟩,
      ⟨15276, 7847, [2, 3, 4], [275978530995718, 419234243366224], 12⟩,
      ⟨16466, 8012, [2, 3, 4], [290771611941707, 417219473658416], 13⟩,
      ⟨17096, 8098, [2, 3, 4], [297849467699645, 416354211214498], 10⟩,
      ⟨17748, 8187, [2, 3, 4], [304663960613566, 415598857503140], 10⟩,
      ⟨18427, 8278, [2, 3, 4], [311314147665035, 414962500524753], 10⟩,
      ⟨19131, 8373, [2, 3, 4], [317704573068685, 414446899370239], 10⟩,
      ⟨19856, 8470, [2, 3, 4], [323845820633089, 414063718204062], 10⟩]⟩,
  ⟨1702, 1752, 20890,
    [5492, 5711, 5828, 5947, 6070, 6194, 6318, 6442, 6682, 6906, 7106, 7282, 7441, 7591, 7739, 7891, 8050, 8217, 8305, 8395, 8488, 8584, 8683, 8786],
    [5848, 6331, 6598, 6880, 7181, 7499, 7837, 8197, 8985, 9887, 10930, 12147, 13576, 15270, 17293, 19721, 22659, 26240, 28331, 30655, 33239, 36117, 39334],
    [⟨5837, 5492, [2, 3, 4], [166388547882614, 523805408123130], 9⟩,
      ⟨6290, 5711, [2, 3, 4], [149688731094988, 488396209984191], 10⟩,
      ⟨6531, 5828, [2, 3, 4], [145673061289506, 476220116176238], 8⟩,
      ⟨6780, 5947, [2, 3, 4], [143318510350099, 466384550027409], 8⟩,
      ⟨7040, 6070, [2, 3, 4], [142217382974110, 458381249104259], 8⟩,
      ⟨7308, 6194, [2, 3, 4], [142148254396010, 451908533226693], 8⟩,
      ⟨7587, 6318, [2, 3, 4], [143007402753697, 446608184718604], 9⟩,
      ⟨7876, 6442, [2, 3, 4], [144705552549310, 442382628024678], 9⟩,
      ⟨8490, 6682, [2, 3, 4], [150722688257791, 436421959323049], 11⟩,
      ⟨9150, 6906, [2, 3, 4], [160073518684982, 433014660770385], 11⟩,
      ⟨9863, 7106, [2, 3, 4], [172732434887214, 431048728303734], 11⟩,
      ⟨10632, 7282, [2, 3, 4], [188038648774699, 429536865268431], 11⟩,
      ⟨11460, 7441, [2, 3, 4], [204897161519176, 427834060680312], 11⟩,
      ⟨12352, 7591, [2, 3, 4], [222331749427009, 425750418079650], 11⟩,
      ⟨13315, 7739, [2, 3, 4], [239669209353720, 423380174826780], 12⟩,
      ⟨14352, 7891, [2, 3, 4], [256378045680671, 420925870886894], 12⟩,
      ⟨15470, 8050, [2, 3, 4], [272282352635606, 418579355343229], 12⟩,
      ⟨16676, 8217, [2, 3, 4], [287342629993391, 416498955018523], 12⟩,
      ⟨17312, 8305, [2, 3, 4], [294480673872125, 415596840373667], 10⟩,
      ⟨17974, 8395, [2, 3, 4], [301442915697054, 414802017369918], 10⟩,
      ⟨18661, 8488, [2, 3, 4], [308173921643794, 414123686772583], 10⟩,
      ⟨19374, 8584, [2, 3, 4], [314683228156422, 413569207869036], 10⟩,
      ⟨20115, 8683, [2, 3, 4], [320991684122813, 413144593278012], 10⟩,
      ⟨20645, 8786, [2, 3, 4], [324362039270322, 412777839207156], 9⟩]⟩,
  ⟨1753, 1817, 21558,
    [5683, 5910, 6031, 6156, 6284, 6412, 6542, 6671, 6798, 7041, 7262, 7458, 7631, 7791, 7944, 8099, 8259, 8428, 8607, 8700, 8797, 8896, 8998, 9104],
    [6033, 6532, 6806, 7096, 7405, 7731, 8080, 8450, 8845, 9710, 10705, 11859, 13209, 14803, 16698, 18964, 21694, 25007, 29056, 31428, 34065, 37003, 40281],
    [⟨6023, 5683, [2, 3, 4], [166568883565601, 525119168780308], 9⟩,
      ⟨6493, 5910, [2, 3, 4], [148847586755398, 488174016227501], 10⟩,
      ⟨6740, 6031, [2, 3, 4], [144707162634691, 475851884681242], 8⟩,
      ⟨6997, 6156, [2, 3, 4], [142236081543350, 465896744042353], 8⟩,
      ⟨7265, 6284, [2, 3, 4], [141027770526073, 457736193069559], 8⟩,
      ⟨7541, 6412, [2, 3, 4], [140877500799466, 451102172983125], 8⟩,
      ⟨7830, 6542, [2, 3, 4], [141655631259312, 445681921123071], 9⟩,
      ⟨8129, 6671, [2, 3, 4], [143301934088968, 441348392257988], 9⟩,
      ⟨8440, 6798, [2, 3, 4], [145815609898783, 437917696691009], 9⟩,
      ⟨9097, 7041, [2, 3, 4], [153403596929512, 433281927283349], 11⟩,
      ⟨9805, 7262, [2, 3, 4], [164411139070329, 430693299436555], 11⟩,
      ⟨10569, 7458, [2, 3, 4], [178460466712574, 429058110438098], 11⟩,
      ⟨11391, 7631, [2, 3, 4], [194677213695568, 427508446107502], 11⟩,
      ⟨12279, 7791, [2, 3, 4], [212004267597600, 425611708357974], 11⟩,
      ⟨13236, 7944, [2, 3, 4], [229584458694242, 423352717458154], 12⟩,
      ⟨14267, 8099, [2, 3, 4], [246718277120935, 420899853355386], 12⟩,
      ⟨15378, 8259, [2, 3, 4], [263146021760393, 418462670151225], 12⟩,
      ⟨16576, 8428, [2, 3, 4], [278691313793503, 416218925753829], 12⟩,
      ⟨17867, 8607, [2, 3, 4], [293323304242205, 414309181149436], 13⟩,
      ⟨18550, 8700, [2, 3, 4], [300322724587292, 413513573681505], 10⟩,
      ⟨19259, 8797, [2, 3, 4], [307066328678900, 412833299106048], 10⟩,
      ⟨19995, 8896, [2, 3, 4], [313621270934000, 412282321827806], 10⟩,
      ⟨20759, 8998, [2, 3, 4], [319965605582752, 411864012552509], 10⟩,
      ⟨21378, 9104, [2, 3, 4], [324170346769695, 411523161418189], 10⟩]⟩,
  ⟨1818, 1902, 22412,
    [5931, 6168, 6295, 6426, 6559, 6694, 6831, 6966, 7100, 7357, 7591, 7798, 7980, 8147, 8308, 8469, 8637, 8813, 8999, 9097, 9198, 9301, 9408, 9519],
    [6271, 6787, 7070, 7371, 7690, 8028, 8388, 8770, 9178, 10072, 11098, 12287, 13678, 15316, 17264, 19593, 22398, 25796, 29947, 32377, 35077, 38083, 41440],
    [⟨6262, 5931, [2, 3, 4], [167194347195876, 527366420563833], 9⟩,
      ⟨6750, 6168, [2, 3, 4], [148061544008279, 488581247796347], 10⟩,
      ⟨7007, 6295, [2, 3, 4], [143623963238019, 475794810084638], 8⟩,
      ⟨7275, 6426, [2, 3, 4], [140937401712825, 465437829841972], 8⟩,
      ⟨7553, 6559, [2, 3, 4], [139584384990635, 456989871106992], 8⟩,
      ⟨7841, 6694, [2, 3, 4], [139315625051169, 450146002030471], 8⟩,
      ⟨8140, 6831, [2, 3, 4], [139967991231902, 444626626196913], 9⟩,
      ⟨8450, 6966, [2, 3, 4], [141515860608033, 440162036612197], 9⟩,
      ⟨8773, 7100, [2, 3, 4], [143921536149841, 436629815066011], 9⟩,
      ⟨9457, 7357, [2, 3, 4], [151337854951169, 431839169814865], 11⟩,
      ⟨10194, 7591, [2, 3, 4], [162220038730450, 429179557904156], 11⟩,
      ⟨10987, 7798, [2, 3, 4], [176168636509092, 427533109971327], 11⟩,
      ⟨11843, 7980, [2, 3, 4], [192447584522925, 425990215282320], 11⟩,
      ⟨12765, 8147, [2, 3, 4], [209854098156917, 424100056394054], 11⟩,
      ⟨13760, 8308, [2, 3, 4], [227508163438278, 421830497639387], 12⟩,
      ⟨14831, 8469, [2, 3, 4], [244777363961309, 419361934092414], 12⟩,
      ⟨15987, 8637, [2, 3, 4], [261308411309971, 416900234987918], 12⟩,
      ⟨17232, 8813, [2, 3, 4], [276971116819851, 414637846450195], 12⟩,
      ⟨18575, 8999, [2, 3, 4], [291744886969943, 412714612965408], 13⟩,
      ⟨19285, 9097, [2, 3, 4], [298764736073267, 411912471390786], 10⟩,
      ⟨20021, 9198, [2, 3, 4], [305548393043764, 411231174726798], 10⟩,
      ⟨20786, 9301, [2, 3, 4], [312156400656964, 410681331112490], 10⟩,
      ⟨21581, 9408, [2, 3, 4], [318539225945651, 410263446882059], 10⟩,
      ⟨22328, 9519, [2, 3, 4], [323869049341995, 409955567550478], 10⟩]⟩,
  ⟨1903, 1957, 23532,
    [6167, 6419, 6552, 6689, 6828, 6969, 7109, 7248, 7385, 7643, 7877, 8081, 8263, 8432, 8597, 8764, 8939, 9123, 9318, 9421, 9526, 9635, 9747, 9862],
    [6588, 7134, 7435, 7753, 8091, 8450, 8832, 9239, 9672, 10623, 11719, 12992, 14485, 16248, 18345, 20859, 23890, 27572, 32072, 34714, 37652, 40924, 44579],
    [⟨6574, 6167, [2, 3, 4], [158753440553232, 513051279658270], 10⟩,
      ⟨7086, 6419, [2, 3, 4], [144341247277507, 479996819568948], 10⟩,
      ⟨7356, 6552, [2, 3, 4], [140962971039274, 468631108652606], 8⟩,
      ⟨7637, 6689, [2, 3, 4], [139072127298685, 459427695453361], 8⟩,
      ⟨7928, 6828, [2, 3, 4], [138348821127615, 451945376675831], 8⟩,
      ⟨8231, 6969, [2, 3, 4], [138609916164079, 445848498808722], 8⟩,
      ⟨8545, 7109, [2, 3, 4], [139784411988891, 440915852414873], 9⟩,
      ⟨8871, 7248, [2, 3, 4], [141819952359142, 436999390985325], 9⟩,
      ⟨9210, 7385, [2, 3, 4], [144705920276966, 433945950244526], 9⟩,
      ⟨9927, 7643, [2, 3, 4], [153156769086451, 429885864985285], 11⟩,
      ⟨10700, 7877, [2, 3, 4], [164986934826872, 427639221009088], 11⟩,
      ⟨11533, 8081, [2, 3, 4], [179819691737253, 426106438941480], 11⟩,
      ⟨12432, 8263, [2, 3, 4], [196610913683314, 424480317194111], 11⟩,
      ⟨13401, 8432, [2, 3, 4], [214258751635615, 422454855639335], 11⟩,
      ⟨14444, 8597, [2, 3, 4], [231881877824632, 420091736170944], 12⟩,
      ⟨15570, 8764, [2, 3, 4], [249047784703570, 417587857756224], 12⟩,
      ⟨16783, 8939, [2, 3, 4], [265373649994824, 415159468124879], 12⟩,
      ⟨18091, 9123, [2, 3, 4], [280826246083732, 412980790761085], 12⟩,
      ⟨19500, 9318, [2, 3, 4], [295346158226486, 411184500208282], 13⟩,
      ⟨20245, 9421, [2, 3, 4], [302236913329662, 410456698191790], 10⟩,
      ⟨21019, 9526, [2, 3, 4], [308945793172745, 409859219870190], 10⟩,
      ⟨21822, 9635, [2, 3, 4], [315413077008601, 409393512310460], 10⟩,
      ⟨22656, 9747, [2, 3, 4], [321684166605463, 409068183223689], 10⟩,
      ⟨23191, 9862, [2, 3, 4], [324434879065867, 408744438958247], 9⟩]⟩,
  ⟨1958, 2028, 24257,
    [6376, 6636, 6775, 6917, 7061, 7207, 7353, 7498, 7640, 7911, 8154, 8367, 8556, 8731, 8902, 9075, 9256, 9446, 9648, 9754, 9863, 9975, 10091, 10210],
    [6790, 7352, 7661, 7988, 8335, 8703, 9095, 9513, 9958, 10934, 12056, 13361, 14888, 16692, 18836, 21404, 24501, 28259, 32851, 35545, 38536, 41875, 45600],
    [⟨6777, 6376, [2, 3, 4], [158877289955219, 514361010855758], 9⟩,
      ⟨7305, 6636, [2, 3, 4], [143590761711604, 480007481757144], 10⟩,
      ⟨7584, 6775, [2, 3, 4], [140039825123789, 468382837876953], 8⟩,
      ⟨7873, 6917, [2, 3, 4], [138021280936068, 458984890111530], 8⟩,
      ⟨8173, 7061, [2, 3, 4], [137193588064121, 451307882795288], 8⟩,
      ⟨8485, 7207, [2, 3, 4], [137370726910000, 445067189690941], 8⟩,
      ⟨8809, 7353, [2, 3, 4], [138463079100685, 440025172846292], 9⟩,
      ⟨9146, 7498, [2, 3, 4], [140433480213233, 436008389934909], 9⟩,
      ⟨9495, 7640, [2, 3, 4], [143262483919088, 432886665712796], 9⟩,
      ⟨10235, 7911, [2, 3, 4], [151549416600902, 428737535766215], 11⟩,
      ⟨11031, 8154, [2, 3, 4], [163311725108174, 426457268540982], 11⟩,
      ⟨11891, 8367, [2, 3, 4], [178136010272859, 424919767980987], 11⟩,
      ⟨12817, 8556, [2, 3, 4], [194944642328963, 423300961052760], 11⟩,
      ⟨13816, 8731, [2, 3, 4], [212671117967591, 421274398769524], 11⟩,
      ⟨14892, 8902, [2, 3, 4], [230388124764921, 418898942523135], 12⟩,
      ⟨16052, 9075, [2, 3, 4], [247617117310153, 416380807969307], 12⟩,
      ⟨17303, 9256, [2, 3, 4], [264036858226707, 413935090829742], 12⟩,
      ⟨18651, 9446, [2, 3, 4], [279571237195380, 411743813639006], 12⟩,
      ⟨20103, 9648, [2, 3, 4], [294148884284902, 409938604757311], 13⟩,
      ⟨20872, 9754, [2, 3, 4], [301101327943941, 409209729205012], 10⟩,
      ⟨21669, 9863, [2, 3, 4], [307822265513089, 408611292153375], 10⟩,
      ⟨22498, 9975, [2, 3, 4], [314353530894641, 408149963326963], 10⟩,
      ⟨23358, 10091, [2, 3, 4], [320653293921940, 407828284912301], 10⟩,
      ⟨23991, 10210, [2, 3, 4], [324224157450900, 407538872178565], 9⟩]⟩,
  ⟨2029, 2121, 25196,
    [6647, 6919, 7064, 7212, 7364, 7518, 7671, 7824, 7973, 8259, 8516, 8741, 8939, 9123, 9301, 9482, 9670, 9868, 10079, 10189, 10303, 10420, 10541, 10665],
    [7051, 7632, 7951, 8289, 8648, 9030, 9434, 9865, 10324, 11331, 12487, 13830, 15401, 17256, 19459, 22095, 25271, 29122, 33828, 36583, 39648, 43058, 46864],
    [⟨7039, 6647, [2, 3, 4], [159235416352022, 516285488272410], 9⟩,
      ⟨7587, 6919, [2, 3, 4], [142785161948558, 480367591071099], 10⟩,
      ⟨7877, 7064, [2, 3, 4], [138952299279644, 468251818558994], 8⟩,
      ⟨8177, 7212, [2, 3, 4], [136745843288128, 458505645609685], 8⟩,
      ⟨8489, 7364, [2, 3, 4], [135769752439524, 450616288036015], 8⟩,
      ⟨8814, 7518, [2, 3, 4], [135819075228768, 444172785266277], 8⟩,
      ⟨9150, 7671, [2, 3, 4], [136800192769768, 438976052676659], 9⟩,
      ⟨9499, 7824, [2, 3, 4], [138638097398142, 434853744140674], 9⟩,
      ⟨9862, 7973, [2, 3, 4], [141386760943741, 431610927296405], 9⟩,
      ⟨10631, 8259, [2, 3, 4], [149495091222165, 427320647685748], 11⟩,
      ⟨11458, 8516, [2, 3, 4], [161114252306295, 424980834676038], 11⟩,
      ⟨12351, 8741, [2, 3, 4], [175861925372150, 423436788294584], 11⟩,
      ⟨13313, 8939, [2, 3, 4], [192726137778729, 421829451072563], 11⟩,
      ⟨14350, 9123, [2, 3, 4], [210494702271700, 419804892511943], 11⟩,
      ⟨15468, 9301, [2, 3, 4], [228354131575476, 417418006569567], 12⟩,
      ⟨16673, 9482, [2, 3, 4], [245687513670927, 414879341101410], 12⟩,
      ⟨17971, 9670, [2, 3, 4], [262224284656295, 412414154137587], 12⟩,
      ⟨19371, 9868, [2, 3, 4], [277871390263927, 410202842904742], 12⟩,
      ⟨20881, 10079, [2, 3, 4], [292566278658043, 408380895738957], 13⟩,
      ⟨21679, 10189, [2, 3, 4], [299571333609702, 407649672282965], 10⟩,
      ⟨22508, 10303, [2, 3, 4], [306343241202846, 407048102459840], 10⟩,
      ⟨23368, 10420, [2, 3, 4], [312902277919770, 406586694596552], 10⟩,
      ⟨24260, 10541, [2, 3, 4], [319231791323472, 406267415424210], 10⟩,
      ⟨25035, 10665, [2, 3, 4], [323950088183246, 406029828093999], 10⟩]⟩,
  ⟨2122, 2243, 26428,
    [7003, 7290, 7443, 7601, 7762, 7925, 8088, 8251, 8411, 8566, 8857, 9115, 9339, 9540, 9730, 9919, 10113, 10316, 10532, 10761, 10881, 11004, 11131, 11262],
    [7394, 8000, 8334, 8686, 9060, 9458, 9879, 10328, 10806, 11315, 12436, 13729, 15234, 17002, 19095, 21589, 24579, 28192, 32584, 37958, 41113, 44628, 48547],
    [⟨7384, 7003, [2, 3, 4], [159766338735784, 518690957281414], 9⟩,
      ⟨7958, 7290, [2, 3, 4], [141790893551493, 480713605894477], 10⟩,
      ⟨8262, 7443, [2, 3, 4], [137622823618321, 468036679746488], 8⟩,
      ⟨8577, 7601, [2, 3, 4], [135189779812102, 457948872425157], 8⟩,
      ⟨8904, 7762, [2, 3, 4], [134032210468014, 449751137502103], 8⟩,
      ⟨9245, 7925, [2, 3, 4], [133935242628645, 443040402502908], 8⟩,
      ⟨9597, 8088, [2, 3, 4], [134773960320566, 437667407811493], 9⟩,
      ⟨9964, 8251, [2, 3, 4], [136498277182614, 433371291201382], 9⟩,
      ⟨10344, 8411, [2, 3, 4], [139088496265800, 430021857100111], 9⟩,
      ⟨10739, 8566, [2, 3, 4], [142587726592510, 427459161836659], 9⟩,
      ⟨11575, 8857, [2, 3, 4], [152277764580317, 424169562429345], 11⟩,
      ⟨12477, 9115, [2, 3, 4], [165436621447593, 422323828223008], 11⟩,
      ⟨13449, 9339, [2, 3, 4], [181379993761768, 420833139717248], 11⟩,
      ⟨14496, 9540, [2, 3, 4], [198898683120333, 419039239719100], 11⟩,
      ⟨15626, 9730, [2, 3, 4], [216948618997160, 416803772650749], 11⟩,
      ⟨16844, 9919, [2, 3, 4], [234735052191790, 414288911213913], 12⟩,
      ⟨18155, 10113, [2, 3, 4], [251823172217741, 411735246253854], 12⟩,
      ⟨19570, 10316, [2, 3, 4], [268079303849225, 409349110398906], 12⟩,
      ⟨21095, 10532, [2, 3, 4], [283357923768107, 407296835963464], 12⟩,
      ⟨22738, 10761, [2, 3, 4], [297698464043905, 405698896049954], 13⟩,
      ⟨23607, 10881, [2, 3, 4], [304524832837146, 405096086246403], 10⟩,
      ⟨24510, 11004, [2, 3, 4], [311155474932515, 404636955955049], 10⟩,
      ⟨25447, 11131, [2, 3, 4], [317561672331736, 404324771210675], 10⟩,
      ⟨26404, 11262, [2, 3, 4], [323615759940124, 404156177058403], 10⟩]⟩,
  ⟨2244, 2323, 28049,
    [7349, 7657, 7820, 7986, 8155, 8325, 8494, 8661, 8825, 9132, 9404, 9641, 9852, 10049, 10244, 10444, 10653, 10875, 11110, 11233, 11359, 11490, 11625, 11763],
    [7853, 8505, 8863, 9242, 9644, 10071, 10525, 11008, 11524, 12655, 13958, 15473, 17251, 19350, 21850, 24845, 28456, 32842, 38203, 41345, 44844, 48743, 53093],
    [⟨7837, 7349, [2, 3, 4], [150300429114429, 501843197871256], 10⟩,
      ⟨8447, 7657, [2, 3, 4], [137558550125685, 470381434229421], 10⟩,
      ⟨8770, 7820, [2, 3, 4], [134650344988109, 459516257673863], 8⟩,
      ⟨9104, 7986, [2, 3, 4], [133141742315015, 450764328257947], 8⟩,
      ⟨9452, 8155, [2, 3, 4], [132742805320364, 443632312803629], 8⟩,
      ⟨9812, 8325, [2, 3, 4], [133302532334272, 437899186322663], 9⟩,
      ⟨10187, 8494, [2, 3, 4], [134779031836949, 433275569763533], 9⟩,
      ⟨10575, 8661, [2, 3, 4], [137112557294569, 429667934275721], 9⟩,
      ⟨10980, 8825, [2, 3, 4], [140340871438809, 426885114068807], 9⟩,
      ⟨11835, 9132, [2, 3, 4], [149525378147226, 423293820702884], 11⟩,
      ⟨12756, 9404, [2, 3, 4], [162265595643793, 421329078912349], 11⟩,
      ⟨13750, 9641, [2, 3, 4], [177942407181094, 419842974754783], 11⟩,
      ⟨14822, 9852, [2, 3, 4], [195412227128980, 418097427827475], 11⟩,
      ⟨15975, 10049, [2, 3, 4], [213491475531864, 415903763034663], 11⟩,
      ⟨17220, 10244, [2, 3, 4], [231420400871780, 413394886303854], 12⟩,
      ⟨18562, 10444, [2, 3, 4], [248700049833467, 410814733115951], 12⟩,
      ⟨20008, 10653, [2, 3, 4], [265116063195849, 408386308280471], 12⟩,
      ⟨21567, 10875, [2, 3, 4], [280567989032556, 406279385742556], 12⟩,
      ⟨23247, 11110, [2, 3, 4], [295086220727271, 404622155890314], 13⟩,
      ⟨24134, 11233, [2, 3, 4], [301983967209220, 403990450877096], 10⟩,
      ⟨25057, 11359, [2, 3, 4], [308699365065030, 403502619653827], 10⟩,
      ⟨26015, 11490, [2, 3, 4], [315170547915099, 403159893924860], 10⟩,
      ⟨27009, 11625, [2, 3, 4], [321426901365426, 402969271112044], 10⟩,
      ⟨27657, 11763, [2, 3, 4], [324256468711617, 402720824017842], 9⟩]⟩,
  ⟨2324, 2427, 29115,
    [7654, 7976, 8146, 8320, 8497, 8676, 8854, 9029, 9367, 9674, 9942, 10175, 10387, 10591, 10796, 11008, 11232, 11470, 11595, 11723, 11855, 11991, 12131, 12275],
    [8150, 8824, 9194, 9586, 10002, 10443, 10912, 11411, 12502, 13752, 15196, 16884, 18867, 21220, 24026, 27398, 31474, 36438, 39341, 42559, 46140, 50127, 54577],
    [⟨8135, 7654, [2, 3, 4], [150267523582750, 503159473901829], 9⟩,
      ⟨8769, 7976, [2, 3, 4], [136640172687230, 470371715785619], 10⟩,
      ⟨9103, 8146, [2, 3, 4], [133538658415255, 459210741520012], 8⟩,
      ⟨9451, 8320, [2, 3, 4], [131870250626951, 450141396831934], 8⟩,
      ⟨9812, 8497, [2, 3, 4], [131350371629587, 442815765349699], 8⟩,
      ⟨10186, 8676, [2, 3, 4], [131797620948067, 436932147585210], 8⟩,
      ⟨10575, 8854, [2, 3, 4], [133160238800914, 432188191043897], 9⟩,
      ⟨10979, 9029, [2, 3, 4], [135426863017344, 428447794909425], 9⟩,
      ⟨11834, 9367, [2, 3, 4], [142606385179392, 423452043447844], 11⟩,
      ⟨12756, 9674, [2, 3, 4], [153456887173493, 420755333423288], 11⟩,
      ⟨13749, 9942, [2, 3, 4], [167689866328856, 419142327393454], 11⟩,
      ⟨14821, 10175, [2, 3, 4], [184459378015316, 417592461070397], 11⟩,
      ⟨15974, 10387, [2, 3, 4], [202403622184357, 415623269357944], 11⟩,
      ⟨17219, 10591, [2, 3, 4], [220594115642993, 413231041289248], 12⟩,
      ⟨18560, 10796, [2, 3, 4], [238339220137980, 410638457318231], 12⟩,
      ⟨20006, 11008, [2, 3, 4], [255330030347949, 408087750601102], 12⟩,
      ⟨21563, 11232, [2, 3, 4], [271355464777874, 405784266921469], 12⟩,
      ⟨23243, 11470, [2, 3, 4], [286433671041889, 403874492996745], 13⟩,
      ⟨24132, 11595, [2, 3, 4], [293613026757373, 403101964515933], 10⟩,
      ⟨25054, 11723, [2, 3, 4], [300571423959485, 402468186952762], 10⟩,
      ⟨26012, 11855, [2, 3, 4], [307312156573327, 401978769225439], 10⟩,
      ⟨27005, 11991, [2, 3, 4], [313821122411298, 401640187941029], 10⟩,
      ⟨28037, 12131, [2, 3, 4], [320131989798020, 401457396187787], 10⟩,
      ⟨28833, 12275, [2, 3, 4], [323997104837348, 401276703085891], 10⟩]⟩,
  ⟨2428, 2563, 30504,
    [8053, 8392, 8572, 8757, 8944, 9134, 9323, 9510, 9870, 10198, 10484, 10732, 10956, 11171, 11387, 11611, 11847, 12097, 12228, 12363, 12502, 12646, 12793, 12945],
    [8536, 9238, 9624, 10033, 10466, 10926, 11414, 11933, 13068, 14364, 15864, 17612, 19666, 22100, 25004, 28488, 32695, 37815, 40806, 44125, 47810, 51912, 56493],
    [⟨8522, 8053, [2, 3, 4], [150537495256307, 505299350602272], 9⟩,
      ⟨9186, 8392, [2, 3, 4], [135602104235306, 470590802360581], 10⟩,
      ⟨9536, 8572, [2, 3, 4], [132214099579579, 458956522269553], 8⟩,
      ⟨9901, 8757, [2, 3, 4], [130331738895409, 449538674154598], 8⟩,
      ⟨10279, 8944, [2, 3, 4], [129643037070249, 441911496544769], 8⟩,
      ⟨10672, 9134, [2, 3, 4], [129953318598379, 435774733272362], 8⟩,
      ⟨11079, 9323, [2, 3, 4], [131182377016189, 430862054500231], 9⟩,
      ⟨11502, 9510, [2, 3, 4], [133304703588114, 426987443974126], 9⟩,
      ⟨12399, 9870, [2, 3, 4], [140280471483708, 421775496545327], 11⟩,
      ⟨13363, 10198, [2, 3, 4], [150900272352909, 418986745216490], 11⟩,
      ⟨14405, 10484, [2, 3, 4], [165071554990469, 417352046721095], 11⟩,
      ⟨15526, 10732, [2, 3, 4], [181796000130475, 415815416162372], 11⟩,
      ⟨16735, 10956, [2, 3, 4], [199863301095285, 413850492055865], 11⟩,
      ⟨18039, 11171, [2, 3, 4], [218182070288311, 411446544152301], 12⟩,
      ⟨19445, 11387, [2, 3, 4], [236082457354714, 408827571369002], 12⟩,
      ⟨20959, 11611, [2, 3, 4], [253174063353230, 406249634044552], 12⟩,
      ⟨22591, 11847, [2, 3, 4], [269335040229590, 403918976251788], 12⟩,
      ⟨24351, 12097, [2, 3, 4], [284545428379768, 401991179390218], 12⟩,
      ⟨25282, 12228, [2, 3, 4], [291790458050034, 401214283741898], 10⟩,
      ⟨26249, 12363, [2, 3, 4], [298808391305647, 400576773839688], 10⟩,
      ⟨27252, 12502, [2, 3, 4], [305594083163190, 400087518614883], 10⟩,
      ⟨28293, 12646, [2, 3, 4], [312142963565019, 399749693801033], 10⟩,
      ⟨29374, 12793, [2, 3, 4], [318508402763653, 399574577697822], 10⟩,
      ⟨30370, 12945, [2, 3, 4], [323672940247902, 399486609934904], 10⟩]⟩]

theorem cellsOK20 : cellsOK 1349 cells20 2563 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells21.lean <==
import KtMinor45.MiddleDefs

/-! Cells 101 to 117 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `2564 ≤ t ≤ 6690`. -/
def cells21 : List Cell := [
  ⟨2564, 2652, 32325,
    [8276, 8621, 8806, 8996, 9190, 9387, 9583, 9778, 10156, 10503, 10806, 11068, 11303, 11525, 11748, 11978, 12220, 12477, 12749, 12892, 13039, 13190, 13346, 13506],
    [8711, 9422, 9814, 10228, 10666, 11131, 11624, 12149, 13294, 14602, 16111, 17866, 19928, 22367, 25270, 28751, 32953, 38057, 44297, 47958, 52031, 56573, 61645],
    [⟨8700, 8276, [2, 3, 4], [153937376664492, 512489047947607], 9⟩,
      ⟨9377, 8621, [2, 3, 4], [136075362744215, 473869490956161], 10⟩,
      ⟨9736, 8806, [2, 3, 4], [132042152386192, 461173367764413], 8⟩,
      ⟨10107, 8996, [2, 3, 4], [129733595024934, 451115296057638], 8⟩,
      ⟨10493, 9190, [2, 3, 4], [128689364001285, 442961023609195], 8⟩,
      ⟨10893, 9387, [2, 3, 4], [128683693925310, 436408277811224], 8⟩,
      ⟨11309, 9583, [2, 3, 4], [129633372556821, 431090112151458], 9⟩,
      ⟨11741, 9778, [2, 3, 4], [131478479585723, 426892380387118], 9⟩,
      ⟨12655, 10156, [2, 3, 4], [137848868340042, 421206605553152], 11⟩,
      ⟨13641, 10503, [2, 3, 4], [147939202844601, 418125363654569], 11⟩,
      ⟨14704, 10806, [2, 3, 4], [161656118435158, 416401292585040], 11⟩,
      ⟨15848, 11068, [2, 3, 4], [178125580871029, 414898187741904], 11⟩,
      ⟨17083, 11303, [2, 3, 4], [196146112429126, 412993013315430], 11⟩,
      ⟨18414, 11525, [2, 3, 4], [214579043778099, 410624405774833], 11⟩,
      ⟨19847, 11748, [2, 3, 4], [232591492905342, 408005711707749], 12⟩,
      ⟨21393, 11978, [2, 3, 4], [249884608699925, 405392544593477], 12⟩,
      ⟨23060, 12220, [2, 3, 4], [266257039464629, 403006167787546], 12⟩,
      ⟨24857, 12477, [2, 3, 4], [281645898957624, 401011555786795], 12⟩,
      ⟨26793, 12749, [2, 3, 4], [296089127529265, 399528915351807], 13⟩,
      ⟨27817, 12892, [2, 3, 4], [302952498848914, 399003162458706], 10⟩,
      ⟨28879, 13039, [2, 3, 4], [309591673350371, 398632651046079], 10⟩,
      ⟨29983, 13190, [2, 3, 4], [316036942487742, 398423419912895], 10⟩,
      ⟨31129, 13346, [2, 3, 4], [322264157836393, 398376026463037], 10⟩,
      ⟨31772, 13506, [2, 3, 4], [324287611301878, 398135492244145], 9⟩]⟩,
  ⟨2653, 2767, 33520,
    [8784, 8969, 9162, 9360, 9564, 9769, 9975, 10180, 10577, 10942, 11261, 11536, 11782, 12014, 12246, 12486, 12738, 13005, 13289, 13437, 13590, 13747, 13909, 14076],
    [9385, 9767, 10171, 10598, 11051, 11531, 12040, 12582, 13761, 15108, 16661, 18468, 20589, 23095, 26076, 29650, 33957, 39186, 45577, 49321, 53490, 58131, 63318],
    [⟨9366, 8784, [2, 3, 4], [142481754379392, 491245736737886], 10⟩,
      ⟨9723, 8969, [2, 3, 4], [135441403280808, 474307042522213], 8⟩,
      ⟨10095, 9162, [2, 3, 4], [131133179865237, 461164016207621], 8⟩,
      ⟨10480, 9360, [2, 3, 4], [128630588785448, 450738047579668], 8⟩,
      ⟨10880, 9564, [2, 3, 4], [127441825056177, 442392776549611], 8⟩,
      ⟨11295, 9769, [2, 3, 4], [127323665350129, 435598841697584], 8⟩,
      ⟨11726, 9975, [2, 3, 4], [128155448898390, 430144816959245], 9⟩,
      ⟨12175, 10180, [2, 3, 4], [129902741707773, 425806910049514], 9⟩,
      ⟨13122, 10577, [2, 3, 4], [136073571581691, 419943585450942], 11⟩,
      ⟨14144, 10942, [2, 3, 4], [145997847848737, 416766490617286], 11⟩,
      ⟨15246, 11261, [2, 3, 4], [159607298526971, 415016195139077], 11⟩,
      ⟨16434, 11536, [2, 3, 4], [176101626940705, 413519310205975], 11⟩,
      ⟨17715, 11782, [2, 3, 4], [194180000458144, 411619175634886], 11⟩,
      ⟨19095, 12014, [2, 3, 4], [212690401441525, 409242834953841], 11⟩,
      ⟨20581, 12246, [2, 3, 4], [230816363662430, 406605872334366], 12⟩,
      ⟨22185, 12486, [2, 3, 4], [248212517300698, 403968802994217], 12⟩,
      ⟨23913, 12738, [2, 3, 4], [264674428298157, 401562022574566], 12⟩,
      ⟨25776, 13005, [2, 3, 4], [280163552229890, 399552176121047], 12⟩,
      ⟨27783, 13289, [2, 3, 4], [294670927396562, 398059146176223], 13⟩,
      ⟨28844, 13437, [2, 3, 4], [301585151944694, 397534216590750], 10⟩,
      ⟨29947, 13590, [2, 3, 4], [308279668555298, 397165207388033], 10⟩,
      ⟨31091, 13747, [2, 3, 4], [314759807224771, 396960432192500], 10⟩,
      ⟨32280, 13909, [2, 3, 4], [321035349458377, 396921469144654], 10⟩,
      ⟨33084, 14076, [2, 3, 4], [324054485184031, 396766092488452], 9⟩]⟩,
  ⟨2768, 2918, 35067,
    [9228, 9422, 9625, 9835, 10050, 10267, 10486, 10704, 11127, 11516, 11857, 12150, 12409, 12654, 12898, 13150, 13415, 13696, 13994, 14150, 14311, 14477, 14647, 14822],
    [9815, 10213, 10633, 11078, 11549, 12048, 12578, 13141, 14366, 15763, 17372, 19243, 21435, 24025, 27105, 30793, 35235, 40620, 47199, 51054, 55337, 60110, 65433],
    [⟨9797, 9228, [2, 3, 4], [142551928908781, 493154091326245], 9⟩,
      ⟨10172, 9422, [2, 3, 4], [134744146676121, 474994288011644], 8⟩,
      ⟨10560, 9625, [2, 3, 4], [130073713872112, 461282377399681], 8⟩,
      ⟨10963, 9835, [2, 3, 4], [127317430725889, 450449204046694], 8⟩,
      ⟨11381, 10050, [2, 3, 4], [125933732776839, 441757458600272], 8⟩,
      ⟨11816, 10267, [2, 3, 4], [125656232246541, 434672162554951], 8⟩,
      ⟨12267, 10486, [2, 3, 4], [126339497080171, 429019012861180], 9⟩,
      ⟨12736, 10704, [2, 3, 4], [127936606897671, 424521396242348], 9⟩,
      ⟨13728, 11127, [2, 3, 4], [133853479486767, 418394291206686], 11⟩,
      ⟨14796, 11516, [2, 3, 4], [143536832079705, 415083345695834], 11⟩,
      ⟨15949, 11857, [2, 3, 4], [156983299933664, 413291105885964], 11⟩,
      ⟨17192, 12150, [2, 3, 4], [173433796206447, 411803577883303], 11⟩,
      ⟨18530, 12409, [2, 3, 4], [191576628507136, 409919509422933], 11⟩,
      ⟨19974, 12654, [2, 3, 4], [210202700555290, 407535836442822], 11⟩,
      ⟨21530, 12898, [2, 3, 4], [228492197105179, 404874176090461], 12⟩,
      ⟨23207, 13150, [2, 3, 4], [246020475410569, 402209451989612], 12⟩,
      ⟨25015, 13415, [2, 3, 4], [262615577080697, 399773300367480], 12⟩,
      ⟨26963, 13696, [2, 3, 4], [278211178520475, 397740183124063], 12⟩,
      ⟨29064, 13994, [2, 3, 4], [292857933261428, 396232760441701], 13⟩,
      ⟨30175, 14150, [2, 3, 4], [299827192230144, 395703789438131], 10⟩,
      ⟨31328, 14311, [2, 3, 4], [306563125340060, 395334358847037], 10⟩,
      ⟨32526, 14477, [2, 3, 4], [313086320850502, 395130152117056], 10⟩,
      ⟨33768, 14647, [2, 3, 4], [319401977254141, 395097624227423], 10⟩,
      ⟨34797, 14822, [2, 3, 4], [323747711974511, 395065381424370], 10⟩]⟩,
  ⟨2919, 3118, 37104,
    [9813, 10020, 10237, 10461, 10691, 10925, 11161, 11395, 11627, 12069, 12466, 12808, 13104, 13372, 13631, 13895, 14169, 14459, 14767, 15094, 15266, 15442, 15623, 15809],
    [10383, 10801, 11243, 11711, 12206, 12732, 13289, 13880, 14508, 15879, 17448, 19260, 21374, 23861, 26805, 30313, 34523, 39605, 45784, 53344, 57785, 62721, 68233],
    [⟨10367, 9813, [2, 3, 4], [142696162815985, 495436256023593], 9⟩,
      ⟨10763, 10020, [2, 3, 4], [134012736169030, 476046830860065], 8⟩,
      ⟨11173, 10237, [2, 3, 4], [128844265096516, 461555382609001], 8⟩,
      ⟨11600, 10461, [2, 3, 4], [125739273107768, 450074651143184], 8⟩,
      ⟨12043, 10691, [2, 3, 4], [124113588316766, 440922135110321], 8⟩,
      ⟨12504, 10925, [2, 3, 4], [123638015941789, 433525024959824], 8⟩,
      ⟨12981, 11161, [2, 3, 4], [124141441082475, 427628165933547], 9⟩,
      ⟨13477, 11395, [2, 3, 4], [125582036720807, 422907486291970], 9⟩,
      ⟨13992, 11627, [2, 3, 4], [127912457381732, 419248634512325], 9⟩,
      ⟨15082, 12069, [2, 3, 4], [135400525625585, 414439760688809], 11⟩,
      ⟨16256, 12466, [2, 3, 4], [146759781346844, 411947970143821], 11⟩,
      ⟨17522, 12808, [2, 3, 4], [161713464456267, 410425455041265], 11⟩,
      ⟨18887, 13104, [2, 3, 4], [179174199788225, 408800770641146], 11⟩,
      ⟨20359, 13372, [2, 3, 4], [197812013514136, 406652757738862], 11⟩,
      ⟨21945, 13631, [2, 3, 4], [216507146344920, 404075769543591], 12⟩,
      ⟨23654, 13895, [2, 3, 4], [234596454012513, 401346709464149], 12⟩,
      ⟨25496, 14169, [2, 3, 4], [251843387838673, 398734889570621], 12⟩,
      ⟨27482, 14459, [2, 3, 4], [268102156971938, 396449504566094], 12⟩,
      ⟨29623, 14767, [2, 3, 4], [283365248819918, 394643158010256], 13⟩,
      ⟨31930, 15094, [2, 3, 4], [297664243646453, 393422690605449], 13⟩,
      ⟨33151, 15266, [2, 3, 4], [304460401319317, 393052346867816], 10⟩,
      ⟨34416, 15442, [2, 3, 4], [311036637552805, 392853924182958], 10⟩,
      ⟨35732, 15623, [2, 3, 4], [317423384174871, 392830694985826], 10⟩,
      ⟨37060, 15809, [2, 3, 4], [323363364920192, 392960007983477], 10⟩]⟩,
  ⟨3119, 3250, 39810,
    [10184, 10624, 10857, 11097, 11341, 11588, 11834, 12077, 12542, 12963, 13324, 13635, 13916, 14186, 14460, 14745, 15046, 15366, 15705, 15883, 16066, 16254, 16447, 16645],
    [10728, 11605, 12086, 12595, 13134, 13705, 14312, 14956, 16360, 17967, 19820, 21980, 24518, 27520, 31094, 35379, 40551, 46829, 54508, 59011, 64024, 69607, 75842],
    [⟨10714, 10184, [2, 3, 4], [143789614480136, 498722261087145], 9⟩,
      ⟨11549, 10624, [2, 3, 4], [128365479092253, 462503575938705], 10⟩,
      ⟨11990, 10857, [2, 3, 4], [124942217014946, 450498916546522], 8⟩,
      ⟨12448, 11097, [2, 3, 4], [123083863888778, 440956405186606], 8⟩,
      ⟨12923, 11341, [2, 3, 4], [122417455873805, 433283134023997], 8⟩,
      ⟨13416, 11588, [2, 3, 4], [122749149313908, 427134611327567], 9⟩,
      ⟨13929, 11834, [2, 3, 4], [124020299991731, 422205544910308], 9⟩,
      ⟨14461, 12077, [2, 3, 4], [126196691599367, 418366505638515], 9⟩,
      ⟨15586, 12542, [2, 3, 4], [133354016331106, 413306672267449], 11⟩,
      ⟨16801, 12963, [2, 3, 4], [144418925591873, 410679710176148], 11⟩,
      ⟨18109, 13324, [2, 3, 4], [159184384650257, 409134540365984], 11⟩,
      ⟨19519, 13635, [2, 3, 4], [176587889384717, 407536123590714], 11⟩,
      ⟨21040, 13916, [2, 3, 4], [195255949117898, 405408731448184], 11⟩,
      ⟨22678, 14186, [2, 3, 4], [214038713806295, 402831800076478], 12⟩,
      ⟨24444, 14460, [2, 3, 4], [232266051155059, 400082383778687], 12⟩,
      ⟨26348, 14745, [2, 3, 4], [249642306703503, 397438377481087], 12⟩,
      ⟨28401, 15046, [2, 3, 4], [266038382201315, 395117265526172], 12⟩,
      ⟨30613, 15366, [2, 3, 4], [281413183486649, 393277178309495], 12⟩,
      ⟨32997, 15705, [2, 3, 4], [295833894571370, 392028724918722], 13⟩,
      ⟨34258, 15883, [2, 3, 4], [302687258205531, 391648073642912], 10⟩,
      ⟨35568, 16066, [2, 3, 4], [309330568785834, 391440318195091], 10⟩,
      ⟨36927, 16254, [2, 3, 4], [315758964897741, 391409774718670], 10⟩,
      ⟨38338, 16447, [2, 3, 4], [321988778604489, 391559698758725], 10⟩,
      ⟨39147, 16645, [2, 3, 4], [324110363965772, 391408375533583], 9⟩]⟩,
  ⟨3251, 3423, 41602,
    [10910, 11147, 11393, 11646, 11903, 12164, 12425, 12682, 13178, 13626, 14012, 14342, 14639, 14923, 15211, 15510, 15827, 16162, 16519, 16705, 16897, 17094, 17297, 17505],
    [11647, 12121, 12621, 13150, 13710, 14304, 14934, 15603, 17060, 18725, 20645, 22879, 25502, 28603, 32293, 36713, 42041, 48506, 56403, 61033, 66179, 71911, 78312],
    [⟨11623, 10910, [2, 3, 4], [133886571140396, 479380711870093], 10⟩,
      ⟨12068, 11147, [2, 3, 4], [127604846579155, 463074361245814], 8⟩,
      ⟨12529, 11393, [2, 3, 4], [123858843120124, 450534171957606], 8⟩,
      ⟨13007, 11646, [2, 3, 4], [121771295951629, 440602214525937], 8⟩,
      ⟨13503, 11903, [2, 3, 4], [120923302285950, 432602693538931], 8⟩,
      ⟨14019, 12164, [2, 3, 4], [121105680204909, 426184248039743], 9⟩,
      ⟨14555, 12425, [2, 3, 4], [122229871986955, 421065530827517], 9⟩,
      ⟨15111, 12682, [2, 3, 4], [124281931182421, 417056380334373], 9⟩,
      ⟨16287, 13178, [2, 3, 4], [131155722768324, 411774844001043], 11⟩,
      ⟨17556, 13626, [2, 3, 4], [142000583974078, 409037578624116], 11⟩,
      ⟨18924, 14012, [2, 3, 4], [156623021790946, 407469677600397], 11⟩,
      ⟨20397, 14342, [2, 3, 4], [174009114577519, 405888055927567], 11⟩,
      ⟨21986, 14639, [2, 3, 4], [192742598952914, 403768618874998], 11⟩,
      ⟨23699, 14923, [2, 3, 4], [211669673652434, 401177119023513], 11⟩,
      ⟨25545, 15211, [2, 3, 4], [230034549916823, 398400698827869], 12⟩,
      ⟨27534, 15510, [2, 3, 4], [247539841292287, 395726887119009], 12⟩,
      ⟨29679, 15827, [2, 3, 4], [264038953674581, 393376666252854], 12⟩,
      ⟨31991, 16162, [2, 3, 4], [279553089763745, 391515084542896], 12⟩,
      ⟨34483, 16519, [2, 3, 4], [294070482080237, 390252341364453], 13⟩,
      ⟨35801, 16705, [2, 3, 4], [300991160026479, 389871886350389], 10⟩,
      ⟨37169, 16897, [2, 3, 4], [307679285740028, 389665860548098], 10⟩,
      ⟨38589, 17094, [2, 3, 4], [314160095086839, 389641233976479], 10⟩,
      ⟨40064, 17297, [2, 3, 4], [320433869143755, 389798663558472], 10⟩,
      ⟨41124, 17505, [2, 3, 4], [323821085328860, 389798578524303], 9⟩]⟩,
  ⟨3424, 3652, 43956,
    [11583, 11835, 12097, 12368, 12644, 12923, 13203, 13481, 13753, 14267, 14720, 15105, 15438, 15746, 16049, 16361, 16687, 17034, 17401, 17792, 17995, 18205, 18420, 18642],
    [12303, 12801, 13326, 13882, 14470, 15093, 15754, 16456, 17202, 18832, 20699, 22859, 25383, 28354, 31875, 36074, 41115, 47205, 54610, 63680, 69004, 74934, 81552],
    [⟨12282, 11583, [2, 3, 4], [133688679085266, 481141504586620], 9⟩,
      ⟨12751, 11835, [2, 3, 4], [126729063438224, 463810576793017], 8⟩,
      ⟨13238, 12097, [2, 3, 4], [122562835944149, 450543683852837], 8⟩,
      ⟨13743, 12368, [2, 3, 4], [120195205888430, 440139808411698], 8⟩,
      ⟨14268, 12644, [2, 3, 4], [119122282686521, 431752310157167], 8⟩,
      ⟨14812, 12923, [2, 3, 4], [119115557560825, 425036427847403], 8⟩,
      ⟨15378, 13203, [2, 3, 4], [120065584023379, 419667427505667], 9⟩,
      ⟨15966, 13481, [2, 3, 4], [121935015343993, 415460554448444], 9⟩,
      ⟨16576, 13753, [2, 3, 4], [124734604222543, 412249880310260], 9⟩,
      ⟨17868, 14267, [2, 3, 4], [133264975898322, 408183774443091], 11⟩,
      ⟨19259, 14720, [2, 3, 4], [145799329497224, 406125351561093], 11⟩,
      ⟨20758, 15105, [2, 3, 4], [161849201969622, 404667387531596], 11⟩,
      ⟨22375, 15438, [2, 3, 4], [180144515570501, 402857074861363], 11⟩,
      ⟨24118, 15746, [2, 3, 4], [199210535035948, 400469453837991], 11⟩,
      ⟨25997, 16049, [2, 3, 4], [218078334496932, 397720930352597], 12⟩,
      ⟨28022, 16361, [2, 3, 4], [236194724533154, 394925655161157], 12⟩,
      ⟨30204, 16687, [2, 3, 4], [253376758458004, 392351902138506], 12⟩,
      ⟨32557, 17034, [2, 3, 4], [269519348260862, 390195244395993], 12⟩,
      ⟨35093, 17401, [2, 3, 4], [284677881535425, 388599791748044], 13⟩,
      ⟨37827, 17792, [2, 3, 4], [298859508349961, 387657974483227], 13⟩,
      ⟨39272, 17995, [2, 3, 4], [305622176338718, 387455774836986], 10⟩,
      ⟨40773, 18205, [2, 3, 4], [312157918621858, 387435492321484], 10⟩,
      ⟨42332, 18420, [2, 3, 4], [318502246542090, 387605603901434], 10⟩,
      ⟨43732, 18642, [2, 3, 4], [323447109575543, 387804114764495], 10⟩]⟩,
  ⟨3653, 3803, 47082,
    [12003, 12536, 12817, 13104, 13396, 13689, 13980, 14544, 15058, 15500, 15876, 16209, 16526, 16843, 17173, 17522, 17891, 18284, 18489, 18700, 18918, 19141, 19370, 19605],
    [12689, 13728, 14298, 14901, 15540, 16217, 16935, 18496, 20276, 22321, 24698, 27484, 30771, 34675, 39343, 44958, 51760, 60048, 64901, 70287, 76284, 82969, 90434],
    [⟨12670, 12003, [2, 3, 4], [134652721360092, 484514638147925], 9⟩,
      ⟨13657, 12536, [2, 3, 4], [122120841262816, 451767000067259], 10⟩,
      ⟨14178, 12817, [2, 3, 4], [119415918282161, 440765003167128], 8⟩,
      ⟨14720, 13104, [2, 3, 4], [118092531937848, 431926980936377], 8⟩,
      ⟨15282, 13396, [2, 3, 4], [117876235924079, 424882976105783], 8⟩,
      ⟨15866, 13689, [2, 3, 4], [118633695811481, 419244131611579], 9⟩,
      ⟨16472, 13980, [2, 3, 4], [120315572096938, 414813726823629], 9⟩,
      ⟨17754, 14544, [2, 3, 4], [126469595715378, 408897602968982], 11⟩,
      ⟨19138, 15058, [2, 3, 4], [136642857762042, 405816319035505], 11⟩,
      ⟨20627, 15500, [2, 3, 4], [150783996539346, 404168663294520], 11⟩,
      ⟨22234, 15876, [2, 3, 4], [168023884121071, 402633591447880], 11⟩,
      ⟨23966, 16209, [2, 3, 4], [186868947465844, 400558959546303], 11⟩,
      ⟨25833, 16526, [2, 3, 4], [206007656485294, 397960196004429], 11⟩,
      ⟨27845, 16843, [2, 3, 4], [224694394084336, 395133184596832], 12⟩,
      ⟨30014, 17173, [2, 3, 4], [242510240201390, 392384729344419], 12⟩,
      ⟨32352, 17522, [2, 3, 4], [259308464462893, 389956196165473], 12⟩,
      ⟨34873, 17891, [2, 3, 4], [275109032644525, 388022531484000], 12⟩,
      ⟨37588, 18284, [2, 3, 4], [289880334655430, 386704524037216], 13⟩,
      ⟨39025, 18489, [2, 3, 4], [296925653958895, 386303535422705], 10⟩,
      ⟨40516, 18700, [2, 3, 4], [303739090251617, 386084399101640], 10⟩,
      ⟨42065, 18918, [2, 3, 4], [310328798344529, 386050005901573], 10⟩,
      ⟨43673, 19141, [2, 3, 4], [316722940922221, 386208543943877], 10⟩,
      ⟨45342, 19370, [2, 3, 4], [322915058474006, 386559021217501], 10⟩,
      ⟨46135, 19605, [2, 3, 4], [324168078555085, 386364644268285], 8⟩]⟩,
  ⟨3804, 4000, 49149,
    [12577, 13136, 13432, 13735, 14042, 14352, 14661, 14964, 15541, 16052, 16485, 16857, 17196, 17527, 17866, 18221, 18597, 18997, 19421, 19642, 19870, 20104, 20344, 20590],
    [13245, 14325, 14918, 15545, 16208, 16911, 17657, 18449, 20176, 22150, 24429, 27088, 30212, 33910, 38312, 43588, 49950, 57672, 67111, 72647, 78805, 85664, 93326],
    [⟨13228, 12577, [2, 3, 4], [134905935355332, 486477560047208], 9⟩,
      ⟨14258, 13136, [2, 3, 4], [121245821257859, 451967718529052], 10⟩,
      ⟨14803, 13432, [2, 3, 4], [118285691369569, 440489583921540], 8⟩,
      ⟨15368, 13735, [2, 3, 4], [116782149617120, 431371644961277], 8⟩,
      ⟨15955, 14042, [2, 3, 4], [116418919864899, 424038004455491], 8⟩,
      ⟨16564, 14352, [2, 3, 4], [117035227117507, 418216221064286], 9⟩,
      ⟨17197, 14661, [2, 3, 4], [118577254526894, 413623882185851], 9⟩,
      ⟨17854, 14964, [2, 3, 4], [121057458415811, 410085066166503], 9⟩,
      ⟨19244, 15541, [2, 3, 4], [128915996408711, 405566265558081], 11⟩,
      ⟨20743, 16052, [2, 3, 4], [140907272683960, 403305854615250], 11⟩,
      ⟨22357, 16485, [2, 3, 4], [156639092400673, 401844329615265], 11⟩,
      ⟨24099, 16857, [2, 3, 4], [174877944376281, 400088107121254], 11⟩,
      ⟨25976, 17196, [2, 3, 4], [194093836646296, 397724107883757], 11⟩,
      ⟨28000, 17527, [2, 3, 4], [213208353229109, 394950448449527], 12⟩,
      ⟨30180, 17866, [2, 3, 4], [231596338918595, 392099729334310], 12⟩,
      ⟨32531, 18221, [2, 3, 4], [249047151737627, 389454304820267], 12⟩,
      ⟨35065, 18597, [2, 3, 4], [265462208538198, 387228026084636], 12⟩,
      ⟨37796, 18997, [2, 3, 4], [280841217374979, 385569929838347], 13⟩,
      ⟨40740, 19421, [2, 3, 4], [295257200243755, 384583852880009], 13⟩,
      ⟨42297, 19642, [2, 3, 4], [302125874882816, 384365617301334], 10⟩,
      ⟨43913, 19870, [2, 3, 4], [308763895082214, 384336027184798], 10⟩,
      ⟨45591, 20104, [2, 3, 4], [315197862306825, 384500952012432], 10⟩,
      ⟨47334, 20344, [2, 3, 4], [321438941363475, 384862878096988], 10⟩,
      ⟨48403, 20590, [2, 3, 4], [323901610598376, 384848839975062], 9⟩]⟩,
  ⟨4001, 4261, 51852,
    [13621, 13924, 14239, 14563, 14892, 15224, 15555, 15882, 16504, 17058, 17527, 17927, 18289, 18641, 19001, 19378, 19778, 20202, 20652, 20887, 21128, 21376, 21631, 21892],
    [14517, 15105, 15727, 16385, 17080, 17817, 18597, 19427, 21232, 23295, 25673, 28444, 31696, 35542, 40117, 45594, 52194, 60194, 69962, 75687, 82047, 89133, 97037],
    [⟨14489, 13621, [2, 3, 4], [125941337437677, 468235488635865], 10⟩,
      ⟨15042, 13924, [2, 3, 4], [120293305652841, 452522961374091], 8⟩,
      ⟨15616, 14239, [2, 3, 4], [116980086619395, 440437458797457], 8⟩,
      ⟨16213, 14563, [2, 3, 4], [115214549006524, 430843897283256], 8⟩,
      ⟨16832, 14892, [2, 3, 4], [114637361994392, 423174113732136], 8⟩,
      ⟨17475, 15224, [2, 3, 4], [115067817312914, 417050911779855], 9⟩,
      ⟨18142, 15555, [2, 3, 4], [116432528505694, 412224668460978], 9⟩,
      ⟨18835, 15882, [2, 3, 4], [118721740810026, 408499464854648], 9⟩,
      ⟨20302, 16504, [2, 3, 4], [126249057752420, 403703217087401], 11⟩,
      ⟨21883, 17058, [2, 3, 4], [137924322153463, 401323030253135], 11⟩,
      ⟨23587, 17527, [2, 3, 4], [153496745678579, 399851935419893], 11⟩,
      ⟨25425, 17927, [2, 3, 4], [171733368120953, 398120490797387], 11⟩,
      ⟨27404, 18289, [2, 3, 4], [191039530166174, 395762950710407], 11⟩,
      ⟨29539, 18641, [2, 3, 4], [210305749674482, 392967966922400], 12⟩,
      ⟨31840, 19001, [2, 3, 4], [228869966519440, 390078615376249], 12⟩,
      ⟨34320, 19378, [2, 3, 4], [246474514017552, 387392132818705], 12⟩,
      ⟨36994, 19778, [2, 3, 4], [263031540537702, 385127204196332], 12⟩,
      ⟨39875, 20202, [2, 3, 4], [278557810158082, 383441198592192], 13⟩,
      ⟨42981, 20652, [2, 3, 4], [293105631913705, 382439619979326], 13⟩,
      ⟨44624, 20887, [2, 3, 4], [300033063479129, 382218501012749], 10⟩,
      ⟨46328, 21128, [2, 3, 4], [306738162067156, 382192956374791], 10⟩,
      ⟨48099, 21376, [2, 3, 4], [313237746239704, 382365687138096], 10⟩,
      ⟨49937, 21631, [2, 3, 4], [319527023219744, 382737362679084], 10⟩,
      ⟨51392, 21892, [2, 3, 4], [323544025348644, 382967309292755], 10⟩]⟩,
  ⟨4262, 4611, 55445,
    [14649, 14976, 15316, 15667, 16025, 16387, 16748, 17106, 17791, 18403, 18921, 19360, 19753, 20134, 20522, 20928, 21358, 21815, 22300, 22553, 22813, 23080, 23354, 23635],
    [15517, 16142, 16802, 17500, 18239, 19021, 19849, 20727, 22637, 24815, 27324, 30242, 33663, 37704, 42507, 48249, 55157, 63526, 73727, 79696, 86329, 93707, 101936],
    [⟨15492, 14649, [2, 3, 4], [125801865140778, 470655871773820], 9⟩,
      ⟨16084, 14976, [2, 3, 4], [119286546784506, 453528611033422], 8⟩,
      ⟨16698, 15316, [2, 3, 4], [115464439858686, 440522111202061], 8⟩,
      ⟨17335, 15667, [2, 3, 4], [113359305768742, 430342154789417], 8⟩,
      ⟨17998, 16025, [2, 3, 4], [112506764005156, 422177491954646], 8⟩,
      ⟨18686, 16387, [2, 3, 4], [112698524066713, 415674870195958], 9⟩,
      ⟨19400, 16748, [2, 3, 4], [113848553038634, 410526878030728], 9⟩,
      ⟨20140, 17106, [2, 3, 4], [115911137672813, 406561917860139], 9⟩,
      ⟨21709, 17791, [2, 3, 4], [122987072850804, 401409132215296], 11⟩,
      ⟨23399, 18403, [2, 3, 4], [134262915558151, 398861401846344], 11⟩,
      ⟨25222, 18921, [2, 3, 4], [149611309006826, 397371684485349], 11⟩,
      ⟨27186, 19360, [2, 3, 4], [167793530830434, 395673228337305], 11⟩,
      ⟨29303, 19753, [2, 3, 4], [187238740303024, 393324127841840], 11⟩,
      ⟨31586, 20134, [2, 3, 4], [206682085983136, 390503154912622], 12⟩,
      ⟨34046, 20522, [2, 3, 4], [225448323231410, 387567523545722], 12⟩,
      ⟨36698, 20928, [2, 3, 4], [243257191765477, 384828061465419], 12⟩,
      ⟨39556, 21358, [2, 3, 4], [260005915097239, 382516074530410], 12⟩,
      ⟨42638, 21815, [2, 3, 4], [275714582865916, 380792380151437], 12⟩,
      ⟨45959, 22300, [2, 3, 4], [290421681451038, 379769894233939], 13⟩,
      ⟨47715, 22553, [2, 3, 4], [297423888432463, 379545748358968], 10⟩,
      ⟨49538, 22813, [2, 3, 4], [304204597008289, 379521697336854], 10⟩,
      ⟨51431, 23080, [2, 3, 4], [310774850300197, 379701986187976], 10⟩,
      ⟨53397, 23354, [2, 3, 4], [317144440901651, 380089051957487], 10⟩,
      ⟨55387, 23635, [2, 3, 4], [323097904151701, 380644968905517], 10⟩]⟩,
  ⟨4612, 4845, 60281,
    [15368, 15713, 16073, 16442, 16820, 17201, 17583, 18330, 19020, 19618, 20117, 20549, 20952, 21354, 21770, 22209, 22675, 23170, 23695, 23968, 24248, 24536, 24831, 25133],
    [16248, 16901, 17591, 18320, 19091, 19907, 20772, 22644, 24768, 27200, 30016, 33303, 37172, 41753, 47211, 53754, 61650, 71239, 82966, 89847, 97499, 106033, 115562],
    [⟨16224, 15368, [2, 3, 4], [124853956670913, 470020655450669], 9⟩,
      ⟨16843, 15713, [2, 3, 4], [118185163302381, 452633436287778], 8⟩,
      ⟨17486, 16073, [2, 3, 4], [114268988572225, 439468510488098], 8⟩,
      ⟨18154, 16442, [2, 3, 4], [112081561104068, 429059324631068], 8⟩,
      ⟨18847, 16820, [2, 3, 4], [111176992839344, 420825077261767], 8⟩,
      ⟨19567, 17201, [2, 3, 4], [111325690498850, 414224689167918], 9⟩,
      ⟨20315, 17583, [2, 3, 4], [112429490978504, 409017637202817], 9⟩,
      ⟨21897, 18330, [2, 3, 4], [117463044180804, 401971420592792], 10⟩,
      ⟨23602, 19020, [2, 3, 4], [126556069573553, 398276092338677], 11⟩,
      ⟨25440, 19618, [2, 3, 4], [139939522755837, 396449731901027], 11⟩,
      ⟨27422, 20117, [2, 3, 4], [156992219738068, 394965738367477], 11⟩,
      ⟨29557, 20549, [2, 3, 4], [176091978365109, 392926665419500], 11⟩,
      ⟨31860, 20952, [2, 3, 4], [195756480991425, 390267540624319], 11⟩,
      ⟨34342, 21354, [2, 3, 4], [215002169560829, 387314928312427], 12⟩,
      ⟨37016, 21770, [2, 3, 4], [233378248897552, 384422977847312], 12⟩,
      ⟨39899, 22209, [2, 3, 4], [250721666392353, 381863963079279], 12⟩,
      ⟨43007, 22675, [2, 3, 4], [267002570332696, 379833882774129], 12⟩,
      ⟨46356, 23170, [2, 3, 4], [282246865781804, 378469101760924], 13⟩,
      ⟨49967, 23695, [2, 3, 4], [296529715479632, 377860326871611], 13⟩,
      ⟨51877, 23968, [2, 3, 4], [303341291527077, 377860098858348], 10⟩,
      ⟨53859, 24248, [2, 3, 4], [309938366543723, 378068557886750], 10⟩,
      ⟨55918, 24536, [2, 3, 4], [316329702729661, 378486279248881], 10⟩,
      ⟨58055, 24831, [2, 3, 4], [322525158860193, 379114635749755], 11⟩,
      ⟨59120, 25133, [2, 3, 4], [323975694896030, 379032761013080], 9⟩]⟩,
  ⟨4846, 5154, 63525,
    [16633, 17014, 17408, 17811, 18218, 18627, 19033, 19813, 20513, 21104, 21600, 22041, 22466, 22899, 23351, 23831, 24340, 24880, 25162, 25452, 25749, 26053, 26365, 26685],
    [17788, 18512, 19275, 20082, 20936, 21840, 22799, 24881, 27250, 29974, 33140, 36846, 41217, 46405, 52601, 60046, 69047, 80005, 86413, 93521, 101424, 110229, 120057],
    [⟨17750, 16633, [2, 3, 4], [117597398787094, 453728435234417], 10⟩,
      ⟨18429, 17014, [2, 3, 4], [113204727385948, 439657760469830], 8⟩,
      ⟨19132, 17408, [2, 3, 4], [110740041365632, 428794587342724], 8⟩,
      ⟨19862, 17811, [2, 3, 4], [109611757073594, 420163788913353], 8⟩,
      ⟨20621, 18218, [2, 3, 4], [109568841499323, 413239531320992], 9⟩,
      ⟨21408, 18627, [2, 3, 4], [110487016765215, 407791286444584], 9⟩,
      ⟨22226, 19033, [2, 3, 4], [112340938483241, 403553972126739], 9⟩,
      ⟨23958, 19813, [2, 3, 4], [118994112421495, 398038974263565], 11⟩,
      ⟨25824, 20513, [2, 3, 4], [129911759251665, 395326113500645], 11⟩,
      ⟨27834, 21104, [2, 3, 4], [145056123744097, 393817811002345], 11⟩,
      ⟨30003, 21600, [2, 3, 4], [163309386825169, 392135933002310], 11⟩,
      ⟨32340, 22041, [2, 3, 4], [182940758204033, 389768890935997], 11⟩,
      ⟨34858, 22466, [2, 3, 4], [202606466459048, 386898313267667], 11⟩,
      ⟨37573, 22899, [2, 3, 4], [221603749044798, 383898677003668], 12⟩,
      ⟨40500, 23351, [2, 3, 4], [239645415063247, 381100030270223], 12⟩,
      ⟨43655, 23831, [2, 3, 4], [256598098655595, 378744330289367], 12⟩,
      ⟨47054, 24340, [2, 3, 4], [272488624578040, 377001650514447], 12⟩,
      ⟨50719, 24880, [2, 3, 4], [287380563605957, 375987197015476], 13⟩,
      ⟨52658, 25162, [2, 3, 4], [294472425045660, 375778346085658], 10⟩,
      ⟨54670, 25452, [2, 3, 4], [301332587058979, 375777097095397], 10⟩,
      ⟨56759, 25749, [2, 3, 4], [307986331461644, 375989850895753], 10⟩,
      ⟨58928, 26053, [2, 3, 4], [314441643620593, 376419376332781], 10⟩,
      ⟨61180, 26365, [2, 3, 4], [320696590113386, 377063516231322], 11⟩,
      ⟨62691, 26685, [2, 3, 4], [323652531442556, 377275865164921], 9⟩]⟩,
  ⟨5155, 5567, 67821,
    [17855, 18266, 18691, 19127, 19570, 20015, 20458, 20893, 21713, 22427, 23021, 23527, 23991, 24451, 24926, 25427, 25959, 26549, 27164, 27479, 27797, 28116, 28436, 28757],
    [18985, 19752, 20562, 21417, 22323, 23280, 24296, 25373, 27717, 30394, 33485, 37085, 41314, 46311, 52252, 59364, 67921, 78281, 90910, 98304, 106515, 115660, 125863],
    [⟨18951, 17855, [2, 3, 4], [117067356189579, 455401357011377], 9⟩,
      ⟨19674, 18266, [2, 3, 4], [112061856308869, 440323679384129], 8⟩,
      ⟨20426, 18691, [2, 3, 4], [109174196376068, 428636318037202], 8⟩,
      ⟨21205, 19127, [2, 3, 4], [107750537800232, 419465324500587], 8⟩,
      ⟨22016, 19570, [2, 3, 4], [107456003266934, 412127138710019], 9⟩,
      ⟨22856, 20015, [2, 3, 4], [108145485147742, 406339636698501], 9⟩,
      ⟨23730, 20458, [2, 3, 4], [109780550176968, 401815639588994], 9⟩,
      ⟨24636, 20893, [2, 3, 4], [112361347097932, 398397452574135], 9⟩,
      ⟨26555, 21713, [2, 3, 4], [120634428731859, 394156617795030], 11⟩,
      ⟨28622, 22427, [2, 3, 4], [133345412157188, 392133528475233], 11⟩,
      ⟨30852, 23021, [2, 3, 4], [150067086944439, 390677149239422], 11⟩,
      ⟨33255, 23527, [2, 3, 4], [169216327523317, 388694181375200], 11⟩,
      ⟨35845, 23991, [2, 3, 4], [189144551419770, 386027847718251], 11⟩,
      ⟨38637, 24451, [2, 3, 4], [208731479958569, 383008987596679], 12⟩,
      ⟨41646, 24926, [2, 3, 4], [227465718027236, 380022099027063], 12⟩,
      ⟨44891, 25427, [2, 3, 4], [245157849065557, 377364325917601], 12⟩,
      ⟨48386, 25959, [2, 3, 4], [261742450446246, 375249893869558], 12⟩,
      ⟨52155, 26549, [2, 3, 4], [277020563444325, 373795012075260], 13⟩,
      ⟨56218, 27164, [2, 3, 4], [291442009957722, 373118444662339], 13⟩,
      ⟨58367, 27479, [2, 3, 4], [298366633433956, 373100270230110], 10⟩,
      ⟨60597, 27797, [2, 3, 4], [305120253463139, 373309310190681], 10⟩,
      ⟨62913, 28116, [2, 3, 4], [311732249921009, 373757063642271], 10⟩,
      ⟨65317, 28436, [2, 3, 4], [318198718427210, 374448192636814], 10⟩,
      ⟨67469, 28757, [2, 3, 4], [323311576186122, 375125393127434], 10⟩]⟩,
  ⟨5568, 5842, 73584,
    [18698, 19130, 19578, 20037, 20503, 20973, 21440, 22343, 23159, 23849, 24422, 24925, 25406, 25894, 26405, 26957, 27565, 28203, 28863, 29198, 29535, 29873, 30208, 30540],
    [19837, 20637, 21482, 22374, 23316, 24315, 25372, 27662, 30263, 33250, 36711, 40758, 45526, 51175, 57912, 65989, 75726, 87540, 101983, 110458, 119889, 130410, 142169],
    [⟨19804, 18698, [2, 3, 4], [116297833320282, 455159745439120], 9⟩,
      ⟨20560, 19130, [2, 3, 4], [111079655697299, 439673655212736], 8⟩,
      ⟨21346, 19578, [2, 3, 4], [108072630613041, 427762735068953], 8⟩,
      ⟨22161, 20037, [2, 3, 4], [106558478675948, 418391858205782], 8⟩,
      ⟨23007, 20503, [2, 3, 4], [106192093760484, 410937164054912], 9⟩,
      ⟨23887, 20973, [2, 3, 4], [106819673985051, 405028782612931], 9⟩,
      ⟨24799, 21440, [2, 3, 4], [108387624484630, 400433977368985], 9⟩,
      ⟨26730, 22343, [2, 3, 4], [114453050303894, 394404503334446], 11⟩,
      ⟨28811, 23159, [2, 3, 4], [124825564490270, 391430802395979], 11⟩,
      ⟨31056, 23849, [2, 3, 4], [139650201309964, 389876321918012], 11⟩,
      ⟨33474, 24422, [2, 3, 4], [157841553084473, 388229723529359], 11⟩,
      ⟨36081, 24925, [2, 3, 4], [177648445439754, 385863178935946], 11⟩,
      ⟨38892, 25406, [2, 3, 4], [197600756095869, 382941058809189], 11⟩,
      ⟨41920, 25894, [2, 3, 4], [216885142597887, 379867914772255], 12⟩,
      ⟨45186, 26405, [2, 3, 4], [235191956297787, 376992742507823], 12⟩,
      ⟨48706, 26957, [2, 3, 4], [252282608331144, 374569714768072], 12⟩,
      ⟨52500, 27565, [2, 3, 4], [268071729532131, 372753988716756], 12⟩,
      ⟨56588, 28203, [2, 3, 4], [282928682750462, 371672141317421], 13⟩,
      ⟨60996, 28863, [2, 3, 4], [297003237630695, 371425687063865], 13⟩,
      ⟨63327, 29198, [2, 3, 4], [303786137518242, 371643850373191], 10⟩,
      ⟨65747, 29535, [2, 3, 4], [310415473193160, 372101626190490], 10⟩,
      ⟨68260, 29873, [2, 3, 4], [316903908370934, 372806490899849], 10⟩,
      ⟨70868, 30208, [2, 3, 4], [323279063141392, 373770676092874], 11⟩,
      ⟨71923, 30540, [2, 3, 4], [324193573833529, 373680600842283], 8⟩]⟩,
  ⟨5843, 6205, 77434,
    [19761, 20218, 20693, 21181, 21677, 22179, 22679, 23649, 24531, 25278, 25894, 26432, 26943, 27460, 28004, 28615, 29264, 29945, 30651, 31010, 31371, 31732, 32091, 32446],
    [20871, 21709, 22594, 23528, 24515, 25560, 26665, 29058, 31772, 34883, 38485, 42694, 47648, 53513, 60498, 68858, 78924, 91120, 106008, 114734, 124433, 135245, 147322],
    [⟨20841, 19761, [2, 3, 4], [116209812198886, 457043883162087], 9⟩,
      ⟨21637, 20218, [2, 3, 4], [110356910277176, 440458959670504], 8⟩,
      ⟨22464, 20693, [2, 3, 4], [106982000129344, 427865074613113], 8⟩,
      ⟨23322, 21181, [2, 3, 4], [105211478738070, 418008617484757], 8⟩,
      ⟨24213, 21677, [2, 3, 4], [104642417307491, 410173021604347], 9⟩,
      ⟨25139, 22179, [2, 3, 4], [105086803974887, 403985595145338], 9⟩,
      ⟨26098, 22679, [2, 3, 4], [106470930426658, 399166771057212], 9⟩,
      ⟨28131, 23649, [2, 3, 4], [112173154155498, 392784191921600], 11⟩,
      ⟨30321, 24531, [2, 3, 4], [122164768984459, 389620133277551], 11⟩,
      ⟨32683, 25278, [2, 3, 4], [136700014953122, 388022475259292], 11⟩,
      ⟨35227, 25894, [2, 3, 4], [154804235444395, 386406572952644], 11⟩,
      ⟨37971, 26432, [2, 3, 4], [174664128510163, 384058083720656], 11⟩,
      ⟨40929, 26943, [2, 3, 4], [194745882876202, 381121450095574], 11⟩,
      ⟨44116, 27460, [2, 3, 4], [214189422481500, 378010918205922], 12⟩,
      ⟨47552, 28004, [2, 3, 4], [232608998931611, 375091143732698], 12⟩,
      ⟨51256, 28615, [2, 3, 4], [249557230238672, 372613732314851], 12⟩,
      ⟨55249, 29264, [2, 3, 4], [265452286387206, 370746037021756], 12⟩,
      ⟨59552, 29945, [2, 3, 4], [280412920510761, 369617549208484], 13⟩,
      ⟨64191, 30651, [2, 3, 4], [294570288443714, 369330682262905], 13⟩,
      ⟨66644, 31010, [2, 3, 4], [301388233878069, 369531063236341], 10⟩,
      ⟨69189, 31371, [2, 3, 4], [308048079254219, 369973196341409], 10⟩,
      ⟨71833, 31732, [2, 3, 4], [314580456422708, 370668383274865], 10⟩,
      ⟨74578, 32091, [2, 3, 4], [320994191480444, 371624602833876], 11⟩,
      ⟨76199, 32446, [2, 3, 4], [323512089967104, 371903058872001], 9⟩]⟩,
  ⟨6206, 6690, 82530,
    [21662, 22173, 22699, 23237, 23781, 24324, 24862, 25385, 26355, 27180, 27857, 28441, 28992, 29549, 30165, 30828, 31532, 32271, 33038, 33429, 33821, 34214, 34605, 34992],
    [23107, 24043, 25031, 26075, 27178, 28346, 29584, 30897, 33760, 37035, 40823, 45244, 50440, 56586, 63889, 72617, 83107, 95797, 111260, 120312, 130364, 141555, 154044],
    [⟨23061, 21662, [2, 3, 4], [109631238715251, 441743764670418], 10⟩,
      ⟨23942, 22173, [2, 3, 4], [105744100015953, 428216291582359], 8⟩,
      ⟨24856, 22699, [2, 3, 4], [103626751753356, 417704409532926], 8⟩,
      ⟨25805, 23237, [2, 3, 4], [102782707756758, 409413909543076], 9⟩,
      ⟨26790, 23781, [2, 3, 4], [102979500275338, 402848521073792], 9⟩,
      ⟨27814, 24324, [2, 3, 4], [104142991769750, 397679186084923], 9⟩,
      ⟨28877, 24862, [2, 3, 4], [106249305691654, 393736879463385], 9⟩,
      ⟨29979, 25385, [2, 3, 4], [109348632914855, 390828944406021], 9⟩,
      ⟨32315, 26355, [2, 3, 4], [118875609192231, 387387470327486], 11⟩,
      ⟨34831, 27180, [2, 3, 4], [133014919451792, 385720200377557], 11⟩,
      ⟨37544, 27857, [2, 3, 4], [150981655946779, 384140652227525], 11⟩,
      ⟨40469, 28441, [2, 3, 4], [170914385196951, 381820222077909], 11⟩,
      ⟨43621, 28992, [2, 3, 4], [191154875002432, 378868512244294], 11⟩,
      ⟨47018, 29549, [2, 3, 4], [210780361506893, 375712064286891], 12⟩,
      ⟨50680, 30165, [2, 3, 4], [229046920666415, 372734848303754], 12⟩,
      ⟨54627, 30828, [2, 3, 4], [246126557999509, 370189979970980], 12⟩,
      ⟨58882, 31532, [2, 3, 4], [262149112659732, 368255338724663], 12⟩,
      ⟨63468, 32271, [2, 3, 4], [277232139450047, 367065049185741], 13⟩,
      ⟨68412, 33038, [2, 3, 4], [291500090679384, 366724868164622], 13⟩,
      ⟨71027, 33429, [2, 3, 4], [298367547380168, 366901871227985], 10⟩,
      ⟨73740, 33821, [2, 3, 4], [305085641038445, 367326430723644], 10⟩,
      ⟨76558, 34214, [2, 3, 4], [311667024989628, 368006223525588], 10⟩,
      ⟨79484, 34605, [2, 3, 4], [318130309455049, 368951528231169], 11⟩,
      ⟨81901, 34992, [2, 3, 4], [322683846093141, 369711621310897], 10⟩]⟩]

theorem cellsOK21 : cellsOK 2564 cells21 6690 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells22.lean <==
import KtMinor45.MiddleDefs

/-! Cells 118 to 134 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `6691 ≤ t ≤ 20573`. -/
def cells22 : List Cell := [
  ⟨6691, 7013, 89362,
    [22647, 23183, 23736, 24301, 24873, 25446, 26013, 27095, 28049, 28839, 29494, 30083, 30660, 31289, 31965, 32686, 33447, 34243, 35061, 35475, 35889, 36301, 36709, 37109],
    [24095, 25069, 26097, 27183, 28329, 29543, 30829, 33617, 36787, 40433, 44666, 49624, 55467, 62387, 70628, 80496, 92383, 106800, 124416, 134751, 146250, 159077, 173410],
    [⟨24051, 22647, [2, 3, 4], [108978454553907, 441820252467375], 10⟩,
      ⟨24969, 23183, [2, 3, 4], [104870156891421, 427887334992908], 8⟩,
      ⟨25923, 23736, [2, 3, 4], [102601667984077, 417076520161802], 8⟩,
      ⟨26914, 24301, [2, 3, 4], [101645231368824, 408539684895809], 9⟩,
      ⟨27941, 24873, [2, 3, 4], [101748709420987, 401813973826887], 9⟩,
      ⟨29009, 25446, [2, 3, 4], [102816421024124, 396524210997625], 9⟩,
      ⟨30118, 26013, [2, 3, 4], [104836335692296, 392471666669269], 9⟩,
      ⟨32463, 27095, [2, 3, 4], [111936348144058, 387364091877708], 11⟩,
      ⟨34991, 28049, [2, 3, 4], [123628527051505, 384977033188344], 11⟩,
      ⟨37716, 28839, [2, 3, 4], [139797036829721, 383526139735135], 11⟩,
      ⟨40653, 29494, [2, 3, 4], [159009390740689, 381614425962540], 11⟩,
      ⟨43820, 30083, [2, 3, 4], [179336410265517, 378918262253092], 11⟩,
      ⟨47233, 30660, [2, 3, 4], [199439235065240, 375783589435201], 12⟩,
      ⟨50911, 31289, [2, 3, 4], [218316416113730, 372652020398822], 12⟩,
      ⟨54877, 31965, [2, 3, 4], [236024100657920, 369835257066170], 12⟩,
      ⟨59152, 32686, [2, 3, 4], [252618749595207, 367550548957835], 12⟩,
      ⟨63759, 33447, [2, 3, 4], [268207994465911, 365953739289292], 12⟩,
      ⟨68725, 34243, [2, 3, 4], [282905361117563, 365162425261485], 13⟩,
      ⟨74078, 35061, [2, 3, 4], [296867991264294, 365279387413899], 13⟩,
      ⟨76909, 35475, [2, 3, 4], [303608848347860, 365705190298094], 10⟩,
      ⟨79847, 35889, [2, 3, 4], [310212512673989, 366389851615999], 10⟩,
      ⟨82899, 36301, [2, 3, 4], [316702031968995, 367343696202443], 11⟩,
      ⟨86066, 36709, [2, 3, 4], [323079406678462, 368571853529532], 11⟩,
      ⟨87187, 37109, [2, 3, 4], [323579669868568, 368426838450471], 8⟩]⟩,
  ⟨7014, 7438, 93926,
    [23899, 24466, 25053, 25653, 26262, 26874, 27480, 28642, 29673, 30526, 31230, 31857, 32483, 33157, 33877, 34644, 35456, 36304, 37178, 37620, 38063, 38503, 38938, 39367],
    [25319, 26338, 27413, 28548, 29747, 31016, 32359, 35268, 38571, 42366, 46769, 51919, 57982, 65154, 73683, 83886, 96163, 111030, 129172, 139801, 151623, 164792, 179500],
    [⟨25279, 23899, [2, 3, 4], [108647086215639, 443225368817500], 9⟩,
      ⟨26244, 24466, [2, 3, 4], [104055175387788, 428412358742130], 8⟩,
      ⟨27246, 25053, [2, 3, 4], [101485560617437, 417053321147481], 8⟩,
      ⟨28287, 25653, [2, 3, 4], [100297816207244, 408089371021472], 9⟩,
      ⟨29367, 26262, [2, 3, 4], [100206056191093, 401021408410194], 9⟩,
      ⟨30490, 26874, [2, 3, 4], [101088227464982, 395461685571390], 9⟩,
      ⟨31655, 27480, [2, 3, 4], [102922776151677, 391186273842288], 9⟩,
      ⟨34121, 28642, [2, 3, 4], [109643931849285, 385750763243588], 11⟩,
      ⟨36777, 29673, [2, 3, 4], [120938222002436, 383209946124447], 11⟩,
      ⟨39642, 30526, [2, 3, 4], [136870410389882, 381749731475366], 11⟩,
      ⟨42730, 31230, [2, 3, 4], [156026534844884, 379873931316653], 11⟩,
      ⟨46058, 31857, [2, 3, 4], [176431524595657, 377187940655547], 11⟩,
      ⟨49646, 32483, [2, 3, 4], [196518868935284, 374032370243007], 11⟩,
      ⟨53512, 33157, [2, 3, 4], [215468044847050, 370858959224353], 12⟩,
      ⟨57680, 33877, [2, 3, 4], [233284101232538, 367990333880469], 12⟩,
      ⟨62173, 34644, [2, 3, 4], [249991709483645, 365651395961940], 12⟩,
      ⟨67016, 35456, [2, 3, 4], [265672472304025, 364001232531459], 12⟩,
      ⟨72235, 36304, [2, 3, 4], [280462619966661, 363163050347630], 13⟩,
      ⟨77862, 37178, [2, 3, 4], [294501658760205, 363238549912638], 13⟩,
      ⟨80836, 37620, [2, 3, 4], [301276992980465, 363647238016806], 10⟩,
      ⟨83926, 38063, [2, 3, 4], [307920031313728, 364317666071817], 10⟩,
      ⟨87133, 38503, [2, 3, 4], [314446688596213, 365261037858786], 10⟩,
      ⟨90462, 38938, [2, 3, 4], [320869595115549, 366485128791557], 11⟩,
      ⟨92253, 39367, [2, 3, 4], [322946978645121, 366762024158778], 9⟩]⟩,
  ⟨7439, 8006, 99948,
    [25560, 26168, 26798, 27445, 28104, 28766, 29425, 30696, 31831, 32772, 33542, 34224, 34919, 35649, 36427, 37256, 38135, 39055, 40002, 40482, 40963, 41441, 41914, 42380],
    [26935, 28014, 29151, 30351, 31619, 32959, 34377, 37444, 40922, 44910, 49532, 54932, 61277, 68774, 77680, 88313, 101092, 116540, 135354, 146368, 158596, 172210, 187399],
    [⟨26899, 25560, [2, 3, 4], [108518388680800, 445527338861532], 9⟩,
      ⟨27927, 26168, [2, 3, 4], [103198638741165, 429400328450945], 8⟩,
      ⟨28993, 26798, [2, 3, 4], [100197222475173, 417203555937550], 8⟩,
      ⟨30101, 27445, [2, 3, 4], [98702466165449, 407657623492544], 9⟩,
      ⟨31251, 28104, [2, 3, 4], [98356604142009, 400146208507186], 9⟩,
      ⟨32445, 28766, [2, 3, 4], [99006016048142, 394225870807662], 9⟩,
      ⟨33684, 29425, [2, 3, 4], [100601954360357, 389660614441101], 9⟩,
      ⟨36308, 30696, [2, 3, 4], [106814913428825, 383787892359392], 11⟩,
      ⟨39135, 31831, [2, 3, 4], [117611154788214, 381023042044305], 11⟩,
      ⟨42183, 32772, [2, 3, 4], [133181411485369, 379539285430956], 11⟩,
      ⟨45468, 33542, [2, 3, 4], [152236613453659, 377714608588763], 11⟩,
      ⟨49010, 34224, [2, 3, 4], [172703754422221, 375046983101395], 11⟩,
      ⟨52827, 34919, [2, 3, 4], [192732886515196, 371871473433423], 11⟩,
      ⟨56942, 35649, [2, 3, 4], [211828579301230, 368643926266694], 12⟩,
      ⟨61377, 36427, [2, 3, 4], [229795239742809, 365708127875590], 12⟩,
      ⟨66157, 37256, [2, 3, 4], [246640493579026, 363298309192551], 12⟩,
      ⟨71311, 38135, [2, 3, 4], [262448380048735, 361578166189946], 12⟩,
      ⟨76865, 39055, [2, 3, 4], [277344764071150, 360674475108711], 13⟩,
      ⟨82851, 40002, [2, 3, 4], [291488951395635, 360694750428577], 13⟩,
      ⟨86018, 40482, [2, 3, 4], [298319602158820, 361080298435224], 10⟩,
      ⟨89305, 40963, [2, 3, 4], [305008195587933, 361730303097503], 10⟩,
      ⟨92718, 41441, [2, 3, 4], [311584059554190, 362657908268274], 10⟩,
      ⟨96261, 41914, [2, 3, 4], [318054996894207, 363870541913941], 11⟩,
      ⟨98997, 42380, [2, 3, 4], [322164792131197, 364706928753797], 10⟩]⟩,
  ⟨8007, 8383, 108022,
    [27313, 27973, 28652, 29343, 30039, 30733, 31415, 32698, 33803, 34699, 35452, 36179, 36925, 37716, 38560, 39459, 40407, 41391, 42398, 42903, 43407, 43905, 44395, 44874],
    [29130, 30310, 31555, 32868, 34256, 35725, 37281, 40658, 44506, 48937, 54092, 60128, 67236, 75651, 85663, 97647, 112079, 129571, 150935, 163466, 177408, 192953, 210338],
    [⟨29072, 27313, [2, 3, 4], [102598272955932, 429652294600729], 10⟩,
      ⟨30183, 27973, [2, 3, 4], [99366645563256, 416991903524934], 8⟩,
      ⟨31337, 28652, [2, 3, 4], [97717775540620, 407145919370864], 9⟩,
      ⟨32533, 29343, [2, 3, 4], [97248173870337, 399412893622055], 9⟩,
      ⟨33775, 30039, [2, 3, 4], [97780281511881, 393320849167250], 9⟩,
      ⟨35066, 30733, [2, 3, 4], [99266350070985, 388599009802470], 9⟩,
      ⟨36405, 31415, [2, 3, 4], [101722766919909, 385059538644071], 9⟩,
      ⟨39240, 32698, [2, 3, 4], [109898393574220, 380777457230690], 11⟩,
      ⟨42297, 33803, [2, 3, 4], [122923138477801, 378836678694479], 11⟩,
      ⟨45591, 34699, [2, 3, 4], [140390448979901, 377335842612207], 11⟩,
      ⟨49141, 35452, [2, 3, 4], [160409165026677, 375094435859833], 11⟩,
      ⟨52969, 36179, [2, 3, 4], [180745111145511, 372103906943659], 11⟩,
      ⟨57094, 36925, [2, 3, 4], [200423560443985, 368826265816248], 12⟩,
      ⟨61542, 37716, [2, 3, 4], [219046848977370, 365675270388042], 12⟩,
      ⟨66335, 38560, [2, 3, 4], [236519736074708, 362943588309392], 12⟩,
      ⟨71501, 39459, [2, 3, 4], [252888044782151, 360828451716268], 12⟩,
      ⟨77071, 40407, [2, 3, 4], [268278449614552, 359473314744199], 12⟩,
      ⟨83074, 41391, [2, 3, 4], [282838039116899, 358996619352359], 13⟩,
      ⟨89545, 42398, [2, 3, 4], [296702330159063, 359498331531122], 13⟩,
      ⟨92967, 42903, [2, 3, 4], [303425436740972, 360147004216396], 10⟩,
      ⟨96520, 43407, [2, 3, 4], [310022641711730, 361072625255834], 10⟩,
      ⟨100207, 43905, [2, 3, 4], [316516654004982, 362286879837844], 11⟩,
      ⟨104037, 44395, [2, 3, 4], [322924730412368, 363797834709804], 11⟩,
      ⟨105239, 44874, [2, 3, 4], [323103579372535, 363594233315156], 8⟩]⟩,
  ⟨8384, 8879, 113398,
    [28783, 29481, 30200, 30933, 31674, 32414, 33851, 35147, 36226, 37104, 37892, 38670, 39484, 40352, 41279, 42262, 43292, 44355, 44894, 45433, 45970, 46502, 47025, 47535],
    [30573, 31806, 33107, 34480, 35930, 37463, 40775, 44522, 48811, 53769, 59552, 66336, 74338, 83825, 95133, 108694, 125053, 144929, 156540, 169418, 183737, 199690, 217511],
    [⟨30520, 28783, [2, 3, 4], [102110729741879, 430708705736617], 9⟩,
      ⟨31685, 29481, [2, 3, 4], [98498289735802, 417348264807547], 8⟩,
      ⟨32896, 30200, [2, 3, 4], [96583574103235, 406986821747100], 8⟩,
      ⟨34153, 30933, [2, 3, 4], [95906906433289, 398841905126999], 9⟩,
      ⟨35458, 31674, [2, 3, 4], [96256246299507, 392445888156037], 9⟩,
      ⟨36812, 32414, [2, 3, 4], [97557323873093, 387488286934588], 9⟩,
      ⟨39680, 33851, [2, 3, 4], [103144617637096, 381030569651260], 11⟩,
      ⟨42770, 35147, [2, 3, 4], [113291148129170, 377953576382042], 11⟩,
      ⟨46102, 36226, [2, 3, 4], [128378455927437, 376419212785104], 11⟩,
      ⟨49691, 37104, [2, 3, 4], [147236672776902, 374653195144612], 11⟩,
      ⟨53562, 37892, [2, 3, 4], [167568592678310, 372011789732136], 11⟩,
      ⟨57734, 38670, [2, 3, 4], [187766243514510, 368802505497404], 11⟩,
      ⟨62231, 39484, [2, 3, 4], [207064222831325, 365503705627701], 12⟩,
      ⟨67078, 40352, [2, 3, 4], [225224532703391, 362480829317779], 12⟩,
      ⟨72301, 41279, [2, 3, 4], [242232658696016, 359981119005060], 12⟩,
      ⟨77933, 42262, [2, 3, 4], [258196181323238, 358174839678414], 12⟩,
      ⟨84003, 43292, [2, 3, 4], [273237342673242, 357194021783708], 13⟩,
      ⟨90546, 44355, [2, 3, 4], [287508498249741, 357149091744196], 13⟩,
      ⟨94005, 44894, [2, 3, 4], [294393833658133, 357507672583931], 10⟩,
      ⟨97597, 45433, [2, 3, 4], [301149948153715, 358138376642196], 10⟩,
      ⟨101327, 45970, [2, 3, 4], [307787372688454, 359051070550184], 10⟩,
      ⟨105199, 46502, [2, 3, 4], [314317868762021, 360254613323488], 11⟩,
      ⟨109219, 47025, [2, 3, 4], [320761044553215, 361758735757564], 11⟩,
      ⟨111206, 47535, [2, 3, 4], [322503533921593, 362037062499618], 9⟩]⟩,
  ⟨8880, 9540, 120488,
    [30728, 31477, 32249, 33039, 33839, 34640, 35432, 36940, 38255, 39330, 40231, 41070, 41925, 42830, 43798, 44830, 45919, 47053, 48215, 48799, 49382, 49958, 50526, 51080],
    [32475, 33779, 35153, 36603, 38134, 39751, 41464, 45170, 49379, 54215, 59824, 66378, 74078, 83173, 93972, 106865, 122345, 141055, 163833, 177158, 191961, 208437, 226826],
    [⟨32427, 30728, [2, 3, 4], [101706790124027, 432432393172161], 9⟩,
      ⟨33667, 31477, [2, 3, 4], [97530716359863, 417998269887898], 8⟩,
      ⟨34952, 32249, [2, 3, 4], [95260515952368, 406961999179890], 8⟩,
      ⟨36288, 33039, [2, 3, 4], [94306241670061, 398297788158078], 9⟩,
      ⟨37674, 33839, [2, 3, 4], [94412527460085, 391497143878680], 9⟩,
      ⟨39113, 34640, [2, 3, 4], [95482247417583, 386200008724395], 9⟩,
      ⟨40608, 35432, [2, 3, 4], [97519461145287, 382173670602164], 9⟩,
      ⟨43770, 36940, [2, 3, 4], [104759426537151, 377214556548888], 11⟩,
      ⟨47179, 38255, [2, 3, 4], [116879040125228, 374992975753297], 11⟩,
      ⟨50853, 39330, [2, 3, 4], [133709003063348, 373523551212573], 11⟩,
      ⟨54814, 40231, [2, 3, 4], [153454473470642, 371375873327787], 11⟩,
      ⟨59084, 41070, [2, 3, 4], [173954627818155, 368399093784936], 11⟩,
      ⟨63685, 41925, [2, 3, 4], [193891784440919, 365056287621242], 12⟩,
      ⟨68645, 42830, [2, 3, 4], [212783189035722, 361798259180645], 12⟩,
      ⟨73992, 43798, [2, 3, 4], [230506833811304, 358940593547203], 12⟩,
      ⟨79756, 44830, [2, 3, 4], [247109591174552, 356695694732166], 12⟩,
      ⟨85968, 45919, [2, 3, 4], [262707980176928, 355216837884922], 12⟩,
      ⟨92664, 47053, [2, 3, 4], [277450041508845, 354625973558984], 13⟩,
      ⟨99881, 48215, [2, 3, 4], [291483630845450, 355030134419596], 13⟩,
      ⟨103697, 48799, [2, 3, 4], [298284402776187, 355637211384557], 10⟩,
      ⟨107660, 49382, [2, 3, 4], [304962242801688, 356528642618064], 10⟩,
      ⟨111774, 49958, [2, 3, 4], [311542813899727, 357718253375326], 10⟩,
      ⟨116046, 50526, [2, 3, 4], [318030214957560, 359211204132280], 11⟩,
      ⟨119137, 51080, [2, 3, 4], [321760441293354, 360115705009827], 10⟩]⟩,
  ⟨9541, 10436, 129967,
    [34156, 35000, 35865, 36745, 37629, 38507, 39366, 40970, 42329, 43428, 44382, 45309, 46272, 47300, 48400, 49568, 50795, 52065, 52709, 53355, 53999, 54637, 55265, 55879],
    [36385, 37856, 39407, 41044, 42773, 44601, 46538, 50740, 55529, 61049, 67466, 74974, 83807, 94250, 106662, 121494, 139327, 160911, 173485, 187401, 202840, 220003, 239128],
    [⟨36315, 34156, [2, 3, 4], [96536283648586, 419222268842503], 10⟩,
      ⟨37703, 35000, [2, 3, 4], [93757420101937, 407171650016122], 8⟩,
      ⟨39143, 35865, [2, 3, 4], [92437414111409, 397805483480524], 9⟩,
      ⟨40638, 36745, [2, 3, 4], [92232973624015, 390463960726783], 9⟩,
      ⟨42191, 37629, [2, 3, 4], [93010219703410, 384718738850527], 9⟩,
      ⟨43803, 38507, [2, 3, 4], [94742953300303, 380330328088197], 9⟩,
      ⟨45476, 39366, [2, 3, 4], [97478891316626, 377097723372748], 9⟩,
      ⟨49018, 40970, [2, 3, 4], [106354293992973, 373335306690256], 11⟩,
      ⟨52836, 42329, [2, 3, 4], [120284192752429, 371624460997303], 11⟩,
      ⟨56951, 43428, [2, 3, 4], [138550001826572, 369978557169293], 11⟩,
      ⟨61387, 44382, [2, 3, 4], [158890596790234, 367431717434827], 11⟩,
      ⟨66168, 45309, [2, 3, 4], [179348478548374, 364195483615464], 11⟩,
      ⟨71322, 46272, [2, 3, 4], [198992690228518, 360786074145347], 12⟩,
      ⟨76877, 47300, [2, 3, 4], [217484116404602, 357613036276231], 12⟩,
      ⟨82864, 48400, [2, 3, 4], [234797688615409, 354948048409939], 12⟩,
      ⟨89318, 49568, [2, 3, 4], [251034891398240, 352976484648001], 12⟩,
      ⟨96275, 50795, [2, 3, 4], [266323192315251, 351838342823177], 12⟩,
      ⟨103774, 52065, [2, 3, 4], [280815077373065, 351650968232419], 13⟩,
      ⟨107740, 52709, [2, 3, 4], [287814373301405, 351948149811302], 10⟩,
      ⟨111857, 53355, [2, 3, 4], [294671514425819, 352522627410773], 10⟩,
      ⟨116132, 53999, [2, 3, 4], [301409673344954, 353387502277570], 10⟩,
      ⟨120570, 54637, [2, 3, 4], [308044003260040, 354553898978536], 10⟩,
      ⟨125176, 55265, [2, 3, 4], [314587337479839, 356030733248441], 11⟩,
      ⟨129838, 55879, [2, 3, 4], [320832807473357, 357749803527668], 11⟩]⟩,
  ⟨10437, 11038, 142867,
    [36173, 37071, 37992, 38927, 39867, 40800, 41711, 43413, 44844, 46001, 47011, 47997, 49027, 50127, 51303, 52552, 53863, 55217, 55904, 56591, 57276, 57953, 58619, 59896],
    [38525, 40082, 41723, 43455, 45285, 47219, 49268, 53712, 58779, 64618, 71407, 79350, 88692, 99734, 112852, 128521, 147357, 170142, 183413, 198098, 214386, 232493, 252667],
    [⟨38452, 36173, [2, 3, 4], [95025798081253, 416504324193445], 10⟩,
      ⟨39921, 37071, [2, 3, 4], [92368160113490, 404627443883039], 8⟩,
      ⟨41445, 37992, [2, 3, 4], [91136495701554, 395412795057165], 9⟩,
      ⟨43028, 38927, [2, 3, 4], [91004393599573, 388171663868291], 9⟩,
      ⟨44673, 39867, [2, 3, 4], [91848214741938, 382525575361420], 9⟩,
      ⟨46379, 40800, [2, 3, 4], [93642896605079, 378235340061946], 9⟩,
      ⟨48151, 41711, [2, 3, 4], [96457276542847, 375083577990634], 9⟩,
      ⟨51900, 43413, [2, 3, 4], [105482512025828, 371455767843438], 11⟩,
      ⟨55943, 44844, [2, 3, 4], [119661754074809, 369790505679359], 11⟩,
      ⟨60300, 46001, [2, 3, 4], [138133758590569, 368094987447678], 11⟩,
      ⟨64996, 47011, [2, 3, 4], [158570385697939, 365467217403048], 11⟩,
      ⟨70059, 47997, [2, 3, 4], [179061845262758, 362169692635051], 11⟩,
      ⟨75516, 49027, [2, 3, 4], [198673818525560, 358732460314042], 12⟩,
      ⟨81397, 50127, [2, 3, 4], [217120253875679, 355559580768370], 12⟩,
      ⟨87737, 51303, [2, 3, 4], [234400096938884, 352916797418473], 12⟩,
      ⟨94570, 52552, [2, 3, 4], [250596786381894, 350987794112254], 12⟩,
      ⟨101936, 53863, [2, 3, 4], [265854970038642, 349910716376950], 12⟩,
      ⟨109875, 55217, [2, 3, 4], [280333181152965, 349804696556754], 13⟩,
      ⟨114074, 55904, [2, 3, 4], [287325528634038, 350149173006851], 10⟩,
      ⟨118433, 56591, [2, 3, 4], [294187105659802, 350778138113639], 10⟩,
      ⟨122959, 57276, [2, 3, 4], [300928804530824, 351702113024378], 10⟩,
      ⟨127658, 57953, [2, 3, 4], [307575113793388, 352934877941146], 10⟩,
      ⟨132535, 58619, [2, 3, 4], [314132103819199, 354483331332011], 11⟩,
      ⟨139902, 59896, [2, 3, 4], [322084003634517, 356651648693240], 12⟩]⟩,
  ⟨11039, 11840, 151564,
    [38550, 39512, 40500, 41507, 42520, 43530, 44524, 46389, 47971, 49245, 50343, 51407, 52515, 53698, 54964, 56310, 57723, 59186, 59927, 60671, 61411, 62145, 62866, 64249],
    [40858, 42502, 44235, 46062, 47990, 50028, 52185, 56858, 62175, 68293, 75398, 83701, 93455, 104971, 118635, 134936, 154496, 178124, 191870, 207064, 223904, 242604, 263419],
    [⟨40792, 38550, [2, 3, 4], [94423152923469, 417784919504513], 9⟩,
      ⟨42350, 39512, [2, 3, 4], [91327004731915, 405053621986472], 8⟩,
      ⟨43969, 40500, [2, 3, 4], [89783270737014, 395187284889918], 9⟩,
      ⟨45649, 41507, [2, 3, 4], [89399918436630, 387490467304080], 9⟩,
      ⟨47392, 42520, [2, 3, 4], [90008886182536, 381480843402727], 9⟩,
      ⟨49203, 43530, [2, 3, 4], [91570291304134, 376879554858108], 9⟩,
      ⟨51082, 44524, [2, 3, 4], [94108241673824, 373487161837990], 9⟩,
      ⟨55061, 46389, [2, 3, 4], [102562452512963, 369508965322603], 11⟩,
      ⟨59349, 47971, [2, 3, 4], [116177398431152, 367737123223390], 11⟩,
      ⟨63971, 49245, [2, 3, 4], [134354162325229, 366097001602009], 11⟩,
      ⟨68954, 50343, [2, 3, 4], [154780176413449, 363520056360299], 11⟩,
      ⟨74324, 51407, [2, 3, 4], [175372005428007, 360216558363693], 11⟩,
      ⟨80113, 52515, [2, 3, 4], [195130066685060, 356731872143329], 12⟩,
      ⟨86353, 53698, [2, 3, 4], [213727531805878, 353491032269619], 12⟩,
      ⟨93079, 54964, [2, 3, 4], [231139848997936, 350773086328687], 12⟩,
      ⟨100329, 56310, [2, 3, 4], [247457392990628, 348767309261187], 12⟩,
      ⟨108143, 57723, [2, 3, 4], [262825761433957, 347616962878368], 12⟩,
      ⟨116566, 59186, [2, 3, 4], [277396488676087, 347442217823343], 13⟩,
      ⟨121021, 59927, [2, 3, 4], [284441242277948, 347757382633261], 10⟩,
      ⟨125644, 60671, [2, 3, 4], [291338137784182, 348356601974722], 10⟩,
      ⟨130446, 61411, [2, 3, 4], [298128411102936, 349257354148706], 10⟩,
      ⟨135431, 62145, [2, 3, 4], [304812201332016, 350467680448469], 10⟩,
      ⟨140606, 62866, [2, 3, 4], [311415070136856, 352000957643286], 11⟩,
      ⟨149627, 64249, [2, 3, 4], [321362502801557, 354873942050713], 13⟩]⟩,
  ⟨11841, 12924, 163187,
    [41738, 42784, 43862, 44964, 46078, 47191, 48296, 50384, 52174, 53614, 54835, 56006, 57219, 58514, 59902, 61378, 62932, 64541, 65358, 66177, 66994, 67804, 68600, 70129],
    [43979, 45738, 47591, 49544, 51606, 53783, 56084, 61061, 66710, 73200, 80722, 89502, 99802, 111945, 126328, 143460, 163981, 188720, 203089, 218958, 236524, 256006, 277667],
    [⟨43921, 41738, [2, 3, 4], [93903838306300, 419788604854546], 9⟩,
      ⟨45599, 42784, [2, 3, 4], [90179114295333, 405807113716837], 8⟩,
      ⟨47341, 43862, [2, 3, 4], [88223371945960, 395121644725102], 9⟩,
      ⟨49149, 44964, [2, 3, 4], [87514333777124, 386810100102712], 9⟩,
      ⟨51028, 46078, [2, 3, 4], [87829579552916, 380300469220083], 9⟩,
      ⟨52978, 47191, [2, 3, 4], [89101223286062, 375293060247975], 9⟩,
      ⟨55001, 48296, [2, 3, 4], [91313096039321, 371580363761254], 9⟩,
      ⟨59285, 50384, [2, 3, 4], [99042842492064, 367130695399270], 11⟩,
      ⟨63902, 52174, [2, 3, 4], [111943053007179, 365188983598584], 11⟩,
      ⟨68879, 53614, [2, 3, 4], [129694335634222, 363608379876985], 11⟩,
      ⟨74243, 54835, [2, 3, 4], [150057384336424, 361104670795418], 11⟩,
      ⟨80026, 56006, [2, 3, 4], [170774879492114, 357798934875783], 11⟩,
      ⟨86259, 57219, [2, 3, 4], [190717611112941, 354257524055746], 12⟩,
      ⟨92977, 58514, [2, 3, 4], [209496641842984, 350933477672736], 12⟩,
      ⟨100218, 59902, [2, 3, 4], [227069916307139, 348121551143330], 12⟩,
      ⟨108024, 61378, [2, 3, 4], [243541582962067, 346019227792430], 12⟩,
      ⟨116437, 62932, [2, 3, 4], [259034680114701, 344774146882022], 12⟩,
      ⟨125506, 64541, [2, 3, 4], [273728256939724, 344512211181520], 13⟩,
      ⟨130302, 65358, [2, 3, 4], [280824055423495, 344786395497806], 10⟩,
      ⟨135281, 66177, [2, 3, 4], [287782610211220, 345350328110562], 10⟩,
      ⟨140451, 66994, [2, 3, 4], [294622304704349, 346217405023062], 10⟩,
      ⟨145818, 67804, [2, 3, 4], [301358718880913, 347399857950394], 10⟩,
      ⟨151390, 68600, [2, 3, 4], [308015828404165, 348911430829533], 10⟩,
      ⟨162724, 70129, [2, 3, 4], [320465927197961, 352687889044396], 13⟩]⟩,
  ⟨12925, 13652, 178956,
    [44109, 45220, 46365, 47535, 48717, 49902, 51074, 53286, 55176, 56694, 57986, 59230, 60523, 61904, 63384, 64959, 66614, 68327, 69196, 70067, 70935, 71793, 73459, 75011],
    [46452, 48309, 50264, 52325, 54499, 56795, 59222, 64470, 70427, 77271, 85202, 94457, 105312, 118104, 133251, 151284, 172874, 198890, 213997, 230680, 249136, 269605, 317434],
    [⟨46392, 44109, [2, 3, 4], [92569258986613, 417571455489589], 9⟩,
      ⟨48165, 45220, [2, 3, 4], [88915967114240, 403653992528454], 9⟩,
      ⟨50004, 46365, [2, 3, 4], [87014507941124, 393050709573353], 9⟩,
      ⟨51914, 47535, [2, 3, 4], [86343933257827, 384789895538625], 9⟩,
      ⟨53897, 48717, [2, 3, 4], [86690082853450, 378339219422087], 9⟩,
      ⟨55957, 49902, [2, 3, 4], [87979185817925, 373392999833885], 9⟩,
      ⟨58094, 51074, [2, 3, 4], [90221468909350, 369718992257418], 9⟩,
      ⟨62618, 53286, [2, 3, 4], [98034638869066, 365346686870433], 11⟩,
      ⟨67495, 55176, [2, 3, 4], [111085918282328, 363445286217249], 11⟩,
      ⟨72753, 56694, [2, 3, 4], [129001497178647, 361834367899566], 11⟩,
      ⟨78418, 57986, [2, 3, 4], [149450894458923, 359263526182114], 11⟩,
      ⟨84526, 59230, [2, 3, 4], [170198152918712, 355901380171679], 11⟩,
      ⟨91110, 60523, [2, 3, 4], [190132000850558, 352328470525675], 12⟩,
      ⟨98207, 61904, [2, 3, 4], [208894076698924, 348995713856537], 12⟩,
      ⟨105855, 63384, [2, 3, 4], [226443267748397, 346195323751913], 12⟩,
      ⟨114100, 64959, [2, 3, 4], [242886014173890, 344121334074695], 12⟩,
      ⟨122987, 66614, [2, 3, 4], [258369402575445, 342921676247698], 12⟩,
      ⟨132565, 68327, [2, 3, 4], [273053455420866, 342722287098121], 13⟩,
      ⟨137631, 69196, [2, 3, 4], [280150739107372, 343034940027162], 10⟩,
      ⟨142891, 70067, [2, 3, 4], [287113270306239, 343642200684643], 10⟩,
      ⟨148351, 70935, [2, 3, 4], [293957609533001, 344557515478160], 10⟩,
      ⟨154020, 71793, [2, 3, 4], [300710312859013, 345796228568398], 10⟩,
      ⟨166017, 73459, [2, 3, 4], [313992179545470, 349284479761164], 13⟩,
      ⟨175019, 75011, [2, 3, 4], [321795786355617, 351859789023172], 12⟩]⟩,
  ⟨13653, 14619, 189582,
    [48112, 49338, 50592, 51863, 53141, 54411, 55647, 57916, 59789, 61300, 62653, 64008, 65440, 66975, 68617, 70356, 72173, 74040, 74979, 75916, 76844, 77755, 78644, 80324],
    [51114, 53174, 55344, 57633, 60047, 62600, 65302, 71160, 77840, 85539, 94486, 104941, 117219, 131706, 148885, 169365, 193929, 223585, 240833, 259898, 281025, 304487, 330612],
    [⟨51024, 48112, [2, 3, 4], [88173723028859, 404547412130559], 10⟩,
      ⟨52974, 49338, [2, 3, 4], [85913454748114, 393203027094181], 9⟩,
      ⟨54997, 50592, [2, 3, 4], [84974627364651, 384410367339541], 9⟩,
      ⟨57099, 51863, [2, 3, 4], [85086756668523, 377538952310909], 9⟩,
      ⟨59280, 53141, [2, 3, 4], [86142855983083, 372265655840253], 9⟩,
      ⟨61545, 54411, [2, 3, 4], [88139776579048, 368314523635429], 9⟩,
      ⟨63897, 55647, [2, 3, 4], [91176338658465, 365467847468973], 9⟩,
      ⟨68872, 57916, [2, 3, 4], [100916021993448, 362304259650103], 11⟩,
      ⟨74237, 59789, [2, 3, 4], [116071727720896, 360763796860173], 11⟩,
      ⟨80019, 61300, [2, 3, 4], [135382880249027, 358796736826387], 11⟩,
      ⟨86251, 62653, [2, 3, 4], [156217866162086, 355795574939881], 11⟩,
      ⟨92969, 64008, [2, 3, 4], [176761931494487, 352236184979526], 11⟩,
      ⟨100209, 65440, [2, 3, 4], [196265506246013, 348681773890673], 12⟩,
      ⟨108014, 66975, [2, 3, 4], [214554393074483, 345513449832307], 12⟩,
      ⟨116427, 68617, [2, 3, 4], [231661406787739, 342977495749408], 12⟩,
      ⟨125494, 70356, [2, 3, 4], [247712474483333, 341245878877061], 12⟩,
      ⟨135269, 72173, [2, 3, 4], [262873883098198, 340455674892092], 12⟩,
      ⟨145805, 74040, [2, 3, 4], [277309138173029, 340730950534440], 13⟩,
      ⟨151377, 74979, [2, 3, 4], [284315222167612, 341307327291010], 10⟩,
      ⟨157161, 75916, [2, 3, 4], [291199771473180, 342194178752143], 10⟩,
      ⟨163167, 76844, [2, 3, 4], [297989002919146, 343406792837793], 10⟩,
      ⟨169401, 77755, [2, 3, 4], [304701900844928, 344958751868329], 10⟩,
      ⟨175875, 78644, [2, 3, 4], [311353497446768, 346859877027386], 11⟩,
      ⟨186882, 80324, [2, 3, 4], [321100149397492, 350221426120159], 13⟩]⟩,
  ⟨14620, 15925, 203738,
    [51981, 53312, 54680, 56069, 57475, 58875, 60246, 62790, 64909, 66607, 68101, 69584, 71147, 72824, 74619, 76524, 78516, 80565, 81598, 82629, 83651, 84655, 85636, 87489],
    [54914, 57114, 59432, 61874, 64450, 67171, 70048, 76275, 83359, 91510, 100967, 112006, 124952, 140205, 158264, 179759, 205490, 236498, 254505, 274389, 296397, 320812, 347962],
    [⟨54834, 51981, [2, 3, 4], [87448721824403, 406069393473201], 9⟩,
      ⟨56929, 53312, [2, 3, 4], [84682416674037, 393675556048402], 9⟩,
      ⟨59104, 54680, [2, 3, 4], [83382868808185, 384153344942527], 9⟩,
      ⟨61362, 56069, [2, 3, 4], [83190352271887, 376720316248723], 9⟩,
      ⟨63706, 57475, [2, 3, 4], [83948343498352, 371011549393783], 9⟩,
      ⟨66141, 58875, [2, 3, 4], [85643186260814, 366680295648226], 9⟩,
      ⟨68667, 60246, [2, 3, 4], [88337621757456, 363527048682023], 9⟩,
      ⟨74015, 62790, [2, 3, 4], [97306152476887, 359951251570287], 11⟩,
      ⟨79780, 64909, [2, 3, 4], [111757805922226, 358327655979529], 11⟩,
      ⟨85994, 66607, [2, 3, 4], [130737035218312, 356456804064103], 11⟩,
      ⟨92691, 68101, [2, 3, 4], [151584365277107, 353512115420261], 11⟩,
      ⟨99911, 69584, [2, 3, 4], [172281740456611, 349929100603147], 11⟩,
      ⟨107693, 71147, [2, 3, 4], [191975773891099, 346303378316045], 12⟩,
      ⟨116081, 72824, [2, 3, 4], [210437911531711, 343043262782397], 12⟩,
      ⟨125121, 74619, [2, 3, 4], [227700865582457, 340407572164848], 12⟩,
      ⟨134867, 76524, [2, 3, 4], [243891608921347, 338573858515578], 12⟩,
      ⟨145371, 78516, [2, 3, 4], [259174972041945, 337684823496912], 12⟩,
      ⟨156694, 80565, [2, 3, 4], [273725259395717, 337868547918219], 13⟩,
      ⟨162682, 81598, [2, 3, 4], [280780649469961, 338402040896022], 10⟩,
      ⟨168898, 82629, [2, 3, 4], [287715494764392, 339249965672274], 10⟩,
      ⟨175351, 83651, [2, 3, 4], [294551554890284, 340427228752514], 10⟩,
      ⟨182052, 84655, [2, 3, 4], [301316066896484, 341950212956191], 10⟩,
      ⟨189009, 85636, [2, 3, 4], [308015558263720, 343827180820797], 11⟩,
      ⟨202823, 87489, [2, 3, 4], [320222382652409, 348201537383332], 13⟩]⟩,
  ⟨15926, 16800, 222925,
    [54829, 56239, 57688, 59161, 60652, 62137, 63589, 66283, 68523, 70316, 71897, 73471, 75134, 76918, 78828, 80853, 82971, 85148, 86244, 87337, 88419, 89483, 91518, 93375],
    [57872, 60189, 62629, 65199, 67910, 70773, 73800, 80349, 87798, 96368, 106309, 117909, 131507, 147523, 166478, 189028, 216007, 248502, 267368, 288197, 311242, 336800, 396540],
    [⟨57791, 54829, [2, 3, 4], [86331083230702, 404314227558521], 9⟩,
      ⟨59998, 56239, [2, 3, 4], [83583294676300, 391917874419720], 9⟩,
      ⟨62291, 57688, [2, 3, 4], [82295366510597, 382382529252895], 9⟩,
      ⟨64670, 59161, [2, 3, 4], [82110170597243, 374971841964674], 9⟩,
      ⟨67141, 60652, [2, 3, 4], [82871640914584, 369275023490914], 9⟩,
      ⟨69707, 62137, [2, 3, 4], [84565117424467, 364961585717338], 9⟩,
      ⟨72370, 63589, [2, 3, 4], [87270034137257, 361820349186851], 9⟩,
      ⟨78006, 66283, [2, 3, 4], [96272111483961, 358280214713699], 11⟩,
      ⟨84081, 68523, [2, 3, 4], [110801681969820, 356666953317834], 11⟩,
      ⟨90630, 70316, [2, 3, 4], [129877184257493, 354758173940542], 11⟩,
      ⟨97689, 71897, [2, 3, 4], [150788574203823, 351756780198116], 11⟩,
      ⟨105297, 73471, [2, 3, 4], [171501501599474, 348130823699520], 11⟩,
      ⟨113498, 75134, [2, 3, 4], [191185181230020, 344481797803583], 12⟩,
      ⟨122338, 76918, [2, 3, 4], [209635446172620, 341215558462505], 12⟩,
      ⟨131867, 78828, [2, 3, 4], [226887797697384, 338588643516290], 12⟩,
      ⟨142138, 80853, [2, 3, 4], [243071005267951, 336778888778309], 12⟩,
      ⟨153207, 82971, [2, 3, 4], [258344945121812, 335928002353579], 12⟩,
      ⟨165140, 85148, [2, 3, 4], [272896323657752, 336165654605133], 13⟩,
      ⟨171451, 86244, [2, 3, 4], [279959197616766, 336733447126375], 10⟩,
      ⟨178003, 87337, [2, 3, 4], [286905931560522, 337621114931362], 10⟩,
      ⟨184805, 88419, [2, 3, 4], [293758932437437, 338844333657524], 10⟩,
      ⟨191867, 89483, [2, 3, 4], [300535410328858, 340416299450071], 10⟩,
      ⟨206810, 91518, [2, 3, 4], [313941072293559, 344657276572879], 13⟩,
      ⟨217755, 93375, [2, 3, 4], [321648737388514, 347652491182724], 12⟩]⟩,
  ⟨16801, 17961, 235822,
    [58236, 59739, 61287, 62866, 64469, 66069, 67642, 70584, 73052, 75018, 76728, 78418, 80198, 82108, 84155, 86328, 88604, 90945, 92126, 93303, 94470, 95617, 97815, 99822],
    [61207, 63647, 66215, 68920, 71772, 74781, 77962, 84834, 92635, 101597, 111981, 124085, 138261, 154938, 174653, 198077, 226066, 259728, 279245, 300778, 324584, 350958, 412521],
    [⟨61134, 58236, [2, 3, 4], [85952809480604, 405860748101714], 9⟩,
      ⟨63469, 59739, [2, 3, 4], [82754210408124, 392525712497543], 9⟩,
      ⟨65893, 61287, [2, 3, 4], [81163478157230, 382367638645095], 9⟩,
      ⟨68410, 62866, [2, 3, 4], [80730994426272, 374483429999954], 9⟩,
      ⟨71025, 64469, [2, 3, 4], [81263358462263, 368409646145821], 9⟩,
      ⟨73738, 66069, [2, 3, 4], [82720221506004, 363786288928859], 9⟩,
      ⟨76556, 67642, [2, 3, 4], [85165548927826, 360384103337044], 9⟩,
      ⟨82518, 70584, [2, 3, 4], [93555413063511, 356487267831680], 11⟩,
      ⟨88945, 73052, [2, 3, 4], [107492466567576, 354782710226375], 11⟩,
      ⟨95873, 75018, [2, 3, 4], [126266879892221, 352950910136062], 11⟩,
      ⟨103340, 76728, [2, 3, 4], [147166043279733, 350002133282785], 11⟩,
      ⟨111388, 78418, [2, 3, 4], [167987447580089, 346361839714039], 11⟩,
      ⟨120064, 80198, [2, 3, 4], [187819119685485, 342657478548393], 12⟩,
      ⟨129414, 82108, [2, 3, 4], [206405903521483, 339318493980008], 12⟩,
      ⟨139494, 84155, [2, 3, 4], [223782986229868, 336611124161577], 12⟩,
      ⟨150359, 86328, [2, 3, 4], [240074586479992, 334719007958500], 12⟩,
      ⟨162070, 88604, [2, 3, 4], [255445239682804, 333786991504545], 12⟩,
      ⟨174694, 90945, [2, 3, 4], [270084898103285, 333948636009043], 13⟩,
      ⟨181369, 92126, [2, 3, 4], [277182642324235, 334479935841235], 10⟩,
      ⟨188300, 93303, [2, 3, 4], [284169596453753, 335334943331570], 10⟩,
      ⟨195496, 94470, [2, 3, 4], [291059656205760, 336527931736289], 10⟩,
      ⟨202966, 95617, [2, 3, 4], [297875433915344, 338074589921530], 10⟩,
      ⟨218775, 97815, [2, 3, 4], [311358850715324, 342279058704495], 13⟩,
      ⟨232145, 99822, [2, 3, 4], [320972960060984, 346144202918696], 13⟩]⟩,
  ⟨17962, 19526, 252983,
    [64413, 66093, 67813, 69565, 71320, 73055, 74738, 77800, 80284, 82294, 84137, 86019, 88026, 90182, 92486, 94920, 97452, 98741, 100036, 101329, 102610, 103872, 106291, 108503],
    [68195, 70933, 73815, 76852, 80053, 83435, 87012, 94766, 103603, 113786, 125608, 139405, 155577, 174624, 197162, 223969, 256043, 274569, 294944, 317402, 342199, 369645, 433588],
    [⟨68088, 64413, [2, 3, 4], [81880821079413, 393617737917517], 9⟩,
      ⟨70690, 66093, [2, 3, 4], [79871034170469, 382555501559270], 9⟩,
      ⟨73391, 67813, [2, 3, 4], [79118831894962, 374030173719232], 9⟩,
      ⟨76196, 69565, [2, 3, 4], [79363739544584, 367464092357094], 9⟩,
      ⟨79106, 71320, [2, 3, 4], [80530022665767, 362431447362731], 9⟩,
      ⟨82129, 73055, [2, 3, 4], [82656792172303, 358686502119679], 9⟩,
      ⟨85266, 74738, [2, 3, 4], [85852784917818, 356044574889540], 9⟩,
      ⟨91908, 77800, [2, 3, 4], [96137704724970, 353205503091137], 11⟩,
      ⟨99066, 80284, [2, 3, 4], [112099920067295, 351683568176300], 11⟩,
      ⟨106781, 82294, [2, 3, 4], [132061148550540, 349405538288936], 11⟩,
      ⟨115098, 84137, [2, 3, 4], [153173417846065, 346056536524684], 11⟩,
      ⟨124062, 86019, [2, 3, 4], [173726262196687, 342273985369134], 11⟩,
      ⟨133724, 88026, [2, 3, 4], [193119175272886, 338629504979599], 12⟩,
      ⟨144140, 90182, [2, 3, 4], [211260072003779, 335480959326679], 12⟩,
      ⟨155367, 92486, [2, 3, 4], [228223983056386, 333057241333084], 12⟩,
      ⟨167467, 94920, [2, 3, 4], [244160898342378, 331523357102339], 12⟩,
      ⟨180510, 97452, [2, 3, 4], [259254094459973, 331019182404902], 12⟩,
      ⟨187408, 98741, [2, 3, 4], [266542859193757, 331195394234888], 10⟩,
      ⟨194569, 100036, [2, 3, 4], [273690282529188, 331679750448353], 10⟩,
      ⟨202005, 101329, [2, 3, 4], [280722204047408, 332489787549550], 10⟩,
      ⟨209723, 102610, [2, 3, 4], [287659028931512, 333642498302193], 10⟩,
      ⟨217737, 103872, [2, 3, 4], [294519083625035, 335152481013767], 10⟩,
      ⟨234696, 106291, [2, 3, 4], [308098366206137, 339304088831350], 13⟩,
      ⟨251447, 108503, [2, 3, 4], [320113317549354, 344280526998831], 13⟩]⟩,
  ⟨19527, 20573, 276195,
    [67812, 69588, 71408, 73261, 75119, 76956, 78739, 81983, 84612, 86737, 88687, 90682, 92811, 95099, 97545, 100127, 102812, 104179, 105551, 106920, 108276, 110910, 113362, 115546],
    [71707, 74582, 77609, 80796, 84157, 87706, 91459, 99591, 108856, 119530, 131918, 146369, 163303, 183237, 206810, 234836, 268350, 287701, 308978, 332416, 358296, 418313, 492530],
    [⟨71599, 67812, [2, 3, 4], [80929792147378, 392293901347862], 9⟩,
      ⟨74335, 69588, [2, 3, 4], [78891602837107, 381141916441082], 9⟩,
      ⟨77176, 71408, [2, 3, 4], [78116816335474, 372560362631161], 9⟩,
      ⟨80124, 73261, [2, 3, 4], [78338550945319, 365960090063469], 9⟩,
      ⟨83186, 75119, [2, 3, 4], [79482485282848, 360892598057903], 9⟩,
      ⟨86365, 76956, [2, 3, 4], [81583893596972, 357127798526358], 9⟩,
      ⟨89664, 78739, [2, 3, 4], [84753447387013, 354474038053160], 9⟩,
      ⟨96647, 81983, [2, 3, 4], [94996661857395, 351629575778257], 11⟩,
      ⟨104174, 84612, [2, 3, 4], [110972946278732, 350102042216874], 11⟩,
      ⟨112288, 86737, [2, 3, 4], [130987556609749, 347791653573118], 11⟩,
      ⟨121033, 88687, [2, 3, 4], [152137990348919, 344400025504714], 11⟩,
      ⟨130460, 90682, [2, 3, 4], [172711576478781, 340582713049361], 11⟩,
      ⟨140620, 92811, [2, 3, 4], [192110797477891, 336917132090775], 12⟩,
      ⟨151573, 95099, [2, 3, 4], [210251829948678, 333760141952892], 12⟩,
      ⟨163378, 97545, [2, 3, 4], [227209966379403, 331339732379703], 12⟩,
      ⟨176103, 100127, [2, 3, 4], [243152361912865, 329820729394486], 12⟩,
      ⟨189819, 102812, [2, 3, 4], [258254037359524, 329344630945172], 12⟩,
      ⟨197073, 104179, [2, 3, 4], [265547683064761, 329540052006647], 10⟩,
      ⟨204604, 105551, [2, 3, 4], [272705111930381, 330048282714059], 10⟩,
      ⟨212421, 106920, [2, 3, 4], [279745699064820, 330886175777916], 10⟩,
      ⟨220539, 108276, [2, 3, 4], [286698538376552, 332072416321644], 10⟩,
      ⟨237716, 110910, [2, 3, 4], [300405623301191, 335549363964187], 13⟩,
      ⟨256231, 113362, [2, 3, 4], [313976897880152, 340583505455865], 14⟩,
      ⟨269484, 115546, [2, 3, 4], [321652838133294, 344018753521068], 12⟩]⟩]

theorem cellsOK22 : cellsOK 6691 cells22 20573 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells23.lean <==
import KtMinor45.MiddleDefs

/-! Cells 135 to 172 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `20574 ≤ t ≤ 117925`. -/
def cells23 : List Cell := [
  ⟨20574, 21961, 291772,
    [71914, 73805, 75750, 77732, 79728, 81708, 83639, 87186, 90080, 92399, 94498, 96632, 98906, 101352, 103969, 106735, 109616, 111083, 112557, 114029, 115490, 118327, 120973, 123331],
    [75737, 78761, 81943, 85293, 88824, 92550, 96488, 105008, 114699, 125847, 138772, 153836, 171470, 192205, 216701, 245787, 280519, 300553, 322566, 346795, 373524, 435430, 511841],
    [⟨75639, 71914, [2, 3, 4], [80407768745166, 393453209278345], 9⟩,
      ⟨78529, 73805, [2, 3, 4], [78004047019113, 381510660612274], 9⟩,
      ⟨81529, 75750, [2, 3, 4], [76964050985036, 372397984373578], 9⟩,
      ⟨84643, 77732, [2, 3, 4], [76957727791247, 365364806638432], 9⟩,
      ⟨87878, 79728, [2, 3, 4], [77874415456994, 359954193901709], 9⟩,
      ⟨91235, 81708, [2, 3, 4], [79729326143866, 355902461084880], 9⟩,
      ⟨94720, 83639, [2, 3, 4], [82624148753649, 353008465603295], 9⟩,
      ⟨102098, 87186, [2, 3, 4], [92220768862216, 349862770361716], 11⟩,
      ⟨110050, 90080, [2, 3, 4], [107633438522420, 348312354368317], 11⟩,
      ⟨118620, 92399, [2, 3, 4], [127415920225503, 346094711356997], 11⟩,
      ⟨127859, 94498, [2, 3, 4], [148602763929072, 342736962953149], 11⟩,
      ⟨137817, 96632, [2, 3, 4], [169301651772031, 338889151789504], 11⟩,
      ⟨148551, 98906, [2, 3, 4], [188847830185691, 335158923936094], 12⟩,
      ⟨160121, 101352, [2, 3, 4], [207118496768432, 331923639858218], 12⟩,
      ⟨172592, 103969, [2, 3, 4], [224194829457160, 329418950346686], 12⟩,
      ⟨186035, 106735, [2, 3, 4], [240239400688496, 327814277529588], 12⟩,
      ⟨200524, 109616, [2, 3, 4], [255425706584666, 327253434509274], 12⟩,
      ⟨208187, 111083, [2, 3, 4], [262761481598789, 327408340168056], 10⟩,
      ⟨216143, 112557, [2, 3, 4], [269957830397715, 327877348145375], 10⟩,
      ⟨224402, 114029, [2, 3, 4], [277036390350937, 328678178606552], 10⟩,
      ⟨232977, 115490, [2, 3, 4], [284019132866556, 329828047939579], 10⟩,
      ⟨251122, 118327, [2, 3, 4], [297797201441793, 333246689325570], 13⟩,
      ⟨270681, 120973, [2, 3, 4], [311441133551824, 338242951365593], 13⟩,
      ⟨286851, 123331, [2, 3, 4], [320984113860008, 342625425109899], 12⟩]⟩,
  ⟨21962, 23828, 312478,
    [79428, 81536, 83692, 85870, 88042, 90173, 94129, 97395, 99987, 102291, 104613, 107083, 109740, 112587, 115601, 118745, 120348, 121961, 123573, 125173, 126750, 128288, 131197, 133810],
    [84242, 87628, 91191, 94944, 98902, 103083, 112109, 122354, 134119, 147739, 163596, 182136, 203907, 229591, 260038, 296340, 317253, 340208, 365454, 393272, 423997, 458008, 537294],
    [⟨84102, 79428, [2, 3, 4], [77031686360034, 382264439306512], 10⟩,
      ⟨87315, 81536, [2, 3, 4], [75634708785428, 372378892712737], 9⟩,
      ⟨90651, 83692, [2, 3, 4], [75335882697277, 364771721044224], 9⟩,
      ⟨94114, 85870, [2, 3, 4], [75971947169758, 358907402764383], 9⟩,
      ⟨97710, 88042, [2, 3, 4], [77529304453053, 354474491120417], 9⟩,
      ⟨101443, 90173, [2, 3, 4], [80088296933927, 351263134778532], 9⟩,
      ⟨109344, 94129, [2, 3, 4], [88883328065709, 347696549341900], 11⟩,
      ⟨117861, 97395, [2, 3, 4], [103532207454273, 346081430621018], 11⟩,
      ⟨127041, 99987, [2, 3, 4], [122979260697578, 343981810934860], 11⟩,
      ⟨136935, 102291, [2, 3, 4], [144181563876603, 340678718782156], 11⟩,
      ⟨147600, 104613, [2, 3, 4], [165033258288596, 336798139746181], 11⟩,
      ⟨159096, 107083, [2, 3, 4], [184755363579362, 332989479246932], 12⟩,
      ⟨171487, 109740, [2, 3, 4], [203194680623515, 329655835726809], 12⟩,
      ⟨184844, 112587, [2, 3, 4], [220419985356783, 327044741137605], 12⟩,
      ⟨199239, 115601, [2, 3, 4], [236587407379053, 325331409107603], 12⟩,
      ⟨214757, 118745, [2, 3, 4], [251885222457482, 324662675606054], 12⟩,
      ⟨222964, 120348, [2, 3, 4], [259271078939060, 324765031086541], 10⟩,
      ⟨231484, 121961, [2, 3, 4], [266511535374484, 325182464418863], 10⟩,
      ⟨240330, 123573, [2, 3, 4], [273634840385264, 325934276650067], 10⟩,
      ⟨249513, 125173, [2, 3, 4], [280662545118394, 327038844487406], 10⟩,
      ⟨259047, 126750, [2, 3, 4], [287615980027886, 328513586950266], 10⟩,
      ⟨268946, 128288, [2, 3, 4], [294523124799406, 330377677381024], 10⟩,
      ⟨289893, 131197, [2, 3, 4], [308257639017178, 335321435005527], 13⟩,
      ⟨310117, 133810, [2, 3, 4], [320115411577882, 340890669875531], 13⟩]⟩,
  ⟨23829, 25075, 340423,
    [83463, 85687, 87964, 90265, 92562, 94817, 99009, 102473, 105217, 107652, 110108, 112721, 115534, 118548, 121739, 125067, 126764, 128470, 130175, 131867, 133533, 136726, 139638, 142393],
    [88390, 91937, 95669, 99600, 103744, 108120, 117563, 128275, 140573, 154806, 171367, 190724, 213442, 240229, 271968, 309784, 331561, 355455, 381725, 410666, 442617, 516743, 608486],
    [⟨88250, 83463, [2, 3, 4], [76192052522080, 381265055928432], 9⟩,
      ⟨91622, 85687, [2, 3, 4], [74736604857470, 371230453178447], 9⟩,
      ⟨95122, 87964, [2, 3, 4], [74389286193626, 363530968674498], 9⟩,
      ⟨98757, 90265, [2, 3, 4], [74978930671137, 357584673284330], 9⟩,
      ⟨102530, 92562, [2, 3, 4], [76483872486237, 353093623735957], 9⟩,
      ⟨106447, 94817, [2, 3, 4], [78986738309538, 349834004874881], 9⟩,
      ⟨114738, 99009, [2, 3, 4], [87663958592419, 346209976707848], 11⟩,
      ⟨123673, 102473, [2, 3, 4], [102223274096920, 344583480095508], 11⟩,
      ⟨133306, 105217, [2, 3, 4], [121666639681465, 342473754829237], 11⟩,
      ⟨143689, 107652, [2, 3, 4], [142907006869832, 339140947270402], 11⟩,
      ⟨154880, 110108, [2, 3, 4], [163787656502295, 335227479085836], 11⟩,
      ⟨166943, 112721, [2, 3, 4], [183533729503828, 331391885415461], 12⟩,
      ⟨179945, 115534, [2, 3, 4], [201986607750850, 328040044250619], 12⟩,
      ⟨193961, 118548, [2, 3, 4], [219224882118636, 325419330726531], 12⟩,
      ⟨209068, 121739, [2, 3, 4], [235407145929261, 323705477710938], 12⟩,
      ⟨225350, 125067, [2, 3, 4], [250717110932662, 323046736083555], 12⟩,
      ⟨233962, 126764, [2, 3, 4], [258110753802290, 323158348664396], 10⟩,
      ⟨242902, 128470, [2, 3, 4], [265362859223542, 323588990657167], 10⟩,
      ⟨252184, 130175, [2, 3, 4], [272498302718760, 324357626563735], 10⟩,
      ⟨261821, 131867, [2, 3, 4], [279541154804302, 325483451169716], 10⟩,
      ⟨271826, 133533, [2, 3, 4], [286513623616883, 326984848210122], 10⟩,
      ⟨292996, 136726, [2, 3, 4], [300338558846578, 331183201679459], 13⟩,
      ⟨315817, 139638, [2, 3, 4, 5], [314113698914500, 337047685795627, 562945140260184], 14⟩,
      ⟨331817, 142393, [2, 3, 4, 5], [321433737259922, 340701221692633, 560818211891594], 12⟩]⟩,
  ⟨25076, 26725, 359143,
    [88377, 90744, 93173, 95634, 98098, 100529, 102878, 107104, 110473, 113223, 115814, 118508, 121399, 124509, 127828, 131321, 134936, 136766, 138596, 140413, 142204, 145641, 148866, 151850],
    [93232, 96960, 100880, 105007, 109356, 113946, 118799, 129310, 141289, 155088, 171090, 189734, 211548, 237184, 267448, 303362, 346231, 370951, 398107, 428002, 460978, 537384, 631712],
    [⟨93104, 88377, [2, 3, 4], [75575210553720, 382128676959423], 9⟩,
      ⟨96661, 90744, [2, 3, 4], [73813659415938, 371423777200740], 9⟩,
      ⟨100354, 93173, [2, 3, 4], [73228096055727, 363231746143183], 9⟩,
      ⟨104189, 95634, [2, 3, 4], [73598804828538, 356898434693345], 9⟩,
      ⟨108170, 98098, [2, 3, 4], [74879656952849, 352085531586555], 9⟩,
      ⟨112303, 100529, [2, 3, 4], [77129573772203, 348560373400446], 9⟩,
      ⟨116594, 102878, [2, 3, 4], [80495924739105, 346125905431844], 9⟩,
      ⟨125674, 107104, [2, 3, 4], [91363696064183, 343595917831854], 11⟩,
      ⟨135462, 110473, [2, 3, 4], [108182675413147, 342002918708137], 11⟩,
      ⟨146012, 113223, [2, 3, 4], [128748537813954, 339334798487267], 11⟩,
      ⟨157385, 115814, [2, 3, 4], [150047149941648, 335626226407048], 11⟩,
      ⟨169643, 118508, [2, 3, 4], [170538149767759, 331642054798288], 11⟩,
      ⟨182854, 121399, [2, 3, 4], [189770778832030, 327939373462786], 12⟩,
      ⟨197096, 124509, [2, 3, 4], [207726788318003, 324845571651914], 12⟩,
      ⟨212447, 127828, [2, 3, 4], [224521338977509, 322571883240551], 12⟩,
      ⟨228994, 131321, [2, 3, 4], [240337920429022, 321279460371834], 12⟩,
      ⟨246830, 134936, [2, 3, 4], [255370389542192, 321115510965316], 13⟩,
      ⟨256262, 136766, [2, 3, 4], [262657520088292, 321503652265522], 10⟩,
      ⟨266054, 138596, [2, 3, 4], [269825996462380, 322231210902188], 10⟩,
      ⟨276221, 140413, [2, 3, 4], [276902182026237, 323318381636061], 10⟩,
      ⟨286775, 142204, [2, 3, 4], [283905141238940, 324783341232244], 10⟩,
      ⟨309111, 145641, [2, 3, 4], [297795669533090, 328922161319423], 13⟩,
      ⟨333186, 148866, [2, 3, 4, 5], [311495703793741, 334667840637527, 561478660341167], 14⟩,
      ⟨352689, 151850, [2, 3, 4, 5], [320632096911649, 339320957356824, 558971725102698], 12⟩]⟩,
  ⟨26726, 28941, 383977,
    [94916, 97471, 100102, 102776, 105464, 108129, 110722, 115444, 119240, 122291, 125117, 128038, 131170, 134542, 138145, 141944, 145882, 147878, 149878, 151865, 153824, 157593, 161244, 164541],
    [99656, 103622, 107791, 112177, 116796, 121668, 126816, 137942, 150595, 165146, 182000, 201614, 224540, 251446, 283165, 320750, 365540, 391336, 419650, 450785, 485099, 564470, 662168],
    [⟨99542, 94916, [2, 3, 4], [74965983305729, 383564109618695], 9⟩,
      ⟨103345, 97471, [2, 3, 4], [72776876831503, 371899734340349], 9⟩,
      ⟨107294, 100102, [2, 3, 4], [71877870888074, 363038402095432], 9⟩,
      ⟨111393, 102776, [2, 3, 4], [71970216501201, 356192909628694], 9⟩,
      ⟨115649, 105464, [2, 3, 4], [72969405422586, 350956493197025], 9⟩,
      ⟨120068, 108129, [2, 3, 4], [74910323770241, 347074252502034], 9⟩,
      ⟨124656, 110722, [2, 3, 4], [77919141662332, 344347100247423], 9⟩,
      ⟨134365, 115444, [2, 3, 4], [87939937135075, 341471844666901], 11⟩,
      ⟨144829, 119240, [2, 3, 4], [104040880479601, 339898194430066], 11⟩,
      ⟨156109, 122291, [2, 3, 4], [124373862403483, 337354575836489], 11⟩,
      ⟨168267, 125117, [2, 3, 4], [145742453532877, 333674101720004], 11⟩,
      ⟨181372, 128038, [2, 3, 4], [166396321218524, 329638672407493], 11⟩,
      ⟨195499, 131170, [2, 3, 4], [185807202123301, 325846731075657], 12⟩,
      ⟨210726, 134542, [2, 3, 4], [203921699849156, 322648736202441], 12⟩,
      ⟨227137, 138145, [2, 3, 4], [220852904438964, 320264530161777], 12⟩,
      ⟨244828, 141944, [2, 3, 4], [236785930869219, 318858881930810], 12⟩,
      ⟨263897, 145882, [2, 3, 4], [251919035137725, 318582293893283], 12⟩,
      ⟨273981, 147878, [2, 3, 4], [259252013890667, 318915460316688], 10⟩,
      ⟨284451, 149878, [2, 3, 4], [266460901192001, 319588808461681], 10⟩,
      ⟨295320, 151865, [2, 3, 4], [273575505528263, 320623987523010], 10⟩,
      ⟨306605, 153824, [2, 3, 4], [280621075280190, 322041683731022], 10⟩,
      ⟨330485, 157593, [2, 3, 4], [294588029041294, 326097504567727], 13⟩,
      ⟨356225, 161244, [2, 3, 4, 5], [308199546197902, 331692723582237, 559654865771893], 13⟩,
      ⟨380612, 164541, [2, 3, 4, 5], [319639080357941, 337622349232848, 556668239437201], 13⟩]⟩,
  ⟨28942, 29999, 417436,
    [99127, 101809, 104559, 107346, 110138, 112893, 115555, 120338, 124136, 127237, 130177, 133246, 136545, 140095, 143881, 147863, 151977, 154057, 156134, 158193, 162188, 166080, 169650, 172775],
    [104366, 108529, 112906, 117512, 122364, 127484, 132895, 144610, 157955, 173320, 191128, 211861, 236101, 264559, 298124, 337914, 385357, 412697, 442716, 475743, 551906, 645285, 761002],
    [⟨104232, 99127, [2, 3, 4], [73534354948263, 378763270144780], 9⟩,
      ⟨108215, 101809, [2, 3, 4], [71771811840909, 368011796751382], 9⟩,
      ⟨112349, 104559, [2, 3, 4], [71177994041028, 359787094668647], 9⟩,
      ⟨116641, 107346, [2, 3, 4], [71532839221759, 353438827200795], 9⟩,
      ⟨121097, 110138, [2, 3, 4], [72791291104592, 348619737900944], 9⟩,
      ⟨125725, 112893, [2, 3, 4], [75020587107455, 345093748504871], 9⟩,
      ⟨130528, 115555, [2, 3, 4], [78369037907758, 342670414412499], 9⟩,
      ⟨140694, 120338, [2, 3, 4], [89266774520855, 340169310370664], 11⟩,
      ⟨151652, 124136, [2, 3, 4], [106225126513021, 338542727752575], 11⟩,
      ⟨163463, 127237, [2, 3, 4], [126929002583140, 335763702632431], 11⟩,
      ⟨176195, 130177, [2, 3, 4], [148280025274416, 331949002098837], 11⟩,
      ⟨189918, 133246, [2, 3, 4], [168768654852807, 327898636553675], 11⟩,
      ⟨204710, 136545, [2, 3, 4], [187976875610832, 324167843841512], 12⟩,
      ⟨220653, 140095, [2, 3, 4], [205895818286253, 321078816509201], 12⟩,
      ⟨237839, 143881, [2, 3, 4], [222662656276512, 318838176093663], 12⟩,
      ⟨256364, 147863, [2, 3, 4], [238460882057412, 317607655117272], 12⟩,
      ⟨276330, 151977, [2, 3, 4], [253493376331314, 317538306935198], 12⟩,
      ⟨286890, 154057, [2, 3, 4], [260790046026445, 317987872745195], 10⟩,
      ⟨297853, 156134, [2, 3, 4], [267975384473739, 318787803219891], 10⟩,
      ⟨309235, 158193, [2, 3, 4], [275075107934576, 319959079680052], 10⟩,
      ⟨333320, 162188, [2, 3, 4], [289114816761453, 323497040055256], 13⟩,
      ⟨359281, 166080, [2, 3, 4, 5], [302792698366890, 328586771172855, 559866667169282], 13⟩,
      ⟨387263, 169650, [2, 3, 4, 5], [316392784211596, 335304728000149, 556371167958228], 14⟩,
      ⟨403270, 172775, [2, 3, 4, 5], [321814216098228, 338288883384049, 554712199680019], 11⟩]⟩,
  ⟨30000, 30606, 433452,
    [128012, 138457, 144540, 151244, 158293, 165209, 171727, 177109],
    [163656, 226981, 274095, 336204, 419413, 533229, 692765],
    [⟨159457, 128012, [2, 3, 4], [114109102311777, 336975020597154], 16⟩,
      ⟨204747, 138457, [2, 3, 4], [182833506810062, 324430945948583], 19⟩,
      ⟨232008, 144540, [2, 3, 4], [212553139613932, 319404584098301], 14⟩,
      ⟨262899, 151244, [2, 3, 4], [239284992348656, 316929129671474], 15⟩,
      ⟨297904, 158293, [2, 3, 4], [263951806128657, 317730237514902], 15⟩,
      ⟨337570, 165209, [2, 3, 4], [287525873516685, 322557667157168], 16⟩,
      ⟨382518, 171727, [2, 3, 4, 5], [310281173098854, 331749743660926, 557241820351888], 17⟩,
      ⟨422233, 177109, [2, 3, 4, 5], [326863214174824, 341210491754474, 552944275074294], 16⟩]⟩,
  ⟨30607, 31381, 442651,
    [131132, 141860, 148099, 154981, 162225, 169345, 176087, 181642],
    [167004, 231377, 279230, 342266, 426643, 541934, 703326],
    [⟨162842, 131132, [2, 3, 4], [112765407127762, 336343836999064], 16⟩,
      ⟨209093, 141860, [2, 3, 4], [181583855560821, 323787013890354], 19⟩,
      ⟨236933, 148099, [2, 3, 4], [211385748063447, 318704524599300], 14⟩,
      ⟨268480, 154981, [2, 3, 4], [238180103648477, 316168951338136], 15⟩,
      ⟨304228, 162225, [2, 3, 4], [262892786044884, 316910068214011], 15⟩,
      ⟨344735, 169345, [2, 3, 4, 5], [286497191686102, 321680711927609, 562833414661787], 16⟩,
      ⟨390637, 176087, [2, 3, 4, 5], [309250026521160, 330813162277142, 556668660234807], 17⟩,
      ⟨432435, 181642, [2, 3, 4, 5], [326531989874417, 340702093834134, 552227498210282], 16⟩]⟩,
  ⟨31382, 32378, 454409,
    [135138, 146229, 152670, 159781, 167274, 174687, 181691, 187470],
    [171280, 236984, 285771, 349979, 435833, 552971, 716692],
    [⟨167166, 135138, [2, 3, 4], [111065682274398, 335557182563376], 16⟩,
      ⟨214646, 146229, [2, 3, 4], [180006257314880, 322988711718458], 19⟩,
      ⟨243226, 152670, [2, 3, 4], [209908764912808, 317834982904223], 14⟩,
      ⟨275611, 159781, [2, 3, 4], [236782178287459, 315222170764107], 15⟩,
      ⟨312308, 167274, [2, 3, 4], [261556711516996, 315886390643380], 15⟩,
      ⟨353892, 174687, [2, 3, 4, 5], [285153930385127, 320564250278044, 562142596345703], 16⟩,
      ⟨401012, 181691, [2, 3, 4, 5], [307947504237336, 329636964222166, 555955512327873], 17⟩,
      ⟨445536, 187470, [2, 3, 4, 5], [326120164920485, 340070795558872, 551331812663080], 16⟩]⟩,
  ⟨32379, 33668, 469553,
    [140311, 151877, 158577, 165985, 173803, 181595, 188939, 195011],
    [176791, 244205, 294193, 359908, 447656, 567164, 733887],
    [⟨172738, 140311, [2, 3, 4], [108970579847969, 334573038984484], 16⟩,
      ⟨221801, 151877, [2, 3, 4], [178042938982326, 321996010601582], 19⟩,
      ⟨251332, 158577, [2, 3, 4], [208072438786112, 316754174632888], 14⟩,
      ⟨284797, 165985, [2, 3, 4], [235043533657689, 314045254607629], 15⟩,
      ⟨322717, 173803, [2, 3, 4], [259891086766527, 314612701772079], 15⟩,
      ⟨365687, 181595, [2, 3, 4, 5], [283481173026902, 319175539265925, 561279455454913], 16⟩,
      ⟨414377, 188939, [2, 3, 4, 5], [306326364128771, 328173565268374, 555064293386890], 17⟩,
      ⟨462462, 195011, [2, 3, 4, 5], [325608712097808, 339288428935018, 550213450055294], 16⟩]⟩,
  ⟨33669, 35353, 489177,
    [147048, 159239, 166278, 174072, 182315, 190606, 198399, 204857],
    [183931, 253543, 305077, 372725, 462909, 585453, 756015],
    [⟨179958, 147048, [2, 3, 4], [106355038638638, 333344411075335], 16⟩,
      ⟨231069, 159239, [2, 3, 4], [175568915888817, 320768472757257], 19⟩,
      ⟨261836, 166278, [2, 3, 4], [205762065522102, 315414756072658], 14⟩,
      ⟨296699, 174072, [2, 3, 4], [232858591588715, 312583946584349], 15⟩,
      ⟨336205, 182315, [2, 3, 4], [257799584830850, 313027787017907], 15⟩,
      ⟨380970, 190606, [2, 3, 4, 5], [281378874692488, 317443214256821, 560205644721260], 16⟩,
      ⟨431695, 198399, [2, 3, 4, 5], [304286043875753, 326341666385982, 553954867639691], 17⟩,
      ⟨484510, 204857, [2, 3, 4, 5], [324969337682971, 338317213717222, 548817834012775], 17⟩]⟩,
  ⟨35354, 37579, 514861,
    [155913, 168943, 176428, 184732, 193537, 202490, 210882, 217859],
    [193275, 265747, 319285, 389440, 482775, 609252, 784778],
    [⟨189406, 155913, [2, 3, 4], [103107543814646, 331808782984501], 15⟩,
      ⟨243203, 168943, [2, 3, 4], [172464121648770, 319250725406272], 18⟩,
      ⟨275584, 176428, [2, 3, 4], [202860054550154, 313757175932842], 14⟩,
      ⟨312277, 184732, [2, 3, 4], [230114764184732, 310771746179775], 15⟩,
      ⟨353857, 193537, [2, 3, 4], [255172509741006, 311057501867616], 15⟩,
      ⟨400972, 202490, [2, 3, 4, 5], [278742296443019, 315286297038872, 558868731030003], 16⟩,
      ⟨454361, 210882, [2, 3, 4, 5], [301724695111081, 324053469446368, 552572810219441], 17⟩,
      ⟨513542, 217859, [2, 3, 4, 5], [324170439175870, 337113530298559, 547076037068486], 17⟩]⟩,
  ⟨37580, 39041, 548871,
    [163532, 177202, 185217, 194035, 203261, 212633, 221110, 227981],
    [206797, 285824, 344383, 421304, 523966, 663577, 858382],
    [⟨201918, 163532, [2, 3, 4], [109761255788294, 329761528686995], 16⟩,
      ⟨259268, 177202, [2, 3, 4], [178672414748642, 316695400687283], 19⟩,
      ⟨293788, 185217, [2, 3, 4], [208308681500352, 311671769742180], 14⟩,
      ⟨332906, 194035, [2, 3, 4], [234997063729039, 309353633762037], 15⟩,
      ⟨377231, 203261, [2, 3, 4], [259725793515086, 310500826969605], 15⟩,
      ⟨427459, 212633, [2, 3, 4, 5], [282991457277677, 315705294034657, 556344123027838], 16⟩,
      ⟨484374, 221110, [2, 3, 4, 5], [306021418124214, 325629039133691, 550210056422233], 17⟩,
      ⟨540449, 227981, [2, 3, 4, 5], [325514510717979, 337578348885328, 545418818287877], 16⟩]⟩,
  ⟨39042, 40948, 571256,
    [171200, 185576, 193985, 203253, 213004, 222925, 231911, 239211],
    [214940, 296485, 356812, 435944, 541368, 684438, 883620],
    [⟨210153, 171200, [2, 3, 4], [107178471774869, 328602943611188], 16⟩,
      ⟨269841, 185576, [2, 3, 4], [176278462298303, 315506597646006], 19⟩,
      ⟨305770, 193985, [2, 3, 4], [206071612756782, 310368277402852], 14⟩,
      ⟨346482, 203253, [2, 3, 4], [232874400351997, 307926119681485], 15⟩,
      ⟨392616, 213004, [2, 3, 4, 5], [257640500024971, 308934515819582, 562258828736117], 15⟩,
      ⟨444892, 222925, [2, 3, 4, 5], [280940017876988, 314002490039801, 555296325047716], 16⟩,
      ⟨504129, 231911, [2, 3, 4, 5], [304029257161258, 323828039284533, 549127788854035], 17⟩,
      ⟨565596, 239211, [2, 3, 4, 5], [324893890884097, 336664944081889, 544060762012993], 17⟩]⟩,
  ⟨40949, 43463, 600509,
    [181278, 196592, 205522, 215383, 225845, 236475, 246141, 254015],
    [225580, 310394, 373012, 455008, 563995, 711538, 916367],
    [⟨220913, 181278, [2, 3, 4], [103960552415631, 327156180489620], 15⟩,
      ⟨283659, 196592, [2, 3, 4], [173276585270580, 314037783405272], 19⟩,
      ⟨321428, 205522, [2, 3, 4], [203261293412304, 308755653875824], 14⟩,
      ⟨364226, 215383, [2, 3, 4], [230211943017586, 306156236001295], 15⟩,
      ⟨412721, 225845, [2, 3, 4, 5], [255001227372720, 306982892911826, 561004403539069], 15⟩,
      ⟨467674, 236475, [2, 3, 4, 5], [278369165641286, 311882899317263, 553992200657948], 16⟩,
      ⟨529945, 246141, [2, 3, 4, 5], [301527406485264, 321577358405640, 547780305249750], 17⟩,
      ⟨598659, 254015, [2, 3, 4, 5], [324120638976747, 335534294717786, 542366181979031], 17⟩]⟩,
  ⟨43464, 45113, 639177,
    [189876, 206014, 215552, 225992, 237060, 248009, 257725, 265454],
    [240990, 333262, 401589, 491274, 610786, 773242, 1000009],
    [⟨235140, 189876, [2, 3, 4], [110653537281821, 325029040923381], 16⟩,
      ⟨301924, 206014, [2, 3, 4], [179238094007902, 311584772592964], 19⟩,
      ⟨342125, 215552, [2, 3, 4], [208498604920425, 306802417274769], 14⟩,
      ⟨387679, 225992, [2, 3, 4], [234926943428482, 304891817809123], 15⟩,
      ⟨439297, 237060, [2, 3, 4, 5], [259254553538846, 306550297188014, 558384388676933], 15⟩,
      ⟨497789, 248009, [2, 3, 4, 5], [282538884116755, 312489715038601, 551552386130427], 16⟩,
      ⟨564069, 257725, [2, 3, 4, 5], [305779542864286, 323351823158680, 545493663055335], 17⟩,
      ⟨629255, 265454, [2, 3, 4, 5], [325499049416401, 336123848377087, 540753723080099], 16⟩]⟩,
  ⟨45114, 47264, 664598,
    [198569, 215503, 225500, 236461, 248156, 259718, 270008, 278212],
    [250235, 345375, 415713, 507911, 630547, 796921, 1028639],
    [⟨244491, 198569, [2, 3, 4], [108099111071317, 323938337470834], 16⟩,
      ⟨313933, 215503, [2, 3, 4], [176916345092106, 310433410604495], 19⟩,
      ⟨355733, 225500, [2, 3, 4], [206321891500466, 305533631622524], 14⟩,
      ⟨403098, 236461, [2, 3, 4], [232857338283209, 303495992951769], 15⟩,
      ⟨456770, 248156, [2, 3, 4, 5], [257198744221151, 305008023022631, 557401657064192], 15⟩,
      ⟨517588, 259718, [2, 3, 4, 5], [280531423524089, 310813060585401, 550531509652796], 16⟩,
      ⟨586504, 270008, [2, 3, 4, 5], [303827959173756, 321577354620428, 544439532630062], 17⟩,
      ⟨657820, 278212, [2, 3, 4, 5], [324892174832797, 335260588124633, 539432958958217], 17⟩]⟩,
  ⟨47265, 50097, 697797,
    [209983, 227972, 238572, 250221, 262743, 275116, 286172, 295009],
    [262310, 361169, 434113, 529565, 656245, 827690, 1065809],
    [⟨256705, 209983, [2, 3, 4], [104924885108712, 322575939666338], 16⟩,
      ⟨329615, 227972, [2, 3, 4], [174006755959897, 309010384592629], 19⟩,
      ⟨373502, 238572, [2, 3, 4], [203594618756177, 303963380103065], 14⟩,
      ⟨423234, 250221, [2, 3, 4], [230264179909952, 301765121181035], 15⟩,
      ⟨479587, 262743, [2, 3, 4, 5], [254625405703988, 303093029142231, 556178458472092], 15⟩,
      ⟨543442, 275116, [2, 3, 4, 5], [278018240209392, 308726324116046, 549260156104673], 16⟩,
      ⟨615801, 286172, [2, 3, 4, 5], [301380089770927, 319360723848564, 543126292698545], 17⟩,
      ⟨695332, 295009, [2, 3, 4, 5], [324136131676578, 334191627357995, 537784888278951], 17⟩]⟩,
  ⟨50098, 51954, 741619,
    [219671, 238687, 249983, 262354, 275487, 288180, 299244, 307895],
    [279808, 387127, 466538, 570663, 709246, 897581, 1160601],
    [⟨272826, 219671, [2, 3, 4], [111594682830831, 320376813605720], 16⟩,
      ⟨350315, 238687, [2, 3, 4], [179734412376905, 306661226460095], 19⟩,
      ⟨396959, 249983, [2, 3, 4], [208631848158834, 302139104114994], 14⟩,
      ⟨449813, 262354, [2, 3, 4, 5], [234730260848910, 300635568594246, 561269569725224], 15⟩,
      ⟨509705, 275487, [2, 3, 4, 5], [258764739145342, 302818291241321, 553645821510354], 15⟩,
      ⟨577571, 288180, [2, 3, 4, 5], [282119254179196, 309515517134921, 546900268961134], 16⟩,
      ⟨654474, 299244, [2, 3, 4, 5], [305590715914438, 321321310420301, 540911189356556], 17⟩,
      ⟨729998, 307895, [2, 3, 4, 5], [325539254257411, 334890815531505, 536215923006003], 16⟩]⟩,
  ⟨51955, 54372, 770402,
    [229489, 249405, 261231, 274249, 288064, 301455, 313164, 322333],
    [290277, 400851, 482544, 589501, 731618, 924380, 1192995],
    [⟨283415, 229489, [2, 3, 4], [109088704962285, 319348045163730], 16⟩,
      ⟨363911, 249405, [2, 3, 4], [177484550800717, 305544453355668], 19⟩,
      ⟨412365, 261231, [2, 3, 4], [206519651447097, 300902683511021], 14⟩,
      ⟨467271, 274249, [2, 3, 4, 5], [232665620755869, 299262825561926, 560353442919649], 15⟩,
      ⟨529488, 288064, [2, 3, 4, 5], [256759873804743, 301304028052725, 552687472450326], 15⟩,
      ⟨599988, 301455, [2, 3, 4, 5], [280157371794732, 307864591212459, 545904833150309], 16⟩,
      ⟨679876, 313164, [2, 3, 4, 5], [303681031084105, 319573865634023, 539883815704401], 17⟩,
      ⟨762341, 322333, [2, 3, 4, 5], [324950037053835, 334076634627411, 534930612710284], 17⟩]⟩,
  ⟨54373, 57553, 807943,
    [242366, 263471, 275995, 289863, 304576, 318891, 331458, 341321],
    [303929, 418722, 503368, 613986, 760668, 959152, 1234985],
    [⟨297225, 242366, [2, 3, 4], [105961841477824, 318065572529405], 16⟩,
      ⟨381644, 263471, [2, 3, 4], [174663364909096, 304164530820474], 19⟩,
      ⟨432459, 275995, [2, 3, 4], [203869513742714, 299372372076647], 14⟩,
      ⟨490041, 289863, [2, 3, 4, 5], [230079323719865, 297561400298962, 559214442325141], 15⟩,
      ⟨555289, 304576, [2, 3, 4, 5], [254249186960819, 299423368793628, 551495118216448], 15⟩,
      ⟨629224, 318891, [2, 3, 4, 5], [277698786200487, 305808355070629, 544665735043479], 16⟩,
      ⟨713005, 331458, [2, 3, 4, 5], [301284592165806, 317389705927923, 538604332043856], 17⟩,
      ⟨804761, 341321, [2, 3, 4, 5], [324212929947767, 333065674118600, 533327117537940], 17⟩]⟩,
  ⟨57554, 59635, 857438,
    [253257, 275611, 288924, 303668, 318997, 333625, 346145, 355784],
    [323730, 448081, 540030, 660409, 820513, 1038073, 1342095],
    [⟨315433, 253257, [2, 3, 4], [112573197959838, 315806634812226], 16⟩,
      ⟨405025, 275611, [2, 3, 4], [180174933059431, 301919829249305], 19⟩,
      ⟨458953, 288924, [2, 3, 4], [208726944376099, 297674568508321], 14⟩,
      ⟨520061, 303668, [2, 3, 4, 5], [234344406447238, 296559580389427, 556573906680538], 15⟩,
      ⟨589306, 318997, [2, 3, 4, 5], [258289131008535, 299303313444808, 549045205698542], 15⟩,
      ⟨667772, 333625, [2, 3, 4, 5], [281741994270627, 306775637591697, 542381553313278], 16⟩,
      ⟨756685, 346145, [2, 3, 4, 5], [305461283772268, 319527099764881, 536456590705366], 17⟩,
      ⟨843891, 355784, [2, 3, 4, 5], [325634394526432, 333861697146122, 531800662859749], 16⟩]⟩,
  ⟨59636, 62344, 889894,
    [264302, 287674, 301598, 317090, 333199, 348618, 361857, 372062],
    [335534, 463564, 558089, 681659, 845744, 1068288, 1378601],
    [⟨327373, 264302, [2, 3, 4], [110114016222847, 314836170145262], 16⟩,
      ⟨420355, 287674, [2, 3, 4], [177990202634092, 300836533452270], 19⟩,
      ⟨476324, 301598, [2, 3, 4], [206671094661648, 296469223789969], 14⟩,
      ⟨539746, 317090, [2, 3, 4, 5], [232332609486246, 295216253830455, 555681558782381], 15⟩,
      ⟨611613, 333199, [2, 3, 4, 5], [256330394588908, 297815011656778, 548111843592827], 15⟩,
      ⟨693049, 348618, [2, 3, 4, 5], [279820697677328, 305147811628441, 541412145023612], 16⟩,
      ⟨785327, 361857, [2, 3, 4, 5], [303589944897749, 317804731812688, 535456445466090], 17⟩,
      ⟨880361, 372062, [2, 3, 4, 5], [325056574213466, 333088118183245, 530550921174611], 17⟩]⟩,
  ⟨62345, 65903, 932196,
    [278773, 303488, 318212, 334687, 351823, 368288, 382481, 393441],
    [350919, 483717, 581579, 709280, 878512, 1107496, 1425945],
    [⟨342935, 278773, [2, 3, 4], [107049879497389, 313626940554469], 16⟩,
      ⟨440338, 303488, [2, 3, 4], [175256379926277, 299496973001925], 19⟩,
      ⟨498968, 318212, [2, 3, 4], [204101441287908, 294976837658170], 14⟩,
      ⟨565404, 334687, [2, 3, 4, 5], [229818724887441, 293551525600167, 554570531609913], 15⟩,
      ⟨640687, 351823, [2, 3, 4, 5], [253882266134908, 295967359397970, 546949385592599], 15⟩,
      ⟨725993, 368288, [2, 3, 4, 5], [277417147384000, 303121624593009, 540204483929099], 16⟩,
      ⟨822659, 382481, [2, 3, 4, 5], [301247234417845, 315654890563455, 534209823777336], 17⟩,
      ⟨928141, 393441, [2, 3, 4, 5], [324336185178238, 332128984469214, 528991562054085], 17⟩]⟩,
  ⟨65904, 68230, 987885,
    [290987, 303289, 317192, 332920, 350278, 368076, 384836, 409621],
    [373234, 437795, 520410, 627188, 766815, 952408, 1204604],
    [⟨363422, 290987, [2, 3, 4], [113560276271838, 311325171799928], 16⟩,
      ⟨411810, 303289, [2, 3, 4], [148875796710174, 303817236474844], 14⟩,
      ⟨466642, 317192, [2, 3, 4], [180553446616054, 297358447947942], 14⟩,
      ⟨528775, 332920, [2, 3, 4, 5], [208660902986040, 293397361030696, 560452056857959], 15⟩,
      ⟨599181, 350278, [2, 3, 4, 5], [233944619808461, 292679838596823, 552018321256187], 15⟩,
      ⟨678960, 368076, [2, 3, 4, 5], [257825573776325, 295996160552730, 544580226427807], 15⟩,
      ⟨769363, 384836, [2, 3, 4, 5], [281402859956279, 304258064861347, 537993992262253], 16⟩,
      ⟨972047, 409621, [2, 3, 4, 5], [325743293721468, 332987466538116, 527511250269449], 24⟩]⟩,
  ⟨68231, 71255, 1024364,
    [303368, 316219, 330726, 347195, 365373, 384058, 401710, 427905],
    [386503, 452964, 537929, 647611, 790845, 980930, 1238747],
    [⟨376842, 303368, [2, 3, 4], [111156028335545, 310407467026613], 16⟩,
      ⟨427017, 316219, [2, 3, 4], [146599956756675, 302869772482529], 14⟩,
      ⟨483874, 330726, [2, 3, 4], [178434865715181, 296306124097639], 14⟩,
      ⟨548301, 347195, [2, 3, 4, 5], [206625679950327, 292220119897608, 559630477927715], 14⟩,
      ⟨621307, 365373, [2, 3, 4, 5], [231986276422587, 291364484679503, 551148528400849], 15⟩,
      ⟨704033, 384058, [2, 3, 4, 5], [255914098487947, 294533010868313, 543670636762912], 15⟩,
      ⟨797774, 401710, [2, 3, 4, 5], [279523214746613, 302653274831770, 537049543514757], 16⟩,
      ⟨1013061, 427905, [2, 3, 4, 5], [325186489405838, 332258637664917, 526294360828775], 25⟩]⟩,
  ⟨71256, 75225, 1071862,
    [319574, 333151, 348446, 365887, 385140, 404993, 423825, 451895],
    [403778, 472699, 560705, 674145, 822041, 1017930, 1283003],
    [⟨394315, 319574, [2, 3, 4], [108154840321917, 309265776062908], 16⟩,
      ⟨446818, 333151, [2, 3, 4], [143748940178696, 301699064681524], 14⟩,
      ⟨506310, 348446, [2, 3, 4], [175782922280549, 295005113880471], 14⟩,
      ⟨573725, 365887, [2, 3, 4, 5], [204080205312800, 290763074453504, 558608906224136], 14⟩,
      ⟨650116, 385140, [2, 3, 4, 5], [229538637923351, 289734235919672, 550065760679064], 15⟩,
      ⟨736677, 404993, [2, 3, 4, 5], [253523279073288, 292715770366279, 542538126314838], 15⟩,
      ⟨834764, 423825, [2, 3, 4, 5], [277169444229979, 300654084769274, 535873252396520], 16⟩,
      ⟨1066741, 451895, [2, 3, 4, 5], [324491013307128, 331353578269467, 524775910407775], 25⟩]⟩,
  ⟨75226, 77818, 1134322,
    [333244, 347584, 363868, 382467, 402686, 423244, 442339, 469944],
    [428842, 503176, 598226, 720901, 881179, 1094111, 1383491],
    [⟨417293, 333244, [2, 3, 4], [114535755990899, 306937799799062], 17⟩,
      ⟨472855, 347584, [2, 3, 4], [149590768312641, 299284827002773], 14⟩,
      ⟨535815, 363868, [2, 3, 4], [180879272490559, 292971071893663], 14⟩,
      ⟨607157, 382467, [2, 3, 4, 5], [208459347741684, 289297110032705, 555927610916942], 15⟩,
      ⟨688000, 402686, [2, 3, 4, 5], [233536384265217, 288988209739447, 547597445458400], 15⟩,
      ⟨779606, 423244, [2, 3, 4, 5], [257380401065936, 292889265718468, 540245478371061], 16⟩,
      ⟨883409, 442339, [2, 3, 4, 5], [281106405588003, 301954225435803, 533732262293571], 16⟩,
      ⟨1115831, 469944, [2, 3, 4, 5], [325875631800095, 332258799877435, 523340596379557], 24⟩]⟩,
  ⟨77819, 81185, 1175191,
    [347074, 362029, 379002, 398452, 419605, 441169, 461266, 490409],
    [443711, 520181, 617871, 743807, 908128, 1126095, 1421770],
    [⟨432328, 347074, [2, 3, 4], [112193254764272, 306067455266247], 16⟩,
      ⟨489892, 362029, [2, 3, 4], [147386913124802, 298369762365115], 14⟩,
      ⟨555119, 379002, [2, 3, 4], [178825695356542, 291948044680166], 14⟩,
      ⟨629033, 398452, [2, 3, 4, 5], [206485469969164, 288148473584580, 555125514092696], 15⟩,
      ⟨712788, 419605, [2, 3, 4, 5], [231631678219428, 287699760051228, 546749349764834], 15⟩,
      ⟨807695, 441169, [2, 3, 4, 5], [255514832489136, 291450013898844, 539359058349118], 15⟩,
      ⟨915238, 461266, [2, 3, 4, 5], [279266975911228, 300371441633439, 532812203369691], 16⟩,
      ⟨1161754, 490409, [2, 3, 4, 5], [325330333205502, 331563950106508, 522157318553124], 25⟩]⟩,
  ⟨81186, 85599, 1228341,
    [365159, 380923, 398796, 419359, 441736, 464623, 486041, 517229],
    [463044, 542274, 643378, 773523, 943064, 1167521, 1471309],
    [⟨451881, 365159, [2, 3, 4], [109261792547018, 304986917485710], 16⟩,
      ⟨512047, 380923, [2, 3, 4], [144620631698184, 297240326846771], 14⟩,
      ⟨580226, 398796, [2, 3, 4], [176252106359360, 290683439029643], 14⟩,
      ⟨657482, 419359, [2, 3, 4, 5], [204013084003417, 286726794443503, 554129108172343], 14⟩,
      ⟨745024, 441736, [2, 3, 4, 5], [229247248945417, 286102189496390, 545694511574973], 15⟩,
      ⟨844223, 464623, [2, 3, 4, 5], [253178670314102, 289661287313856, 538256006204108], 15⟩,
      ⟨956630, 486041, [2, 3, 4, 5], [276962998331515, 298398952571728, 531666566496439], 16⟩,
      ⟨1221793, 517229, [2, 3, 4, 5], [324649577399516, 330700922829278, 520680770862707], 25⟩]⟩,
  ⟨85600, 88479, 1298154,
    [380419, 397095, 416174, 437966, 461408, 485036, 506674, 537302],
    [491094, 576379, 685327, 825772, 1009119, 1252598, 1583570],
    [⟨477564, 380419, [2, 3, 4], [115491941590822, 302649334091046], 17⟩,
      ⟨541151, 397095, [2, 3, 4], [150248028009873, 294902006430246], 14⟩,
      ⟨613203, 416174, [2, 3, 4, 5], [181077590872361, 288755876523360, 560998595567815], 14⟩,
      ⟨694850, 437966, [2, 3, 4, 5], [208234026483444, 285371268357248, 551538296251418], 15⟩,
      ⟨787369, 461408, [2, 3, 4, 5], [233125198065427, 285477703049116, 543306864756998], 15⟩,
      ⟨892206, 485036, [2, 3, 4, 5], [256956210712638, 289974996478226, 536037138386065], 16⟩,
      ⟨1011002, 506674, [2, 3, 4, 5], [280853156890590, 299854307483909, 529592508974845], 16⟩,
      ⟨1276649, 537302, [2, 3, 4, 5], [326037465140354, 331666018017262, 519283615453470], 24⟩]⟩,
  ⟨88480, 92216, 1343784,
    [395819, 413185, 433082, 455812, 480314, 505078, 527833, 560133],
    [507697, 595373, 707267, 851354, 1039214, 1288303, 1626289],
    [⟨494350, 395819, [2, 3, 4], [113207490064888, 301822541115072], 17⟩,
      ⟨560171, 413185, [2, 3, 4], [148107654529973, 294018008799468], 14⟩,
      ⟨634757, 433082, [2, 3, 4, 5], [179055787005040, 287762161209515, 560279691655129], 14⟩,
      ⟨719274, 455812, [2, 3, 4, 5], [206314600061341, 284249810354144, 550756460216316], 15⟩,
      ⟨815044, 480314, [2, 3, 4, 5], [231267798688768, 284214087083854, 542480872637201], 15⟩,
      ⟨923566, 505078, [2, 3, 4, 5], [255130927945848, 288556956793300, 535174039183022], 16⟩,
      ⟨1046538, 527833, [2, 3, 4, 5], [279050797541746, 298291715676109, 528696679325621], 16⟩,
      ⟨1327914, 560133, [2, 3, 4, 5], [325504832459284, 331003215663334, 518132597378883], 25⟩]⟩,
  ⟨92217, 97109, 1403080,
    [415935, 434205, 455169, 479126, 505015, 531271, 555500, 590019],
    [529271, 620037, 735739, 884530, 1078217, 1334543, 1681570],
    [⟨516164, 415935, [2, 3, 4], [110352260671927, 300796620666884], 16⟩,
      ⟨584889, 434205, [2, 3, 4], [145429005837290, 292925850756941], 14⟩,
      ⟨662767, 455169, [2, 3, 4, 5], [176527643604722, 286533643169675, 559387501043339], 14⟩,
      ⟨751013, 479126, [2, 3, 4, 5], [203914563725753, 282861587906364, 549784093178351], 14⟩,
      ⟨851010, 505015, [2, 3, 4, 5], [228947763914216, 282647845128800, 541452333920206], 15⟩,
      ⟨964320, 531271, [2, 3, 4, 5], [252850235685410, 286795954278555, 534099005010405], 15⟩,
      ⟨1092717, 555500, [2, 3, 4, 5], [276795733036533, 296345202796855, 527580655198746], 16⟩,
      ⟨1394860, 590019, [2, 3, 4, 5], [324839393798626, 330179191098020, 516696445804071], 25⟩]⟩,
  ⟨97110, 100299, 1480865,
    [432930, 452272, 474654, 499941, 526996, 554023, 578413, 612286],
    [560556, 658070, 782488, 942726, 1151757, 1429249, 1806584],
    [⟨544779, 432930, [2, 3, 4], [116415602757020, 298464420093728], 17⟩,
      ⟨617316, 452272, [2, 3, 4], [150845741759467, 290666957652760], 14⟩,
      ⟨699510, 474654, [2, 3, 4, 5], [181130232691713, 284706261177953, 556615256490358], 14⟩,
      ⟨792648, 499941, [2, 3, 4, 5], [207984186959884, 281612422449509, 547280054680458], 15⟩,
      ⟨898188, 526996, [2, 3, 4, 5], [232711462010142, 282140148725046, 539142459842915], 15⟩,
      ⟨1017780, 554023, [2, 3, 4, 5], [256552221712615, 287244218798963, 531951162721932], 16⟩,
      ⟨1153296, 578413, [2, 3, 4, 5], [280640971608193, 297946804554240, 525570641858488], 16⟩,
      ⟨1455971, 612286, [2, 3, 4, 5], [326223833159205, 331191718752363, 515336398237605], 25⟩]⟩,
  ⟨100300, 104434, 1531661,
    [450025, 470139, 493452, 519987, 548417, 576360, 601991, 637672],
    [579044, 679229, 806934, 971172, 1185060, 1468743, 1853805],
    [⟨563465, 450025, [2, 3, 4], [114192950296166, 297676513605153], 17⟩,
      ⟨638490, 470139, [2, 3, 4], [148772909253781, 289811012754699], 14⟩,
      ⟨723504, 493452, [2, 3, 4, 5], [179171761680291, 283739212201424, 555911866570811], 14⟩,
      ⟨819838, 519987, [2, 3, 4, 5], [205994706141880, 280507248642673, 541109946314943], 15⟩,
      ⟨928998, 548417, [2, 3, 4, 5], [230684766818823, 280850702168905, 532996680604370], 15⟩,
      ⟨1052692, 576360, [2, 3, 4, 5], [254769400848570, 285847467621749, 531110057830434], 16⟩,
      ⟨1192856, 601991, [2, 3, 4, 5], [278876740609145, 296404961789954, 524698027163945], 16⟩,
      ⟨1513133, 637672, [2, 3, 4, 5], [325722083570971, 330574215567407, 514213445434424], 25⟩]⟩,
  ⟨104435, 109842, 1597601,
    [472329, 493455, 517981, 545610, 575464, 605520, 632786, 670865],
    [603041, 706675, 838623, 1008201, 1228781, 1520588, 1915800],
    [⟨587724, 472329, [2, 3, 4], [111415522738417, 296699852220203], 16⟩,
      ⟨665979, 493455, [2, 3, 4], [146177292804699, 288753883926000], 14⟩,
      ⟨754652, 517981, [2, 3, 4, 5], [176721053353381, 282543772677586, 555039250332291], 14⟩,
      ⟨855133, 545610, [2, 3, 4, 5], [203862710692563, 279165674832017, 540125165306808], 15⟩,
      ⟨968991, 575464, [2, 3, 4, 5], [228686516006296, 279373567122326, 531955761187120], 15⟩,
      ⟨1098012, 605520, [2, 3, 4, 5], [252540168359956, 284112090843810, 530062832787691], 15⟩,
      ⟨1244210, 632786, [2, 3, 4, 5], [276668951415411, 294483632575705, 523611093020370], 16⟩,
      ⟨1587368, 670865, [2, 3, 4, 5], [325044699712881, 329762478828906, 512821507336230], 25⟩]⟩,
  ⟨109843, 113364, 1683996,
    [491208, 513574, 539909, 568531, 599809, 630784, 658136, 695496],
    [637821, 748947, 890505, 1072861, 1310515, 1625832, 2054789],
    [⟨619507, 491208, [2, 3, 4], [117303834301176, 294385834787134], 17⟩,
      ⟨701992, 513574, [2, 3, 4], [151391430945761, 286576423638280], 14⟩,
      ⟨795462, 539909, [2, 3, 4, 5], [181006154635905, 280815533741945, 546905563731525], 14⟩,
      ⟨901377, 568531, [2, 3, 4, 5], [207964609488761, 278037260139513, 537687249609517], 15⟩,
      ⟨1021393, 599809, [2, 3, 4, 5], [232414978453781, 278997922512204, 529720262925562], 15⟩,
      ⟨1157390, 630784, [2, 3, 4, 5], [256175315145330, 284691398768916, 527982703604981], 16⟩,
      ⟨1311495, 658136, [2, 3, 4, 5], [280473984165101, 296224328849961, 521662049848539], 16⟩,
      ⟨1655170, 695496, [2, 3, 4, 5], [326412638510503, 330804764254342, 511499241741178], 25⟩]⟩,
  ⟨113365, 117925, 1740353,
    [510120, 533361, 560576, 590293, 622791, 655596, 684319, 723626],
    [658340, 772437, 917697, 1104666, 1348106, 1670432, 2108157],
    [⟨640239, 510120, [2, 3, 4], [115145662164600, 293633069178486], 17⟩,
      ⟨725486, 533361, [2, 3, 4, 5], [149376961442629, 285747683962786, 562741920325406], 14⟩,
      ⟨822083, 560576, [2, 3, 4, 5], [179226366482923, 279871491768810, 546192674223481], 14⟩,
      ⟨931542, 590293, [2, 3, 4, 5], [206310515561398, 276979275247113, 536915322631001], 15⟩,
      ⟨1055575, 622791, [2, 3, 4, 5], [230863014727007, 277832829253398, 528905415543019], 15⟩,
      ⟨1196123, 655596, [2, 3, 4, 5], [254432406536075, 283314668325627, 527163562102235], 16⟩,
      ⟨1355386, 684319, [2, 3, 4, 5], [278746830124424, 294702939196695, 520812432577805], 16⟩,
      ⟨1718228, 723626, [2, 3, 4, 5], [325877138669079, 330173976633029, 510415427363636], 25⟩]⟩]

theorem cellsOK23 : cellsOK 20574 cells23 117925 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells24.lean <==
import KtMinor45.MiddleDefs

/-! Cells 173 to 222 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `117926 ≤ t ≤ 1480967`. -/
def cells24 : List Cell := [
  ⟨117926, 123885, 1813438,
    [534775, 559177, 587517, 618660, 652750, 687956, 718486, 760374],
    [684942, 802865, 952897, 1145809, 1396692, 1728034, 2177017],
    [⟨667126, 534775, [2, 3, 4], [112440873741158, 292701909697036], 17⟩,
      ⟨755952, 559177, [2, 3, 4, 5], [146834680018883, 284726604836609, 562015480196362], 14⟩,
      ⟨856606, 587517, [2, 3, 4, 5], [176991521660594, 278703321720740, 545309055661564], 14⟩,
      ⟨970662, 618660, [2, 3, 4, 5], [204234653677607, 275666784127926, 535956032952327], 15⟩,
      ⟨1099904, 652750, [2, 3, 4, 5], [228914807522720, 276383386827786, 527891707021265], 15⟩,
      ⟨1246354, 687956, [2, 3, 4, 5], [252251019215204, 281602993118001, 526143992389293], 16⟩,
      ⟨1412304, 718486, [2, 3, 4, 5], [276582099780858, 292804538612177, 519754539544994], 16⟩,
      ⟨1800412, 760374, [2, 3, 4, 5], [325208644345056, 329389173374217, 509062783090257], 25⟩]⟩,
  ⟨123886, 131761, 1909107,
    [567258, 593191, 623010, 656031, 692220, 730579, 763557, 808916],
    [719755, 842652, 998883, 1199508, 1460045, 1803088, 2266656],
    [⟨702321, 567258, [2, 3, 4], [109049708513316, 291552447242999], 16⟩,
      ⟨795833, 593191, [2, 3, 4, 5], [143645974202384, 283470467451672, 561125441220535], 14⟩,
      ⟨901797, 623010, [2, 3, 4, 5], [174183132695039, 277261649958145, 544216046577962], 14⟩,
      ⟨1021870, 656031, [2, 3, 4, 5], [201626090872498, 274041883867957, 534765809494751], 15⟩,
      ⟨1157930, 692220, [2, 3, 4, 5], [226466508376793, 274582640287959, 526632094931667], 15⟩,
      ⟨1312107, 730579, [2, 3, 4, 5], [249534960317292, 279484497932910, 519550658285287], 15⟩,
      ⟨1486812, 763557, [2, 3, 4, 5], [273868234267777, 290437811546146, 518438309036865], 16⟩,
      ⟨1908644, 808916, [2, 3, 4, 5], [324372795228307, 328412370816349, 507375446724547], 26⟩]⟩,
  ⟨131762, 136936, 2035807,
    [595135, 623331, 654713, 689892, 728155, 768383, 800930, 845237],
    [770631, 904323, 1074678, 1293842, 1579130, 1955882, 2468092],
    [⟨748931, 595135, [2, 3, 4], [116214073862508, 288692939565658], 17⟩,
      ⟨848650, 623331, [2, 3, 4, 5], [149715356946207, 280855322834757, 551846259200082], 14⟩,
      ⟨961646, 654713, [2, 3, 4, 5], [179806601694789, 275193328638595, 540940545791432], 14⟩,
      ⟨1089687, 689892, [2, 3, 4, 5], [206614389824503, 272758520975249, 531812361388808], 15⟩,
      ⟨1234778, 728155, [2, 3, 4, 5], [231021905633619, 274262393522730, 523925488155092], 15⟩,
      ⟨1399187, 768383, [2, 3, 4, 5], [253828970305860, 280258585571198, 517054429487884], 16⟩,
      ⟨1585486, 800930, [2, 3, 4, 5], [278588542646236, 292766039272371, 516070797865086], 16⟩,
      ⟨2008608, 845237, [2, 3, 4, 5], [326066454368791, 329762287247185, 505769202894504], 25⟩]⟩,
  ⟨136937, 143691, 2119218,
    [623179, 652571, 685391, 722223, 762322, 804498, 839967, 887111],
    [801002, 939111, 1114936, 1340911, 1634724, 2022246, 2547443],
    [⟨779616, 623179, [2, 3, 4], [113588825039221, 287806938748307], 17⟩,
      ⟨883420, 652571, [2, 3, 4, 5], [147358507914635, 279857571396475, 551103146522284], 14⟩,
      ⟨1001046, 685391, [2, 3, 4, 5], [177639094594984, 274054439744196, 540077712653321], 14⟩,
      ⟨1134334, 722223, [2, 3, 4, 5], [204596465101705, 271472852977538, 530877904134189], 15⟩,
      ⟨1285369, 762322, [2, 3, 4, 5], [229123394650716, 272837375896077, 522938685827664], 15⟩,
      ⟨1456514, 804498, [2, 3, 4, 5], [252037692526586, 278726562133535, 516025836619935], 16⟩,
      ⟨1650447, 839967, [2, 3, 4, 5], [276466263553359, 290886428141869, 515041640623103], 16⟩,
      ⟨2102079, 887111, [2, 3, 4, 5], [325385652517519, 328985784245449, 504459899358251], 25⟩]⟩,
  ⟨143692, 152605, 2228279,
    [660078, 691044, 725754, 764758, 807275, 852022, 891395, 942347],
    [840702, 984546, 1167472, 1402276, 1707136, 2108599, 2650586],
    [⟨819737, 660078, [2, 3, 4], [110297436914803, 286714845331969], 16⟩,
      ⟨928883, 691044, [2, 3, 4, 5], [144397651438864, 278629459939035, 550191019459005], 14⟩,
      ⟨1052563, 725754, [2, 3, 4, 5], [174915988866316, 272648676451595, 539009953655575], 14⟩,
      ⟨1192710, 764758, [2, 3, 4, 5], [202062190476301, 269880906913371, 529718167773727], 15⟩,
      ⟨1351517, 807275, [2, 3, 4, 5], [226739083620100, 271066716154941, 521712247353294], 15⟩,
      ⟨1531470, 852022, [2, 3, 4, 5], [249786471750251, 276815322637002, 514746205628650], 16⟩,
      ⟨1735383, 891395, [2, 3, 4, 5], [273805400483629, 288542078577307, 513761230594360], 16⟩,
      ⟨2225023, 942347, [2, 3, 4, 5], [324537196003551, 328020979273096, 502826273686913], 26⟩]⟩,
  ⟨152606, 158455, 2372501,
    [691843, 724806, 761911, 803359, 848184, 894980, 933692, 983532],
    [898662, 1054941, 1253976, 1509927, 1843031, 2283009, 2880672],
    [⟨872793, 691843, [2, 3, 4], [117222024651650, 283895440217207], 17⟩,
      ⟨989004, 724806, [2, 3, 4, 5], [150595040913530, 276089215785244, 546556450241033], 14⟩,
      ⟨1120688, 761911, [2, 3, 4, 5], [180331005615373, 270724449852674, 535856953891698], 14⟩,
      ⟨1269906, 803359, [2, 3, 4, 5], [206883603826963, 268763481859606, 526870125840911], 15⟩,
      ⟨1438992, 848184, [2, 3, 4, 5], [231170565912553, 270936631850593, 519101950471563], 15⟩,
      ⟨1630592, 894980, [2, 3, 4, 5], [253991047302313, 277793151150884, 512338545445490], 16⟩,
      ⟨1847703, 933692, [2, 3, 4, 5], [278494408156513, 291073071868773, 511467168299083], 16⟩,
      ⟨2338553, 983532, [2, 3, 4, 5], [326197021158195, 329388366307259, 501267670523162], 25⟩]⟩,
  ⟨158456, 166084, 2467328,
    [723624, 757953, 796721, 840073, 887005, 936018, 978117, 1031062],
    [933203, 1094522, 1299795, 1563506, 1906323, 2358567, 2970985],
    [⟨907679, 723624, [2, 3, 4], [114675950388457, 283049773601160], 17⟩,
      ⟨1028535, 757953, [2, 3, 4, 5], [148310755558966, 275121738052534, 545826259608703], 14⟩,
      ⟨1165482, 796721, [2, 3, 4, 5], [178226394904945, 269613107080819, 535015308096467], 14⟩,
      ⟨1320664, 840073, [2, 3, 4, 5], [204920509621445, 267502862948065, 525960307000737], 15⟩,
      ⟨1496509, 887005, [2, 3, 4, 5], [229319649042383, 269534352493945, 518141532507208], 15⟩,
      ⟨1695767, 936018, [2, 3, 4, 5], [252242557833818, 276284687526560, 511337747464108], 16⟩,
      ⟨1921555, 978117, [2, 3, 4, 5], [276412402728907, 289211506870679, 510466471993735], 16⟩,
      ⟨2444705, 1031062, [2, 3, 4, 5], [325532283384467, 328642343257701, 499995629608037], 25⟩]⟩,
  ⟨166085, 176139, 2591193,
    [765390, 801515, 842463, 888318, 938021, 989958, 1036575, 1093684],
    [978307, 1146165, 1359529, 1633296, 1988685, 2456796, 3088282],
    [⟨953246, 765390, [2, 3, 4], [111483226601861, 282008641807479], 17⟩,
      ⟨1080169, 801515, [2, 3, 4, 5], [145440374161835, 273930948984835, 544929174655362], 14⟩,
      ⟨1223991, 842463, [2, 3, 4, 5], [175583500553704, 268241035911647, 533973165832035], 14⟩,
      ⟨1386964, 888318, [2, 3, 4, 5], [202455342098143, 265941433181183, 524830872136580], 15⟩,
      ⟨1571635, 938021, [2, 3, 4, 5], [226995123151313, 267791242502503, 516947742921234], 15⟩,
      ⟨1780897, 989958, [2, 3, 4, 5], [250044892178895, 274401802272918, 510092549253225], 16⟩,
      ⟨2018021, 1036575, [2, 3, 4, 5], [273802508830729, 286889018323768, 509221213353675], 16⟩,
      ⟨2584168, 1093684, [2, 3, 4, 5], [324703423735675, 327714650269042, 498408424674205], 26⟩]⟩,
  ⟨176140, 182730, 2754778,
    [801523, 839871, 883551, 932157, 984414, 1038582, 1084257, 1140251],
    [1044077, 1226047, 1457684, 1755442, 2142899, 2654793, 3349699],
    [⟨1013426, 801523, [2, 3, 4, 5], [118138818095491, 279247524024697, 554807230059593], 17⟩,
      ⟨1148361, 839871, [2, 3, 4, 5], [151406988381586, 271507319257378, 541443064852865], 14⟩,
      ⟨1301263, 883551, [2, 3, 4, 5], [180802257740294, 266457884804055, 530935733932365], 14⟩,
      ⟨1474525, 932157, [2, 3, 4, 5], [207121531968975, 264985765756854, 522083133558790], 15⟩,
      ⟨1670855, 984414, [2, 3, 4, 5], [231312160714871, 267845968364628, 514429395208019], 15⟩,
      ⟨1893327, 1038582, [2, 3, 4, 5], [254167185766046, 275573662871372, 507768939564292], 16⟩,
      ⟨2145421, 1084257, [2, 3, 4, 5], [278460376624458, 289606822839560, 506996782033768], 16⟩,
      ⟨2712826, 1140251, [2, 3, 4, 5], [326339031524949, 329100409267122, 496893508010509], 25⟩]⟩,
  ⟨182731, 191317, 2862201,
    [837316, 877319, 922912, 973706, 1028368, 1085048, 1134622, 1194004],
    [1083253, 1270958, 1509693, 1816269, 2214760, 2740592, 3452231],
    [⟨1052944, 837316, [2, 3, 4, 5], [115722976619554, 278430781358588, 554300807864359], 17⟩,
      ⟨1193142, 877319, [2, 3, 4, 5], [149192057881106, 270568040918381, 540726575471080], 14⟩,
      ⟨1352007, 922912, [2, 3, 4, 5], [178759090179951, 265372274686476, 530114816964122], 14⟩,
      ⟨1532024, 973706, [2, 3, 4, 5], [205210359617618, 263748318721215, 521197467411343], 15⟩,
      ⟨1736011, 1028368, [2, 3, 4, 5], [229506678219613, 266464735277216, 513494704026750], 15⟩,
      ⟨1967159, 1085048, [2, 3, 4, 5], [252459599029021, 274087544390291, 506795271850224], 16⟩,
      ⟨2229083, 1134622, [2, 3, 4, 5], [276418609213277, 287764110298751, 506023791307677], 16⟩,
      ⟨2832912, 1194004, [2, 3, 4, 5], [325687240680303, 328379719588114, 495658227168291], 25⟩]⟩,
  ⟨191318, 202620, 3002377,
    [884302, 926472, 974572, 1028235, 1086060, 1146047, 1200818, 1264734],
    [1134355, 1329495, 1577423, 1895421, 2308186, 2852029, 3585272],
    [⟨1104512, 884302, [2, 3, 4, 5], [112690246033308, 277426063027835, 553695542851786], 17⟩,
      ⟨1251576, 926472, [2, 3, 4, 5], [146411054015793, 269411612197021, 539844852961554], 14⟩,
      ⟨1418221, 974572, [2, 3, 4, 5], [176194160560942, 264031658672937, 529097848911930], 14⟩,
      ⟨1607055, 1028235, [2, 3, 4, 5], [202813072425417, 262215454010228, 520097362594517], 15⟩,
      ⟨1821031, 1086060, [2, 3, 4, 5], [227240612358751, 264747506550958, 512332519433440], 15⟩,
      ⟨2063499, 1146047, [2, 3, 4, 5], [250314895906438, 272232474898064, 505583507018791], 16⟩,
      ⟨2338251, 1200818, [2, 3, 4, 5], [273859420985629, 285464422905368, 504812866222289], 16⟩,
      ⟨2990496, 1264734, [2, 3, 4, 5], [324875172204015, 327483794886733, 494116825744155], 26⟩]⟩,
  ⟨202621, 210021, 3187252,
    [924893, 969893, 1021092, 1077835, 1138467, 1200874, 1254362, 1317232],
    [1208841, 1419959, 1688567, 2033718, 2482809, 3076315, 3881636],
    [⟨1172523, 924893, [2, 3, 4, 5], [119251518659627, 274710746137449, 549550963793635], 17⟩,
      ⟨1328643, 969893, [2, 3, 4, 5], [152155757401440, 267105226284863, 536498258526307], 14⟩,
      ⟨1505550, 1021092, [2, 3, 4, 5], [181226190114310, 262386592589203, 526170466935001], 14⟩,
      ⟨1706012, 1077835, [2, 3, 4, 5], [207332540021425, 261417275342471, 517445937963718], 15⟩,
      ⟨1933164, 1138467, [2, 3, 4, 5], [231450454182573, 264981255777877, 509902521601008], 15⟩,
      ⟨2190562, 1200874, [2, 3, 4, 5], [254358311832437, 273586580468057, 503340219194767], 16⟩,
      ⟨2482232, 1254362, [2, 3, 4, 5], [278483987740550, 288351279238702, 502654911015949], 16⟩,
      ⟨3135644, 1317232, [2, 3, 4, 5], [326470387657572, 328866369415122, 492646643700850], 25⟩]⟩,
  ⟨210022, 219654, 3308517,
    [965169, 1012058, 1065451, 1124694, 1188060, 1253297, 1311250, 1377805],
    [1253082, 1470695, 1747333, 2102461, 2564027, 3173294, 3997501],
    [⟨1217135, 965169, [2, 3, 4, 5], [116907393620391, 273926405351323, 549043165614876], 17⟩,
      ⟨1379194, 1012058, [2, 3, 4, 5], [150008212221180, 266192139029259, 535795744474745], 14⟩,
      ⟨1562831, 1065451, [2, 3, 4, 5], [179241109878592, 261325089716009, 525370219473399], 14⟩,
      ⟨1770920, 1124694, [2, 3, 4, 5], [205472117253229, 260201476521940, 516583647660086], 15⟩,
      ⟨2006715, 1188060, [2, 3, 4, 5], [229688907693384, 263619722877631, 508992826322719], 15⟩,
      ⟨2273906, 1253297, [2, 3, 4, 5], [252690961092739, 272122432819774, 502392949884635], 16⟩,
      ⟨2576673, 1311250, [2, 3, 4, 5], [276481745688303, 286527967621172, 501709011263761], 16⟩,
      ⟨3271057, 1377805, [2, 3, 4, 5], [325835412506087, 328172614104924, 491446452868627], 25⟩]⟩,
  ⟨219655, 232318, 3466593,
    [1017974, 1067336, 1123598, 1186117, 1253076, 1322036, 1385931, 1457410],
    [1310730, 1536756, 1823795, 2191833, 2669528, 3299148, 4147722],
    [⟨1275287, 1017974, [2, 3, 4, 5], [113964855014349, 272962322351690, 548433665571681], 17⟩,
      ⟨1445089, 1067336, [2, 3, 4, 5], [147312113535884, 265067868379741, 534930468100526], 14⟩,
      ⟨1637501, 1123598, [2, 3, 4, 5], [176751344400305, 260013968436204, 524378131027878], 14⟩,
      ⟨1855532, 1186117, [2, 3, 4, 5], [203139475815611, 258695196673296, 515512329362058], 15⟩,
      ⟨2102592, 1253076, [2, 3, 4, 5], [227478802197346, 261926630084989, 507861517369892], 15⟩,
      ⟨2382550, 1322036, [2, 3, 4, 5], [250597523276932, 270294374191227, 501213819806353], 16⟩,
      ⟨2699783, 1385931, [2, 3, 4, 5], [273972793111681, 284252141216690, 500531626802583], 16⟩,
      ⟨3448543, 1457410, [2, 3, 4, 5], [325044072932219, 327309723238773, 489948902999311], 25⟩]⟩,
  ⟨232319, 240601, 3674801,
    [1063710, 1116319, 1176079, 1242027, 1312051, 1383624, 1445838, 1516420],
    [1394695, 1638728, 1949068, 2347706, 2866379, 3552097, 4482258],
    [⟨1351883, 1063710, [2, 3, 4, 5], [120304516061436, 270320112819917, 544478491918433], 17⟩,
      ⟨1531884, 1116319, [2, 3, 4, 5], [152845723094256, 262878015627143, 531714717803960], 14⟩,
      ⟨1735852, 1176079, [2, 3, 4, 5], [181607017913270, 258503552156360, 521555349706497], 14⟩,
      ⟨1966978, 1242027, [2, 3, 4, 5], [207521639100411, 258050239515355, 512953105061197], 15⟩,
      ⟨2228878, 1312051, [2, 3, 4, 5], [231589462894358, 262333670745168, 505516057492694], 15⟩,
      ⟨2525649, 1383624, [2, 3, 4, 5], [254566510387035, 271819019810016, 499046960003427], 16⟩,
      ⟨2861935, 1445838, [2, 3, 4, 5], [278561259745432, 287289557063141, 498437108534535], 16⟩,
      ⟨3611834, 1516420, [2, 3, 4, 5], [326602260837607, 328686451859863, 488521314554024], 25⟩]⟩,
  ⟨240602, 251372, 3811212,
    [1108876, 1163638, 1225902, 1294695, 1367814, 1442560, 1509857, 1584440],
    [1444480, 1695842, 2015239, 2425121, 2957849, 3661325, 4612729],
    [⟨1402066, 1108876, [2, 3, 4, 5], [118030268454255, 269565215515745, 543971294565876], 17⟩,
      ⟨1588748, 1163638, [2, 3, 4, 5], [150762544886377, 261989523389596, 531026716585965], 14⟩,
      ⟨1800288, 1225902, [2, 3, 4, 5], [179678571055936, 257464674023665, 520775318294502], 14⟩,
      ⟨2039993, 1294695, [2, 3, 4, 5], [205710005735611, 256854667960919, 512113676234353], 15⟩,
      ⟨2311615, 1367814, [2, 3, 4, 5], [229870013378635, 260990573316232, 504630796413527], 15⟩,
      ⟨2619403, 1442560, [2, 3, 4, 5], [252938278426868, 270376430522453, 498125478441261], 16⟩,
      ⟨2968172, 1509857, [2, 3, 4, 5], [276598373837989, 285486749947395, 497517694082518], 16⟩,
      ⟨3763997, 1584440, [2, 3, 4, 5], [325983672401811, 328017632594428, 487355346362289], 25⟩]⟩,
  ⟨251373, 265516, 3988858,
    [1168027, 1225603, 1291138, 1363658, 1440838, 1519757, 1593809, 1673729],
    [1509287, 1770136, 2101251, 2525671, 3076555, 3802942, 4781729],
    [⟨1467418, 1168027, [2, 3, 4, 5], [115175321464836, 268637781972841, 543360256115946], 17⟩,
      ⟨1662802, 1225603, [2, 3, 4, 5], [148147788872149, 260895319520962, 530178515944798], 14⟩,
      ⟨1884202, 1291138, [2, 3, 4, 5], [177259692047117, 256181245929194, 519808110057108], 14⟩,
      ⟨2135080, 1363658, [2, 3, 4, 5], [203437930457524, 255372938931025, 511070749590453], 15⟩,
      ⟨2419362, 1440838, [2, 3, 4, 5], [227712913235667, 259319836926603, 503529725573638], 15⟩,
      ⟨2741497, 1519757, [2, 3, 4, 5], [250893266493117, 268574118023332, 496978403406439], 16⟩,
      ⟨3106523, 1593809, [2, 3, 4, 5], [274138121563972, 283235227030081, 496373216249817], 16⟩,
      ⟨3963221, 1673729, [2, 3, 4, 5], [325212652792135, 327185444192358, 485900438296238], 25⟩]⟩,
  ⟨265517, 274757, 4222563,
    [1219401, 1280678, 1350143, 1426458, 1506964, 1588697, 1660609, 1739873],
    [1603612, 1884684, 2241958, 2700750, 3297707, 4087257, 5158096],
    [⟨1553394, 1219401, [2, 3, 4, 5], [121296867218886, 266075656548963, 539581521077880], 18⟩,
      ⟨1760225, 1280678, [2, 3, 4, 5], [153479292875385, 258820594244751, 527086063717734], 14⟩,
      ⟨1994596, 1350143, [2, 3, 4, 5], [181948039446941, 254801722688640, 517084950028861], 14⟩,
      ⟨2260174, 1426458, [2, 3, 4, 5], [207691775905585, 254876776322403, 508599663790701], 15⟩,
      ⟨2561112, 1506964, [2, 3, 4, 5], [231731139872391, 259893843610545, 501265110094830], 15⟩,
      ⟨2902120, 1588697, [2, 3, 4, 5], [254790991996148, 270256494311901, 494884128924217], 16⟩,
      ⟨3288533, 1660609, [2, 3, 4, 5], [278687236407599, 286404316351997, 494339164285703], 16⟩,
      ⟨4146329, 1739873, [2, 3, 4, 5], [326730996295261, 328548818956129, 484514450522623], 25⟩]⟩,
  ⟨274758, 286762, 4375505,
    [1269888, 1333611, 1405922, 1485463, 1569456, 1654731, 1732397, 1815999],
    [1659452, 1948765, 2316221, 2787644, 3400384, 4209877, 5304541],
    [⟨1609658, 1269888, [2, 3, 4, 5], [119091581429359, 265347333808340, 539076077599517], 17⟩,
      ⟨1823980, 1333611, [2, 3, 4, 5], [151459090483114, 257954996726645, 526412471990723], 14⟩,
      ⟨2066841, 1405922, [2, 3, 4, 5], [180074861037914, 253784063791027, 516324568415703], 14⟩,
      ⟨2342038, 1485463, [2, 3, 4, 5], [205927526259452, 253700124381663, 507782365807900], 15⟩,
      ⟨2653876, 1569456, [2, 3, 4, 5], [230053057974654, 258568411775624, 500403465009273], 15⟩,
      ⟨3007235, 1654731, [2, 3, 4, 5], [253201196200939, 268835432015097, 493987714436746], 16⟩,
      ⟨3407644, 1732397, [2, 3, 4, 5], [276764047796272, 284623606177563, 493445489345530], 16⟩,
      ⟨4316744, 1815999, [2, 3, 4, 5], [326128745851340, 327903540117830, 483381750156345], 25⟩]⟩,
  ⟨286763, 302509, 4574475,
    [1335935, 1402849, 1478876, 1562638, 1651203, 1741130, 1826438, 1915814],
    [1732065, 2032036, 2412649, 2900388, 3533496, 4368697, 5494036],
    [⟨1682855, 1335935, [2, 3, 4, 5], [116321880314109, 264453135491260, 538465703937372], 17⟩,
      ⟨1906923, 1402849, [2, 3, 4, 5], [148922780355928, 256888964748190, 525581722769891], 14⟩,
      ⟨2160827, 1478876, [2, 3, 4, 5], [177724079295373, 252526624736461, 515381872806627], 14⟩,
      ⟨2448539, 1562638, [2, 3, 4, 5], [203714074994132, 252241336462147, 506767063056632], 15⟩,
      ⟨2774558, 1651203, [2, 3, 4, 5], [227947077230693, 256918747176827, 499331844030858], 15⟩,
      ⟨3143986, 1741130, [2, 3, 4, 5], [251204112550501, 267059075869092, 492871828915410], 16⟩,
      ⟨3562603, 1826438, [2, 3, 4, 5], [274352216188611, 282397855198385, 492333126767669], 16⟩,
      ⟨4539622, 1915814, [2, 3, 4, 5], [325377919083173, 327100299405516, 481968341898009], 25⟩]⟩,
  ⟨302510, 323414, 4835926,
    [1423323, 1494445, 1575377, 1664721, 1759353, 1855469, 1951551, 2048258],
    [1827432, 2141306, 2539070, 3048056, 3707662, 4576266, 5741081],
    [⟨1779037, 1423323, [2, 3, 4, 5], [112840223026904, 263360600364646, 537737863636584], 17⟩,
      ⟨2015912, 1494445, [2, 3, 4, 5], [145735617338138, 255581568218424, 524561346891387], 14⟩,
      ⟨2284328, 1575377, [2, 3, 4, 5], [174772272785501, 250978036925802, 514215608812165], 14⟩,
      ⟨2588483, 1664721, [2, 3, 4, 5], [200935937749650, 250437442656193, 505507726435366], 15⟩,
      ⟨2933136, 1759353, [2, 3, 4, 5], [225302534708973, 254868875437699, 498000822783281], 15⟩,
      ⟨3323679, 1855469, [2, 3, 4, 5], [248692675507935, 264839330211996, 491484319389194], 16⟩,
      ⟨3766221, 1951551, [2, 3, 4, 5], [271254292587035, 279560847139698, 485734744649916], 16⟩,
      ⟨4834536, 2048258, [2, 3, 4, 5], [324447975441112, 326106658748632, 480204556081479], 26⟩]⟩,
  ⟨323415, 337207, 5183783,
    [1500315, 1577060, 1663900, 1758870, 1858321, 1958464, 2050892, 2147578],
    [1967465, 2311163, 2747445, 3306985, 4034337, 4995805, 6295913],
    [⟨1907007, 1500315, [2, 3, 4, 5], [120271155089228, 260239606601111, 533161071988919], 18⟩,
      ⟨2160921, 1577060, [2, 3, 4, 5], [152197448885187, 253100991041565, 520816732650915], 14⟩,
      ⟨2448644, 1663900, [2, 3, 4, 5], [180464202666712, 249383335042891, 510917981494416], 14⟩,
      ⟨2774678, 1758870, [2, 3, 4, 5], [206124842126711, 249970700039557, 502516771778452], 15⟩,
      ⟨3144122, 1858321, [2, 3, 4, 5], [230239020882748, 255770910475059, 495261408278696], 15⟩,
      ⟨3562756, 1958464, [2, 3, 4, 5], [253505820538521, 267129592276662, 488949677411058], 16⟩,
      ⟨4037132, 2050892, [2, 3, 4, 5], [276975527249560, 283713346862309, 488476331665874], 16⟩,
      ⟨5108305, 2147578, [2, 3, 4, 5], [326284574347780, 327785399876055, 478528404890880], 25⟩]⟩,
  ⟨337208, 355278, 5413750,
    [1576376, 1656871, 1748080, 1847992, 1952754, 2058237, 2163719, 2262686],
    [2051429, 2407489, 2859023, 3437458, 4188391, 5179636, 6512358],
    [⟨1991606, 1576376, [2, 3, 4, 5], [117590133293682, 259377982121506, 532550450373685], 17⟩,
      ⟨2256785, 1656871, [2, 3, 4, 5], [149741265203178, 252061927933790, 520003309575142], 14⟩,
      ⟨2557272, 1748080, [2, 3, 4, 5], [178182187144579, 248149226217788, 509999798802108], 14⟩,
      ⟨2897769, 1847992, [2, 3, 4, 5], [203969165609034, 248530303138510, 501529188184788], 15⟩,
      ⟨3283603, 1952754, [2, 3, 4, 5], [228182559464577, 254136764555500, 494219416111467], 15⟩,
      ⟨3720810, 2058237, [2, 3, 4, 5], [251555359457575, 265375336181873, 487865366002543], 16⟩,
      ⟨4216230, 2163719, [2, 3, 4, 5], [274058840538360, 281058558101237, 482230511027677], 16⟩,
      ⟨5366552, 2262686, [2, 3, 4, 5], [325598512060842, 327053884579924, 477149726619263], 25⟩]⟩,
  ⟨355279, 379235, 5715558,
    [1676875, 1762306, 1859273, 1965716, 2077520, 2190098, 2302399, 2415206],
    [2161566, 2533735, 3005126, 3608144, 4389721, 5419607, 6801852],
    [⟨2102636, 1676875, [2, 3, 4, 5], [114219399251867, 258325978635527, 531819157926911], 17⟩,
      ⟨2382598, 1762306, [2, 3, 4, 5], [146654770561259, 250787494623103, 519003394745711], 14⟩,
      ⟨2699837, 1859273, [2, 3, 4, 5], [175317057097426, 246629071296204, 508863593220183], 14⟩,
      ⟨3059315, 1965716, [2, 3, 4, 5], [201263537257018, 246748525712458, 500304170633634], 15⟩,
      ⟨3466659, 2077520, [2, 3, 4, 5], [225599742592309, 252104883864004, 492925174023874], 15⟩,
      ⟨3928239, 2190098, [2, 3, 4, 5], [249101960913988, 263181488946726, 486517087158496], 16⟩,
      ⟨4451279, 2302399, [2, 3, 4, 5], [271775126044308, 278862362370166, 480843520059487], 16⟩,
      ⟨5705120, 2415206, [2, 3, 4, 5], [324634230978340, 326039178688422, 475448939685365], 26⟩]⟩,
  ⟨379236, 395022, 6116522,
    [1765737, 1857735, 1961494, 2074276, 2191365, 2308372, 2417599, 2529618],
    [2323103, 2729659, 3245457, 3906795, 4766648, 5903999, 7442108],
    [⟨2250142, 1765737, [2, 3, 4, 5], [121368021710987, 255323997101647, 527461362295274], 18⟩,
      ⟨2549744, 1857735, [2, 3, 4, 5], [152864723434644, 248465539284281, 515410874156817], 14⟩,
      ⟨2889239, 1961494, [2, 3, 4, 5], [180806883120109, 245217511274791, 505689153708994], 14⟩,
      ⟨3273936, 2074276, [2, 3, 4, 5], [206304987073384, 246497770733509, 497422757717028], 15⟩,
      ⟨3709856, 2191365, [2, 3, 4, 5], [230438120254767, 253252832728536, 490285637930455], 15⟩,
      ⟨4203817, 2308372, [2, 3, 4, 5], [253836877091249, 265688923853031, 484070488044349], 16⟩,
      ⟨4763550, 2417599, [2, 3, 4, 5], [277248261383322, 283019971603958, 483653157453021], 16⟩,
      ⟨6020736, 2529618, [2, 3, 4, 5], [326429307585491, 327702911705702, 473822733287696], 25⟩]⟩,
  ⟨395023, 415682, 6381249,
    [1852997, 1949384, 2058255, 2176794, 2300019, 2423118, 2546206, 2661837],
    [2419805, 2840641, 3374041, 4057174, 4944216, 6115919, 7692447],
    [⟨2347530, 1852997, [2, 3, 4, 5], [118773206960681, 254491490087535, 526852641599457], 17⟩,
      ⟨2660100, 1949384, [2, 3, 4, 5], [150485567084543, 247451314413062, 514615075599807], 14⟩,
      ⟨3014287, 2058255, [2, 3, 4, 5], [178590498992625, 244004697600569, 504795090421751], 14⟩,
      ⟨3415635, 2176794, [2, 3, 4, 5], [204204723901581, 245073772505405, 496462095772645], 15⟩,
      ⟨3870422, 2300019, [2, 3, 4, 5], [228429265463092, 251632995998904, 489272478158933], 15⟩,
      ⟨4385762, 2423118, [2, 3, 4, 5], [251932150212127, 263957400950471, 483016975567582], 16⟩,
      ⟨4969719, 2546206, [2, 3, 4, 5], [274532721894766, 280506519000517, 477448421147980], 16⟩,
      ⟨6317334, 2661837, [2, 3, 4, 5], [325751648138084, 326987760397730, 472487280054716], 25⟩]⟩,
  ⟨415683, 443034, 6728262,
    [1968136, 2070291, 2185892, 2312034, 2443385, 2574570, 2705380, 2836788],
    [2546495, 2985916, 3542212, 4253671, 5176006, 6392238, 8025891],
    [⟨2475189, 1968136, [2, 3, 4, 5], [115509989381447, 253475618693912, 526121160514977], 17⟩,
      ⟨2804756, 2070291, [2, 3, 4, 5], [147495600548246, 246207232328098, 513636219950034], 14⟩,
      ⟨3178205, 2185892, [2, 3, 4, 5], [175807871649865, 242510441245726, 503688535382663], 14⟩,
      ⟨3601378, 2312034, [2, 3, 4, 5], [201568066046699, 243311490483141, 495270524807759], 15⟩,
      ⟨4080896, 2443385, [2, 3, 4, 5], [225905813449169, 249617579936403, 488014029470916], 15⟩,
      ⟨4624261, 2574570, [2, 3, 4, 5], [249535840365756, 261790391806883, 481706925820978], 16⟩,
      ⟨5239974, 2705380, [2, 3, 4, 5], [272307530715508, 278355037802751, 476101762222379], 16⟩,
      ⟨6706002, 2836788, [2, 3, 4, 5], [324812625632578, 326006707959152, 470837632110283], 26⟩]⟩,
  ⟨443035, 461035, 7188622,
    [2070308, 2180083, 2303441, 2436670, 2573773, 2709842, 2838114, 2968126],
    [2732086, 3210994, 3818279, 4596758, 5609199, 6949313, 8762061],
    [⟨2644546, 2070308, [2, 3, 4, 5], [122386511518553, 250597711809478, 521965565351372], 18⟩,
      ⟨2996662, 2180083, [2, 3, 4, 5], [153467499059542, 244040900843808, 510186407057595], 14⟩,
      ⟨3395662, 2303441, [2, 3, 4, 5], [181109146378684, 241277510872403, 500631078592154], 14⟩,
      ⟨3847790, 2436670, [2, 3, 4, 5], [206474500821293, 243272003941300, 492493631875959], 15⟩,
      ⟨4360117, 2573773, [2, 3, 4, 5], [230654340738490, 251001449917420, 485469470826364], 15⟩,
      ⟨4940660, 2709842, [2, 3, 4, 5], [254193126032300, 264490375411596, 479343484578082], 16⟩,
      ⟨5598502, 2838114, [2, 3, 4, 5], [277573023551608, 282515891875167, 478971043386767], 16⟩,
      ⟨7068364, 2968126, [2, 3, 4, 5], [326560535669136, 327645228864696, 469261125358285], 25⟩]⟩,
  ⟨461036, 484569, 7492153,
    [2170044, 2284935, 2414247, 2554151, 2698301, 2841281, 3054427, 3119420],
    [2843011, 3338342, 3965856, 4769362, 5813018, 7192592, 11610071],
    [⟨2756208, 2170044, [2, 3, 4, 5], [119873236898066, 249791855044793, 521361278480020], 18⟩,
      ⟨3123193, 2284935, [2, 3, 4, 5], [151160560924044, 243049814671515, 509408939416787], 14⟩,
      ⟨3539041, 2414247, [2, 3, 4, 5], [178954358380766, 240084068038470, 499760962369067], 14⟩,
      ⟨4010259, 2554151, [2, 3, 4, 5], [204425443990035, 241862157489544, 491559546757229], 15⟩,
      ⟨4544218, 2698301, [2, 3, 4, 5], [228690182187920, 249394541866847, 484484644422133], 15⟩,
      ⟨5149274, 2841281, [2, 3, 4, 5], [252332356324679, 262781815075132, 478320192301498], 16⟩,
      ⟨6611799, 3054427, [2, 3, 4, 5], [302889960627517, 305031024386808, 472475363894611], 25⟩,
      ⟨7407659, 3119420, [2, 3, 4, 5], [325890273165135, 326943980288045, 467967776283051], 17⟩]⟩,
  ⟨484570, 515682, 7889613,
    [2301467, 2423075, 2560216, 2708925, 2862404, 3014547, 3166453, 3319328],
    [2988186, 3504877, 4158686, 4994699, 6078851, 7509549, 9432749],
    [⟨2902426, 2301467, [2, 3, 4, 5], [116715830862836, 248808082335075, 520631667329025], 17⟩,
      ⟨3288880, 2423075, [2, 3, 4, 5], [148264318548948, 241833568578709, 508451151516095], 14⟩,
      ⟨3726788, 2560216, [2, 3, 4, 5], [176251388012663, 238613382289009, 498683292762238], 14⟩,
      ⟨4223004, 2708925, [2, 3, 4, 5], [201855594372631, 240117279089351, 490400314235878], 15⟩,
      ⟨4785291, 2862404, [2, 3, 4, 5], [226224543942507, 247394815466877, 483260900271789], 15⟩,
      ⟨5422444, 3014547, [2, 3, 4, 5], [249992559401374, 260643156032350, 477047338462501], 16⟩,
      ⟨6144434, 3166453, [2, 3, 4, 5], [272846752405822, 278010242364519, 471503801970258], 16⟩,
      ⟨7852251, 3319328, [2, 3, 4, 5], [324980573730320, 325999001198403, 466367139530581], 26⟩]⟩,
  ⟨515683, 536135, 8416118,
    [2418511, 2548901, 2694850, 2851423, 3011114, 3168671, 3396946, 3469593],
    [3200562, 3762411, 4474536, 5387277, 6574764, 8147708, 13215286],
    [⟨3096116, 2418511, [2, 3, 4, 5], [123328150990163, 246057396498158, 516664267326670], 18⟩,
      ⟨3508359, 2548901, [2, 3, 4, 5], [154009853229838, 239819447064888, 505136015434697], 14⟩,
      ⟨3975492, 2694850, [2, 3, 4, 5], [181375413893576, 237554393143145, 495737382333613], 14⟩,
      ⟨4504822, 2851423, [2, 3, 4, 5], [206636639372812, 240283642008608, 487723499108648], 15⟩,
      ⟨5104632, 3011114, [2, 3, 4, 5], [230888989298135, 249002682941364, 480806760917884], 15⟩,
      ⟨5784306, 3168671, [2, 3, 4, 5], [254570613775958, 263509261254015, 474762647724193], 16⟩,
      ⟨7427197, 3396946, [2, 3, 4, 5], [305479187030598, 307265824469682, 469009866081371], 25⟩,
      ⟨8266567, 3469593, [2, 3, 4, 5], [326674447933000, 327601707535446, 464840245390260], 17⟩]⟩,
  ⟨536136, 562845, 8762845,
    [2532091, 2668422, 2821273, 2985548, 3153291, 3318646, 3565402, 3642062],
    [3327332, 3907997, 4643280, 5584656, 6807853, 8425972, 13613869],
    [⟨3223670, 2532091, [2, 3, 4, 5], [120895876244867, 245275331228601, 516065149197559], 18⟩,
      ⟨3652896, 2668422, [2, 3, 4, 5], [151773657121014, 238849584240431, 504376496959817], 14⟩,
      ⟨4139273, 2821273, [2, 3, 4, 5], [179280621759430, 236378595001600, 494890413815466], 14⟩,
      ⟨4690411, 2985548, [2, 3, 4, 5], [204637787785788, 238886581849585, 486814965631752], 15⟩,
      ⟨5314932, 3153291, [2, 3, 4, 5], [228968994305731, 247408691571941, 479849316199588], 15⟩,
      ⟨6022607, 3318646, [2, 3, 4, 5], [252754062542970, 261825431807729, 473768627671633], 16⟩,
      ⟨7733181, 3565402, [2, 3, 4, 5], [303403735185280, 305219328299156, 467992438826114], 25⟩,
      ⟨8653089, 3642062, [2, 3, 4, 5], [326008141503158, 326909805945166, 463588362783510], 17⟩]⟩,
  ⟨562846, 598111, 9216341,
    [2681562, 2825681, 2987602, 3162026, 3340417, 3516099, 3692025, 3869645],
    [3493049, 4098160, 4863517, 5842045, 7111517, 8788101, 11043446],
    [⟨3390502, 2681562, [2, 3, 4, 5], [117839221760912, 244320884252972, 515340187333564], 17⟩,
      ⟨3841941, 2825681, [2, 3, 4, 5], [148966131344822, 237659223421521, 503440378748347], 14⟩,
      ⟨4353490, 2987602, [2, 3, 4, 5], [176652662496207, 234929292786574, 493841341419215], 14⟩,
      ⟨4933150, 3162026, [2, 3, 4, 5], [202130504429003, 237156752021323, 485687473609952], 15⟩,
      ⟨5589991, 3340417, [2, 3, 4, 5], [226558223914227, 245423623111217, 478659602120638], 15⟩,
      ⟨6334290, 3516099, [2, 3, 4, 5], [250469331360330, 259716243391804, 472532169061335], 16⟩,
      ⟨7177691, 3692025, [2, 3, 4, 5], [273387347101606, 277800950656984, 467044502943872], 16⟩,
      ⟨9160065, 3869645, [2, 3, 4, 5], [325135455452225, 326007185666554, 462033957390531], 26⟩]⟩,
  ⟨598112, 621266, 9816256,
    [2680663, 2969332, 3141192, 3324275, 3509334, 3691059, 3955139, 4040969],
    [3237822, 4391780, 5223600, 6289673, 7677256, 9516594, 15448664],
    [⟨3186871, 2680663, [2, 3, 4, 5], [89731016888537, 250796391933306, 526866450537625], 15⟩,
      ⟨4092024, 2969332, [2, 3, 4, 5], [154498743335869, 235793247425799, 500251980164127], 19⟩,
      ⟨4636870, 3141192, [2, 3, 4, 5], [181611850907946, 234039645789433, 491001525222162], 15⟩,
      ⟨5254262, 3324275, [2, 3, 4, 5], [206797127981941, 237523880845174, 483106064317567], 15⟩,
      ⟨5953859, 3509334, [2, 3, 4, 5], [231144624787529, 247242952738825, 476291198339963], 15⟩,
      ⟨6746606, 3691059, [2, 3, 4, 5], [254967099978003, 262722673916142, 470321974136766], 16⟩,
      ⟨8662814, 3955139, [2, 3, 4, 5], [305929435844337, 307449793671233, 464631636646498], 25⟩,
      ⟨9631290, 4040969, [2, 3, 4, 5], [326756940320775, 327552916804323, 460558713418852], 17⟩]⟩,
  ⟨621267, 651474, 10210825,
    [2944034, 3105087, 3284914, 3476841, 3671049, 3861528, 4146466, 4236859],
    [3879478, 4557507, 5415720, 6514405, 7942653, 9833479, 15902855],
    [⟨3756352, 2944034, [2, 3, 4, 5], [121844007838325, 240937962486304, 510955079727214], 18⟩,
      ⟨4256504, 3105087, [2, 3, 4, 5], [152329634377011, 234843139426833, 499510653716554], 14⟩,
      ⟨4823251, 3284914, [2, 3, 4, 5], [179573804395436, 232879846255973, 490177358541108], 15⟩,
      ⟨5465458, 3476841, [2, 3, 4, 5], [204845481834447, 236137944812189, 482222590695324], 15⟩,
      ⟨6193176, 3671049, [2, 3, 4, 5], [229266854280772, 245661491833847, 475360592003594], 15⟩,
      ⟨7017788, 3861528, [2, 3, 4, 5], [253193720994340, 261064518491567, 469356589066978], 16⟩,
      ⟨9011018, 4146466, [2, 3, 4, 5], [303908415291379, 305452656932758, 463643453499119], 25⟩,
      ⟨10070644, 4236859, [2, 3, 4, 5], [326111122677211, 326885506269916, 459344368977994], 17⟩]⟩,
  ⟨651475, 691308, 10726346,
    [3113434, 3283482, 3473767, 3677338, 3883636, 4085697, 4288934, 4495016],
    [4067944, 4773844, 5666318, 6807303, 8288232, 10245673, 12880567],
    [⟨3946002, 3113434, [2, 3, 4, 5], [118884630238575, 240010216151584, 510236579899387], 18⟩,
      ⟨4471406, 3283482, [2, 3, 4, 5], [149607203930031, 233676710783607, 498596254523070], 14⟩,
      ⟨5066767, 3473767, [2, 3, 4, 5], [177017708953818, 231449937120251, 489156233626605], 14⟩,
      ⟨5741398, 3677338, [2, 3, 4, 5], [202398102628046, 234421366774052, 481125954742929], 15⟩,
      ⟨6505856, 3883636, [2, 3, 4, 5], [226909294598649, 243690973883767, 474204024603662], 15⟩,
      ⟨7372100, 4085697, [2, 3, 4, 5], [250963095498123, 258986320811710, 468155616084562], 16⟩,
      ⟨8353684, 4288934, [2, 3, 4, 5], [273925253302061, 277703647544089, 462719062109082], 16⟩,
      ⟨10646729, 4495016, [2, 3, 4, 5], [325276123072852, 326024986221674, 457834656057269], 26⟩]⟩,
  ⟨691309, 717432, 11407403,
    [3106887, 3446871, 3648307, 3861338, 4074759, 4283616, 4588409, 4689694],
    [3764561, 5107951, 6076007, 7316672, 8932316, 11075532, 17994222],
    [⟨3703441, 3106887, [2, 3, 4, 5], [90937557055312, 246466375742060, 521502328029838], 15⟩,
      ⟨4755312, 3446871, [2, 3, 4, 5], [154937952532475, 231954748030839, 495527851541908], 19⟩,
      ⟨5388474, 3648307, [2, 3, 4, 5], [181822385702706, 230724958896781, 486417722785207], 15⟩,
      ⟨6105941, 3861338, [2, 3, 4, 5], [206958954152487, 234983496239266, 478635765003259], 15⟩,
      ⟨6918937, 4074759, [2, 3, 4, 5], [231420944407833, 245707074888373, 471917118259006], 15⟩,
      ⟨7840183, 4283616, [2, 3, 4, 5], [255378164514525, 262106993600728, 466016170054780], 16⟩,
      ⟨10066995, 4588409, [2, 3, 4, 5], [306366895406349, 307664847892103, 460385001351979], 25⟩,
      ⟨11180137, 4689694, [2, 3, 4, 5], [326813032671372, 327499046698912, 456411941367002], 17⟩]⟩,
  ⟨717433, 751480, 11854797,
    [3411104, 3600533, 3811125, 4034265, 4258026, 4476668, 4804928, 4911406],
    [4506620, 5295317, 6293226, 7570749, 9232344, 11433781, 18507788],
    [⟨4361136, 3411104, [2, 3, 4, 5], [122721831769530, 236774814665796, 506022117563919], 18⟩,
      ⟨4941813, 3600533, [2, 3, 4, 5], [152833193881107, 231022919335266, 494804576877637], 14⟩,
      ⟨5599808, 3811125, [2, 3, 4, 5], [179838532690828, 229579621576962, 485615802825249], 15⟩,
      ⟨6345413, 4034265, [2, 3, 4, 5], [205052521622044, 233607415439608, 477776621099417], 15⟩,
      ⟨7190295, 4258026, [2, 3, 4, 5], [229584342951404, 244138438792754, 471012623637462], 15⟩,
      ⟨8147672, 4476668, [2, 3, 4, 5], [253647266560452, 260475683440439, 465078638778733], 16⟩,
      ⟨10461819, 4804928, [2, 3, 4, 5], [304399386023151, 305717062777065, 459425002260955], 25⟩,
      ⟨11678316, 4911406, [2, 3, 4, 5], [326198715558019, 326866215046879, 455232173607038], 17⟩]⟩,
  ⟨751481, 796320, 12438735,
    [3602431, 3802210, 4024810, 4261247, 4498662, 4730230, 4964477, 5203213],
    [4720191, 5540548, 6577343, 7902849, 9624208, 11901286, 14968272],
    [⟨4575954, 3602431, [2, 3, 4, 5], [119856814189904, 235871426494792, 505311386625523], 18⟩,
      ⟨5185236, 3802210, [2, 3, 4, 5], [150192723208160, 229878614252998, 493911736516105], 14⟩,
      ⟨5875641, 4024810, [2, 3, 4, 5], [177351323446210, 228167250727734, 484621909068676], 15⟩,
      ⟨6657974, 4261247, [2, 3, 4, 5], [202662641187412, 231902574777044, 476709935711926], 15⟩,
      ⟨7544473, 4498662, [2, 3, 4, 5], [227278887615732, 242183006952257, 469888279784411], 15⟩,
      ⟨8549008, 4730230, [2, 3, 4, 5], [251470725519100, 258430735541214, 463912107412582], 16⟩,
      ⟨9687294, 4964477, [2, 3, 4, 5], [274456787495288, 277697502966514, 458522927184579], 16⟩,
      ⟨12330682, 5203213, [2, 3, 4, 5], [325401993388448, 326047631707164, 453765701286238], 26⟩]⟩,
  ⟨796321, 856151, 13209141,
    [3856685, 4070155, 4308683, 4562834, 4818528, 5067419, 5318051, 5592265],
    [5001783, 5863583, 6951247, 8339456, 10138804, 12514421, 15708168],
    [⟨4859371, 3856685, [2, 3, 4, 5], [116252991066378, 234776208837053, 504455852849772], 17⟩,
      ⟨5506389, 4070155, [2, 3, 4, 5], [146875342591810, 228480672217815, 492814320323846], 14⟩,
      ⟨6239556, 4308683, [2, 3, 4, 5], [174230242190617, 226432471387573, 483393224407837], 14⟩,
      ⟨7070342, 4562834, [2, 3, 4, 5], [199663705000058, 229796034848694, 475388319555139], 15⟩,
      ⟨8011748, 4818528, [2, 3, 4, 5], [224381209709541, 239747777763374, 468493006199683], 15⟩,
      ⟨9078499, 5067419, [2, 3, 4, 5], [248728688282496, 255865151924628, 462462664690265], 16⟩,
      ⟨10287288, 5318051, [2, 3, 4, 5], [271934322090819, 275223913503829, 457034922338789], 16⟩,
      ⟨13194569, 5592265, [2, 3, 4, 5], [324355956203491, 324976241925602, 451946155008705], 26⟩]⟩,
  ⟨856152, 895808, 14239409,
    [3886463, 4319394, 4574812, 4842912, 5108798, 5367884, 5759509, 5888457],
    [4697247, 6365905, 7566404, 9103373, 11103817, 13756585, 22289936],
    [⟨4622859, 3886463, [2, 3, 4, 5], [89887930508496, 240677620435490, 514767113195221], 15⟩,
      ⟨5935868, 4319394, [2, 3, 4, 5], [153337563453931, 226457754592171, 489098840228390], 19⟩,
      ⟨6726219, 4574812, [2, 3, 4, 5], [180079806686719, 225676671241411, 480078561866588], 15⟩,
      ⟨7621805, 4842912, [2, 3, 4, 5], [205261051543313, 230688774167663, 472375801226169], 15⟩,
      ⟨8636637, 5108798, [2, 3, 4, 5], [229956980917824, 242476508501084, 465725277975864], 15⟩,
      ⟨9786592, 5367884, [2, 3, 4, 5], [254179839978593, 259899333997792, 459869525220401], 16⟩,
      ⟨12566233, 5759509, [2, 3, 4, 5], [304933831840376, 306019427451941, 454287502341118], 25⟩,
      ⟨14009054, 5888457, [2, 3, 4, 5], [326325367005381, 326881064283300, 450222200587343], 17⟩]⟩,
  ⟨895809, 947972, 14923651,
    [4311806, 4555233, 4824951, 5108774, 5390569, 5664517, 5943974, 6226685],
    [5666826, 6653238, 7899346, 9492549, 11563044, 14304578, 17999416],
    [⟨5490104, 4311806, [2, 3, 4, 5], [120895101739436, 230891600175491, 499354932361662], 18⟩,
      ⟨6221102, 4555233, [2, 3, 4, 5], [150778545426216, 225332853195902, 488228219255057], 14⟩,
      ⟨7049432, 4824951, [2, 3, 4, 5], [177659461007270, 224276014368078, 479112479438286], 15⟩,
      ⟨7988053, 5108774, [2, 3, 4, 5], [202924904010459, 228986828866997, 471339683610657], 15⟩,
      ⟨9051650, 5390569, [2, 3, 4, 5], [227700508846543, 240529075384673, 464633972769307], 15⟩,
      ⟨10256864, 5664517, [2, 3, 4, 5], [252056141520622, 257885467573115, 458738368825301], 16⟩,
      ⟨11622550, 5943974, [2, 3, 4, 5], [275050470977738, 277733129980326, 453403733722545], 17⟩,
      ⟨14771728, 6226685, [2, 3, 4, 5], [325652602815103, 326189068172949, 448799713612171], 26⟩]⟩,
  ⟨947973, 1017469, 15825248,
    [4608335, 4868091, 5156757, 5461508, 5764585, 6058416, 6356781, 6676832],
    [5996539, 7031608, 8337386, 10004087, 12166009, 15023208, 18867005],
    [⟨5821783, 4608335, [2, 3, 4, 5], [117412732958095, 229824351948655, 498506257565904], 18⟩,
      ⟨6596943, 4868091, [2, 3, 4, 5], [147565152783316, 223958208153217, 487157035094080], 14⟩,
      ⟨7475316, 5156757, [2, 3, 4, 5], [174623555056350, 222555208941077, 477917723457330], 15⟩,
      ⟨8470643, 5461508, [2, 3, 4, 5], [199994395937909, 226882901873755, 470055592569510], 15⟩,
      ⟨9598497, 5764585, [2, 3, 4, 5], [224864667044787, 238101844533302, 463279368308986], 15⟩,
      ⟨10876522, 6058416, [2, 3, 4, 5], [249381009210833, 255357544990484, 457332622451851], 16⟩,
      ⟨12324714, 6356781, [2, 3, 4, 5], [272597181242048, 275318862117974, 451961145476285], 16⟩,
      ⟨15778901, 6676832, [2, 3, 4, 5], [324739321622211, 325253808974632, 447037675389670], 26⟩]⟩,
  ⟨1017470, 1063469, 17029019,
    [4634095, 5159929, 5467936, 5788057, 6102176, 6408119, 6871922, 7018485],
    [5620659, 7619896, 9057768, 10898939, 13297189, 16480232, 26732960],
    [⟨5528513, 4634095, [2, 3, 4, 5], [91245850996617, 235648321810771, 508556030550460], 15⟩,
      ⟨7098750, 5159929, [2, 3, 4, 5], [153781306129381, 222134223091861, 483589771356805], 19⟩,
      ⟨8043938, 5467936, [2, 3, 4, 5], [180294964115714, 222037240346007, 474728540202423], 15⟩,
      ⟨9114976, 5788057, [2, 3, 4, 5], [205482784817417, 228066667516137, 467155701083203], 15⟩,
      ⟨10328621, 6102176, [2, 3, 4, 5], [230363266699522, 241105640321997, 460610403671167], 16⟩,
      ⟨11703860, 6408119, [2, 3, 4, 5], [254726201024257, 259517610954023, 454824910800097], 16⟩,
      ⟨15028054, 6871922, [2, 3, 4, 5], [305529817987874, 306425936591887, 449309910457773], 25⟩,
      ⟨16727713, 7018485, [2, 3, 4, 5], [326752937111964, 327213949893080, 445376069461463], 17⟩]⟩,
  ⟨1063470, 1123904, 17827329,
    [5139547, 5434576, 5759523, 6098125, 6430651, 6753596, 7083621, 7411675],
    [6773463, 7954141, 9445085, 11351639, 13831350, 17117728, 21550979],
    [⟨6558307, 5139547, [2, 3, 4, 5], [121843234764120, 226135951052597, 493616023731796], 18⟩,
      ⟨7431535, 5434576, [2, 3, 4, 5], [151300324060583, 221026574547706, 482741184627443], 14⟩,
      ⟨8421032, 5759523, [2, 3, 4, 5], [177938117544075, 220645887660706, 473789554467708], 15⟩,
      ⟨9542280, 6098125, [2, 3, 4, 5], [203197921357232, 226366004168275, 466149268631813], 15⟩,
      ⟨10812820, 6430651, [2, 3, 4, 5], [228155227332939, 239168197253632, 459551274358917], 15⟩,
      ⟨12252531, 6753596, [2, 3, 4, 5], [252655465147622, 257537943766748, 453728085123885], 16⟩,
      ⟨13883935, 7083621, [2, 3, 4, 5], [275733785204074, 277954024705664, 448437791176646], 17⟩,
      ⟨17615407, 7411675, [2, 3, 4, 5], [326090137031001, 326535624423552, 444000737732106], 26⟩]⟩,
  ⟨1123905, 1204300, 18877906,
    [5483968, 5798376, 6145748, 6508929, 6866059, 7211712, 7561406, 7934186],
    [7157851, 8395396, 9956013, 11948325, 14534752, 17956320, 22565244],
    [⟨6944792, 5483968, [2, 3, 4, 5], [118477257835637, 225093855473260, 492776532728040], 18⟩,
      ⟨7869481, 5798376, [2, 3, 4, 5], [148186064655313, 219672662223471, 481696300587890], 14⟩,
      ⟨8917289, 6145748, [2, 3, 4, 5], [174982735672004, 218936057584469, 472627986962627], 15⟩,
      ⟨10104612, 6508929, [2, 3, 4, 5], [200332070881996, 224262396701170, 464901759326214], 15⟩,
      ⟨11450026, 6866059, [2, 3, 4, 5], [225379909949139, 236751108190438, 458236401746712], 15⟩,
      ⟨12974579, 7211712, [2, 3, 4, 5], [250046712615470, 255051289475665, 452364878486763], 16⟩,
      ⟨14702124, 7561406, [2, 3, 4, 5], [273423162384399, 275669509870728, 447033488569116], 17⟩,
      ⟨18786077, 7934186, [2, 3, 4, 5], [325192520610276, 325620232903497, 442296643995126], 26⟩]⟩,
  ⟨1204301, 1257442, 20278388,
    [5503108, 6138581, 6507918, 6887843, 7256965, 7616644, 8154935, 8331034],
    [6696760, 9081431, 10796063, 12992200, 15855229, 19658488, 31941952],
    [⟨6583428, 5503108, [2, 3, 4, 5], [92515449665373, 230807409958935, 502590226490037], 15⟩,
      ⟨8453289, 6138581, [2, 3, 4, 5], [154171840217492, 218042244785729, 478268892953352], 19⟩,
      ⟨9578831, 6507918, [2, 3, 4, 5], [180490838512428, 218651362374755, 469558210180248], 15⟩,
      ⟨10854237, 6887843, [2, 3, 4, 5], [205722685517200, 225728866335172, 462108866877734], 15⟩,
      ⟨12299463, 7256965, [2, 3, 4, 5], [230801258536515, 239999885565797, 455660547842897], 16⟩,
      ⟨13937117, 7616644, [2, 3, 4, 5], [255300456699208, 259315239855527, 449936826636157], 16⟩,
      ⟨17895613, 8154935, [2, 3, 4, 5], [306418030060194, 307154607131403, 444475839489301], 25⟩,
      ⟨19884919, 8331034, [2, 3, 4, 5], [327096070179312, 327480965518304, 440704554079253], 17⟩]⟩,
  ⟨1257443, 1327179, 21205834,
    [5789614, 6457127, 6846430, 7247949, 7638223, 8015920, 8600585, 8786250],
    [6994906, 9468847, 11245009, 13516893, 16474331, 20398218, 33008220],
    [⟨6884526, 5789614, [2, 3, 4, 5], [89675318313568, 230200981233369, 502232381396663], 15⟩,
      ⟨8839906, 6457127, [2, 3, 4, 5], [151765087687640, 216949903478699, 477442215481910], 19⟩,
      ⟨10016925, 6846430, [2, 3, 4, 5], [178193974647360, 217267046376815, 468645672550352], 15⟩,
      ⟨11350663, 7247949, [2, 3, 4, 5], [203486514991624, 224028227767250, 461131363229643], 15⟩,
      ⟨12861986, 7638223, [2, 3, 4, 5], [228640921018857, 238074738443298, 454632829491827], 16⟩,
      ⟨14574540, 8015920, [2, 3, 4, 5], [253333428372628, 257417116303914, 448869000969190], 16⟩,
      ⟨18714080, 8600585, [2, 3, 4, 5], [304231697940726, 304979442396611, 443377842701816], 25⟩,
      ⟨20916502, 8786250, [2, 3, 4, 5], [326476422904317, 326848339416655, 439370063270508], 17⟩]⟩,
  ⟨1327180, 1419814, 22424864,
    [6499880, 6878469, 7294174, 7724393, 8142920, 8544612, 8954444, 9390301],
    [8507800, 9980908, 11837997, 14209432, 17290807, 21372851, 26877681],
    [⟨8249646, 6499880, [2, 3, 4, 5], [119453526616250, 220577329935487, 487255296703131], 18⟩,
      ⟨9348073, 6878469, [2, 3, 4, 5], [148745087975899, 215614359658749, 476423597710679], 14⟩,
      ⟨10592754, 7294174, [2, 3, 4, 5], [175314884690281, 215565437463796, 467516481558817], 15⟩,
      ⟨12003163, 7724393, [2, 3, 4, 5], [200682201605507, 221923365330791, 459919458999800], 15⟩,
      ⟨13601366, 8142920, [2, 3, 4, 5], [225925343794652, 235670820788117, 453356714524859], 16⟩,
      ⟨15412366, 8544612, [2, 3, 4, 5], [250853533558460, 255029880973203, 447541620872991], 16⟩,
      ⟨17464499, 8954444, [2, 3, 4, 5], [274314716833817, 276169867311493, 442254330831026], 17⟩,
      ⟨22272534, 9390301, [2, 3, 4, 5], [325606084433383, 325963426324750, 437720390710066], 26⟩]⟩,
  ⟨1419815, 1480967, 24047418,
    [6509173, 7273347, 7713790, 8162043, 8593693, 9009087, 9638388, 9849468],
    [7945493, 10777618, 12813567, 15422209, 18825996, 23354806, 38009588],
    [⟨7807053, 6509173, [2, 3, 4, 5], [93698627258341, 226153970589717, 496855699064908], 16⟩,
      ⟨10024455, 7273347, [2, 3, 4, 5], [154515051408423, 214172058270434, 473128442968749], 19⟩,
      ⟨11359195, 7713790, [2, 3, 4, 5], [180673112384730, 215509364244334, 464560457800051], 15⟩,
      ⟨12871655, 8162043, [2, 3, 4, 5], [205984157473579, 223662358957857, 457228174838354], 15⟩,
      ⟨14585496, 8593693, [2, 3, 4, 5], [231266896535256, 239131750312804, 450868798483952], 16⟩,
      ⟨16527531, 9009087, [2, 3, 4, 5], [256090861779103, 259438060013707, 445183547522615], 16⟩,
      ⟨21221770, 9638388, [2, 3, 4, 5], [307273540582293, 307881738424991, 439800478459435], 25⟩,
      ⟨23539709, 9849468, [2, 3, 4, 5], [327401681691039, 327724606313386, 436196202773508], 17⟩]⟩]

theorem cellsOK24 : cellsOK 117926 cells24 1480967 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells25.lean <==
import KtMinor45.MiddleDefs

/-! Cells 223 to 272 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `1480968 ≤ t ≤ 45045365`. -/
def cells25 : List Cell := [
  ⟨1480968, 1561125, 25120473,
    [6839487, 7641356, 8105214, 8578551, 9033806, 9469892, 10152201, 10374408],
    [8290542, 11226178, 13333416, 16029771, 19543199, 24212112, 39246888],
    [⟨8155422, 6839487, [2, 3, 4, 5], [90952428466770, 225568225470215, 496482274511984], 15⟩,
      ⟨10471770, 7641356, [2, 3, 4, 5], [152179005401630, 213093189857410, 472323394078326], 19⟩,
      ⟨11866069, 8105214, [2, 3, 4, 5], [178433001326908, 214130001395910, 463673656968602], 15⟩,
      ⟨13446018, 8578551, [2, 3, 4, 5], [203794471926006, 221961045498365, 456278823349376], 15⟩,
      ⟨15236335, 9033806, [2, 3, 4, 5], [229174022657633, 237237047284468, 449869627636118], 16⟩,
      ⟨17265029, 9469892, [2, 3, 4, 5], [254173621008019, 257577043535537, 444148060165980], 16⟩,
      ⟨22168737, 10152201, [2, 3, 4, 5], [305147422127043, 305764422598470, 438733522755592], 25⟩,
      ⟨24730782, 10374408, [2, 3, 4, 5], [326796781730490, 327109061863012, 434905384200859], 17⟩]⟩,
  ⟨1561126, 1667450, 26529203,
    [7673874, 8127439, 8622229, 9128882, 9614910, 10079237, 10561471, 11069977],
    [10070501, 11816502, 14017064, 16828141, 20485075, 25336815, 31884657],
    [⟨9759548, 7673874, [2, 3, 4, 5], [120347724604384, 216266991649989, 481932178253274], 18⟩,
      ⟨11059016, 8127439, [2, 3, 4, 5], [149248850293668, 211773792060129, 471330786529139], 14⟩,
      ⟨12531507, 8622229, [2, 3, 4, 5], [175626056111196, 212434037232191, 462576005948868], 15⟩,
      ⟨14200058, 9128882, [2, 3, 4, 5], [201048869960545, 219853979662920, 455101570866088], 15⟩,
      ⟨16090772, 9614910, [2, 3, 4, 5], [226567566396514, 234887279873680, 448626128037082], 16⟩,
      ⟨18233234, 10079237, [2, 3, 4, 5], [251756568396230, 255235570308538, 442860747133127], 16⟩,
      ⟨20660962, 10561471, [2, 3, 4, 5], [275182815429626, 276720126662837, 437625394798368], 17⟩,
      ⟨26298552, 11069977, [2, 3, 4, 5], [325985462328148, 326285433863220, 433304009875144], 26⟩]⟩,
  ⟨1667451, 1810597, 28401435,
    [8288952, 8778388, 9314591, 9866153, 10393940, 10896432, 11415365, 12005186],
    [10755671, 12602691, 14926692, 17889337, 21735524, 26827953, 33687438],
    [⟨10448304, 8288952, [2, 3, 4, 5], [116388239015583, 215064918835791, 480948977313549], 18⟩,
      ⟨11839478, 8778388, [2, 3, 4, 5], [145569886319115, 210170551919542, 470112150077201], 14⟩,
      ⟨13415886, 9314591, [2, 3, 4, 5], [172106662784588, 210359192480923, 461221223746249], 15⟩,
      ⟨15202191, 9866153, [2, 3, 4, 5], [197604038897566, 217252852700152, 453645033034658], 15⟩,
      ⟨17226339, 10393940, [2, 3, 4, 5], [223283791769271, 231949477589251, 447084617396671], 16⟩,
      ⟨19519999, 10896432, [2, 3, 4, 5], [248703009714377, 252285364409693, 441262781453602], 16⟩,
      ⟨22119057, 11415365, [2, 3, 4, 5], [272420188185053, 273980315199046, 435984485730141], 17⟩,
      ⟨28391309, 12005186, [2, 3, 4, 5], [324908845518077, 325194662248380, 431317727953398], 27⟩]⟩,
  ⟨1810598, 1906240, 30928153,
    [8395274, 9398995, 9973340, 10551415, 11093695, 11621816, 12449106, 12726743],
    [10213263, 13833734, 16432059, 19758637, 24101702, 29880271, 48529211],
    [⟨10040901, 8395274, [2, 3, 4, 5], [92353529998104, 219999407820542, 489573672389947], 15⟩,
      ⟨12892772, 9398995, [2, 3, 4, 5], [152567823453996, 208522580098551, 466125183212427], 19⟩,
      ⟨14609425, 9973340, [2, 3, 4, 5], [178652378779784, 210483630404375, 457646439803984], 15⟩,
      ⟨16554646, 10551415, [2, 3, 4, 5], [204148248754192, 219680624830503, 450390465772843], 15⟩,
      ⟨18758872, 11093695, [2, 3, 4, 5], [230033508535344, 236606440376390, 444059430861914], 16⟩,
      ⟨21256586, 11621816, [2, 3, 4, 5], [255164951856158, 257881311093970, 438405537712593], 16⟩,
      ⟨27293998, 12449106, [2, 3, 4, 5], [306182904023570, 306671162820431, 433096242693953], 25⟩,
      ⟨30382119, 12726743, [2, 3, 4, 5], [327136923000103, 327389153499771, 429491505062596], 17⟩]⟩,
  ⟨1906241, 2032929, 32620013,
    [9415840, 9981776, 10593874, 11210983, 11790239, 12351307, 12941705, 13558803],
    [12389708, 14540517, 17250570, 20714771, 25229839, 31227910, 39329312],
    [⟨12000232, 9415840, [2, 3, 4, 5], [121271267659989, 211113009264675, 475499772431942], 18⟩,
      ⟨13598044, 9981776, [2, 3, 4, 5], [149726691103323, 207213566772510, 465159414791449], 14⟩,
      ⟨15408602, 10593874, [2, 3, 4, 5], [175913528009474, 208782053110770, 456581169138929], 15⟩,
      ⟨17460233, 11210983, [2, 3, 4, 5], [201492256008434, 217578280681319, 449244212188168], 15⟩,
      ⟨19785036, 11790239, [2, 3, 4, 5], [227481552355953, 234266532690752, 442855029666334], 16⟩,
      ⟨22419383, 12351307, [2, 3, 4, 5], [252810996075452, 255586154907471, 437159417669511], 16⟩,
      ⟨25404489, 12941705, [2, 3, 4, 5], [276169971745243, 277391304262632, 431989087609858], 17⟩,
      ⟨32266642, 13558803, [2, 3, 4, 5], [326392720382094, 326634885734118, 427940040668430], 26⟩]⟩,
  ⟨2032930, 2203195, 34865254,
    [10151014, 10760871, 11423461, 12093136, 12722563, 13328029, 13961899, 14675562],
    [13211839, 15484151, 18342502, 21989183, 26731931, 33020152, 41497697],
    [⟨12826210, 10151014, [2, 3, 4, 5], [117450271074126, 209932165938650, 474529234443537], 18⟩,
      ⟨14533999, 10760871, [2, 3, 4, 5], [146161453481432, 205622580540704, 463972683232946], 14⟩,
      ⟨16469178, 11423461, [2, 3, 4, 5], [172481272327274, 206699704166220, 455265877787055], 15⟩,
      ⟨18662024, 12093136, [2, 3, 4, 5], [198158914334148, 214978358970121, 447825476860782], 15⟩,
      ⟨21146844, 12722563, [2, 3, 4, 5], [224265679921451, 231336953953459, 441361675818158], 16⟩,
      ⟨23962514, 13328029, [2, 3, 4, 5], [249837227624797, 252692765385832, 435612386121371], 16⟩,
      ⟨27153085, 13961899, [2, 3, 4, 5], [273486857521819, 274725225377160, 430400131941529], 17⟩,
      ⟨34769703, 14675562, [2, 3, 4, 5], [325341171459738, 325572169909229, 426023128726632], 27⟩]⟩,
  ⟨2203196, 2316779, 37889830,
    [10256457, 11505161, 12211362, 12905166, 13554092, 14192305, 15192698, 15538214],
    [12519056, 16961139, 20148827, 24235213, 29578165, 36695028, 59708795],
    [⟨12301026, 10256457, [2, 3, 4, 5], [93639340449451, 214677908342049, 482949104722274], 16⟩,
      ⟨15794830, 11505161, [2, 3, 4, 5], [152902450022811, 204240317410912, 460149451929593], 19⟩,
      ⟨17897887, 12211362, [2, 3, 4, 5], [178867663231388, 207165868568028, 451831894245554], 15⟩,
      ⟨20280963, 12905166, [2, 3, 4, 5], [204738169026553, 217885370448353, 444681798922930], 15⟩,
      ⟨22981341, 13554092, [2, 3, 4, 5], [230931989970240, 236277559374434, 438442560040097], 16⟩,
      ⟨26041271, 14192305, [2, 3, 4, 5], [256147896316859, 258320843520591, 432851858308136], 16⟩,
      ⟨33437655, 15192698, [2, 3, 4, 5], [307169320413397, 307557969763730, 427661933692837], 25⟩,
      ⟨37141198, 15538214, [2, 3, 4, 5], [327437434981574, 327642337556249, 424286397395593], 17⟩]⟩,
  ⟨2316780, 2467029, 39911718,
    [10877771, 12200593, 12952588, 13692754, 14384723, 15061280, 16161696, 16528848],
    [13169535, 17806271, 21127609, 25378618, 30927628, 38307917, 62036738],
    [⟨12957436, 10877771, [2, 3, 4, 5], [90427874630369, 214019363423266, 482487720802081], 15⟩,
      ⟨16637678, 12200593, [2, 3, 4, 5], [150145185308804, 202938727203372, 459210267439986], 19⟩,
      ⟨18852959, 12952588, [2, 3, 4, 5], [176192161269053, 205455123710967, 450798168017761], 15⟩,
      ⟨21363202, 13692754, [2, 3, 4, 5], [202130947377734, 215765715254093, 443570342922876], 15⟩,
      ⟨24207678, 14384723, [2, 3, 4, 5], [228435432988991, 233954260227776, 437276216075644], 16⟩,
      ⟨27430893, 15061280, [2, 3, 4, 5], [253856706350331, 256075233252752, 431645520938992], 16⟩,
      ⟨35221965, 16161696, [2, 3, 4, 5], [304639512121385, 305034907087745, 426410809577358], 25⟩,
      ⟨39388729, 16528848, [2, 3, 4, 5], [326717545187411, 326914418622282, 422789083450146], 18⟩]⟩,
  ⟨2467030, 2668617, 42591123,
    [12373548, 13128724, 13941168, 14744555, 15494819, 16222891, 16995132, 17856162],
    [16148750, 18929998, 22428165, 26896487, 32717030, 40443955, 50868917],
    [⟨15668397, 12373548, [2, 3, 4, 5], [118408081454095, 205063782160017, 468353984022279], 18⟩,
      ⟨17754620, 13128724, [2, 3, 4, 5], [146687097165667, 201356423369605, 458055289297213], 14⟩,
      ⟨20118620, 13941168, [2, 3, 4, 5], [172861459824822, 203366870628680, 449517929272345], 15⟩,
      ⟨22797383, 14744555, [2, 3, 4, 5], [198857447972830, 213140301436215, 442194492710481], 15⟩,
      ⟨25832819, 15494819, [2, 3, 4, 5], [225288556776261, 231041630882158, 435829774859960], 16⟩,
      ⟨29272420, 16222891, [2, 3, 4, 5], [250962385663014, 253243184611324, 430147698149655], 16⟩,
      ⟨33169997, 16995132, [2, 3, 4, 5], [274515353440355, 275502977505867, 425003827322884], 17⟩,
      ⟨42375580, 17856162, [2, 3, 4, 5], [325735371849782, 325923122314522, 420933899561967], 26⟩]⟩,
  ⟨2668618, 2802891, 46194131,
    [12472612, 13200813, 14016766, 14874907, 16478606, 17248335, 18454637, 18882662],
    [15270650, 17764437, 20876562, 24803799, 36129012, 44852630, 73113272],
    [⟨14997038, 12472612, [2, 3, 4, 5], [94816275202290, 209597845545575, 476591192521075], 16⟩,
      ⟨16993870, 13200813, [2, 3, 4, 5], [125672409319111, 202546095477213, 464122669542403], 14⟩,
      ⟨19256576, 14016766, [2, 3, 4, 5], [153191766951395, 200234249172809, 454386357832551], 14⟩,
      ⟨21820560, 14874907, [2, 3, 4, 5], [179196986006716, 204206582032567, 446203530541097], 15⟩,
      ⟨28018154, 16478606, [2, 3, 4, 5], [231858413630422, 236200586683180, 433010722600300], 22⟩,
      ⟨31748728, 17248335, [2, 3, 4, 5], [257113828671215, 258857416700510, 427480803755367], 16⟩,
      ⟨40766174, 18454637, [2, 3, 4, 5], [308105993900410, 308417176806846, 422426346654229], 26⟩,
      ⟨45184529, 18882662, [2, 3, 4, 5], [327693014594223, 327860445598081, 419286088131890], 17⟩]⟩,
  ⟨2802892, 2980274, 48598848,
    [13208775, 13978119, 14842818, 15754982, 17464198, 18278481, 19602531, 20056664],
    [16044566, 18646546, 21890248, 25978108, 37735527, 46773795, 75889954],
    [⟨15777735, 13208775, [2, 3, 4, 5], [91719221215716, 208954945377844, 476115588146626], 16⟩,
      ⟨17878516, 13978119, [2, 3, 4, 5], [122835315550566, 201595036087806, 463349473411321], 14⟩,
      ⟨20259012, 14842818, [2, 3, 4, 5], [150513512856618, 198937272961980, 453473364923728], 14⟩,
      ⟨22956469, 15754982, [2, 3, 4, 5], [176604070551325, 202490144276155, 445196384248303], 15⟩,
      ⟨29476689, 17464198, [2, 3, 4, 5], [229418230342781, 233900663327952, 431881325187611], 22⟩,
      ⟨33401465, 18278481, [2, 3, 4, 5], [254884799145109, 256663656342986, 426312804609757], 16⟩,
      ⟨42888330, 19602531, [2, 3, 4, 5], [305648737044289, 305965037720678, 421209633476645], 25⟩,
      ⟨47851606, 20056664, [2, 3, 4, 5], [326993855804128, 327154859315310, 417841690184179], 17⟩]⟩,
  ⟨2980275, 2999999, 51781144,
    [13635983, 14457698, 15359213, 16273991, 17949565, 18791101, 19936681, 20413801],
    [17210920, 20092852, 23700617, 28278655, 41643515, 52022992, 86374684],
    [⟨16810876, 13635983, [2, 3, 4, 5], [106353719306770, 204926238643608, 469616687587553], 17⟩,
      ⟨19049218, 14457698, [2, 3, 4, 5], [135705371843991, 199596139586247, 458428373511746], 14⟩,
      ⟨21585591, 15359213, [2, 3, 4, 5], [162390986724715, 199519139465292, 449372387734640], 15⟩,
      ⟨24459679, 16273991, [2, 3, 4, 5], [188401446782414, 206660043622676, 441659094134160], 15⟩,
      ⟨31406850, 17949565, [2, 3, 4, 5], [241215794639362, 244115398674515, 429106236806139], 22⟩,
      ⟨35588624, 18791101, [2, 3, 4, 5], [265708567144557, 266908508409764, 423786564447106], 17⟩,
      ⟨45696698, 19936681, [2, 3, 4, 5], [317345076880008, 317561987072130, 419163368029011], 26⟩,
      ⟨49401367, 20413801, [2, 3, 4, 5], [330326247145072, 330469405491308, 417040083513331], 15⟩]⟩,
  ⟨3000000, 3060604, 52135389,
    [13832196, 14661139, 15575848, 16511178, 18228135, 19080080, 20296583, 20779587],
    [17299147, 20173571, 23767701, 28320547, 41567492, 51830947, 85576693],
    [⟨16925881, 13832196, [2, 3, 4, 5], [102933747462541, 205287041325628, 470429483134880], 17⟩,
      ⟨19179536, 14661139, [2, 3, 4, 5], [132638084454861, 199497252478889, 458936934945880], 14⟩,
      ⟨21733261, 15575848, [2, 3, 4, 5], [159501641631252, 198831715356219, 449716105998901], 15⟩,
      ⟨24627011, 16511178, [2, 3, 4, 5], [185524710578662, 205186624053742, 441882298048061], 15⟩,
      ⟨31621709, 18228135, [2, 3, 4, 5], [238442646209719, 241589969290232, 429171075418220], 22⟩,
      ⟨35832090, 19080080, [2, 3, 4, 5], [263188160466440, 264475077622616, 423798063364348], 17⟩,
      ⟨46009316, 20296583, [2, 3, 4, 5], [314610288973839, 314841952573710, 419063232213709], 26⟩,
      ⟨50114910, 20779587, [2, 3, 4, 5], [329529437362806, 329673475108612, 416678780819925], 16⟩]⟩,
  ⟨3060605, 3138084, 53224263,
    [14158695, 15006684, 15943407, 16903171, 18664646, 19535887, 20801562, 21296376],
    [17650024, 20574458, 24229480, 28856673, 42305824, 52717443, 86870422],
    [⟨17279388, 14158695, [2, 3, 4, 5], [101709184820954, 204991171469602, 470189787818729], 16⟩,
      ⟨19580112, 15006684, [2, 3, 4, 5], [131507142579879, 199072699597163, 458603317790639], 14⟩,
      ⟨22187173, 15943407, [2, 3, 4, 5], [158429684657762, 198256328375668, 449332548619587], 15⟩,
      ⟨25141360, 16903171, [2, 3, 4, 5], [184468991492007, 204428076089784, 441464774190052], 15⟩,
      ⟨32282146, 18664646, [2, 3, 4, 5], [237469459221807, 240654162082089, 428707899728309], 22⟩,
      ⟨36580463, 19535887, [2, 3, 4, 5], [262306200585052, 263601900913747, 423320098454737], 16⟩,
      ⟨46970245, 20801562, [2, 3, 4, 5], [313638590709568, 313871493681384, 418561310050167], 26⟩,
      ⟨51298605, 21296376, [2, 3, 4, 5], [329244291320393, 329386047919272, 416094698665245], 16⟩]⟩,
  ⟨3138085, 3237698, 54617307,
    [14577641, 15450007, 16414952, 17406123, 19225023, 20121038, 21450442, 21960420],
    [18098838, 21087055, 24819721, 29541672, 43248183, 53848225, 88518258],
    [⟨17731642, 14577641, [2, 3, 4, 5], [100174304712475, 204628677149151, 469897639539788], 16⟩,
      ⟨20092583, 15450007, [2, 3, 4, 5], [130090880504588, 198549132955976, 458190160184356], 14⟩,
      ⟨22767879, 16414952, [2, 3, 4, 5], [157088134682283, 197544418070209, 448855877451589], 14⟩,
      ⟨25799387, 17406123, [2, 3, 4, 5], [183147889049827, 203486188645734, 440945231489367], 15⟩,
      ⟨33127069, 19225023, [2, 3, 4, 5], [236248179451631, 239481209177316, 428130680037627], 22⟩,
      ⟨37537887, 20121038, [2, 3, 4, 5], [261198874576972, 262505985050366, 422724204396119], 16⟩,
      ⟨48199602, 21450442, [2, 3, 4, 5], [312418787588200, 312653304729499, 417935733344731], 26⟩,
      ⟨52817640, 21960420, [2, 3, 4, 5], [328888039245806, 329026995371517, 415365648161568], 16⟩]⟩,
  ⟨3237699, 3366674, 56409884,
    [15118744, 16022493, 17023843, 18055663, 19949229, 20877270, 22290006, 22819586],
    [18676263, 21746246, 25578417, 30421735, 44457312, 55298029, 90627176],
    [⟨18313608, 15118744, [2, 3, 4, 5], [98249418988297, 204187048274962, 469544424737565], 16⟩,
      ⟨20752036, 16022493, [2, 3, 4, 5], [128316736140066, 197905801355001, 457679783620096], 14⟩,
      ⟨23515138, 17023843, [2, 3, 4, 5], [155408993943286, 196666080805245, 448264334070199], 14⟩,
      ⟨26646142, 18055663, [2, 3, 4, 5], [181494516131706, 202318989782579, 440299472600543], 15⟩,
      ⟨34214323, 19949229, [2, 3, 4, 5], [234714235474145, 238010257066361, 427411878466122], 22⟩,
      ⟨38769907, 20877270, [2, 3, 4, 5], [259807157084015, 261129221874234, 421981769342209], 16⟩,
      ⟨49781546, 22290006, [2, 3, 4, 5], [310885972750170, 311122611579006, 417156619817126], 26⟩,
      ⟨54779890, 22819586, [2, 3, 4, 5], [328442996594337, 328578530157641, 414455976123063], 16⟩]⟩,
  ⟨3366675, 3535142, 58733387,
    [15823366, 16767816, 17816490, 18901367, 20892986, 21862788, 23385692, 23940825],
    [19424539, 22600006, 26560493, 31560222, 46018954, 57168768, 93342313],
    [⟨19067939, 15823366, [2, 3, 4, 5], [95833297740055, 203653159091851, 469122505082686], 16⟩,
      ⟨21606804, 16767816, [2, 3, 4, 5], [126092863715489, 197119070781925, 457051582987747], 14⟩,
      ⟨24483717, 17816490, [2, 3, 4, 5], [153306492929848, 195586316115332, 447531728713484], 14⟩,
      ⟨27743686, 18901367, [2, 3, 4, 5], [179424830109910, 200876318392372, 439498062167880], 15⟩,
      ⟨35623597, 20892986, [2, 3, 4, 5], [232785387247740, 236164378808638, 426517668442653], 22⟩,
      ⟨40366825, 21862788, [2, 3, 4, 5], [258055662146849, 259397545297160, 421057552482074], 16⟩,
      ⟨51832030, 23385692, [2, 3, 4, 5], [308957381954940, 309196840984285, 416187224444755], 26⟩,
      ⟨57335595, 23940825, [2, 3, 4, 5], [327887133542025, 328018507739701, 413321459439555], 17⟩]⟩,
  ⟨3535143, 3757631, 61772499,
    [16750368, 17748083, 18858866, 20013723, 22135728, 23160581, 24831146, 25419938],
    [20403023, 23715652, 27842911, 33045768, 48052545, 59602028, 96864011],
    [⟨20054594, 16750368, [2, 3, 4, 5], [92797066005661, 203014566453959, 468627631490642], 16⟩,
      ⟨22724831, 17748083, [2, 3, 4, 5], [123303029838898, 196162983134762, 456282148731531], 14⟩,
      ⟨25750607, 18858866, [2, 3, 4, 5], [150672701070159, 194265194736277, 446626809487097], 14⟩,
      ⟨29179260, 20013723, [2, 3, 4, 5], [176833381693421, 199099347498425, 438505438602315], 15⟩,
      ⟨37466912, 22135728, [2, 3, 4, 5], [230356512293191, 233846239091424, 425406689901903], 22⟩,
      ⟨42455574, 23160581, [2, 3, 4, 5], [255847618086567, 257216130604523, 419908322492152], 16⟩,
      ⟨54514037, 24831146, [2, 3, 4, 5], [306526671726031, 306769932978380, 414982587357136], 26⟩,
      ⟨60698642, 25419938, [2, 3, 4, 5], [327192897992700, 327319253166472, 411907340882817], 17⟩]⟩,
  ⟨3757632, 4055536, 65792994,
    [17985662, 19053870, 20247138, 21495492, 23793613, 24892055, 26763907, 27397622],
    [21697121, 25189878, 29536032, 35005253, 50728227, 62798940, 101474937],
    [⟨21359857, 17985662, [2, 3, 4, 5], [88976101194313, 202262101072542, 468063870354304], 15⟩,
      ⟨24203888, 19053870, [2, 3, 4, 5], [119799648349972, 195010722028110, 455346185522691], 14⟩,
      ⟨27426599, 20247138, [2, 3, 4, 5], [147371528641096, 192658826112846, 445512925388785], 14⟩,
      ⟨31078408, 21495492, [2, 3, 4, 5], [173587980769396, 196920967926279, 437279085733714], 15⟩,
      ⟨39905467, 23793613, [2, 3, 4, 5], [227292859622817, 230932827252753, 424028691771313], 22⟩,
      ⟨45218818, 24892055, [2, 3, 4, 5], [253058224146202, 254463124598977, 418481311964610], 16⟩,
      ⟨58062111, 26763907, [2, 3, 4, 5], [303456887080200, 303705361088428, 413488010117603], 25⟩,
      ⟨65181348, 27397622, [2, 3, 4, 5], [326325972269594, 326446324371329, 410145995657968], 18⟩]⟩,
  ⟨4055537, 4253604, 71187760,
    [19137869, 20300148, 21576580, 22884319, 25248683, 26417918, 28249700, 28932851],
    [23553853, 27409127, 32216689, 38288370, 55891769, 69479762, 113630101],
    [⟨23111281, 19137869, [2, 3, 4, 5], [96819329562102, 198972960991182, 463163035096781], 16⟩,
      ⟨26188512, 20300148, [2, 3, 4, 5], [126590077794818, 192907365571076, 451415215194569], 14⟩,
      ⟨29675472, 21576580, [2, 3, 4, 5], [153644303447347, 192092280671079, 442060446393262], 15⟩,
      ⟨33626715, 22884319, [2, 3, 4, 5], [179843720750552, 198570150837374, 434162761059721], 15⟩,
      ⟨43177558, 25248683, [2, 3, 4, 5], [233758349342617, 236492612284452, 421351930325156], 22⟩,
      ⟨48926583, 26417918, [2, 3, 4, 5], [258985845214739, 260066500814186, 415954167503351], 16⟩,
      ⟨62822976, 28249700, [2, 3, 4, 5], [309807793084991, 310001016460914, 411264040153493], 26⟩,
      ⟨69347902, 28932851, [2, 3, 4, 5], [328080159032583, 328188284289417, 408649633613837], 17⟩]⟩,
  ⟨4253605, 4514847, 74781396,
    [20230334, 21456840, 22807875, 24199145, 26714179, 27947499, 29952580, 30676195],
    [24711294, 28729230, 33734357, 40046436, 58300299, 72363325, 117809227],
    [⟨24277963, 20230334, [2, 3, 4, 5], [93890710491638, 198345495481500, 462661758857029], 16⟩,
      ⟨27510537, 21456840, [2, 3, 4, 5], [123890838490566, 191960836750364, 450662887607640], 14⟩,
      ⟨31173521, 22807875, [2, 3, 4, 5], [151078429073883, 190767461678615, 441181569508913], 14⟩,
      ⟨35324228, 24199145, [2, 3, 4, 5], [177300195529288, 196770377962570, 433200060404692], 15⟩,
      ⟨45357207, 26714179, [2, 3, 4, 5], [231388780614968, 234211061037480, 420276323186375], 22⟩,
      ⟨51396449, 27947499, [2, 3, 4, 5], [256839278675294, 257940459623995, 414841168816088], 16⟩,
      ⟨65994348, 29952580, [2, 3, 4, 5], [307446565112099, 307642693366434, 410090258599274], 26⟩,
      ⟨73315213, 30676195, [2, 3, 4, 5], [327403440268400, 327507527373157, 407286749475672], 17⟩]⟩,
  ⟨4514848, 4864078, 79529065,
    [21683782, 22994695, 24445176, 25947987, 28666324, 29985062, 32225869, 33003398],
    [26239983, 30471394, 35735569, 42362548, 61465530, 76147461, 123274998],
    [⟨25819307, 21683782, [2, 3, 4, 5], [90206388168532, 197604926516087, 462084085325875], 16⟩,
      ⟨29257106, 22994695, [2, 3, 4, 5], [120511971464649, 190818931401304, 449743797976426], 14⟩,
      ⟨33152645, 24445176, [2, 3, 4, 5], [147864208910006, 189156319813439, 440099129147701], 14⟩,
      ⟨37566869, 25947987, [2, 3, 4, 5], [174115756504673, 194562427755393, 432010352088829], 15⟩,
      ⟨48236815, 28666324, [2, 3, 4, 5], [228399540168663, 231341239039369, 418941996574250], 22⟩,
      ⟨54659471, 29985062, [2, 3, 4, 5], [254127968738872, 255257166520789, 413459001844545], 16⟩,
      ⟨70184151, 32225869, [2, 3, 4, 5], [304465288814056, 304665394298184, 408633958646957], 25⟩,
      ⟨78595137, 33003398, [2, 3, 4, 5], [326558210164955, 326657463073943, 405589243076934], 18⟩]⟩,
  ⟨4864079, 5338846, 85888824,
    [23647940, 25071662, 26656240, 28310333, 31308380, 32742922, 34309963, 36161492],
    [28287130, 32802049, 38409978, 45454360, 65677965, 81174691, 102072783],
    [⟨27884018, 23647940, [2, 3, 4, 5], [85562992901961, 196749274820368, 461446092074686], 15⟩,
      ⟨31596731, 25071662, [2, 3, 4, 5], [116269659583772, 189456403609222, 448632708918109], 14⟩,
      ⟨35803786, 26656240, [2, 3, 4, 5], [143835348652578, 187213071389930, 438771976799709], 14⟩,
      ⟨40571005, 28310333, [2, 3, 4, 5], [170128622729345, 191870943470232, 430544881205895], 15⟩,
      ⟨52094203, 31308380, [2, 3, 4, 5], [224620780428892, 227727918679194, 417290247703505], 22⟩,
      ⟨59030465, 32742922, [2, 3, 4, 5], [250694549998989, 251862784517236, 411745668158070], 16⟩,
      ⟨66890281, 34309963, [2, 3, 4, 5], [274197122349035, 274696398122378, 406791501480788], 17⟩,
      ⟨85712872, 36161492, [2, 3, 4, 5], [325446651601324, 325540337622136, 403481478462000], 27⟩]⟩,
  ⟨5338847, 5658831, 94556848,
    [25516742, 27089472, 28811322, 30554782, 33654461, 35207347, 37722876, 38654180],
    [31261663, 36353043, 42693021, 50693792, 73903190, 91803506, 149749137],
    [⟨30698114, 25516742, [2, 3, 4, 5], [95044426229441, 192784103000881, 455492600332420], 16⟩,
      ⟨34785520, 27089472, [2, 3, 4, 5], [124559267487328, 186982600656722, 443856655808050], 14⟩,
      ⟨39417157, 28811322, [2, 3, 4, 5], [151476151467417, 186702430487161, 434597036911198], 15⟩,
      ⟨44665491, 30554782, [2, 3, 4, 5], [177849816144178, 194229392861330, 426776043669416], 15⟩,
      ⟨57351626, 33654461, [2, 3, 4, 5], [232606728618609, 234777186627702, 414048237530348], 22⟩,
      ⟨64987906, 35207347, [2, 3, 4, 5], [257971157329491, 258815588535780, 408693532800313], 17⟩,
      ⟨83446123, 37722876, [2, 3, 4, 5], [308461586816268, 308612594574686, 404189235870406], 26⟩,
      ⟨92467504, 38654180, [2, 3, 4, 5], [327620262743923, 327702365713338, 401726364487762], 17⟩]⟩,
  ⟨5658832, 6085915, 100412261,
    [27302136, 28980990, 30828354, 32710858, 36053707, 37710265, 40514202, 41513387],
    [33147831, 38503474, 45163604, 53553083, 77814702, 96483191, 156519461],
    [⟨32599088, 27302136, [2, 3, 4, 5], [91501052730837, 192052865842252, 454901768238256], 16⟩,
      ⟨36939605, 28980990, [2, 3, 4, 5], [121298037479887, 185844605562293, 442956997160162], 14⟩,
      ⟨41858055, 30828354, [2, 3, 4, 5], [148343918097224, 185072005698961, 433547338352253], 15⟩,
      ⟨47431391, 32710858, [2, 3, 4, 5], [174716712560514, 191968720907407, 425624428216273], 15⟩,
      ⟨60903112, 36053707, [2, 3, 4, 5], [229693184569463, 231953484261694, 412759073373668], 22⟩,
      ⟨69012268, 37710265, [2, 3, 4, 5], [255338709507413, 256203570864754, 407357335326853], 16⟩,
      ⟨88613507, 40514202, [2, 3, 4, 5], [305568833326856, 305722723507644, 402769267224544], 26⟩,
      ⟨98960767, 41513387, [2, 3, 4, 5], [326796373391442, 326874748969085, 400096499132329], 18⟩]⟩,
  ⟨6085916, 6665378, 108242961,
    [29710083, 31530934, 33546933, 35617981, 39294996, 41091565, 43073352, 45385721],
    [35669470, 41375528, 48459935, 57363919, 83012172, 102690615, 129242223],
    [⟨35141344, 29710083, [2, 3, 4, 5], [87037397333773, 191205658804550, 454237136632491], 15⟩,
      ⟨39820359, 31530934, [2, 3, 4, 5], [117200714519821, 184486210553531, 441867895289028], 14⟩,
      ⟨45122378, 33546933, [2, 3, 4, 5], [144421305941977, 183105386096090, 432259332309188], 14⟩,
      ⟨51130353, 35617981, [2, 3, 4, 5], [170795454359977, 189209802338278, 424205373750232], 15⟩,
      ⟨65652673, 39294996, [2, 3, 4, 5], [226009294790988, 228394069863748, 411162949491596], 22⟩,
      ⟨74394224, 41091565, [2, 3, 4, 5], [252005779063864, 252899069500142, 405700790661120], 16⟩,
      ⟨84299700, 43073352, [2, 3, 4, 5], [275308267128309, 275692260451059, 400855979915796], 17⟩,
      ⟨107711343, 45385721, [2, 3, 4, 5], [325743093433674, 325817103736938, 398069966484811], 27⟩]⟩,
  ⟨6665379, 7055237, 118893782,
    [32011767, 34015741, 36193562, 38358251, 42161934, 44111660, 47254634, 48444237],
    [39325921, 45740005, 53724990, 63810514, 93153776, 115806377, 189249576],
    [⟨38599159, 32011767, [2, 3, 4, 5], [96094748661049, 187516868621133, 448614655704632], 16⟩,
      ⟨43738578, 34015741, [2, 3, 4, 5], [125148889299396, 182318501060789, 437312287185104], 14⟩,
      ⟨49562301, 36193562, [2, 3, 4, 5], [151851997290029, 182998207712192, 428258704434432], 15⟩,
      ⟨56161444, 38358251, [2, 3, 4, 5], [178457515498587, 192134870916803, 420585786147968], 15⟩,
      ⟨72112723, 42161934, [2, 3, 4, 5], [233812424020972, 235486001626955, 408036932474761], 22⟩,
      ⟨81714420, 44111660, [2, 3, 4, 5], [259054797030185, 259706194276295, 402766901621905], 17⟩,
      ⟨104923393, 47254634, [2, 3, 4, 5], [309412875237027, 309529984814015, 398545340646722], 26⟩,
      ⟨115983747, 48444237, [2, 3, 4, 5], [327816480018784, 327881629215180, 396431887402847], 17⟩]⟩,
  ⟨7055238, 7574782, 126075333,
    [34192901, 36330364, 38665218, 41001752, 45093977, 47169470, 50663847, 51938407],
    [41640350, 48379585, 56757906, 67320484, 97960593, 121561249, 197588393],
    [⟨40930667, 34192901, [2, 3, 4, 5], [92691416591784, 186791585836369, 448013832413933], 16⟩,
      ⟨46380523, 36330364, [2, 3, 4, 5], [121993651796604, 181181380665425, 436434078218684], 14⟩,
      ⟨52556016, 38665218, [2, 3, 4, 5], [148794389612047, 181342767819744, 427241151836015], 15⟩,
      ⟨59553769, 41001752, [2, 3, 4, 5], [175370746925143, 189818618784001, 419471351089262], 15⟩,
      ⟨76468553, 45093977, [2, 3, 4, 5], [230975646629688, 232716524880945, 406791156365068], 22⟩,
      ⟨86650223, 47169470, [2, 3, 4, 5], [256499395257812, 257165740836878, 401474607769571], 17⟩,
      ⟨111261088, 50663847, [2, 3, 4, 5], [306605290252213, 306724505214274, 397158393623565], 26⟩,
      ⟨123925789, 51938407, [2, 3, 4, 5], [327012750860912, 327075010195823, 394867691382202], 18⟩]⟩,
  ⟨7574783, 8278340, 135664086,
    [37128963, 39444692, 41990268, 44559847, 49047975, 51292728, 55272384, 56661543],
    [44729465, 51899291, 60798205, 71991341, 104338103, 129183645, 208588854],
    [⟨44043680, 37128963, [2, 3, 4, 5], [88404806492501, 185948852619513, 447328322995427], 15⟩,
      ⟨49908028, 39444692, [2, 3, 4, 5], [118032479648560, 179823338074050, 435368528003098], 14⟩,
      ⟨56553204, 41990268, [2, 3, 4, 5], [144968585662542, 179345810574719, 425991739534491], 15⟩,
      ⟨64083175, 44559847, [2, 3, 4, 5], [171508318412619, 186987566405688, 418097641763958], 15⟩,
      ⟨82284426, 49047975, [2, 3, 4, 5], [227388335990700, 229222405554258, 405248504097494], 22⟩,
      ⟨93240470, 51292728, [2, 3, 4, 5], [253264733458189, 253951850376568, 399872308315363], 16⟩,
      ⟨119723134, 55272384, [2, 3, 4, 5], [303053975944652, 303176122524511, 395441432258863], 26⟩,
      ⟨134623077, 56661543, [2, 3, 4, 5], [326009945080307, 326068772010206, 392921312753140], 18⟩]⟩,
  ⟨8278341, 8750875, 148679868,
    [39945800, 42487147, 45220557, 47883991, 52535370, 54975254, 58885290, 60393076],
    [49199969, 57234783, 67236131, 79882149, 116775001, 145279527, 237826328],
    [⟨48269285, 39945800, [2, 3, 4, 5], [97090425137814, 182524953225388, 441999238445171], 16⟩,
      ⟨54696265, 42487147, [2, 3, 4, 5], [125666382151199, 177954152567609, 431017662966899], 14⟩,
      ⟨61978989, 45220557, [2, 3, 4, 5], [152218688820829, 179644162874078, 422154799377625], 15⟩,
      ⟨70231395, 47883991, [2, 3, 4, 5], [179130625550608, 190468006908215, 414617589240809], 15⟩,
      ⟨90178897, 52535370, [2, 3, 4, 5], [234993739426379, 236289052839989, 402234978177211], 22⟩,
      ⟨102186077, 54975254, [2, 3, 4, 5], [260087982561431, 260593597490757, 397054645901193], 17⟩,
      ⟨131209520, 58885290, [2, 3, 4, 5], [310304810268406, 310396269299220, 393154790557727], 26⟩,
      ⟨144701451, 60393076, [2, 3, 4, 5], [327995435298018, 328047430754068, 391399943834685], 17⟩]⟩,
  ⟨8750876, 9379652, 157440262,
    [42597207, 45304960, 48233598, 51107500, 56098950, 58691222, 63027609, 64641052],
    [52024340, 60456898, 70938670, 84166865, 122649344, 152317306, 248039036],
    [⟨51113369, 42597207, [2, 3, 4, 5], [93811809691132, 181804742589247, 441394938589783], 16⟩,
      ⟨57919034, 45304960, [2, 3, 4, 5], [122610458044990, 176814767204752, 430161469150100], 14⟩,
      ⟨65630864, 48233598, [2, 3, 4, 5], [149228637734303, 177958124087072, 421168741990020], 15⟩,
      ⟨74369512, 51107500, [2, 3, 4, 5], [176086657742730, 188095959985990, 413539441336444], 15⟩,
      ⟨95492343, 56098950, [2, 3, 4, 5], [232233962372039, 233579612275444, 401030801684321], 22⟩,
      ⟨108207002, 58691222, [2, 3, 4, 5], [257607610560864, 258124211176803, 395804215805214], 17⟩,
      ⟨138940541, 63027609, [2, 3, 4, 5], [307579092209318, 307672101157528, 391797557895338], 26⟩,
      ⟨154364358, 64641052, [2, 3, 4, 5], [327211225184865, 327260967383455, 389899451774251], 17⟩]⟩,
  ⟨9379653, 10229533, 169118701,
    [46159593, 49089237, 52279552, 55439008, 60896132, 63692867, 68616560, 70372313],
    [55788109, 64746730, 75863566, 89860199, 130431892, 161625713, 261493635],
    [⟨54904802, 46159593, [2, 3, 4, 5], [89684408663888, 180965628538783, 440697688306422], 16⟩,
      ⟨62215292, 49089237, [2, 3, 4, 5], [118776871006045, 175453433456266, 429120595927100], 14⟩,
      ⟨70499162, 52279552, [2, 3, 4, 5], [145490522840057, 175923957948073, 419957276665225], 15⟩,
      ⟨79886016, 55439008, [2, 3, 4, 5], [172277725277821, 185191094504961, 412210030563474], 15⟩,
      ⟨102575676, 60896132, [2, 3, 4, 5], [228743863592364, 230159136806271, 399539437341305], 22⟩,
      ⟨116233468, 63692867, [2, 3, 4, 5], [254468632353827, 255000476513478, 394253658932901], 17⟩,
      ⟨149246727, 68616560, [2, 3, 4, 5], [304132455358069, 304227619153227, 390117518729991], 26⟩,
      ⟨167356203, 70372313, [2, 3, 4, 5], [326232881314455, 326279943852893, 388032410356818], 18⟩]⟩,
  ⟨10229534, 10799384, 184939956,
    [49592260, 52793646, 56198272, 62319330, 65118903, 68160846, 73003465, 74899450],
    [61223556, 71233215, 83692839, 118927923, 145608966, 181280587, 297247836],
    [⟨60041213, 49592260, [2, 3, 4, 5], [97982636637190, 177804577899313, 435648750157818], 16⟩,
      ⟨68035607, 52793646, [2, 3, 4, 5], [126122438646901, 173875842698206, 424960389442595], 14⟩,
      ⟨77094442, 56198272, [2, 3, 4, 5], [152588151345686, 176630730388076, 416274104285425], 15⟩,
      ⟨98991224, 62319330, [2, 3, 4, 5], [208548983850604, 211540411734413, 402384705759964], 21⟩,
      ⟨112171752, 65118903, [2, 3, 4, 5], [236141919230908, 237149075243736, 396635401312256], 16⟩,
      ⟨127107247, 68160846, [2, 3, 4, 5], [261070190893240, 261465138876856, 391550290859202], 17⟩,
      ⟨163208937, 73003465, [2, 3, 4, 5], [311142210046245, 311214121728582, 388014095638156], 26⟩,
      ⟨179582866, 74899450, [2, 3, 4, 5], [328157942135643, 328199675001508, 386627396635417], 17⟩]⟩,
  ⟨10799385, 11556543, 195569898,
    [52799206, 56206805, 59852643, 63356439, 69427179, 72653421, 78011113, 80037640],
    [64651994, 75145475, 88188592, 104669743, 152740115, 189829350, 309668107],
    [⟨63492249, 52799206, [2, 3, 4, 5], [94822366398831, 177087919625641, 435044478387609], 16⟩,
      ⟨71946143, 56206805, [2, 3, 4, 5], [123159365853094, 172731141346809, 424126549409684], 14⟩,
      ⟨81525661, 59852643, [2, 3, 4, 5], [149658853619390, 174908727535065, 415318880222065], 15⟩,
      ⟨92380677, 63356439, [2, 3, 4, 5], [176869475979475, 186779878073577, 407817642167057], 15⟩,
      ⟨118619138, 69427179, [2, 3, 4, 5], [233458673136959, 234503500829343, 395471054699709], 22⟩,
      ⟨134413093, 72653421, [2, 3, 4, 5], [258662637472713, 259065701220718, 390339731216260], 17⟩,
      ⟨172589828, 78011113, [2, 3, 4, 5], [308495045917711, 308568107718108, 386683292588004], 26⟩,
      ⟨191283734, 80037640, [2, 3, 4, 5], [327398476867225, 327438435989462, 385188653335703], 17⟩]⟩,
  ⟨11556544, 12578074, 209718937,
    [57100104, 60782276, 64751090, 68601564, 75216776, 78689630, 84755120, 86957241],
    [69213714, 80346325, 94159812, 111572435, 162186925, 201136262, 326035524],
    [⟨68085769, 57100104, [2, 3, 4, 5], [90846175904079, 176250787528236, 434340871221634], 16⟩,
      ⟨77151284, 60782276, [2, 3, 4, 5], [119445203674214, 171362962961022, 423111097366004], 14⟩,
      ⟨87423857, 64751090, [2, 3, 4, 5], [145999758888573, 172830682893741, 414144641553963], 15⟩,
      ⟨99064209, 68601564, [2, 3, 4, 5], [173110771786796, 183803195451427, 406531473608102], 15⟩,
      ⟨127200963, 75216776, [2, 3, 4, 5], [230065504357841, 231162356993811, 394028804270777], 22⟩,
      ⟨144137573, 78689630, [2, 3, 4, 5], [255616615833928, 256030923877934, 388838456060089], 17⟩,
      ⟨185076309, 84755120, [2, 3, 4, 5], [305148905851788, 305223564048029, 385036104550817], 26⟩,
      ⟨206981628, 86957241, [2, 3, 4, 5], [326443190266085, 326481046823906, 383398587035312], 18⟩]⟩,
  ⟨12578075, 13982888, 228850524,
    [62970799, 67024154, 71432421, 75762479, 83139339, 86948056, 91217462, 96451156],
    [75379371, 87368072, 102212818, 120870029, 174865629, 216280793, 272098943],
    [⟨74296887, 62970799, [2, 3, 4, 5], [85833337068155, 175297786637016, 433550763253437], 15⟩,
      ⟨84189401, 67024154, [2, 3, 4, 5], [114784599700529, 169750081026094, 421886073615700], 14⟩,
      ⟨95399090, 71432421, [2, 3, 4, 5], [141429934871521, 170350464270483, 412708390659247], 15⟩,
      ⟨108101332, 75762479, [2, 3, 4, 5], [168409624553353, 180177824704492, 404951134955473], 15⟩,
      ⟨138804858, 83139339, [2, 3, 4, 5], [225762723671659, 226933337978183, 392246919676558], 22⟩,
      ⟨157286509, 86948056, [2, 3, 4, 5], [251751235694263, 252181494180620, 386980752462906], 17⟩,
      ⟨178228965, 91217462, [2, 3, 4, 5], [274832743113545, 275017728715625, 382446080531870], 17⟩,
      ⟨228388435, 96451156, [2, 3, 4, 5], [325209571995682, 325245000733517, 381173842993001], 27⟩]⟩,
  ⟨13982889, 14939501, 255232823,
    [68753852, 73266731, 78024056, 86368066, 90222508, 94450829, 101411226, 104083301],
    [84413739, 98132259, 115186009, 163438922, 199947484, 248709948, 406501620],
    [⟨82861965, 68753852, [2, 3, 4, 5], [95857875256445, 171514308416433, 427420646013736], 16⟩,
      ⟨93894907, 73266731, [2, 3, 4, 5], [123680911136101, 167957559128974, 416854085571856], 14⟩,
      ⟨106396869, 78024056, [2, 3, 4, 5], [150123630719921, 171493672430792, 408255222450390], 15⟩,
      ⟨136616283, 86368066, [2, 3, 4, 5], [207056660170568, 209391851803496, 394447869176103], 21⟩,
      ⟨154806530, 90222508, [2, 3, 4, 5], [234858482447025, 235625669170700, 388740275741774], 16⟩,
      ⟨175418780, 94450829, [2, 3, 4, 5], [259840732816604, 260138875281591, 383734992987334], 17⟩,
      ⟨225242173, 101411226, [2, 3, 4, 5], [309491994222880, 309546505916774, 380575759628873], 26⟩,
      ⟨248945628, 104083301, [2, 3, 4, 5], [327582615387004, 327613183897000, 379600594218261], 17⟩]⟩,
  ⟨14939502, 16227817, 273241926,
    [74207308, 79078751, 84256388, 93401234, 97558333, 102100089, 109957363, 112857709],
    [90222556, 104756880, 122791996, 173619306, 211976679, 263118316, 427387449],
    [⟨88708665, 74207308, [2, 3, 4, 5], [92036712075804, 170674395068954, 426712335727151], 16⟩,
      ⟨100520087, 79078751, [2, 3, 4, 5], [120083570822650, 166569437531695, 415865963556701], 14⟩,
      ⟨113904180, 84256388, [2, 3, 4, 5], [146530615047130, 169341075687978, 407120359100385], 15⟩,
      ⟨146255862, 93401234, [2, 3, 4, 5], [203442065094608, 205946614538365, 393123966614332], 21⟩,
      ⟨165729604, 97558333, [2, 3, 4, 5], [231564366439740, 232368090505945, 387348626223201], 16⟩,
      ⟨187796244, 102100089, [2, 3, 4, 5], [256888460365811, 257194412892549, 382283751184621], 17⟩,
      ⟨241135151, 109957363, [2, 3, 4, 5], [306245495804183, 306301125861701, 378954825760361], 26⟩,
      ⟨268877132, 112857709, [2, 3, 4, 5], [326659043467668, 326688033096228, 377893957366087], 18⟩]⟩,
  ⟨16227818, 17995550, 297547258,
    [81634288, 86989604, 92738530, 98237010, 107575386, 112542576, 118133790, 124869460],
    [98058961, 113684430, 133031344, 157385916, 228101558, 282394706, 355597201],
    [⟨96599451, 81634288, [2, 3, 4, 5], [87223204282122, 169714240785723, 425905274187461], 16⟩,
      ⟨109461517, 86989604, [2, 3, 4, 5], [115575087794884, 164932614607979, 414670892101034], 14⟩,
      ⟨124036149, 92738530, [2, 3, 4, 5], [142049248509967, 166771419461409, 405731224984703], 15⟩,
      ⟨140551370, 98237010, [2, 3, 4, 5], [169482610585174, 178754172820913, 398129838059111], 15⟩,
      ⟨180471532, 107575386, [2, 3, 4, 5], [227387342937863, 228242758758510, 385628977563376], 22⟩,
      ⟨204501038, 112542576, [2, 3, 4, 5], [253143239848810, 253460250965704, 380487792094072], 17⟩,
      ⟨231730034, 118133790, [2, 3, 4, 5], [275963510300734, 276101162617014, 376134859004399], 17⟩,
      ⟨296028018, 124869460, [2, 3, 4, 5], [325488522866323, 325515668656306, 375772696816261], 27⟩]⟩,
  ⟨17995551, 19196885, 330985644,
    [88986334, 94913501, 101058647, 111546902, 116522302, 122036111, 131026061, 134510402],
    [109511679, 127328938, 149485702, 212410212, 260072931, 323757622, 530123602],
    [⟨107455305, 88986334, [2, 3, 4, 5], [96764827950499, 166287379729977, 420123568702186], 16⟩,
      ⟨121762813, 94913501, [2, 3, 4, 5], [124136354536720, 163558437875532, 409874750192009], 14⟩,
      ⟨137975343, 101058647, [2, 3, 4, 5], [150624453995928, 168555546604984, 401465709590559], 15⟩,
      ⟨177163847, 111546902, [2, 3, 4, 5], [208502665465461, 210230713813212, 387872755486117], 21⟩,
      ⟨200752940, 116522302, [2, 3, 4, 5], [236199217437068, 236766432761060, 382265159538965], 16⟩,
      ⟨227482883, 122036111, [2, 3, 4, 5], [260948402683787, 261170737903786, 377396151293417], 17⟩,
      ⟨292093804, 131026061, [2, 3, 4, 5], [310424597849996, 310465600906586, 374811834830568], 26⟩,
      ⟨321970177, 134510402, [2, 3, 4, 5], [327764801704058, 327788334612795, 374379577153351], 17⟩]⟩,
  ⟨19196886, 20811951, 353763628,
    [95860161, 102252295, 108940202, 120410012, 125759490, 131670428, 141790932, 145569376],
    [116861830, 135713389, 159111832, 225306971, 275323115, 342038200, 556662376],
    [⟨114850234, 95860161, [2, 3, 4, 5], [93089453878339, 165442525332249, 419415508678408], 16⟩,
      ⟨130142364, 102252295, [2, 3, 4, 5], [120645719810431, 162144408374740, 408914563888973], 14⟩,
      ⟨147470619, 108940202, [2, 3, 4, 5], [147086385475742, 166317840039873, 400369554131499], 15⟩,
      ⟨189356023, 120410012, [2, 3, 4, 5], [204974921816858, 206825856864578, 386596067635544], 21⟩,
      ⟨214568485, 125759490, [2, 3, 4, 5], [233002882248546, 233595849416686, 380921557861678], 16⟩,
      ⟨243137947, 131670428, [2, 3, 4, 5], [258086721232573, 258314521750890, 375991941296859], 17⟩,
      ⟨312195303, 141790932, [2, 3, 4, 5], [307272901783081, 307314696483967, 373211084196365], 26⟩,
      ⟨347105350, 145569376, [2, 3, 4, 5], [326859516718761, 326881864783415, 372753898917690], 18⟩]⟩,
  ⟨20811952, 23023182, 384448931,
    [105200764, 112219285, 119644353, 132485255, 138346387, 144794805, 156495326, 160675582],
    [126759373, 146992368, 172048194, 242584211, 295715555, 366435533, 591920767],
    [⟨124812293, 105200764, [2, 3, 4, 5], [88463565747406, 164473160586211, 418599380363483], 16⟩,
      ⟨141430856, 112219285, [2, 3, 4, 5], [116276650854280, 160476828758838, 407750731699530], 14⟩,
      ⟨160262156, 119644353, [2, 3, 4, 5], [142678946684862, 163645169156246, 399026887291389], 15⟩,
      ⟨205780682, 132485255, [2, 3, 4, 5], [200513210478247, 202539499974851, 385021726686733], 21⟩,
      ⟨233180062, 138346387, [2, 3, 4, 5], [228950414371513, 229579720042818, 379261023177509], 16⟩,
      ⟨264227627, 144794805, [2, 3, 4, 5], [254457662369324, 254693187304068, 374254045605316], 17⟩,
      ⟨339274988, 156495326, [2, 3, 4, 5], [303281499624476, 303324413339882, 371236358920482], 26⟩,
      ⟨381305368, 160675582, [2, 3, 4, 5], [325732491995252, 325753441509348, 370734238279041], 18⟩]⟩,
  ⟨23023183, 24522977, 426568230,
    [114488538, 122209675, 130067135, 143179248, 149584745, 156736330, 168277468, 172815824],
    [141186858, 164180488, 192791566, 274335629, 336160763, 418794105, 686916779],
    [⟨138486427, 114488538, [2, 3, 4, 5], [97557424567289, 161388111941389, 413133555919837], 17⟩,
      ⟨156925681, 122209675, [2, 3, 4, 5], [124541394262307, 159518618525484, 403172903704325], 14⟩,
      ⟨177820092, 130067135, [2, 3, 4, 5], [151179378705458, 166086622964782, 394935528461808], 15⟩,
      ⟨228325519, 143179248, [2, 3, 4, 5], [209933458531071, 211216039443755, 381539448770369], 21⟩,
      ⟨258726708, 149584745, [2, 3, 4, 5], [237476510120225, 237898980665078, 376037332415623], 16⟩,
      ⟨293175769, 156736330, [2, 3, 4, 5], [261988278119422, 262155421996511, 371315609243741], 17⟩,
      ⟨376445139, 168277468, [2, 3, 4, 5], [311301678641603, 311332760538161, 369392176045015], 27⟩,
      ⟨413895428, 172815824, [2, 3, 4, 5, 6], [327898696677584, 327916946977233, 369516649363430, 562882968385093], 17⟩]⟩,
  ⟨24522978, 26535849, 455201039,
    [123102391, 131422388, 139975189, 154277526, 161146049, 168798835, 181757625, 186721002],
    [150430010, 174726342, 204898132, 290572868, 355375079, 441843674, 720425414],
    [⟨147782140, 123102391, [2, 3, 4, 5], [94018955043217, 160536267975974, 412429664842465], 16⟩,
      ⟨167459102, 131422388, [2, 3, 4, 5], [121147595578776, 158072555222771, 402240981363988], 14⟩,
      ⟨189756023, 139975189, [2, 3, 4, 5], [147686164925711, 163754625010446, 393877406270936], 15⟩,
      ⟨243651557, 154277526, [2, 3, 4, 5], [206496472691103, 207867736909077, 380307778462775], 21⟩,
      ⟨276093384, 161146049, [2, 3, 4, 5], [234375959291374, 234816675499814, 374739275983061], 16⟩,
      ⟨312854791, 168798835, [2, 3, 4, 5], [259213975347647, 259384973767475, 369955451206321], 17⟩,
      ⟨401713504, 181757625, [2, 3, 4, 5], [308240012607417, 308271660743176, 367805459270502], 26⟩,
      ⟨445414520, 186721002, [2, 3, 4, 5, 6], [326957288310793, 326974666842344, 367958951183946, 561296500851451], 17⟩]⟩,
  ⟨26535850, 29285844, 493704923,
    [134782192, 143907604, 153404434, 169368869, 176867409, 185196820, 200131360, 205676633],
    [162854417, 188888287, 221140333, 312288687, 381026091, 472556509, 764877638],
    [⟨160282521, 134782192, [2, 3, 4, 5], [89569357373029, 159555760520987, 411610763596067], 16⟩,
      ⟨181623891, 143907604, [2, 3, 4, 5], [116905481557480, 156367181966105, 401109256982827], 14⟩,
      ⟨205806830, 153404434, [2, 3, 4, 5], [143339112229197, 160966433808921, 392580526749221], 15⟩,
      ⟨264261201, 169368869, [2, 3, 4, 5], [202147418994621, 203645173150745, 378788624759057], 21⟩,
      ⟨299447171, 176867409, [2, 3, 4, 5], [230445753771183, 230912143578420, 373134800923421], 16⟩,
      ⟨339318098, 185196820, [2, 3, 4, 5], [255696966515743, 255873403087036, 368271966054431], 17⟩,
      ⟨435693063, 200131360, [2, 3, 4, 5], [304364438242439, 304396885006481, 365848492182412], 26⟩,
      ⟨488216567, 205676633, [2, 3, 4, 5, 6], [325789564238613, 325805908760207, 366024086157873, 559317731433439], 18⟩]⟩,
  ⟨29285845, 31147502, 546438436,
    [146442720, 156419756, 166364672, 182687259, 190905893, 200130133, 214935402, 220899429],
    [180918592, 210409731, 247137295, 352161602, 431853868, 538394655, 884370071],
    [⟨177402586, 146442720, [2, 3, 4, 5], [98248892729192, 156798467586594, 406432696845525], 17⟩,
      ⟨201023466, 156419756, [2, 3, 4, 5], [124910901371742, 155824791783671, 396733895493299], 15⟩,
      ⟨227789429, 166364672, [2, 3, 4, 5], [151803653958864, 164077566090468, 388650639841619], 15⟩,
      ⟨292487416, 182687259, [2, 3, 4, 5], [211332402462039, 212288711355818, 375439360305242], 22⟩,
      ⟨331431664, 190905893, [2, 3, 4, 5], [238688805896363, 239005871841088, 370048645530440], 16⟩,
      ⟨375561276, 200130133, [2, 3, 4, 5], [262963725778185, 263090375208686, 365486139085789], 17⟩,
      ⟨482230225, 214935402, [2, 3, 4, 5, 6], [312036913387725, 312060709915254, 364308761806233, 560719661912824], 27⟩,
      ⟨528993138, 220899429, [2, 3, 4, 5, 6], [327870715513502, 327885011636217, 364978812252353, 557347133153669], 17⟩]⟩,
  ⟨31147503, 33641865, 582215449,
    [157175831, 167919128, 178747450, 196499589, 205291481, 215145435, 231769024, 238234879],
    [192472362, 223593739, 262270544, 372481099, 455916142, 567280387, 926324922],
    [⟨189017682, 157175831, [2, 3, 4, 5], [94838774144896, 155937626526947, 405736076547475], 16⟩,
      ⟨214185094, 167919128, [2, 3, 4, 5], [121604260593805, 154340372477108, 395830368390308], 14⟩,
      ⟨242703506, 178747450, [2, 3, 4, 5], [148346752419491, 161644454186112, 387629856699438], 15⟩,
      ⟨311637471, 196499589, [2, 3, 4, 5], [207988287965621, 209008490854126, 374250540146793], 21⟩,
      ⟨353131518, 205291481, [2, 3, 4, 5], [235681584934186, 236011660551912, 368793684663522], 16⟩,
      ⟨400150434, 215145435, [2, 3, 4, 5], [260273603525115, 260402993294802, 364167073672601], 17⟩,
      ⟨513803328, 231769024, [2, 3, 4, 5, 6], [309011664834068, 309035904355491, 362726400053727, 559538639473441], 26⟩,
      ⟨568302579, 238234879, [2, 3, 4, 5, 6], [326958952662688, 326972579016302, 363496350421839, 555810004234957], 17⟩]⟩,
  ⟨33641866, 37042570, 630242858,
    [171698617, 183470791, 195498618, 215245436, 224813882, 235516038, 254666977, 261817550],
    [207975698, 241268583, 282539792, 399612444, 487988202, 605710385, 981906842],
    [⟨204609898, 171698617, [2, 3, 4, 5], [90554589765789, 154944053180016, 404919418005622], 16⟩,
      ⟨231853389, 183470791, [2, 3, 4, 5], [117476916503949, 152589895891028, 394731293545073], 14⟩,
      ⟨262724309, 195498618, [2, 3, 4, 5], [144048101619349, 158730371287498, 386378051649006], 15⟩,
      ⟨337344691, 215245436, [2, 3, 4, 5], [203755551949049, 204866742449155, 372783921621873], 21⟩,
      ⟨382261614, 224813882, [2, 3, 4, 5], [231870652945552, 232218980677891, 367242283822286], 16⟩,
      ⟨433159157, 235516038, [2, 3, 4, 5], [256864536519149, 256997785821776, 362534370793304], 17⟩,
      ⟨556187368, 254666977, [2, 3, 4, 5, 6], [305186568822191, 305211427949934, 360776557890577, 558071327465873], 26⟩,
      ⟨621577866, 261817550, [2, 3, 4, 5, 6], [325827356626659, 325840187986193, 361655313363119, 553892886368956], 18⟩]⟩,
  ⟨37042571, 41780864, 695876480,
    [191743862, 204921047, 218606691, 241215587, 251859226, 263725675, 277188729, 294583940],
    [229152696, 265384551, 310164551, 436448461, 531436752, 657652660, 827504566],
    [⟨225918015, 191743862, [2, 3, 4, 5], [85161396598563, 153830823517410, 403992651966847], 16⟩,
      ⟨255998649, 204921047, [2, 3, 4, 5], [112323393766753, 150562060375350, 393407285063146], 14⟩,
      ⟨290084473, 218606691, [2, 3, 4, 5], [138713667137075, 155293573428581, 384851584787383], 15⟩,
      ⟨372475837, 241215587, [2, 3, 4, 5], [198383452351004, 199629054847410, 370981641855488], 21⟩,
      ⟨422070418, 251859226, [2, 3, 4, 5], [227024778095128, 227399520532792, 365330504052688], 16⟩,
      ⟨478268442, 263725675, [2, 3, 4, 5], [252529487100176, 252668317961782, 360519106115226], 17⟩,
      ⟨541949145, 277188729, [2, 3, 4, 5, 6], [275020080485483, 275080745608897, 356716852975123, 561263093453444], 17⟩,
      ⟨695104729, 294583940, [2, 3, 4, 5, 6], [324372961717003, 324384880641744, 359364540749747, 551512271182069], 28⟩]⟩,
  ⟨41780865, 45045365, 787595312,
    [212259511, 226930047, 241316485, 264534631, 276475360, 289932805, 312657012, 321399582],
    [260458202, 302617065, 355077049, 505144098, 618853380, 770659908, 1260145986],
    [⟨255694761, 212259511, [2, 3, 4, 5], [95632338712158, 150555340206541, 397710782905293], 16⟩,
      ⟨289740123, 226930047, [2, 3, 4, 5], [122038057216995, 150077980484784, 388117457124077], 15⟩,
      ⟨328318571, 241316485, [2, 3, 4, 5], [149178386802987, 159547799927269, 380093142728946], 15⟩,
      ⟨421569390, 264534631, [2, 3, 4, 5], [209699255119304, 210410298992381, 366936187975405], 22⟩,
      ⟨477700703, 276475360, [2, 3, 4, 5], [237135615751999, 237368144083558, 361625617124239], 16⟩,
      ⟨541305812, 289932805, [2, 3, 4, 5, 6], [261424242479235, 261516553340168, 357212326012061, 562572556933219], 17⟩,
      ⟨695050421, 312657012, [2, 3, 4, 5, 6], [309716199778287, 309733788589390, 356767293382289, 552689696154407], 27⟩,
      ⟨766770327, 321399582, [2, 3, 4, 5, 6], [326983779809030, 326993879776767, 358360596320482, 549129934486762], 17⟩]⟩]

theorem cellsOK25 : cellsOK 1480968 cells25 45045365 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells26.lean <==
import KtMinor45.MiddleDefs

/-! Cells 273 to 322 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `45045366 ≤ t ≤ 9377826323`. -/
def cells26 : List Cell := [
  ⟨45045366, 49486982, 850951445,
    [231354543, 247422601, 263423181, 289140807, 302098699, 316722223, 342762672, 352426226],
    [280918455, 325946537, 381825876, 540999447, 661274732, 821512452, 1333783039],
    [⟨276263486, 231354543, [2, 3, 4, 5], [91515599837302, 149538927037455, 396899103133369], 16⟩,
      ⟨313047542, 247422601, [2, 3, 4, 5], [118013996132062, 148252472475381, 387054173602954], 15⟩,
      ⟨354729337, 263423181, [2, 3, 4, 5], [144902112781546, 156452008591059, 378890213470550], 15⟩,
      ⟨455481485, 289140807, [2, 3, 4, 5], [205588067902236, 206359969203295, 365523901852523], 22⟩,
      ⟨516128140, 302098699, [2, 3, 4, 5], [233445747206415, 233690407944933, 360128155997170], 16⟩,
      ⟨584849803, 316722223, [2, 3, 4, 5, 6], [258087544406292, 258182529801668, 355631035913681, 561136111919940], 17⟩,
      ⟨750962012, 342762672, [2, 3, 4, 5, 6], [306001928060751, 306019942202563, 354811047529940, 551268637447777], 26⟩,
      ⟨836858038, 352426226, [2, 3, 4, 5, 6], [325874728353147, 325884254189926, 356620779625150, 547278347827541], 18⟩]⟩,
  ⟨49486983, 55659852, 937348919,
    [257641674, 275614265, 293848260, 323149607, 337507833, 353729917, 372160644, 395426246],
    [308807022, 357712328, 418208047, 589583355, 718632211, 890116154, 1120845978],
    [⟨304312639, 257641674, [2, 3, 4, 5], [86340569786199, 148395170654889, 395966552273006], 16⟩,
      ⟨344831395, 275614265, [2, 3, 4, 5], [113000947822963, 146138846947942, 385770066926291], 14⟩,
      ⟨390745162, 293848260, [2, 3, 4, 5], [139600879729229, 152790150518957, 377422317100660], 15⟩,
      ⟨501726720, 323149607, [2, 3, 4, 5], [200368171671585, 201229745600435, 363787953584526], 21⟩,
      ⟨568530857, 337507833, [2, 3, 4, 5], [228755322544938, 229017471021594, 358282677665126], 16⟩,
      ⟨644229861, 353729917, [2, 3, 4, 5, 6], [253848793385843, 253947625726366, 353679597021133, 559355989923199], 17⟩,
      ⟨730008071, 372160644, [2, 3, 4, 5, 6], [275956162110569, 275999972100912, 350199057520673, 554452383327242], 18⟩,
      ⟨933401000, 395426246, [2, 3, 4, 5, 6], [324461708042956, 324470570555856, 354456106305793, 544976978413154], 28⟩]⟩,
  ⟨55659853, 59903055, 1057762877,
    [284659430, 304485226, 323334504, 353625747, 369811985, 388221970, 418808668, 430445999],
    [349906525, 406601621, 477267180, 680094628, 833873185, 1039109144, 1701294297],
    [⟨343405327, 284659430, [2, 3, 4, 5], [96305433804225, 145568294878509, 390042501452959], 17⟩,
      ⟨389129216, 304485226, [2, 3, 4, 5], [122454744099396, 146285121041733, 380727927831776], 15⟩,
      ⟨440941168, 323334504, [2, 3, 4, 5], [150149002136778, 158100657878996, 372854686918443], 15⟩,
      ⟨566179667, 353625747, [2, 3, 4, 5], [211341560487692, 211841047263452, 359917133900083], 22⟩,
      ⟨641565614, 369811985, [2, 3, 4, 5, 6], [238453778395048, 238619481406709, 354766702458072, 561002485261525], 17⟩,
      ⟨726989083, 388221970, [2, 3, 4, 5, 6], [262327143216761, 262393993074313, 350592843045031, 555809290239341], 17⟩,
      ⟨933472460, 418808668, [2, 3, 4, 5, 6], [310378713012288, 310391584841605, 351291080615268, 546079506888177], 27⟩,
      ⟨1027272693, 430445999, [2, 3, 4, 5, 6], [327063671985066, 327071201859586, 353758967718322, 542674781174218], 17⟩]⟩,
  ⟨59903056, 65664800, 1140743288,
    [309597375, 331307064, 352301085, 385693436, 403251340, 423176372, 458120874, 470980229],
    [376714641, 437171415, 512309994, 727135628, 889557367, 1105908530, 1798123618],
    [⟨370345122, 309597375, [2, 3, 4, 5], [92343184042605, 144525184437056, 389240290514551], 16⟩,
      ⟨419656002, 331307064, [2, 3, 4, 5], [118517211003229, 144370574073464, 379700973098430], 15⟩,
      ⟨475532549, 352301085, [2, 3, 4, 5], [145885652749094, 154818673705008, 371699850508669], 15⟩,
      ⟨610595880, 385693436, [2, 3, 4, 5], [207353020125859, 207893325619106, 358556067377834], 22⟩,
      ⟨691895778, 403251340, [2, 3, 4, 5, 6], [234851017313921, 235025059156214, 353321793804989, 559662816014027], 17⟩,
      ⟨784020629, 423176372, [2, 3, 4, 5, 6], [259096878897902, 259165537912354, 349056354793450, 554417436773262], 17⟩,
      ⟨1006702416, 458120874, [2, 3, 4, 5, 6], [306767891360848, 306781059075639, 349317215221377, 544703239251141], 27⟩,
      ⟨1118835062, 470980229, [2, 3, 4, 5, 6], [325972862434914, 325979976041416, 352115598654131, 540886564807277], 18⟩]⟩,
  ⟨65664801, 73652449, 1253667266,
    [343840633, 368112589, 392081781, 429911119, 449350339, 471345134, 496253261, 527019524],
    [413180329, 478712695, 559878968, 790753349, 964706636, 1195862542, 1506893174],
    [⟨407006171, 343840633, [2, 3, 4, 5], [87369945462219, 143347355237658, 388309443462202], 16⟩,
      ⟨461198413, 368112589, [2, 3, 4, 5], [113623865697160, 142155223443065, 378458023437478], 15⟩,
      ⟨522606268, 392081781, [2, 3, 4, 5], [140601088605024, 150918105456832, 370289923418735], 15⟩,
      ⟨671039731, 429911119, [2, 3, 4, 5], [202288210672678, 202888435796400, 356882654250143], 22⟩,
      ⟨760387633, 449350339, [2, 3, 4, 5, 6], [230275296863765, 230461301230646, 351541121879042, 558006418549908], 16⟩,
      ⟨861632070, 471345134, [2, 3, 4, 5, 6], [254995214760309, 255066469950191, 347160388913103, 552692024835043], 17⟩,
      ⟨976357047, 496253261, [2, 3, 4, 5, 6], [276819261593018, 276851196915101, 344036968436683, 547879787282451], 18⟩,
      ⟨1244699694, 527019524, [2, 3, 4, 5, 6], [324590774897116, 324597405235981, 350070941186888, 538662635758241], 27⟩]⟩,
  ⟨73652450, 79130935, 1410643584,
    [379159712, 405673570, 449956581, 469579302, 491483884, 516309718, 557123102, 572372875],
    [466757472, 542464367, 752722317, 909264710, 1115648643, 1391082038, 2280398837],
    [⟨457968919, 379159712, [2, 3, 4, 5], [96876496424025, 140954219666390, 382709155322407], 17⟩,
      ⟨518946772, 405673570, [2, 3, 4, 5], [122878745066022, 142953360814137, 373642655749517], 15⟩,
      ⟨666340845, 449956581, [2, 3, 4, 5], [182809786418346, 184155305750430, 359080337320145], 21⟩,
      ⟨755063098, 469579302, [2, 3, 4, 5, 6], [212847328160561, 213202095493694, 353188171090806, 560091478751543], 16⟩,
      ⟨855598582, 491483884, [2, 3, 4, 5, 6], [239573098604389, 239692801690513, 348211002576396, 554376415380351], 17⟩,
      ⟨969520210, 516309718, [2, 3, 4, 5, 6], [263155797168579, 263204663581232, 344292220195906, 549282599741555], 17⟩,
      ⟨1244888592, 557123102, [2, 3, 4, 5, 6], [311013833557552, 311023328793527, 346306317456000, 539698277049614], 27⟩,
      ⟨1366714076, 572372875, [2, 3, 4, 5, 6], [327189402184466, 327195049956006, 349691780347170, 536439219376056], 17⟩]⟩,
  ⟨79130936, 86555601, 1518569757,
    [411514405, 440549282, 489800334, 511123669, 534792191, 561611821, 608114287, 624962217],
    [501636626, 582237842, 804989579, 970384740, 1188046042, 1477981298, 2406432583],
    [⟨493007417, 411514405, [2, 3, 4, 5], [93056151767951, 139880249208113, 381919910120261], 16⟩,
      ⟨558650592, 440549282, [2, 3, 4, 5], [119010972128302, 140934823739100, 372652388961276], 15⟩,
      ⟨717321560, 489800334, [2, 3, 4, 5], [178557561188301, 180062133115039, 357864454487951], 21⟩,
      ⟨812831815, 511123669, [2, 3, 4, 5, 6], [208956712999964, 209339442256461, 351877678868176, 558866100256121], 16⟩,
      ⟨921059114, 534792191, [2, 3, 4, 5, 6], [236085823918723, 236211213070453, 346812610185529, 553076593208166], 17⟩,
      ⟨1043696711, 561611821, [2, 3, 4, 5, 6], [260027365515106, 260077468425904, 342795599686850, 547934064973557], 17⟩,
      ⟨1340133104, 608114287, [2, 3, 4, 5, 6], [307499293384962, 307508997195843, 344303876056874, 538365324316366], 27⟩,
      ⟨1485606014, 624962217, [2, 3, 4, 5, 6], [326129135457066, 326134477573157, 348144437564821, 534709597853485], 18⟩]⟩,
  ⟨86555602, 96823611, 1665144032,
    [455831610, 488288853, 519370791, 568275935, 594353851, 623891118, 657292685, 697496577],
    [548985830, 636181314, 744360639, 1053060347, 1285784056, 1595058927, 2011217343],
    [⟨540593118, 455831610, [2, 3, 4, 5], [88268835238076, 138664351873942, 380996657767364], 16⟩,
      ⟨612572255, 488288853, [2, 3, 4, 5], [114216426702546, 138600419389712, 371451526851654], 15⟩,
      ⟨694135303, 519370791, [2, 3, 4, 5], [141735946338600, 149667164930765, 363435993094649], 15⟩,
      ⟨891287372, 568275935, [2, 3, 4, 5, 6], [204018773835975, 204442367593111, 350266084917137, 557356886469648], 22⟩,
      ⟨1009960907, 594353851, [2, 3, 4, 5, 6], [231658500686370, 231792014051272, 345089291502538, 551468718670585], 17⟩,
      ⟨1144435638, 623891118, [2, 3, 4, 5, 6], [256056824204491, 256108697577375, 340949081735426, 546261853314477], 17⟩,
      ⟨1296815474, 657292685, [2, 3, 4, 5, 6], [277618029668478, 277641518365894, 338228735841966, 541535178595679], 18⟩,
      ⟨1648575988, 697496577, [2, 3, 4, 5, 6], [324771277617923, 324776266560221, 346212768634037, 532560792688461], 27⟩]⟩,
  ⟨96823612, 103850858, 1868382461,
    [501668618, 536754570, 593417234, 619562149, 648876263, 682110186, 736082364, 755760911],
    [618349991, 718756671, 998747511, 1207335233, 1482350735, 1849354773, 3035354532],
    [⟨606574975, 501668618, [2, 3, 4, 5], [97362740676596, 136693016372115, 375690536042148], 17⟩,
      ⟨687339495, 536754570, [2, 3, 4, 5], [123333748714844, 140077542473035, 366843585865202], 15⟩,
      ⟨882561381, 593417234, [2, 3, 4, 5, 6], [184433401126620, 185389609588192, 352492503864173, 560028687950712], 21⟩,
      ⟨1000073064, 619562149, [2, 3, 4, 5, 6], [214193023976924, 214448099541829, 346740204622692, 553580131850163], 16⟩,
      ⟨1133231244, 648876263, [2, 3, 4, 5, 6], [240610789609209, 240698091656163, 341940273407408, 547983069425730], 17⟩,
      ⟨1284119232, 682110186, [2, 3, 4, 5, 6], [263917083328230, 263953127238766, 338304257096572, 542982327157869], 17⟩,
      ⟨1648841732, 736082364, [2, 3, 4, 5, 6], [311635650802220, 311642707742328, 341821291650688, 533536736098198], 27⟩,
      ⟨1805958388, 755760911, [2, 3, 4, 5, 6], [327365593743318, 327369854657701, 346155910082374, 530415358176183], 17⟩]⟩,
  ⟨103850859, 113356415, 2007799835,
    [543376290, 581811886, 644713205, 672988055, 704598440, 740438786, 801788843, 823525453],
    [663419508, 770146971, 1066332677, 1286424427, 1576099295, 1961953976, 3198782114],
    [⟨651837169, 543376290, [2, 3, 4, 5], [93672036525601, 135583663399120, 374916985784779], 17⟩,
      ⟨738628280, 581811886, [2, 3, 4, 5], [119519116387969, 137939417640568, 365890253146532], 15⟩,
      ⟨948417485, 644713205, [2, 3, 4, 5, 6], [180269168550435, 181336088819483, 351323239948231, 558942708050487], 21⟩,
      ⟨1074697806, 672988055, [2, 3, 4, 5, 6], [210424325997185, 210698513282832, 345475057492036, 552388988502076], 16⟩,
      ⟨1217792157, 704598440, [2, 3, 4, 5, 6], [237234597102633, 237325815190439, 340584696895258, 546722082419541], 17⟩,
      ⟨1379939299, 740438786, [2, 3, 4, 5, 6], [260885985033003, 260922882754593, 336842495853158, 541675836459782], 17⟩,
      ⟨1771877133, 801788843, [2, 3, 4, 5, 6], [308210524750028, 308217730637745, 339779986824118, 532245627318304], 27⟩,
      ⟨1959160448, 823525453, [2, 3, 4, 5, 6], [326316146052997, 326320183531622, 344693267815590, 528744989383879], 18⟩]⟩,
  ⟨113356416, 126471049, 2196768560,
    [600366407, 643341537, 715101804, 746316913, 781054185, 820439718, 864886135, 916778104],
    [724483218, 839714875, 1157529500, 1392941603, 1702107826, 2112987115, 2665888487],
    [⟨713186332, 600366407, [2, 3, 4, 5], [89055243021513, 134325202978169, 374005970130790], 16⟩,
      ⟨808145989, 643341537, [2, 3, 4, 5], [114802438185245, 135467369041603, 364732185768270], 15⟩,
      ⟨1037679990, 715101804, [2, 3, 4, 5, 6], [175001454250339, 176234506341017, 349890884891230, 557613011617560], 21⟩,
      ⟨1175845476, 746316913, [2, 3, 4, 5, 6], [205641957885451, 205943941112127, 343918903016628, 550920994537096], 16⟩,
      ⟨1332407481, 781054185, [2, 3, 4, 5, 6], [232950033943811, 233046825435131, 338914270041309, 545161561645754], 17⟩,
      ⟨1509815477, 820439718, [2, 3, 4, 5, 6], [257040743345175, 257078860960612, 335039296092699, 540055306211551], 17⟩,
      ⟨1710845072, 864886135, [2, 3, 4, 5, 6], [278361018217180, 278378442886337, 332773849720476, 535409024965716], 18⟩,
      ⟨2168864875, 916778104, [2, 3, 4, 5, 6], [324991297096225, 324995073815577, 342871859197749, 526666641259975], 27⟩]⟩,
  ⟨126471050, 135427467, 2458144244,
    [659429753, 705365891, 777599646, 812173836, 851150372, 895317755, 938370331, 991057365],
    [813687610, 945977798, 1316225239, 1592216496, 1956103426, 2441668669, 3103107976],
    [⟨798042593, 659429753, [2, 3, 4, 5], [97780313755153, 132766768708509, 368968034990534], 17⟩,
      ⟨904300730, 705365891, [2, 3, 4, 5], [123842356838032, 137654885368769, 360313665841362], 15⟩,
      ⟨1161145122, 777599646, [2, 3, 4, 5, 6], [185951793668332, 186637090783845, 346169326481471, 553610292113092], 21⟩,
      ⟨1315749798, 812173836, [2, 3, 4, 5, 6], [215457479333855, 215642599471381, 340555576191096, 547298224473160], 16⟩,
      ⟨1490939848, 851150372, [2, 3, 4, 5, 6], [241572123741248, 241636387673127, 335945600154760, 541812337531381], 17⟩,
      ⟨1689456183, 895317755, [2, 3, 4, 5, 6], [264617829740359, 264644646927597, 332623788229111, 536898888440008], 17⟩,
      ⟨1914404661, 938370331, [2, 3, 4, 5, 6], [287012730850261, 287024814410002, 334801922140069, 532281977637928], 18⟩,
      ⟨2370439402, 991057365, [2, 3, 4, 5, 6], [327586130993598, 327589364848875, 343136476166664, 524596753276341], 26⟩]⟩,
  ⟨135427468, 147520135, 2637047614,
    [712856855, 763212113, 843155753, 880435662, 922386257, 969938212, 1019832872, 1077788674],
    [871535581, 1011929686, 1403055270, 1693898282, 2076714453, 2586619703, 3277166202],
    [⟨856124014, 712856855, [2, 3, 4, 5], [94207255888440, 131617096594114, 368212314630760], 17⟩,
      ⟨970115602, 763212113, [2, 3, 4, 5], [120064785284957, 135381597516466, 359397420985191], 15⟩,
      ⟨1245653089, 843155753, [2, 3, 4, 5, 6], [181901346712082, 182663184052492, 345041929357524, 552553237700017], 21⟩,
      ⟨1411509871, 880435662, [2, 3, 4, 5, 6], [211807428103347, 212005723442969, 339333011131907, 546140508414582], 16⟩,
      ⟨1599450228, 922386257, [2, 3, 4, 5, 6], [238302621798641, 238369609678003, 334629121838202, 540589171957854], 17⟩,
      ⟨1812414551, 969938212, [2, 3, 4, 5, 6], [261679677178101, 261707089942528, 331191809277201, 535633169706904], 17⟩,
      ⟨2053734745, 1019832872, [2, 3, 4, 5, 6], [283403220837515, 283415734960376, 333136361017932, 531065579124618], 18⟩,
      ⟨2566576836, 1077788674, [2, 3, 4, 5, 6], [326549057018492, 326552126484434, 341752691421243, 522982945940711], 26⟩]⟩,
  ⟨147520136, 164165533, 2879069558,
    [785688538, 842024460, 932926633, 973916143, 1019905842, 1072052256, 1130743024, 1196880587],
    [949764296, 1101046660, 1520007022, 1830599314, 2238548663, 2780721775, 3510346759],
    [⟨934697035, 785688538, [2, 3, 4, 5], [89745993302776, 130311034798425, 367317205580710], 16⟩,
      ⟨1059150499, 842024460, [2, 3, 4, 5], [115405277756286, 132752506138347, 358282696581646], 15⟩,
      ⟨1359976161, 932926633, [2, 3, 4, 5, 6], [176773422415257, 177649856700571, 343660454184094, 551258398760151], 21⟩,
      ⟨1541054883, 973916143, [2, 3, 4, 5, 6], [207176791833052, 207394154629965, 337828984822455, 544712804725065], 16⟩,
      ⟨1746243957, 1019905842, [2, 3, 4, 5, 6], [234155176901814, 234226026972846, 333007098953600, 539074828003697], 17⟩,
      ⟨1978753639, 1072052256, [2, 3, 4, 5, 6], [257954063508725, 257982325419543, 329425698871417, 534062799177015], 17⟩,
      ⟨2242221624, 1130743024, [2, 3, 4, 5, 6], [279056651259720, 279069683578154, 327673017082129, 529492345304172], 18⟩,
      ⟨2834557262, 1196880587, [2, 3, 4, 5, 6], [325246570087883, 325249446796107, 340030793135695, 520973763062248], 27⟩]⟩,
  ⟨164165534, 187637799, 3213021112,
    [887159097, 951730591, 1058680952, 1104896114, 1156488294, 1215001042, 1280930771, 1364280290],
    [1057663043, 1223842000, 1680524613, 2017791018, 2459621709, 3045211822, 3830951598],
    [⟨1043115230, 887159097, [2, 3, 4, 5], [84167781692716, 128874271360039, 366284302964995], 16⟩,
      ⟨1182004410, 951730591, [2, 3, 4, 5], [109672328886494, 129786505649468, 356938740141735], 15⟩,
      ⟨1517723704, 1058680952, [2, 3, 4, 5, 6], [170266985380819, 171324351405710, 341978273226384, 549683017423620], 21⟩,
      ⟨1719806268, 1104896114, [2, 3, 4, 5, 6], [201280653330322, 201526830348630, 335987430606437, 542960041978666], 16⟩,
      ⟨1948795812, 1156488294, [2, 3, 4, 5, 6], [228874434236568, 228950949715705, 331016750995856, 537205599717203], 17⟩,
      ⟨2208274960, 1215001042, [2, 3, 4, 5, 6], [253212828506263, 253242335809876, 327256098202578, 532118730852441], 17⟩,
      ⟨2502303356, 1280930771, [2, 3, 4, 5, 6], [274775506879422, 274788783221924, 325270633148274, 527497886970334], 18⟩,
      ⟨3207971333, 1364280290, [2, 3, 4, 5, 6], [323539613833334, 323542273578533, 337855947775145, 518485781173995], 28⟩]⟩,
  ⟨187637800, 203983152, 3685365877,
    [995227950, 1065078868, 1172615719, 1225145529, 1284548189, 1351797171, 1421014272, 1499765963],
    [1218251472, 1414802255, 1964775582, 2373990738, 2912592737, 3629930737, 4602255101],
    [⟨1196463125, 995227950, [2, 3, 4, 5], [94684216103061, 127050698051777, 360179142942160], 17⟩,
      ⟨1355770338, 1065078868, [2, 3, 4, 5, 6], [120702710713329, 132710045681093, 351590639691403, 560416857487025], 15⟩,
      ⟨1740843573, 1172615719, [2, 3, 4, 5, 6], [183752269952308, 184258164928614, 337480358262426, 544825912792736], 21⟩,
      ⟨1972634202, 1225145529, [2, 3, 4, 5, 6], [213318204567969, 213452334906778, 331950364152671, 538581000624641], 16⟩,
      ⟨2235287394, 1284548189, [2, 3, 4, 5, 6], [239440639058474, 239486770045888, 327496380508845, 533163124611567], 17⟩,
      ⟨2532912453, 1351797171, [2, 3, 4, 5, 6], [262507624554084, 262526749470380, 324486153571466, 528311330922942], 17⟩,
      ⟨2870165828, 1421014272, [2, 3, 4, 5, 6], [284234389077870, 284243138587454, 327053900236028, 523811318756854], 18⟩,
      ⟨3576511454, 1499765963, [2, 3, 4, 5, 6], [326883839511850, 326886030411859, 338718567576484, 515985372056090], 26⟩]⟩,
  ⟨203983153, 226431456, 4015175835,
    [1094278394, 1172589148, 1294325530, 1351872691, 1416848338, 1490451204, 1572949245, 1661512642],
    [1324883695, 1536246859, 2124370938, 2560695271, 3133802562, 3895435409, 4920457636],
    [⟨1303536741, 1094278394, [2, 3, 4, 5], [90371786208999, 125672659791583, 359304116766381], 16⟩,
      ⟨1477100641, 1172589148, [2, 3, 4, 5, 6], [116055184197405, 129845175861560, 350526625931187, 559386291544061], 15⟩,
      ⟨1896634766, 1294325530, [2, 3, 4, 5, 6], [178774578281866, 179353336254446, 336151306468550, 543565543334940], 21⟩,
      ⟨2149168752, 1351872691, [2, 3, 4, 5, 6], [208842538484410, 208988835311921, 330499132231770, 537194817014336], 16⟩,
      ⟨2435327247, 1416848338, [2, 3, 4, 5, 6], [235431484077479, 235480112185020, 325919888659489, 531696610316954], 17⟩,
      ⟨2759587302, 1490451204, [2, 3, 4, 5, 6], [258901085178017, 258920762384236, 322747911354102, 526792925156026], 17⟩,
      ⟨3127022082, 1572949245, [2, 3, 4, 5, 6], [279775850453140, 279785008431643, 321722703082684, 522310851820799], 18⟩,
      ⟨3940875470, 1661512642, [2, 3, 4, 5, 6], [325604609042876, 325606666240583, 337102941252156, 514047149444382], 27⟩]⟩,
  ⟨226431457, 257997106, 4469188810,
    [1231869475, 1321807863, 1464391692, 1528943152, 1601623854, 1684010154, 1776477199, 1888273760],
    [1471619063, 1703216822, 2342933482, 2815807593, 3435352553, 4256488736, 5358400336],
    [⟨1450933174, 1231869475, [2, 3, 4, 5], [84995686780589, 124153665186257, 358284960902680], 16⟩,
      ⟨1644122681, 1321807863, [2, 3, 4, 5, 6], [110361376596335, 126614213319689, 349240642788064, 558125724962002], 15⟩,
      ⟨2111095310, 1464391692, [2, 3, 4, 5, 6], [172451669157321, 173145032434521, 334532337873304, 542030950271575], 21⟩,
      ⟨2392184385, 1528943152, [2, 3, 4, 5, 6], [203145584888078, 203310140328197, 328722026705025, 535491450247014], 16⟩,
      ⟨2710700036, 1601623854, [2, 3, 4, 5, 6], [230329595294985, 230381867734810, 323986246024780, 529885365618453], 17⟩,
      ⟨3071625552, 1684010154, [2, 3, 4, 5, 6], [254314223046993, 254334707941002, 320613659523795, 524912523105005], 17⟩,
      ⟨3480607742, 1776477199, [2, 3, 4, 5, 6], [275624348821549, 275633663684916, 319323873280480, 520383336335846], 18⟩,
      ⟨4446815923, 1888273760, [2, 3, 4, 5, 6], [323901694030462, 323903601994320, 335037411509146, 511650727949717], 28⟩]⟩,
  ⟨257997107, 279923031, 5109458586,
    [1378618202, 1474218855, 1618174258, 1691762053, 1775187696, 1869427587, 1964560637, 2069728140],
    [1689300055, 1962332019, 2729330561, 3300293565, 4051726456, 5052432966, 6410096893],
    [⟨1658798336, 1378618202, [2, 3, 4, 5, 6], [95085834120514, 122920701812677, 352512444534485, 561425145868794], 17⟩,
      ⟨1879664769, 1474218855, [2, 3, 4, 5, 6], [121429182617924, 130668902593190, 344117490420679, 552836352067900], 15⟩,
      ⟨2413537338, 1618174258, [2, 3, 4, 5, 6], [185515969708945, 185855282379935, 330245454988828, 537389828461143], 21⟩,
      ⟨2734896101, 1691762053, [2, 3, 4, 5, 6], [214718334094808, 214810165170047, 324903284903820, 531305158456354], 16⟩,
      ⟨3099043286, 1775187696, [2, 3, 4, 5, 6], [240482117864848, 240514250726949, 320725403652133, 526011729155069], 17⟩,
      ⟨3511676105, 1869427587, [2, 3, 4, 5, 6], [263265670501820, 263279153181960, 318206602594546, 521257205701037], 18⟩,
      ⟨3979250346, 1964560637, [2, 3, 4, 5, 6], [285020898001060, 285027075394572, 321522092660287, 516822152195581], 18⟩,
      ⟨4944501678, 2069728140, [2, 3, 4, 5, 6], [327303690623066, 327305265306505, 336389744185357, 509239595743838], 26⟩]⟩,
  ⟨279923032, 309969083, 5555347521,
    [1512341660, 1619757772, 1781873010, 1862248383, 1953310464, 2056265270, 2171074646, 2287596428],
    [1833485185, 2126496726, 2945373054, 3553239415, 4351646278, 5412641639, 6840747238],
    [⟨1803557279, 1512341660, [2, 3, 4, 5, 6], [90898565442020, 121459386179412, 351662006056861, 560561275126976], 16⟩,
      ⟨2043698141, 1619757772, [2, 3, 4, 5, 6], [116777352717070, 127545477684045, 343103268252395, 551859616844824], 15⟩,
      ⟨2624160356, 1781873010, [2, 3, 4, 5, 6], [180692365516404, 181078204477269, 328965318912082, 536162504475936], 21⟩,
      ⟨2973563249, 1862248383, [2, 3, 4, 5, 6], [210392271884891, 210491960775502, 323500545781507, 529959672094452], 16⟩,
      ⟨3369488594, 1953310464, [2, 3, 4, 5, 6], [236604886064514, 236638654123624, 319187763061094, 524591794336526], 17⟩,
      ⟨3818130789, 2056265270, [2, 3, 4, 5, 6], [259771654208459, 259785500881287, 316486326384530, 519789098839172], 17⟩,
      ⟨4326508997, 2171074646, [2, 3, 4, 5, 6], [280457454020922, 280463950785419, 316303592651656, 515390733080690], 18⟩,
      ⟨5436018865, 2287596428, [2, 3, 4, 5, 6], [326048221418256, 326049702802925, 334869899242114, 507369431333643], 27⟩]⟩,
  ⟨309969084, 352101651, 6167743446,
    [1697558393, 1821207418, 2010025725, 2099813492, 2201403614, 2316379030, 2444792941, 2592265104],
    [2031453722, 2351715665, 3240613838, 3898152514, 4759678045, 5901539499, 7434112564],
    [⟨2002373127, 1697558393, [2, 3, 4, 5, 6], [85696602737763, 119847420562746, 350663705020842, 559542166069832], 16⟩,
      ⟨2268986012, 1821207418, [2, 3, 4, 5, 6], [111096964606694, 124015153556413, 341875066434117, 550661716219101], 15⟩,
      ⟨2913435708, 2010025725, [2, 3, 4, 5, 6], [174561854805648, 175020427315746, 327405184861455, 534666540830806], 21⟩,
      ⟨3301355166, 2099813492, [2, 3, 4, 5, 6], [204887955762857, 204999356718294, 321782853869073, 528304852795905], 16⟩,
      ⟨3740925499, 2201403614, [2, 3, 4, 5, 6], [231673640571091, 231709783412344, 317302859712393, 522837127227966], 17⟩,
      ⟨4239023942, 2316379030, [2, 3, 4, 5, 6], [255330689263605, 255345066713990, 314375299687255, 517970398734323], 17⟩,
      ⟨4803443423, 2444792941, [2, 3, 4, 5, 6], [276427157347739, 276433756587946, 313893156619787, 513527737053362], 18⟩,
      ⟨6116169086, 2592265104, [2, 3, 4, 5, 6], [324350352813570, 324351730989095, 332897362666549, 505060700620833], 28⟩]⟩,
  ⟨352101652, 381295442, 7028891498,
    [1895182296, 2023963954, 2216232016, 2318637300, 2434834407, 2565697414, 2695164747, 2833444548],
    [2324239414, 2700705325, 3761805803, 4551984837, 5591813872, 6976498203, 8856979309],
    [⟨2281946967, 1895182296, [2, 3, 4, 5, 6], [95414125787172, 119205568283622, 345193848888973, 554065204931389], 17⟩,
      ⟨2585784676, 2023963954, [2, 3, 4, 5, 6], [122313873088367, 129272554515638, 336948150413046, 545497084273498], 15⟩,
      ⟨3320213246, 2216232016, [2, 3, 4, 5, 6], [187182642701884, 187412758333886, 323323978334863, 530232760899522], 22⟩,
      ⟨3762294503, 2318637300, [2, 3, 4, 5, 6], [216013611910750, 216077229674236, 318179201077990, 524299693354770], 17⟩,
      ⟨4263238196, 2434834407, [2, 3, 4, 5, 6], [241436164175230, 241458793356402, 314308710078854, 519122350531463], 17⟩,
      ⟨4830881767, 2565697414, [2, 3, 4, 5, 6], [263965363780067, 263974963829105, 312355902218000, 514458985506444], 18⟩,
      ⟨5474106201, 2695164747, [2, 3, 4, 5, 6], [285782725639451, 285787127015011, 316557532820399, 510086512561367], 18⟩,
      ⟨6783073774, 2833444548, [2, 3, 4, 5, 6], [327792926979806, 327794067336500, 334689537451573, 502735966928850], 26⟩]⟩,
  ⟨381295443, 421214733, 7627066697,
    [2074396231, 2219518939, 2434723443, 2546287733, 2672873311, 2815591826, 2973772419, 3124532446],
    [2517687566, 2920878138, 4051968701, 4891975004, 5995225874, 7461286903, 9435079628],
    [⟨2476146021, 2074396231, [2, 3, 4, 5, 6], [91337893699266, 117649801176790, 344369545105524, 553224681456937], 17⟩,
      ⟨2805841034, 2219518939, [2, 3, 4, 5, 6], [117636897420959, 125870767382824, 335983949627019, 544574565089768], 15⟩,
      ⟨3602771202, 2434723443, [2, 3, 4, 5, 6], [182512990946984, 182773051927276, 322089572280831, 529037593835674], 21⟩,
      ⟨4082474614, 2546287733, [2, 3, 4, 5, 6], [211831422992209, 211900178732048, 316820580403325, 522994071902080], 16⟩,
      ⟨4626049794, 2672873311, [2, 3, 4, 5, 6], [237684571203723, 237708284628100, 312802918510653, 517747717210929], 17⟩,
      ⟨5242001168, 2815591826, [2, 3, 4, 5, 6], [260577405597436, 260587248744144, 310643304509213, 513039503091868], 18⟩,
      ⟨5939965515, 2973772419, [2, 3, 4, 5, 6], [281115823135810, 281120473683541, 311429205474223, 508720988034845], 18⟩,
      ⟨7441040551, 3124532446, [2, 3, 4, 5, 6], [326564280561590, 326565355337972, 333256265307708, 500930906669577], 27⟩]⟩,
  ⟨421214734, 477041298, 8446775764,
    [2321919067, 2489522089, 2738462961, 2862664329, 3003535419, 3162572650, 3339149621, 3530589276],
    [2782719139, 3222297713, 4447689158, 5354657003, 6542998337, 8118051435, 10232606926],
    [⟨2742266593, 2321919067, [2, 3, 4, 5, 6], [86292022620944, 115933228267508, 343395458815819, 552225173674838], 16⟩,
      ⟨3107395147, 2489522089, [2, 3, 4, 5, 6], [111936879948232, 122005846875798, 334814839074020, 543441842107751], 15⟩,
      ⟨3989974348, 2738462961, [2, 3, 4, 5, 6], [176577176699234, 176883706828744, 320584412124202, 527579047585462], 21⟩,
      ⟨4521233260, 2862664329, [2, 3, 4, 5, 6], [206512543891114, 206588907202864, 315157190307418, 521386944480965], 16⟩,
      ⟨5123228475, 3003535419, [2, 3, 4, 5, 6], [232915859156310, 232941139840757, 310958376969923, 516048175369592], 17⟩,
      ⟨5805378421, 3162572650, [2, 3, 4, 5, 6], [256273978744691, 256284175322370, 308542834442121, 511280519732469], 17⟩,
      ⟨6578355578, 3339149621, [2, 3, 4, 5, 6], [277198587418696, 277203306034520, 308992530962667, 506920116386636], 18⟩,
      ⟨8348425705, 3530589276, [2, 3, 4, 5, 6], [324875719888882, 324876722806305, 331363161115111, 498705995207506], 28⟩]⟩,
  ⟨477041299, 515630672, 9596217253,
    [2585690407, 2886926754, 3013104008, 3154604439, 3315111639, 3495177696, 3669538320, 3848987370],
    [3173605365, 4311884965, 5145628567, 6230595791, 7658178958, 9559178479, 12143738832],
    [⟨3115435608, 2585690407, [2, 3, 4, 5, 6], [95723644184967, 115895098820957, 338193533558037, 546970713297144], 17⟩,
      ⟨4000298505, 2886926754, [2, 3, 4, 5, 6], [156681497411323, 157472352671730, 322797020188441, 530219217073987], 21⟩,
      ⟨4532932062, 3013104008, [2, 3, 4, 5, 6], [188749186022587, 188907051649280, 316702859453039, 523342402750071], 16⟩,
      ⟨5136484954, 3154604439, [2, 3, 4, 5, 6], [217210723210382, 217255302672113, 311766501490476, 517552047445274], 17⟩,
      ⟨5820399979, 3315111639, [2, 3, 4, 5, 6], [242311869909957, 242327974760767, 308240595766309, 512483131510727], 17⟩,
      ⟨6595377232, 3495177696, [2, 3, 4, 5, 6], [264618255974202, 264625156674377, 306939036568048, 507905602267348], 18⟩,
      ⟨7473541509, 3669538320, [2, 3, 4, 5, 6], [286539312471358, 286542475377967, 312176890154424, 503593541048198], 18⟩,
      ⟨9235232461, 3848987370, [2, 3, 4, 5, 6], [328328112203189, 328328945052903, 333519866092328, 496465825036001], 26⟩]⟩,
  ⟨515630673, 568286318, 10392654237,
    [2824177845, 3017368492, 3302577282, 3456382904, 3630918781, 3826981434, 4033068441, 4234836019],
    [3431170859, 3982012130, 5532227771, 6683908609, 8196394908, 10206295149, 12920524196],
    [⟨3374000840, 2824177845, [2, 3, 4, 5, 6], [91737900579831, 114230357487698, 337397730992754, 546157516183534], 17⟩,
      ⟨3823243832, 3017368492, [2, 3, 4, 5, 6], [118660470401056, 124818615040742, 329148180079006, 537516401176894], 15⟩,
      ⟨4909142254, 3302577282, [2, 3, 4, 5, 6], [184230918989563, 184408251710997, 315511208112251, 522178775731358], 22⟩,
      ⟨5562786952, 3456382904, [2, 3, 4, 5, 6], [213166555347865, 213214535813104, 310447507509310, 516285432045781], 17⟩,
      ⟨6303463429, 3630918781, [2, 3, 4, 5, 6], [238679727821420, 238696560462927, 306759310396971, 511152501002779], 17⟩,
      ⟨7142759834, 3826981434, [2, 3, 4, 5, 6], [261329986840381, 261337052082192, 305223559162615, 506533071405798], 18⟩,
      ⟨8093807256, 4033068441, [2, 3, 4, 5, 6], [282437261390944, 282440553695010, 309881893570751, 502274134651256], 18⟩,
      ⟨10107172566, 4234836019, [2, 3, 4, 5, 6], [327077783679161, 327078571269739, 332124469915026, 494730599572957], 27⟩]⟩,
  ⟨568286319, 641730633, 11481665742,
    [3152655061, 3376648083, 3703971816, 3874688593, 4068470135, 4286509380, 4526910626, 4771777100],
    [3783304961, 4382341916, 6058577661, 7299809257, 8926083758, 11081692561, 13976765108],
    [⟨3727551112, 3152655061, [2, 3, 4, 5, 6], [86823436011687, 112394265061436, 336451805462459, 545183443857507], 16⟩,
      ⟨4223868776, 3376648083, [2, 3, 4, 5, 6], [112916231538181, 120596520093718, 328038509063547, 536449173646837], 15⟩,
      ⟨5423554865, 3703971816, [2, 3, 4, 5, 6], [178487974309020, 178695278102477, 314057507010825, 520756935913090], 21⟩,
      ⟨6145692805, 3874688593, [2, 3, 4, 5, 6], [208025658526027, 208078642790294, 308833166806483, 514725101402839], 16⟩,
      ⟨6963982296, 4068470135, [2, 3, 4, 5, 6], [234065570586317, 234083450485991, 304946312035254, 509506594513256], 17⟩,
      ⟨7891225766, 4286509380, [2, 3, 4, 5, 6], [257155861608305, 257163165321244, 303120549718609, 504831811442591], 18⟩,
      ⟨8941930269, 4526910626, [2, 3, 4, 5, 6], [277952864518270, 277956268199367, 304635888892094, 500550174016090], 18⟩,
      ⟨11311128787, 4771777100, [2, 3, 4, 5, 6], [325460686850781, 325461422726210, 330344245455248, 492577701154823], 28⟩]⟩,
  ⟨641730634, 692378785, 13004564877,
    [3501707075, 3895321617, 4067274753, 4261369082, 4481261727, 4726776006, 4959026485, 5189519001],
    [4301388932, 5851981752, 6988379207, 8467091714, 10412525895, 13003220110, 16530002306],
    [⟨4221964073, 3501707075, [2, 3, 4, 5, 6], [96038109699116, 112981248768487, 331490912263584, 540124730967550], 17⟩,
      ⟨5421109178, 3895321617, [2, 3, 4, 5, 6], [158443998510721, 158981686118669, 316291331416037, 523412941732284], 21⟩,
      ⟨6142921479, 4067274753, [2, 3, 4, 5, 6], [190216549853989, 190326108783333, 310369391270935, 516706718259938], 16⟩,
      ⟨6960841972, 4261369082, [2, 3, 4, 5, 6], [218316722366981, 218348307693489, 305654651314299, 511050387187105], 17⟩,
      ⟨7887667312, 4481261727, [2, 3, 4, 5, 6], [243118254964012, 243129832772673, 302517176553225, 506082944126959], 17⟩,
      ⟨8937898013, 4726776006, [2, 3, 4, 5, 6], [265235849590794, 265240855147653, 301962795324157, 501586673665659], 18⟩,
      ⟨10127965307, 4959026485, [2, 3, 4, 5, 6], [287308833267095, 287311124643518, 308394256823287, 497333029723768], 18⟩,
      ⟨12480221540, 5189519001, [2, 3, 4, 5, 6], [328864408135462, 328865022590741, 332757547538258, 490423963386602], 26⟩]⟩,
  ⟨692378786, 761346717, 14057195583,
    [3816894942, 4261000924, 4448048131, 4658584631, 4897282662, 5164205912, 5438443568, 5697073635],
    [4641770380, 6292122639, 7498551097, 9065662951, 11123563447, 13858436820, 17556628469],
    [⟨4563703229, 3816894942, [2, 3, 4, 5, 6], [92121810259673, 111190910336509, 330725675000679, 539342500330087], 17⟩,
      ⟨5859910940, 4261000924, [2, 3, 4, 5, 6], [153604128774242, 154240823101995, 315278441802704, 522435138859075], 21⟩,
      ⟨6640149017, 4448048131, [2, 3, 4, 5, 6], [185845708880518, 185968063900641, 309217636914641, 515574130420804], 16⟩,
      ⟨7524274587, 4658584631, [2, 3, 4, 5, 6], [214404734819716, 214438598673664, 304370639772696, 509821888434463], 17⟩,
      ⟨8526120108, 4897282662, [2, 3, 4, 5, 6], [239599477211155, 239611549459793, 301052709877258, 504795003681605], 17⟩,
      ⟨9661359812, 5164205912, [2, 3, 4, 5, 6], [262041023664897, 262046142105645, 300233799448750, 500259433251319], 18⟩,
      ⟨10947754925, 5438443568, [2, 3, 4, 5, 6], [283297043165575, 283299425707525, 305991215781455, 496056810078292], 18⟩,
      ⟨13630222145, 5697073635, [2, 3, 4, 5, 6], [327651710438342, 327652292496964, 331434040281074, 488747828235292], 27⟩]⟩,
  ⟨761346718, 857296179, 15493445710,
    [4249836332, 4544881077, 4974722128, 5207782060, 5472221734, 5768505455, 6092562129, 6401687224],
    [5106182306, 5916897636, 8192593528, 9878358209, 12086996118, 15014812074, 18949012990],
    [⟨5029985377, 4249836332, [2, 3, 4, 5, 6], [87313562079800, 109217880560381, 329811268699642, 538399128206344], 16⟩,
      ⟨5699720148, 4544881077, [2, 3, 4, 5, 6], [114061228344543, 119787500582722, 321526843570960, 529669726053889], 15⟩,
      ⟨7318585538, 4974722128, [2, 3, 4, 5, 6], [180291384260044, 180433282463619, 307812079569476, 514188514238730], 22⟩,
      ⟨8293043881, 5207782060, [2, 3, 4, 5, 6], [209434328190286, 209471524080909, 302799906364662, 508307410607525], 17⟩,
      ⟨9397249845, 5472221734, [2, 3, 4, 5, 6], [235132031272635, 235144811878679, 299261981881562, 503201214755946], 17⟩,
      ⟨10648479126, 5768505455, [2, 3, 4, 5, 6], [257988108589291, 257993390087326, 298114930635227, 498613908243079], 18⟩,
      ⟨12066307649, 6092562129, [2, 3, 4, 5, 6], [278703302544934, 278705778508087, 300834601952998, 494408215345361], 18⟩,
      ⟨15214736886, 6401687224, [2, 3, 4, 5, 6], [326085554352333, 326086099301277, 329742829635078, 486667556238298], 28⟩]⟩,
  ⟨857296180, 994412097, 17496577120,
    [4858842753, 5212496478, 5721937996, 5986588467, 6287068204, 6624544433, 6994687867, 7405812804],
    [5753832194, 6652311208, 9156515251, 11004277531, 13418341657, 16608591938, 20880754007],
    [⟨5680306931, 4858842753, [2, 3, 4, 5, 6], [81411893569638, 107124223376739, 328742116371010, 537285586677412], 16⟩,
      ⟨6436631012, 5212496478, [2, 3, 4, 5, 6], [107063315936902, 114681211139380, 320261163758130, 528442550216835], 15⟩,
      ⟨8264797817, 5721937996, [2, 3, 4, 5, 6], [173204836335786, 173378541366471, 306109944436759, 512506778306702], 21⟩,
      ⟨9365242862, 5986588467, [2, 3, 4, 5, 6], [203092802302235, 203135105006129, 300889944476361, 506449121022534], 16⟩,
      ⟨10612210462, 6287068204, [2, 3, 4, 5, 6], [229437467107783, 229451300237815, 297085919677335, 501235126225018], 17⟩,
      ⟨12025209868, 6624544433, [2, 3, 4, 5, 6], [252827553867192, 252833077990052, 295535262960430, 496578609153931], 18⟩,
      ⟨13626347960, 6994687867, [2, 3, 4, 5, 6], [273976033919803, 273978561206529, 297728000064871, 492323023233806], 18⟩,
      ⟨17450151112, 7405812804, [2, 3, 4, 5, 6], [324035004689560, 324035508223230, 327557976679665, 484092477902420], 29⟩]⟩,
  ⟨994412098, 1091034775, 20368042267,
    [5526004017, 6141497045, 6414956516, 6724597906, 7074858097, 7463812532, 7852089945, 8202408683],
    [6726711870, 9133015573, 10893078964, 13179058015, 16180525598, 20169893461, 25573806902],
    [⟨6612535176, 5526004017, [2, 3, 4, 5, 6], [92500614403181, 107852292997101, 322732768608833, 531107549299919], 17⟩,
      ⟨8490663235, 6141497045, [2, 3, 4, 5, 6], [155754992014661, 156150983042311, 307518752863670, 514251687637251], 21⟩,
      ⟨9621181910, 6414956516, [2, 3, 4, 5, 6], [187601124154766, 187679487534766, 301677875512570, 507602285830713], 16⟩,
      ⟨10902227398, 6724597906, [2, 3, 4, 5, 6], [215717055819039, 215739317597321, 297118465613582, 502011988028713], 17⟩,
      ⟨12353842111, 7074858097, [2, 3, 4, 5, 6], [240557053090194, 240565132421966, 294327232750006, 497107039711123], 17⟩,
      ⟨13998737078, 7463812532, [2, 3, 4, 5, 6], [262797671203705, 262801133285877, 294545186737927, 492669633695508], 18⟩,
      ⟨15862647265, 7852089945, [2, 3, 4, 5, 6], [284286905007019, 284288513150247, 301877965474526, 488536606987678], 18⟩,
      ⟨19681242847, 8202408683, [2, 3, 4, 5, 6], [328333389377007, 328333793300403, 330961736699652, 481502551238870], 27⟩]⟩,
  ⟨1091034776, 1225120582, 22397071801,
    [6137679925, 6852022889, 7154745713, 7496669978, 7883943098, 8315007199, 8781165711, 9191800101],
    [7382700635, 9979600432, 11873313568, 14327750166, 17543143164, 21806156489, 27538907266],
    [⟨7271264621, 6137679925, [2, 3, 4, 5, 6], [87763620275693, 105674144261153, 321857865198008, 530204880633006], 16⟩,
      ⟨9336488585, 6852022889, [2, 3, 4, 5, 6], [149802577874568, 150294035756093, 306339876240512, 513099282804300], 21⟩,
      ⟨10579627597, 7154745713, [2, 3, 4, 5, 6], [182240555719267, 182330681305011, 300320967274939, 506254264720058], 16⟩,
      ⟨11988288645, 7496669978, [2, 3, 4, 5, 6], [210918894870955, 210943213921501, 295586211994247, 500545381811031], 17⟩,
      ⟨13584510734, 7883943098, [2, 3, 4, 5, 6], [236234811720559, 236243336735030, 292541192471411, 495567635241257], 17⟩,
      ⟨15393267323, 8315007199, [2, 3, 4, 5, 6], [258860329007734, 258863895315071, 292376130083257, 491082061692516], 18⟩,
      ⟨17442857055, 8781165711, [2, 3, 4, 5, 6], [279547023204583, 279548704605181, 296783406843633, 486967336544190], 18⟩,
      ⟨21914461847, 9191800101, [2, 3, 4, 5, 6], [326826271164821, 326826650220150, 329364919710886, 479497730919301], 28⟩]⟩,
  ⟨1225120583, 1416133314, 25219567056,
    [6995128972, 7490688040, 8201081420, 8588102936, 9027058546, 9517091132, 10048564911, 10597646423],
    [8295265350, 9594797435, 13230631449, 15914488533, 19420711351, 24055033917, 30265756767],
    [⟨8187594670, 6995128972, [2, 3, 4, 5, 6], [81989867691891, 103367295747295, 320825719834481, 529127156474414], 16⟩,
      ⟨9277760235, 7490688040, [2, 3, 4, 5, 6], [108434874586298, 113750765036260, 312497240727888, 520289459127214], 15⟩,
      ⟨11912879950, 8201081420, [2, 3, 4, 5, 6], [175403172703364, 175512222818467, 298677068538992, 504615105051948], 22⟩,
      ⟨13499061488, 8588102936, [2, 3, 4, 5, 6], [204801198244350, 204828643840281, 293725199534068, 498743928839885], 17⟩,
      ⟨15296440642, 9027058546, [2, 3, 4, 5, 6], [230730043385684, 230739226593895, 290374928011975, 493667489301124], 17⟩,
      ⟨17333138051, 9517091132, [2, 3, 4, 5, 6], [253851511177016, 253855231806634, 289737035276643, 489117818561229], 18⟩,
      ⟨19641018569, 10048564911, [2, 3, 4, 5, 6], [274938458481566, 274940173056773, 293560256181436, 484955607460245], 18⟩,
      ⟨25053770830, 10597646423, [2, 3, 4, 5, 6], [324824339973857, 324824691515342, 327269601466914, 477019329661037], 29⟩]⟩,
  ⟨1416133315, 1550359641, 29252382716,
    [7929021231, 8775903599, 9173285910, 9624478159, 10133087415, 10693052658, 11234314719, 11706228001],
    [9662607993, 13139489386, 15683648774, 18987477851, 23324889886, 29091552435, 36919111876],
    [⟨9496858224, 7929021231, [2, 3, 4, 5, 6], [92937540986486, 105070656876037, 315101081496322, 523168161239545], 17⟩,
      ⟨12194207338, 8775903599, [2, 3, 4, 5, 6], [157807232283142, 158056539169459, 300118149802584, 506393092038876], 21⟩,
      ⟨13817847182, 9173285910, [2, 3, 4, 5, 6], [189223083707009, 189274027644560, 294503221645799, 499945977266978], 16⟩,
      ⟨15657672158, 9624478159, [2, 3, 4, 5, 6], [216915152678029, 216929989426645, 290260995651796, 494506296110865], 17⟩,
      ⟨17742466984, 10133087415, [2, 3, 4, 5, 6], [241437671756467, 241443146094066, 288089188800906, 489715067483523], 17⟩,
      ⟨20104849017, 10693052658, [2, 3, 4, 5, 6], [263536938307216, 263539305903350, 289529087443130, 485371222124652], 18⟩,
      ⟨22781778562, 11234314719, [2, 3, 4, 5, 6], [285344019060525, 285345115304482, 298673173983100, 481305644884102], 19⟩,
      ⟨28171078433, 11706228001, [2, 3, 4, 5, 6], [329021369062858, 329021653969777, 330846723421728, 474539463818725], 27⟩]⟩,
  ⟨1550359642, 1736172399, 32093773735,
    [8786299755, 9765422463, 10203646925, 10700763979, 11262118830, 11881850117, 12543744823, 13083032045],
    [10580935264, 14326311386, 17058993346, 20600432985, 25239462503, 31391710647, 39673380476],
    [⟨10419322829, 8786299755, [2, 3, 4, 5, 6], [88231386707628, 102647681160316, 314270113896338, 522313372663361], 17⟩,
      ⟨13378675337, 9765422463, [2, 3, 4, 5, 6], [152039023781990, 152345325779291, 298981034226993, 505265374328510], 21⟩,
      ⟨15160025262, 10203646925, [2, 3, 4, 5, 6], [184049367790182, 184107500751674, 293190482690048, 498635279090840], 16⟩,
      ⟨17178559174, 10700763979, [2, 3, 4, 5, 6], [212280584000743, 212296710621463, 288758221541225, 493086514916328], 17⟩,
      ⟨19465857754, 11262118830, [2, 3, 4, 5, 6], [237251014150469, 237256773342797, 286291502356002, 488228333924324], 17⟩,
      ⟨22057706602, 11881850117, [2, 3, 4, 5, 6], [259705057832943, 259707493290091, 287288846173018, 483839359908485], 18⟩,
      ⟨24994656114, 12543744823, [2, 3, 4, 5, 6], [280429541585420, 280430695459349, 293579963864352, 479813536906713], 18⟩,
      ⟨31289279380, 13083032045, [2, 3, 4, 5, 6], [327562868235139, 327563136424005, 329325318503086, 472609347627795], 28⟩]⟩,
  ⟨1736172400, 2000061451, 36036252648,
    [9983928973, 11160796822, 11656544032, 12217598744, 12852422492, 13555718989, 14308927971, 15033663882],
    [11855427132, 15966842005, 18955738026, 22819545135, 27867066461, 34540504474, 43492973556],
    [⟨11699258336, 9983928973, [2, 3, 4, 5, 6], [82539065797433, 100087450637637, 313281639398901, 521281496579660], 16⟩,
      ⟨15022145059, 11160796822, [2, 3, 4, 5, 6], [144702772779975, 145107775845617, 297620098422608, 503919429512231], 21⟩,
      ⟨17022320436, 11656544032, [2, 3, 4, 5, 6], [177453110008394, 177522680728834, 291599890646529, 497038705965368], 16⟩,
      ⟨19288816069, 12217598744, [2, 3, 4, 5, 6], [206375628561674, 206393699827889, 286935850410386, 491340877611522], 17⟩,
      ⟨21857092091, 12852422492, [2, 3, 4, 5, 6], [231923732665118, 231929910017564, 284115468361852, 486392199316237], 17⟩,
      ⟨24767330090, 13555718989, [2, 3, 4, 5, 6], [254834734322679, 254837269730232, 284563290159696, 481943507274174], 18⟩,
      ⟨28065061779, 14308927971, [2, 3, 4, 5, 6], [275930798696961, 275931974466679, 290230314117225, 477872328484436], 18⟩,
      ⟨35658162996, 15033663882, [2, 3, 4, 5, 6], [325607374260469, 325607624051786, 327305616915524, 470225252456219], 29⟩]⟩,
  ⟨2000061452, 2184992229, 41651393104,
    [11276880181, 12435915311, 13009209469, 13660553828, 14391348646, 15187708797, 15930359012, 16565757411],
    [13761368947, 18740766011, 22385405188, 27117447685, 33329554211, 41592516265, 52835616743],
    [⟨13522227540, 11276880181, [2, 3, 4, 5, 6], [93477133111298, 102859148748865, 307802676507020, 515500859750797], 17⟩,
      ⟨17362883850, 12435915311, [2, 3, 4, 5, 6], [159745172827465, 159904325046228, 293060721156033, 498845597195707], 21⟩,
      ⟨19674724976, 13009209469, [2, 3, 4, 5, 6], [190719400012350, 190753001976676, 287677985556310, 492589529016701], 16⟩,
      ⟨22294384171, 13660553828, [2, 3, 4, 5, 6], [218010706896507, 218020726282106, 283790604207523, 487290121995750], 17⟩,
      ⟨25262846936, 14391348646, [2, 3, 4, 5, 6], [242257316249012, 242261069906369, 282348963387739, 482605544212113], 17⟩,
      ⟨28626555926, 15187708797, [2, 3, 4, 5, 6], [264279028725203, 264280665299186, 285210033332119, 478351780945379], 18⟩,
      ⟨32438137564, 15930359012, [2, 3, 4, 5, 6], [286485411473490, 286486166540270, 296361772577187, 474351969289589], 19⟩,
      ⟨39980468497, 16565757411, [2, 3, 4, 5, 6], [329693748396443, 329693953194940, 330965835142428, 467850413213812], 27⟩]⟩,
  ⟨2184992230, 2440383575, 45596436583,
    [12469034313, 13802195920, 14432469224, 15148630983, 15964234424, 16834194293, 17741852925, 18465196684],
    [15035723194, 20390091395, 24298249098, 29362370994, 35991054171, 44791125655, 56667108804],
    [⟨14802995639, 12469034313, [2, 3, 4, 5, 6], [88759361366696, 100146061928168, 307019841002134, 514700641262695], 17⟩,
      ⟨19007422643, 13802195920, [2, 3, 4, 5, 6], [154165158934203, 154358666013056, 291962230696999, 497741914453472], 21⟩,
      ⟨21538231564, 14432469224, [2, 3, 4, 5, 6], [185725029158430, 185763093220682, 286404707270097, 491315811628860], 16⟩,
      ⟨24406013779, 15148630983, [2, 3, 4, 5, 6], [213531112806172, 213541953125759, 282307453950840, 485916045339036], 17⟩,
      ⟨27655636760, 15964234424, [2, 3, 4, 5, 6], [237986725940858, 237990692861552, 280504863562536, 481188004578663], 17⟩,
      ⟨31337942013, 16834194293, [2, 3, 4, 5, 6], [260543086450113, 260544768028760, 282879740154936, 476873424648749], 18⟩,
      ⟨35510540515, 17741852925, [2, 3, 4, 5, 6], [281687682796895, 281688476013481, 292812979256049, 472930580069882], 19⟩,
      ⟨44295963462, 18465196684, [2, 3, 4, 5, 6], [328278872906102, 328279066404796, 329507289055677, 465993574290570], 27⟩]⟩,
  ⟨2440383576, 2802001342, 51056666621,
    [14128896647, 15723556518, 16433433707, 17248146724, 18185655699, 19168838856, 20199922749, 21148490285],
    [16800311436, 22664848570, 26930540902, 32441474219, 39627675751, 49137883477, 61925484022],
    [⟨16575672793, 14128896647, [2, 3, 4, 5, 6], [83098512941553, 97283954958542, 306081290247146, 513724195543287], 16⟩,
      ⟨21283585164, 15723556518, [2, 3, 4, 5, 6], [147062539700162, 147314843991903, 290645764940243, 496421205642767], 21⟩,
      ⟨24117461605, 16433433707, [2, 3, 4, 5, 6], [179360636579487, 179405724133907, 284862262796334, 489761760166067], 16⟩,
      ⟨27328664309, 17248146724, [2, 3, 4, 5, 6], [207651091699974, 207663243908655, 280520598776316, 484242615289473], 17⟩,
      ⟨30967433687, 18185655699, [2, 3, 4, 5, 6], [232357044658155, 232361353801343, 278275635508662, 479455588216073], 17⟩,
      ⟨35090699578, 19168838856, [2, 3, 4, 5, 6], [255429811686594, 255431579718776, 279940733691835, 475072494980681], 18⟩,
      ⟨39762971943, 20199922749, [2, 3, 4, 5, 6], [276966663114802, 276967478475298, 287725065615390, 471061688879100], 18⟩,
      ⟨50340421401, 21148490285, [2, 3, 4, 5, 6], [326449318623233, 326449499347780, 327629177967451, 463690982708292], 28⟩]⟩,
  ⟨2802001343, 3054743452, 58809355483,
    [15899030754, 17479597241, 18302569321, 19273263449, 20334675539, 21389379659, 22392715450, 23251106317],
    [19435940461, 26505679704, 31680609573, 38383155554, 47168886361, 58896254774, 74896830923],
    [⟨19092602361, 15899030754, [2, 3, 4, 5, 6], [94163268393719, 101236385118519, 300811452975125, 508083927911388], 17⟩,
      ⟨24515386701, 17479597241, [2, 3, 4, 5, 6], [161563737987202, 161666821579259, 286330458741569, 491594900951766], 21⟩,
      ⟨27779572517, 18302569321, [2, 3, 4, 5, 6], [192050421201569, 192072942534354, 281191558568507, 485523396366350], 16⟩,
      ⟨31478379625, 19273263449, [2, 3, 4, 5, 6], [218272659707312, 218279703951748, 277708805432976, 480419517076724], 17⟩,
      ⟨35669677177, 20334675539, [2, 3, 4, 5, 6], [242021772615816, 242024465736798, 276973885119689, 475851013798478], 18⟩,
      ⟨40419039514, 21389379659, [2, 3, 4, 5, 6], [265042076330606, 265043219804137, 281604826073460, 471599813316573], 18⟩,
      ⟨45800772100, 22392715450, [2, 3, 4, 5, 6], [287714896776755, 287715422896514, 294885772739287, 467664887291111], 19⟩,
      ⟨56294846228, 23251106317, [2, 3, 4, 5, 6], [330438274385777, 330438424423430, 331326202795156, 461415340842084], 27⟩]⟩,
  ⟨3054743453, 3402967074, 64241132754,
    [17544284684, 19350609667, 20263912347, 21334484254, 22513737634, 23701469275, 24880404125, 25850107353],
    [21189247213, 28778131677, 34314827914, 41469693298, 50821722727, 63257539461, 80117696958],
    [⟨20856042254, 17544284684, [2, 3, 4, 5, 6], [89391589471915, 98185776071241, 300080468876065, 507343957997566], 17⟩,
      ⟨26779688345, 19350609667, [2, 3, 4, 5, 6], [156170588119882, 156294644569729, 285267959987663, 490515231920238], 21⟩,
      ⟨30345362422, 20263912347, [2, 3, 4, 5, 6], [187025347535828, 187050910357305, 279969186671718, 484308454882934], 16⟩,
      ⟨34385800486, 21334484254, [2, 3, 4, 5, 6], [213670696227773, 213678367370329, 276248564831018, 479116663456549], 17⟩,
      ⟨38964216627, 22513737634, [2, 3, 4, 5, 6], [237674390194758, 237677249941293, 275074342972926, 474499859826744], 17⟩,
      ⟨44152241797, 23701469275, [2, 3, 4, 5, 6], [260751459004753, 260752656330292, 278919975593789, 470221167264335], 18⟩,
      ⟨50031044492, 24880404125, [2, 3, 4, 5, 6], [282995327874345, 282995880037061, 291135063620153, 466292364847573], 19⟩,
      ⟨62239898138, 25850107353, [3, 4, 5, 6], [329139997402027, 329995019859540, 459631108113463], 27⟩]⟩,
  ⟨3402967075, 3894587831, 71740910041,
    [19827573195, 21974450388, 23013247825, 24222148400, 25564820865, 26942347882, 28275756720, 29511128117],
    [23611737983, 31905689697, 37932670746, 45699810989, 55817777659, 69209140831, 87296889782],
    [⟨23290863455, 19827573195, [2, 3, 4, 5, 6], [83709232565972, 94965595054839, 299197778076418, 506431974873353], 16⟩,
      ⟨29906060652, 21974450388, [2, 3, 4, 5, 6], [149304179182617, 149463666035587, 283992842395384, 489219637533363], 21⟩,
      ⟨33888006365, 23013247825, [2, 3, 4, 5, 6], [180652259742804, 180682573321108, 278490816478234, 482823511325977], 16⟩,
      ⟨38400141990, 24222148400, [2, 3, 4, 5, 6], [207850817431034, 207859417484865, 274491844034307, 477511025858003], 17⟩,
      ⟨43513061494, 25564820865, [2, 3, 4, 5, 6], [232205248850603, 232208346412744, 272809935256202, 472827648005958], 17⟩,
      ⟨49306758320, 26942347882, [2, 3, 4, 5, 6], [255341139289765, 255342413028792, 275706387174432, 468515038010791], 18⟩,
      ⟨55871876916, 28275756720, [2, 3, 4, 5, 6], [278051059917470, 278051632306016, 285995600027661, 464513145175739], 19⟩,
      ⟨70535764727, 29511128117, [3, 4, 5, 6], [327420091363445, 328237557931749, 457366600539896], 28⟩]⟩,
  ⟨3894587832, 4237296455, 82357207773,
    [22223782378, 24388511802, 25616476277, 27009256636, 28513812092, 29957225148, 31805967270, 32377247621],
    [27228513357, 37175345794, 44437929839, 53832307167, 66136621334, 82577809570, 136893667246],
    [⟨26737470708, 22223782378, [2, 3, 4, 5, 6], [95034473973756, 100218390822863, 294103754537815, 500898437660934], 17⟩,
      ⟨34331591966, 24388511802, [2, 3, 4, 5, 6], [163040988001937, 163109483021344, 279934796039600, 484654725896497], 21⟩,
      ⟨38902790328, 25616476277, [2, 3, 4, 5, 6], [192262043558828, 192278006314065, 275095626052857, 478834558404430], 17⟩,
      ⟨44082636680, 27009256636, [2, 3, 4, 5, 6], [218032751285167, 218037842992169, 271972543555822, 473848597663859], 17⟩,
      ⟨49952171561, 28513812092, [2, 3, 4, 5, 6], [241605582407433, 241607545756729, 271998656973276, 469363535693067], 18⟩,
      ⟨56603225932, 29957225148, [2, 3, 4, 5, 6], [265009010989022, 265009839298364, 278296998608494, 465164178837368], 18⟩,
      ⟨72679980764, 31805967270, [3, 4, 5, 6], [316593866420333, 317893705295539, 457388415735855], 29⟩,
      ⟨78670052817, 32377247621, [3, 4, 5, 6], [331263804045866, 331881680480178, 455123624898661], 17⟩]⟩,
  ⟨4237296456, 4708396560, 89775265451,
    [24477273909, 26940605444, 28288086507, 29821573678, 31492402723, 33126039678, 35273094735, 35904959742],
    [29620672733, 40275612170, 48033356453, 58045969453, 71122389115, 88523411728, 145488850437],
    [⟨29145761435, 24477273909, [2, 3, 4, 5, 6], [90171801209654, 96788844744313, 293427181106997, 500222275502478], 17⟩,
      ⟨37423898472, 26940605444, [2, 3, 4, 5, 6], [157695209169268, 157777427916530, 278921295158272, 483617545062208], 21⟩,
      ⟨42406832660, 28288086507, [2, 3, 4, 5, 6], [187426107789908, 187444111181533, 273905469717476, 477654806562280], 16⟩,
      ⟨48053236828, 29821573678, [2, 3, 4, 5, 6], [213586319279482, 213591843309791, 270521942641512, 472588480159702], 17⟩,
      ⟨54451450977, 31492402723, [2, 3, 4, 5, 6], [237363650613508, 237365732431264, 270048819425429, 468060441338111], 18⟩,
      ⟨61701577443, 33126039678, [2, 3, 4, 5, 6], [260716149312514, 260717018294894, 275439418072132, 463840206425251], 18⟩,
      ⟨79226393687, 35273094735, [3, 4, 5, 6], [312314116183451, 313771410458309, 456009329153298], 28⟩,
      ⟨86779261315, 35904959742, [3, 4, 5, 6], [330029248377765, 330622323340419, 453357247964892], 18⟩]⟩,
  ⟨4708396561, 5371595035, 99993353942,
    [27595246216, 30509147103, 32022052523, 33749842724, 35650659288, 37550356576, 39254932203, 40860130473],
    [32918836126, 44534345159, 52962355546, 63810966165, 77930840092, 96628621891, 121995057538],
    [⟨32463089076, 27595246216, [2, 3, 4, 5, 6], [84414427995365, 93150502282397, 292605678090930, 499382609066825], 16⟩,
      ⟨41683431477, 30509147103, [2, 3, 4, 5, 6], [150912793066806, 151017971204459, 277703498624953, 482369401976885], 21⟩,
      ⟨47233515897, 32022052523, [2, 3, 4, 5, 6], [181296957170467, 181318116535660, 272467078443678, 476210847540789], 16⟩,
      ⟨53522585471, 33749842724, [2, 3, 4, 5, 6], [207969487613258, 207975647317134, 268781164123115, 471034199064680], 17⟩,
      ⟨60649034931, 35650659288, [2, 3, 4, 5, 6], [232037236245833, 232039485865351, 267731614506452, 466446773860040], 17⟩,
      ⟨68724360112, 37550356576, [2, 3, 4, 5, 6], [255359290864621, 255360215869727, 272039892851762, 462197929109100], 18⟩,
      ⟨77874902349, 39254932203, [2, 3, 4, 5, 6], [279179937945953, 279180345392895, 284956574425780, 458217224220358], 19⟩,
      ⟨98070854231, 40860130473, [3, 4, 5, 6], [328403209706811, 328969112022159, 451168744127338], 28⟩]⟩,
  ⟨5371595036, 6333460279, 114414837108,
    [32020483007, 35640919901, 37389085571, 39391929926, 41618671427, 43899458944, 45823321248, 48068760129],
    [37577909184, 50522985040, 59876166661, 71877139563, 87434166952, 107917465610, 135620287809],
    [⟨37145059169, 32020483007, [2, 3, 4, 5, 6], [77665280317876, 89512290835025, 291620854459714, 498349024197004], 16⟩,
      ⟨47695200077, 35640919901, [2, 3, 4, 5, 6], [142277560284411, 142425161723597, 276261723853410, 480892139616701], 21⟩,
      ⟨54045742186, 37389085571, [2, 3, 4, 5, 6], [173498666372435, 173525058688109, 270744008221418, 474457811308551], 16⟩,
      ⟨61241849152, 39391929926, [2, 3, 4, 5, 6], [200849766232394, 200856909727191, 266711103255862, 469126085520294], 17⟩,
      ⟨69396106630, 41618671427, [2, 3, 4, 5, 6], [225334051999307, 225336548753014, 265012048046613, 464454491837322], 17⟩,
      ⟨78636090876, 43899458944, [2, 3, 4, 5, 6], [248676976902279, 248677981253262, 268060877760852, 460165006873415], 18⟩,
      ⟨89106364732, 45823321248, [2, 3, 4, 5, 6], [273450582307274, 273451005396412, 280126887067660, 456082254811939], 19⟩,
      ⟨114252044860, 48068760129, [3, 4, 5, 6], [326102580090141, 326643177565068, 448465034326816], 30⟩]⟩,
  ⟨6333460280, 7020243375, 135397550143,
    [36830501360, 40536507337, 42637651131, 45016323318, 47566915203, 49952164927, 52870493144, 53936017038],
    [44693356190, 60813848734, 72535375562, 87640746304, 107351810408, 133621502365, 220285394138],
    [⟨43957148728, 36830501360, [2, 3, 4, 5, 6], [91269494377190, 95750360906808, 285437744976829, 491579991903583], 17⟩,
      ⟨56442096212, 40536507337, [2, 3, 4, 5, 6], [158641356126340, 158693388220898, 271411605444068, 475395746250211], 21⟩,
      ⟨63957274009, 42637651131, [2, 3, 4, 5, 6], [187654664580523, 187666512427923, 266676223091902, 469634090537961], 17⟩,
      ⟨72473086106, 45016323318, [2, 3, 4, 5, 6], [213276185970561, 213279912165568, 263745550832200, 464711152068641], 17⟩,
      ⟨82122765409, 47566915203, [2, 3, 4, 5, 6], [236879678865337, 236881098323763, 264262760165025, 460284040306256], 18⟩,
      ⟨93057284585, 49952164927, [2, 3, 4, 5, 6], [260764379998382, 260764968669641, 271850393795308, 456128950152816], 18⟩,
      ⟨119487918616, 52870493144, [3, 4, 5, 6], [313858421745500, 314769887743531, 448288356846333], 29⟩,
      ⟨130622388836, 53936017038, [3, 4, 5, 6], [330499222904712, 330887081997378, 445785058270408], 18⟩]⟩,
  ⟨7020243376, 7984377549, 150421601765,
    [41432821452, 45758459015, 48110839644, 50786041055, 53688563836, 56477451691, 60022432676, 61232443586],
    [49537112107, 67077067912, 79788603455, 96126695352, 117371626095, 145537977302, 237375882069],
    [⟨48834744157, 41432821452, [2, 3, 4, 5, 6], [85326815136312, 91508330195094, 284694160098177, 490833464361618], 17⟩,
      ⟨62705052714, 45758459015, [2, 3, 4, 5, 6], [152142194500838, 152207809577768, 270233486899990, 474173603045138], 21⟩,
      ⟨71054133482, 48110839644, [2, 3, 4, 5, 6], [181775861162726, 181789660341376, 265274849150975, 468233339940963], 16⟩,
      ⟨80514881438, 50786041055, [2, 3, 4, 5, 6], [207860324354978, 207864457628327, 262003868826172, 463211080768579], 17⟩,
      ⟨91235313351, 53688563836, [2, 3, 4, 5, 6], [231674996774641, 231676528028039, 261842065750469, 458732570992938], 18⟩,
      ⟨103383154189, 56477451691, [2, 3, 4, 5, 6], [255414562067470, 255415189751487, 268166039283010, 454554724414587], 18⟩,
      ⟨132746597637, 60022432676, [3, 4, 5, 6], [308407755456374, 309471508847502, 446653438302784], 28⟩,
      ⟨147255277679, 61232443586, [3, 4, 5, 6], [328861281753270, 329232352259336, 443676600730178], 19⟩]⟩,
  ⟨7984377550, 9377826323, 171564792908,
    [47938697818, 53241359447, 55949063364, 59042445858, 62442039624, 65809821847, 68466888796, 71751011053],
    [56362349779, 75863612536, 89939643795, 107974809650, 131330389494, 162106283608, 203886269918],
    [⟨55698933329, 47938697818, [2, 3, 4, 5, 6], [78432843030015, 87242618674418, 283792862151378, 489900213387541], 16⟩,
      ⟨71518846076, 53241359447, [2, 3, 4, 5, 6], [143868519138391, 143958744706829, 268835532760654, 472720702366782], 21⟩,
      ⟨81041469796, 55949063364, [2, 3, 4, 5, 6], [174302973377186, 174319962908086, 263598357376896, 466529161277037], 16⟩,
      ⟨91832016134, 59042445858, [2, 3, 4, 5, 6], [201007098674186, 201011855111096, 259941769859782, 461367191136240], 17⟩,
      ⟨104059307023, 62442039624, [2, 3, 4, 5, 6], [225145058646207, 225146752750864, 259016251139663, 456815373094684], 17⟩,
      ⟨117914642781, 65809821847, [2, 3, 4, 5, 6], [248759660738655, 248760343267832, 263853594647899, 452605145459428], 18⟩,
      ⟨133614795062, 68466888796, [3, 4, 5, 6], [274483441831062, 279020390105631, 448577263855886], 19⟩,
      ⟨170964485314, 71751011053, [3, 4, 5, 6], [326689078195235, 327042552216376, 441070862627838], 30⟩]⟩]

theorem cellsOK26 : cellsOK 45045366 cells26 9377826323 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells27.lean <==
import KtMinor45.MiddleDefs

/-! Cells 323 to 372 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `9377826324 ≤ t ≤ 1704781366235`. -/
def cells27 : List Cell := [
  ⟨9377826324, 10369680742, 202216180735,
    [54867613510, 60423380057, 63660991209, 67302501924, 71131862578, 74548912482, 78670135773, 80339991606],
    [66782384445, 90924806169, 108455551940, 131015222237, 160440027745, 199732787676, 329886349996],
    [⟨65649982015, 54867613510, [2, 3, 4, 5, 6], [92459046572552, 95402941689673, 277830143630057, 483259564888101], 17⟩,
      ⟨84296245512, 60423380057, [2, 3, 4, 5, 6], [159428555525118, 159462085471587, 264284912102377, 467518014260379], 22⟩,
      ⟨95520160202, 63660991209, [2, 3, 4, 5, 6], [187762643531134, 187770565872170, 259836768199434, 461942929549905], 17⟩,
      ⟨108238521768, 67302501924, [2, 3, 4, 5, 6], [212908769802135, 212911319415758, 257411237519968, 457153181456904], 17⟩,
      ⟨122650313504, 71131862578, [2, 3, 4, 5, 6], [236463395363722, 236464375188373, 259086515697664, 452818809847584], 18⟩,
      ⟨138981013016, 74548912482, [2, 3, 4, 5, 6], [260985635452360, 260986040057165, 269134977176591, 448730823868526], 18⟩,
      ⟨178455153150, 78670135773, [3, 4, 5, 6], [314779274010930, 315368703134136, 440905431947197], 29⟩,
      ⟨194823326277, 80339991606, [3, 4, 5, 6], [330804311988793, 331061713608350, 438512220005036], 18⟩]⟩,
  ⟨10369680743, 11758295927, 224092754702,
    [61601134875, 67993779199, 71609277396, 75698566808, 80060979652, 84106451301, 89034022800, 90918849145],
    [73825323544, 100043441129, 119020930849, 143378640759, 175032801159, 217054006607, 354770427291],
    [⟨72752265731, 61601134875, [2, 3, 4, 5, 6], [86286380743888, 90533224033154, 277169262202682, 482609938457618], 17⟩,
      ⟨93415758319, 67993779199, [2, 3, 4, 5, 6], [153200085325690, 153241806842264, 263143958455685, 466322928029587], 21⟩,
      ⟨105853922031, 71609277396, [2, 3, 4, 5, 6], [182119101783985, 182128252402858, 258465830942295, 460584926226813], 17⟩,
      ⟨119948208001, 75698566808, [2, 3, 4, 5, 6], [207675745373078, 207678560427114, 255653745499531, 455705994058570], 17⟩,
      ⟨135919126345, 80060979652, [2, 3, 4, 5, 6], [231353319803389, 231354375703924, 256528634304139, 451327861073616], 18⟩,
      ⟨154016547760, 84106451301, [2, 3, 4, 5, 6], [255530240877015, 255530674276078, 265088835856787, 447228236564516], 18⟩,
      ⟨197761161915, 89034022800, [3, 4, 5, 6], [309504413365026, 310188911784877, 439329227127141], 29⟩,
      ⟨219012200369, 90918849145, [3, 4, 5, 6], [329251771325363, 329497712992731, 436482929982039], 19⟩]⟩,
  ⟨11758295928, 13758406495, 254792655820,
    [71087294369, 78804118687, 82951669949, 87670119449, 92793427683, 97731852530, 101381895567, 106115523797],
    [83724796491, 112806147046, 133774751045, 160604792070, 195319767633, 241092455565, 303434846293],
    [⟨82719064376, 71087294369, [2, 3, 4, 5, 6], [79160781927132, 85560135246798, 276364309563306, 481792622724716], 16⟩,
      ⟨106213381104, 78804118687, [2, 3, 4, 5, 6], [145274004626647, 145330290005121, 261787585168342, 464896426649049], 21⟩,
      ⟨120355528492, 82951669949, [2, 3, 4, 5, 6], [174952499483301, 174963631896339, 256828911813796, 458929554069142], 16⟩,
      ⟨136380680929, 87670119449, [2, 3, 4, 5, 6], [201066662736815, 201069879806684, 253582986120546, 453924968854664], 17⟩,
      ⟨154539557623, 92793427683, [2, 3, 4, 5, 6], [224926106530636, 224927273589998, 253551185967762, 449486965845896], 17⟩,
      ⟨175116260658, 97731852530, [2, 3, 4, 5, 6], [248769296407808, 248769770072103, 260354968566335, 445366369592890], 18⟩,
      ⟨198432719872, 101381895567, [3, 4, 5, 6], [275331579093473, 278394939956495, 441278211454450], 19⟩,
      ⟨253446229879, 106115523797, [3, 4, 5, 6], [327248203328203, 327481371826846, 433967261350067], 30⟩]⟩,
  ⟨13758406496, 15177770467, 299141596330,
    [80960722894, 89242956744, 94173703213, 99681463355, 105402018214, 110243721520, 115981484736, 118575108128],
    [98841921319, 134640386148, 160600012033, 193962111202, 237444076599, 295617730279, 489091843749],
    [⟨97117057338, 80960722894, [2, 3, 4, 5, 6], [93652019859782, 95553379791597, 270593400370449, 475265362778119], 18⟩,
      ⟨124700770015, 89242956744, [2, 3, 4, 5, 6], [160070980159449, 160092965062621, 257519668630274, 459966131340646], 22⟩,
      ⟨141304484638, 94173703213, [2, 3, 4, 5, 6], [187766661169142, 187772040866497, 253369281677530, 454564764357579], 17⟩,
      ⟨160118958180, 99681463355, [2, 3, 4, 5, 6], [212487548777592, 212489319269287, 251510397129056, 449900959445541], 17⟩,
      ⟨181438549768, 105402018214, [2, 3, 4, 5, 6], [235918783314786, 235919473539424, 254462183637736, 445668680219977], 18⟩,
      ⟨205596811997, 110243721520, [3, 4, 5, 6], [261089041558248, 267014518832756, 441572628505689], 18⟩,
      ⟨263991532194, 115981484736, [3, 4, 5, 6], [315624751294624, 316009694804910, 433815892224657], 29⟩,
      ⟨287886066669, 118575108128, [3, 4, 5, 6], [331080992307824, 331253430436660, 431527056879585], 18⟩]⟩,
  ⟨15177770468, 17159624727, 330695277876,
    [90704624574, 100118525502, 105612009037, 111805871860, 118337199233, 124077281065, 130859644652, 133773410812],
    [108988449176, 147793132993, 175846401101, 211799279914, 258475804282, 320551482428, 524975653399],
    [⟨107361037906, 90704624574, [2, 3, 4, 5, 6], [87338277967332, 90173810561780, 269996201625533, 474686828907791], 17⟩,
      ⟨137854301433, 100118525502, [2, 3, 4, 5, 6], [154100040805471, 154127059276430, 256413284046787, 458798899503456], 22⟩,
      ⟨156209388418, 105612009037, [2, 3, 4, 5, 6], [182343665403181, 182349831701528, 252021814551628, 453248870507808], 17⟩,
      ⟨177008426839, 111805871860, [2, 3, 4, 5, 6], [207367389150286, 207369339882606, 249718816975636, 448509969097168], 17⟩,
      ⟨200576825052, 118337199233, [2, 3, 4, 5, 6], [230818258906068, 230819003957989, 251724960378417, 444241417251235], 18⟩,
      ⟨227283319029, 124077281065, [3, 4, 5, 6], [255627653292232, 262677624006523, 440128606369386], 18⟩,
      ⟨291837558423, 130859644652, [3, 4, 5, 6], [310523853220921, 310968410804753, 432295071080801], 29⟩,
      ⟨322738230976, 133773410812, [3, 4, 5, 6], [329609990997749, 329774567021931, 429573554432711], 19⟩]⟩,
  ⟨17159624728, 20004722998, 374853546703,
    [104403086737, 115595532905, 121878225535, 129032997574, 136701988254, 143743015863, 152159576021, 155530490202],
    [123211955538, 166155401760, 197085071034, 236595342737, 287660280709, 355094097004, 574377941332],
    [⟨121697128834, 104403086737, [2, 3, 4, 5, 6], [79999270902302, 84500925109636, 269277447303956, 473972724234555], 16⟩,
      ⟨156262206561, 115595532905, [2, 3, 4, 5, 6], [146505689046254, 146541497867987, 255096204268571, 457400548041552], 21⟩,
      ⟨177068277636, 121878225535, [2, 3, 4, 5, 6], [175464729057903, 175472148742256, 250416964979995, 451641964458040], 17⟩,
      ⟨200644644891, 129032997574, [2, 3, 4, 5, 6], [200921253545561, 200923474428078, 247622065621084, 446795942552319], 17⟩,
      ⟨227360168975, 136701988254, [2, 3, 4, 5, 6], [224472117767049, 224472940950416, 248568467808626, 442474290858822], 18⟩,
      ⟨257632823763, 143743015863, [3, 4, 5, 6], [248859382237535, 257568507733994, 438340186282671], 18⟩,
      ⟨330807093886, 152159576021, [3, 4, 5, 6], [304012913954050, 304551373241859, 430418119640882], 28⟩,
      ⟨372239634795, 155530490202, [3, 4, 5, 6], [327736222968406, 327891809029178, 427148269301747], 20⟩]⟩,
  ⟨20004722999, 22017753988, 438425077969,
    [118312218396, 124148606538, 130629298688, 138087572055, 146382879933, 154735655093, 165894834240, 173442443299],
    [144948618175, 168853822750, 199025180308, 237378770297, 286583744115, 350711407867, 552933260911],
    [⟨142335783314, 118312218396, [2, 3, 4, 5, 6], [95015218627641, 96215614149165, 263672504613149, 467547642555156], 18⟩,
      ⟨161287572677, 124148606538, [2, 3, 4, 5, 6], [129627963379109, 129720643221732, 256510594281617, 459144598978383], 16⟩,
      ⟨182762763478, 130629298688, [2, 3, 4, 5, 6], [160582665523747, 160597322048683, 251095831806969, 452723186485279], 16⟩,
      ⟨207097342714, 138087572055, [2, 3, 4, 5, 6], [187588342456574, 187592065765421, 247261131485346, 447493656525800], 17⟩,
      ⟨234672033530, 146382879933, [2, 3, 4, 5, 6], [211795049381516, 211796308307668, 246010885478758, 442961103361126], 17⟩,
      ⟨265918251773, 154735655093, [3, 4, 5, 6], [235374470693183, 250393023507371, 438782981407028], 18⟩,
      ⟨341445794038, 165894834240, [3, 4, 5, 6], [289435193438341, 290511162084704, 430677798296045], 27⟩,
      ⟨421419898113, 173442443299, [3, 4, 5, 6], [331258456426778, 331375510398869, 424827451179361], 28⟩]⟩,
  ⟨22017753989, 24821247541, 483517135596,
    [132262478779, 138924252304, 146114885506, 154421607127, 163720263687, 173278236544, 186610670399, 195083624626],
    [159434502114, 185319610819, 217929805159, 259294895421, 312221927914, 380918156714, 595228065475],
    [⟨156975031081, 132262478779, [2, 3, 4, 5, 6], [88625121352428, 90453973104824, 263124733689584, 467019426315319], 17⟩,
      ⟨177876013638, 138924252304, [2, 3, 4, 5, 6], [123276276204450, 123401979518329, 255667413869148, 458255580470813], 16⟩,
      ⟨201559929692, 146114885506, [2, 3, 4, 5, 6], [154856102848390, 154873908760817, 250021270091387, 451584328298494], 16⟩,
      ⟨228397322531, 154421607127, [2, 3, 4, 5, 6], [182334123513853, 182338368574912, 245932652064787, 446223122171864], 17⟩,
      ⟨258808072710, 163720263687, [2, 3, 4, 5, 6], [206831561034953, 206832942920799, 244177077254395, 441619608033986], 17⟩,
      ⟨293267967233, 173278236544, [3, 4, 5, 6], [230329853995132, 247465550032732, 437409964008905], 18⟩,
      ⟨376563523828, 186610670399, [3, 4, 5, 6], [283973279726759, 285263969486785, 429264545562686], 27⟩,
      ⟨471235519492, 195083624626, [3, 4, 5, 6], [329898105105154, 330009531854207, 422942668087354], 29⟩]⟩,
  ⟨24821247542, 28832801656, 546452636836,
    [151855688119, 159886501729, 168080377045, 177571307995, 188269663940, 199514615817, 215782735992, 225959287637],
    [179682684587, 208290047827, 244247176505, 289741377218, 347769908411, 422733141989, 653930784660],
    [⟨177407196843, 151855688119, [2, 3, 4, 5, 6], [81080261832325, 84120228048282, 262484449043290, 466396253853517], 17⟩,
      ⟨201028690664, 159886501729, [2, 3, 4, 5, 6], [115212379443882, 115403386745793, 254695919877944, 457238573119921], 16⟩,
      ⟨227795349849, 168080377045, [2, 3, 4, 5, 6], [147573431015582, 147596649680144, 248741374214839, 450215949461034], 16⟩,
      ⟨258125948296, 177571307995, [2, 3, 4, 5, 6], [175682574303296, 175687641422880, 244356095982182, 444668965549401], 17⟩,
      ⟨292495019008, 188269663940, [2, 3, 4, 5, 6], [200597121308545, 200598685581397, 242041833422636, 439964740508618], 17⟩,
      ⟨331440278318, 199514615817, [3, 4, 5, 6], [224075778743981, 244100448464290, 435709275063560], 18⟩,
      ⟨425577741476, 215782735992, [3, 4, 5, 6], [277514803528560, 278857606435500, 427490268822328], 27⟩,
      ⟨541628919049, 225959287637, [3, 4, 5, 6], [328095873403451, 328201218324154, 420610165688776], 30⟩]⟩,
  ⟨28832801657, 31662949522, 636752554214,
    [171299909880, 179859319355, 189595029737, 200757407855, 213016312840, 225013411961, 240061745852, 251480313379],
    [210651993712, 245486779045, 289382827623, 345087167758, 416465508579, 509527770740, 804662393839],
    [⟨206723287822, 171299909880, [2, 3, 4, 5, 6], [96465134372090, 97215155426027, 257061678624930, 460111521971466], 18⟩,
      ⟨234248173807, 179859319355, [2, 3, 4, 5, 6], [130708397301137, 130768215964227, 250161596778202, 451977585594323], 16⟩,
      ⟨265437955784, 189595029737, [2, 3, 4, 5, 6], [160850288677603, 160860279985149, 245005710074096, 445788115437937], 16⟩,
      ⟨300780608981, 200757407855, [2, 3, 4, 5, 6], [187206404886541, 187209034715698, 241495004956263, 440718504141951], 17⟩,
      ⟨340829081779, 213016312840, [2, 3, 4, 5, 6], [211109310123096, 211110218205395, 240919242524940, 436297549812578], 17⟩,
      ⟨386209946779, 225013411961, [3, 4, 5, 6], [234964724393755, 246911042567818, 432100053697580], 18⟩,
      ⟨495903387841, 240061745852, [3, 4, 5, 6], [290431701126465, 291143319261739, 424047708281297], 28⟩,
      ⟨611359383566, 251480313379, [3, 4, 5, 6], [331382685006647, 331463024123178, 418398043137070], 28⟩]⟩,
  ⟨31662949523, 35594428451, 700612333985,
    [191056346592, 200689064919, 211473364783, 223862457074, 237594006458, 251363691683, 269270968696, 282028931047],
    [231153916282, 268806186851, 316166874123, 376147071721, 452796743539, 552298236203, 864641860038],
    [⟨227455522889, 191056346592, [2, 3, 4, 5, 6], [90087570952290, 91238717069103, 256546749696892, 459610704652915], 17⟩,
      ⟨257740873903, 200689064919, [2, 3, 4, 5, 6], [124610866178158, 124690630117470, 249339220637444, 451097138260718], 16⟩,
      ⟨292058672555, 211473364783, [2, 3, 4, 5, 6], [155330074619803, 155342101864081, 243963116014937, 444681355061151], 16⟩,
      ⟨330945833011, 223862457074, [2, 3, 4, 5, 6], [182152411483159, 182155389949805, 240177421858694, 439488016213877], 17⟩,
      ⟨375010758724, 237594006458, [2, 3, 4, 5, 6], [206284093166049, 206285086630018, 239026832975738, 435004066210880], 17⟩,
      ⟨424942861132, 251363691683, [3, 4, 5, 6], [229952191415551, 243764189928242, 430784667144302], 18⟩,
      ⟨545637434335, 269270968696, [3, 4, 5, 6], [285135342783397, 285984959445267, 422684281881033], 27⟩,
      ⟨681797197534, 282028931047, [3, 4, 5, 6], [330082810973909, 330159277322587, 416584447848973], 29⟩]⟩,
  ⟨35594428452, 41202194007, 789508946337,
    [218795224749, 230152789643, 242402527481, 256500264819, 272278907973, 288525944290, 310450568761, 325469100895],
    [259725281087, 301240492164, 353345372933, 419175283331, 503035747531, 611355754148, 947455866981],
    [⟨256316027429, 218795224749, [2, 3, 4, 5, 6], [82407392106605, 84382374422932, 255967657640277, 459053412250389], 17⟩,
      ⟨290444109978, 230152789643, [2, 3, 4, 5, 6], [116858959163962, 116977359861663, 248387569028386, 450083122312839], 16⟩,
      ⟨329116293924, 242402527481, [2, 3, 4, 5, 6], [148322984461048, 148338455730523, 242720644082659, 443347139538276], 16⟩,
      ⟨372937619338, 256500264819, [2, 3, 4, 5, 6], [175762379469117, 175765901024885, 238618985452981, 437980534293287], 17⟩,
      ⟨422593686443, 272278907973, [2, 3, 4, 5, 6], [200238906203837, 200240025007908, 236834700453929, 433406699041844], 17⟩,
      ⟨478861382069, 288525944290, [3, 4, 5, 6], [223758951795057, 240152641777071, 429154093807853], 18⟩,
      ⟨614870185648, 310450568761, [3, 4, 5, 6], [278714184974557, 279598438310872, 420982623785947], 27⟩,
      ⟨781112638274, 325469100895, [3, 4, 5, 6], [328383519084326, 328455698391378, 414336732908820], 30⟩]⟩,
  ⟨41202194008, 45147300968, 916640560758,
    [245824327005, 258420268287, 272861959197, 289336317854, 307238446341, 324151029203, 344396653442, 361511631016],
    [303443538915, 353727070600, 416995556509, 497163208297, 599780723170, 733700303836, 1160506716145],
    [⟨297589619730, 245824327005, [2, 3, 4, 5, 6], [97924349262229, 98393264999590, 250754817168830, 452959443286345], 18⟩,
      ⟨337213217246, 258420268287, [2, 3, 4, 5, 6], [131538400474152, 131577971431424, 244136602190980, 445119830775359], 16⟩,
      ⟨382112635475, 272861959197, [2, 3, 4, 5, 6], [160954277669224, 160961214882057, 239224710284608, 439137934367026], 16⟩,
      ⟨432990341786, 289336317854, [2, 3, 4, 5, 6], [186770969938768, 186772854564545, 236051161898147, 434212598360742], 17⟩,
      ⟨490642335987, 307238446341, [3, 4, 5, 6], [210433389947508, 236204902537327, 429838946738812], 17⟩,
      ⟨555970604033, 324151029203, [3, 4, 5, 6], [234729949500580, 244052428620003, 425661628672328], 18⟩,
      ⟨713880386511, 344396653442, [3, 4, 5, 6], [291366561760934, 291841077448912, 417672921813233], 28⟩,
      ⟨879181793082, 361511631016, [3, 4, 5, 6], [331470014552407, 331525722030743, 412228499923478], 28⟩]⟩,
  ⟨45147300969, 50614051633, 1006285866783,
    [273511238895, 287550174983, 303492340401, 321742856723, 341787569889, 361275949753, 385219123950, 404269641274],
    [332215637610, 386471323350, 454623048227, 540808417459, 650823995121, 793735404406, 1244839075666],
    [⟨326693189518, 273511238895, [2, 3, 4, 5, 6], [91641878325390, 92358212926391, 250258689528504, 452467624132104], 18⟩,
      ⟨370191882329, 287550174983, [2, 3, 4, 5, 6], [125673057229493, 125725041083330, 243336850343645, 444252333671687], 16⟩,
      ⟨419482358800, 303492340401, [2, 3, 4, 5, 6], [155659884638166, 155668152083587, 238208474387271, 438059611773276], 16⟩,
      ⟨475335785963, 321742856723, [2, 3, 4, 5, 6], [181903267009357, 181905388268261, 234737275132799, 433021149874514], 17⟩,
      ⟨538626010551, 341787569889, [3, 4, 5, 6], [205728225075374, 234236441426502, 428593513596974], 17⟩,
      ⟨610343230638, 361275949753, [3, 4, 5, 6], [229727414201715, 240660035881868, 424402326870819], 18⟩,
      ⟨783696221042, 385219123950, [3, 4, 5, 6], [286236789484126, 286800115617795, 416356716879395], 27⟩,
      ⟨977910230508, 404269641274, [3, 4, 5, 6], [330225557791890, 330278583305355, 410483322720377], 29⟩]⟩,
  ⟨50614051634, 58387548817, 1130758892548,
    [312367818015, 328622259903, 346656209752, 367372422046, 390384766067, 413472999825, 442758107346, 464875818736],
    [372192139381, 431881072573, 506703829297, 601103777660, 721219925760, 876424002410, 1360775802500],
    [⟨367103664453, 312367818015, [2, 3, 4, 5, 6], [83936899472201, 85182135362625, 249718947885592, 451945962842152], 17⟩,
      ⟨415982949489, 328622259903, [2, 3, 4, 5, 6], [118225269992829, 118300768898610, 242406066437250, 443245154317355], 16⟩,
      ⟨471370435715, 346656209752, [2, 3, 4, 5, 6], [148944147792649, 148954632398257, 236997544917946, 436756224606719], 16⟩,
      ⟨534132680052, 367372422046, [2, 3, 4, 5, 6], [175757228531625, 175759714386595, 233188964942651, 431559386116201], 17⟩,
      ⟨605251620133, 390384766067, [3, 4, 5, 6], [199850381797046, 231968121720515, 427054508655392], 17⟩,
      ⟨685839937071, 413472999825, [3, 4, 5, 6], [223564045693670, 236764095996262, 422840259571287], 18⟩,
      ⟨880635910979, 442758107346, [3, 4, 5, 6], [279915136758755, 280499558052227, 414720352044269], 27⟩,
      ⟨1116784084477, 464875818736, [3, 4, 5, 6], [328614762322418, 328664769699554, 408318065122671], 30⟩]⟩,
  ⟨58387548818, 63841187354, 1308200312082,
    [349820285136, 368232400978, 389403300846, 413456164021, 439275740656, 462676797814, 489942442640, 515335307953],
    [433330797161, 505259242318, 595635326479, 709988172494, 856243305804, 1047399284407, 1659125128953],
    [⟨424710459116, 349820285136, [2, 3, 4, 5, 6], [99266264195454, 99563572793139, 244754059323181, 446101879800544], 18⟩,
      ⟨481259999748, 368232400978, [2, 3, 4, 5, 6], [132213110877788, 132239781132199, 238407007839592, 438543458366702], 16⟩,
      ⟨545339024237, 389403300846, [2, 3, 4, 5, 6], [160971440518826, 160976328763025, 233731068195831, 432751723575029], 17⟩,
      ⟨617950071711, 413456164021, [3, 4, 5, 6], [186294470088702, 230914803718965, 427958480101809], 17⟩,
      ⟨700229167832, 439275740656, [3, 4, 5, 6], [209794240394203, 231887640852774, 423611112713971], 17⟩,
      ⟨793463598321, 462676797814, [3, 4, 5, 6], [234688204249425, 241818283421617, 419454932564318], 18⟩,
      ⟨1018827427461, 489942442640, [3, 4, 5, 6], [292233789850741, 292553291433963, 411542426448145], 28⟩,
      ⟨1253567366779, 515335307953, [3, 4, 5, 6], [331524034633550, 331563052088304, 406311172926972], 28⟩]⟩,
  ⟨63841187355, 71380049698, 1432965479629,
    [388249292904, 408617450597, 431932884143, 458532762119, 487442884556, 514536446674, 546511769535, 574688763531],
    [473374817820, 550858837412, 648058829081, 770807963889, 927353803872, 1130954676219, 1776700599531],
    [⟨465215778600, 388249292904, [2, 3, 4, 5, 6], [93135878813249, 93584492295102, 244268500993139, 445609039611082], 18⟩,
      ⟨527158539863, 408617450597, [2, 3, 4, 5, 6], [126589433575181, 126623944492082, 237627154628195, 437687613454556], 16⟩,
      ⟨597348883967, 431932884143, [2, 3, 4, 5, 6], [155890354850050, 155896125907633, 232738210102764, 431701672095901], 17⟩,
      ⟨676884963808, 458532762119, [3, 4, 5, 6], [181600131754946, 229598043450675, 426806810736405], 17⟩,
      ⟨767011149643, 487442884556, [3, 4, 5, 6], [205190409619358, 229824636331527, 422413697407400], 17⟩,
      ⟨869137497703, 514536446674, [3, 4, 5, 6], [229679197906748, 238164057840016, 418249952333705], 18⟩,
      ⟨1115994637648, 546511769535, [3, 4, 5, 6], [287268746093493, 287645721466328, 410270959473702], 28⟩,
      ⟨1390773559384, 574688763531, [3, 4, 5, 6], [330330486156435, 330367633964444, 404631756560071], 29⟩]⟩,
  ⟨71380049699, 82067595443, 1605771135062,
    [442123655216, 465385967255, 491679019414, 521802882866, 554978835370, 587243869454, 626154882413, 658553493465],
    [528853378878, 613918321557, 720419556381, 854606171117, 1025176686124, 1245758966334, 1937756469660],
    [⟨521317561010, 442123655216, [2, 3, 4, 5, 6], [85518328959404, 86295382609221, 243749380223296, 445098053874058], 17⟩,
      ⟨590730187815, 465385967255, [2, 3, 4, 5, 6], [119449665734539, 119498721984060, 236715495571140, 436687526002868], 16⟩,
      ⟨669384998502, 491679019414, [2, 3, 4, 5, 6], [149449977199235, 149457199331060, 231555836946746, 430429397635788], 16⟩,
      ⟨758512575559, 521802882866, [3, 4, 5, 6], [175682073469611, 228052993519872, 425392433956781], 17⟩,
      ⟨859507351626, 554978835370, [3, 4, 5, 6], [199457053160348, 227458953460471, 420932472607952], 17⟩,
      ⟨973949425894, 587243869454, [3, 4, 5, 6], [223518866426800, 233952449969951, 416754649436660], 18⟩,
      ⟨1250575817417, 626154882413, [3, 4, 5, 6], [281084731132953, 281473715167491, 408694223384306], 27⟩,
      ⟨1583290499738, 658553493465, [3, 4, 5, 6], [328796682070070, 328831701777356, 402546446077216], 30⟩]⟩,
  ⟨82067595444, 89545444831, 1851345428769,
    [493758656252, 520432645020, 551158226194, 585926234377, 622677558563, 674820603390, 708808779621, 729233747495],
    [613591581304, 715585941683, 843563032735, 1005270321082, 1211980232731, 1839214128366, 3062413439148],
    [⟨601043861382, 493758656252, [2, 3, 4, 5, 6], [100485514875389, 100677116116140, 239042678000063, 439525285287121], 19⟩,
      ⟨681071921749, 520432645020, [2, 3, 4, 5, 6], [132778742858890, 132797005147757, 232951954266962, 432229379770834], 16⟩,
      ⟨771755594558, 551158226194, [2, 3, 4, 5, 6], [160912702373303, 160916197359241, 228510205225192, 426617223045297], 17⟩,
      ⟨874513658119, 585926234377, [3, 4, 5, 6], [185773131960551, 226051517774462, 421899043450797], 17⟩,
      ⟨990953798882, 622677558563, [3, 4, 5, 6], [209214018375281, 227975681828171, 417613290930289], 18⟩,
      ⟨1272409864529, 674820603390, [3, 4, 5, 6], [264390356547357, 265333441583985, 409390129630097], 26⟩,
      ⟨1633806606500, 708808779621, [3, 4, 5, 6], [318720399637302, 318774667262824, 402365835476191], 30⟩,
      ⟨1772256375973, 729233747495, [3, 4, 5, 6, 7], [331311855293842, 331339755226229, 400646894030708, 561647354927541], 18⟩]⟩,
  ⟨89545444832, 99858085375, 2023538335226,
    [546608884676, 575969734355, 609733143966, 648277091984, 689292545531, 750472036543, 788534786414, 811353830777],
    [668871761868, 778571220846, 916003620143, 1089280536313, 1310169192403, 1974030116025, 3257692400439],
    [⟨656946713324, 546608884676, [2, 3, 4, 5, 6], [94550554893522, 94834707813086, 238561635508928, 439024847379000], 18⟩,
      ⟨744418151950, 575969734355, [2, 3, 4, 5, 6], [127385433631237, 127408733164488, 232191538541638, 431386460546733], 16⟩,
      ⟨843536277318, 609733143966, [2, 3, 4, 5, 6], [156032961029924, 156037050802858, 227537619660689, 425595105311288], 17⟩,
      ⟨955851827747, 648277091984, [3, 4, 5, 6], [181147575214846, 224722700160072, 418128794653719], 17⟩,
      ⟨1083122019974, 689292545531, [3, 4, 5, 6], [204692248863562, 225797858323005, 416462799845551], 17⟩,
      ⟨1390756203021, 750472036543, [3, 4, 5, 6], [259174110315034, 260329619802845, 408212648889162], 26⟩,
      ⟨1785766313096, 788534786414, [3, 4, 5, 6, 7], [314370054846668, 314431146789306, 401073109536441, 562378401440955], 30⟩,
      ⟨1961810393581, 811353830777, [3, 4, 5, 6, 7], [330128476538101, 330155088837147, 399027469887530, 560088111915824], 19⟩]⟩,
  ⟨99858085376, 99999999999, 2261454008621,
    [543980742868, 606227442993, 644344522420, 685271533133, 749146318105, 787083609598, 809594231592, 834633463814],
    [658510641606, 892064459049, 1059394079055, 1272351513639, 1907644130933, 3129385745162, 4180759623366],
    [⟨647917421348, 543980742868, [2, 3, 4, 5, 6], [90306491679177, 90719664049239, 239470348442102, 440117060535916], 18⟩,
      ⟨831942436926, 606227442993, [2, 3, 4, 5, 6], [152734419779570, 152739329771645, 228001791371943, 426210871689675], 22⟩,
      ⟨942714285442, 644344522420, [3, 4, 5, 6], [178175354065288, 224907053437628, 418660243086968], 17⟩,
      ⟨1068235234233, 685271533133, [3, 4, 5, 6], [201818697062879, 225295808916119, 416951155936296], 17⟩,
      ⟨1371641191757, 749146318105, [3, 4, 5, 6], [255484837764767, 256923412964439, 408679178392486], 26⟩,
      ⟨1761222152793, 787083609598, [3, 4, 5, 6, 7], [311369726971421, 311441292288440, 401427444443174, 562754668281962], 30⟩,
      ⟨1995726157944, 809594231592, [3, 4, 5, 6, 7], [334581434018624, 334602809538205, 398675002465060, 559598172378229], 22⟩,
      ⟨2061380258658, 834633463814, [3, 4, 5, 6, 7], [335016819509595, 335037115322215, 398151756374140, 559063196857740], 13⟩]⟩,
  ⟨100000000000, 102020134002, 2264731395694,
    [580050538339, 613293151762, 651550883185, 693259974200, 733159834524, 780645274940, 822715653217, 848004497994],
    [757996141399, 889184025596, 1054227118905, 1263807885250, 1534817717447, 2385622007148, 4082942320479],
    [⟨735250635515, 580050538339, [2, 3, 4, 5, 6], [118830074526514, 118871218653549, 233401806878782, 432853318576940], 21⟩,
      ⟨833148120251, 613293151762, [2, 3, 4, 5, 6], [148553830171954, 148559942077037, 228333427035113, 426671480730934], 16⟩,
      ⟨944080503637, 651550883185, [3, 4, 5, 6], [174435301160505, 224937740124809, 419008842981406], 17⟩,
      ⟨1069783362267, 693259974200, [3, 4, 5, 6], [198137629911099, 224594163132627, 414607582795692], 17⟩,
      ⟨1212223362069, 733159834524, [3, 4, 5, 6], [222474671801964, 231848725398184, 413079721654395], 18⟩,
      ⟨1556525607600, 780645274940, [3, 4, 5, 6], [280613326541679, 280934583195541, 405044990382278], 27⟩,
      ⟨1998618441885, 822715653217, [3, 4, 5, 6, 7], [331216011041089, 331240871111228, 398705533745521, 559739348340771], 31⟩,
      ⟨2086628976992, 848004497994, [3, 4, 5, 6, 7], [334167505405667, 334188339137644, 397966940862381, 558911258101675], 14⟩]⟩,
  ⟨102020134003, 104602785991, 2311394033404,
    [593712091750, 627676152988, 666719918801, 709386622948, 750692157841, 799948453876, 843091033635, 869013632937],
    [773021146442, 906406720418, 1074167926776, 1287106568554, 1562131337243, 2423771423990, 4139190972472],
    [⟨750399775981, 593712091750, [2, 3, 4, 5, 6], [117547109839119, 117591087133975, 233248242307133, 432683912466921], 20⟩,
      ⟨850314345334, 627676152988, [2, 3, 4, 5, 6], [147397442834954, 147403817801731, 228130215377722, 426450099299104], 16⟩,
      ⟨963532385036, 666719918801, [3, 4, 5, 6], [173416136370996, 224670922855654, 418758157024666], 17⟩,
      ⟨1091825231584, 709386622948, [3, 4, 5, 6], [197187541625372, 224196919041584, 414341780621194], 17⟩,
      ⟨1237200072189, 750692157841, [3, 4, 5, 6], [221370679068938, 231105264840085, 412816560980484], 18⟩,
      ⟨1588596338217, 799948453876, [3, 4, 5, 6], [279472709075858, 279807256366823, 404768616272296], 27⟩,
      ⟨2039798075129, 843091033635, [3, 4, 5, 6, 7], [330271015289169, 330296448049049, 398395518014943, 559461780550923], 31⟩,
      ⟨2135822038757, 869013632937, [3, 4, 5, 6, 7], [333899420145627, 333920024044344, 397597669562189, 558554741438235], 14⟩]⟩,
  ⟨104602785992, 107923234853, 2371075629370,
    [611242620621, 646130087213, 686179331662, 730071097268, 773174025093, 824747215641, 869267874303, 896003019751],
    [792233110910, 928419646878, 1099644163911, 1316860528182, 1597003141225, 2472415283153, 4210820147487],
    [⟨769775553368, 611242620621, [2, 3, 4, 5, 6], [115937830298287, 115985706714175, 233059739671256, 432476129207596], 20⟩,
      ⟨872269977506, 646130087213, [2, 3, 4, 5, 6], [145947291655050, 145954017816727, 227879050322963, 426175604678723], 16⟩,
      ⟨988411375668, 686179331662, [3, 4, 5, 6], [172137947977099, 224341669815950, 418446246503400], 17⟩,
      ⟨1120016821332, 730071097268, [3, 4, 5, 6], [195997493985275, 223708141586524, 414010547142265], 17⟩,
      ⟨1269145328502, 773174025093, [3, 4, 5, 6], [219996275560312, 230194689537552, 412488119392484], 18⟩,
      ⟨1629614859267, 824747215641, [3, 4, 5, 6], [278041301476769, 278393454790157, 404424203423545], 27⟩,
      ⟨2092466898710, 869267874303, [3, 4, 5, 6, 7], [329085178105899, 329111355264453, 398009583792533, 559115402521828], 31⟩,
      ⟨2198942025803, 896003019751, [3, 4, 5, 6, 7], [333564710405979, 333585030550076, 397136594569167, 558109438376904], 15⟩]⟩,
  ⟨107923234854, 112222407782, 2447847646606,
    [633885772669, 669962283803, 711305198743, 756773188598, 802186725154, 856824723706, 903129293509, 930912796822],
    [816938917788, 956712700998, 1132371248333, 1355063133759, 1641761561708, 2534751257410, 4302462578172],
    [⟨794699778186, 633885772669, [2, 3, 4, 5, 6], [113917531868389, 113970918509307, 232829626899929, 432222793395387], 20⟩,
      ⟨900512824305, 669962283803, [2, 3, 4, 5, 6], [144127226888996, 144134430345806, 227569519998109, 425836057115939], 16⟩,
      ⟨1020414713828, 711305198743, [3, 4, 5, 6], [170533508974132, 223936637476879, 418058658661572], 17⟩,
      ⟨1156281354461, 756773188598, [3, 4, 5, 6], [194506035219335, 223109152887921, 413598115663272], 17⟩,
      ⟨1310238428118, 802186725154, [3, 4, 5, 6], [218286927044237, 229085604082647, 412078362307824], 18⟩,
      ⟨1682379443624, 856824723706, [3, 4, 5, 6], [276243286608478, 276619119692319, 403995337658683], 27⟩,
      ⟨2160217966126, 903129293509, [3, 4, 5, 6, 7], [327595654388316, 327622809096022, 397529613468355, 558683346199734], 31⟩,
      ⟨2280462814072, 930912796822, [3, 4, 5, 6, 7], [333146904209843, 333166875146584, 396561053964520, 557553346818357], 15⟩]⟩,
  ⟨112222407783, 117838001315, 2547314944343,
    [663373210600, 700992553866, 744012084172, 791522678694, 839926164520, 898673276463, 947308126300, 976454893681],
    [848936620084, 993332727502, 1174702284063, 1404444708288, 1699592634369, 2615135357313, 4420398531669],
    [⟨826992081819, 663373210600, [2, 3, 4, 5, 6], [111378619433960, 111440067435255, 232550853181918, 431916485941444], 20⟩,
      ⟨937104798211, 700992553866, [2, 3, 4, 5, 6], [141840461522301, 141848328843189, 227189484621462, 425417370066563], 16⟩,
      ⟨1061878852455, 744012084172, [3, 4, 5, 6], [168517310421999, 223440297988500, 417577848025363], 17⟩,
      ⟨1203266379003, 791522678694, [3, 4, 5, 6], [192635435977962, 222378795704864, 413085129082124], 17⟩,
      ⟨1363479435994, 839926164520, [3, 4, 5, 6], [216163543801427, 227744307202488, 411567411460713], 18⟩,
      ⟨1750742250948, 898673276463, [3, 4, 5, 6], [273982208052715, 274390513191968, 403461838254706], 27⟩,
      ⟨2247997548288, 947308126300, [3, 4, 5, 6, 7], [325722356338496, 325750811666966, 396933417082876, 558144721952747], 31⟩,
      ⟨2386612316171, 976454893681, [3, 4, 5, 6, 7], [332625478096934, 332645021014383, 395842882683123, 556859075120428], 16⟩]⟩,
  ⟨117838001316, 125254287042, 2677347532593,
    [702168888850, 741809715377, 787022091812, 837203365474, 889507233672, 953854550241, 1005568835559, 1036505790896],
    [890749675314, 1041147443166, 1229928235947, 1468817137180, 1774939057496, 2719610820283, 4573290962257],
    [⟨869207482432, 702168888850, [2, 3, 4, 5, 6], [108184030679199, 108257824258875, 232216762903506, 431550556615459], 20⟩,
      ⟨984941114112, 741809715377, [2, 3, 4, 5, 6], [138963444373256, 138972263489818, 226725145633438, 424903336045714], 16⟩,
      ⟨1116084499816, 787022091812, [3, 4, 5, 6], [165980081672073, 222834934746556, 416982738844398], 17⟩,
      ⟨1264689424459, 837203365474, [3, 4, 5, 6], [190287010888938, 221493862743174, 412447960441542], 17⟩,
      ⟨1433080864935, 889507233672, [3, 4, 5, 6], [213529495359550, 226136883383260, 410930687633838], 18⟩,
      ⟨1840112254746, 953854550241, [3, 4, 5, 6], [271134966727759, 271588919006942, 402799007296002], 27⟩,
      ⟨2362750904653, 1005568835559, [3, 4, 5, 6, 7], [323362733909808, 323392949007793, 396193945865353, 557473730486548], 31⟩,
      ⟨2526250042844, 1036505790896, [3, 4, 5, 6, 7], [331974844332917, 331993865330184, 394947127885513, 555992558889323], 16⟩]⟩,
  ⟨125254287043, 135184418958, 2849254609342,
    [753867815646, 796190943681, 844304449730, 898016618399, 955515627768, 1027591023643, 1083436021143, 1116752612508],
    [946003118465, 1104268300780, 1302757685183, 1553623267774, 1874114335900, 2856712968004, 4773285672651],
    [⟨925017539055, 753867815646, [2, 3, 4, 5, 6], [104158813523365, 104252707680993, 231822711622548, 431121210076408], 19⟩,
      ⟨1048182193439, 796190943681, [2, 3, 4, 5, 6], [135337600035074, 135347839795848, 226161451793196, 424276079247114], 16⟩,
      ⟨1187746031028, 844304449730, [3, 4, 5, 6], [162781356462180, 222100858762843, 416248414601943], 17⟩,
      ⟨1345892577695, 898016618399, [3, 4, 5, 6], [187334831142904, 220430035603692, 411658010051593], 17⟩,
      ⟨1525096092409, 955515627768, [3, 4, 5, 6], [210246173061068, 224224388775394, 407539960893234], 18⟩,
      ⟨1958262145545, 1027591023643, [3, 4, 5, 6], [267544011977441, 268064209668124, 401976798372686], 27⟩,
      ⟨2514458367417, 1083436021143, [3, 4, 5, 6, 7], [320384693523406, 320417341907216, 395278417289705, 556638626480522], 30⟩,
      ⟨2712313106169, 1116752612508, [3, 4, 5, 6, 7], [331164094264943, 331182482058761, 393830411111274, 554911372913359], 17⟩]⟩,
  ⟨135184418959, 148711374610, 3079730095718,
    [823868276559, 869811297978, 921818888930, 980264405130, 1043298023145, 1127858990838, 1189265650616, 1225793819876],
    [1020048155424, 1188750848286, 1400109283296, 1666841930553, 2006900085089, 3039576841722, 5039108826801],
    [⟨999841974371, 823868276559, [2, 3, 4, 5, 6], [99080042807373, 99209504185009, 231369256663938, 430631601130737], 19⟩,
      ⟨1132969386570, 869811297978, [2, 3, 4, 5, 6], [130758020156710, 130770498601939, 225483185225100, 423517405230494], 16⟩,
      ⟨1283822507763, 921818888930, [3, 4, 5, 6], [158739203747836, 221216978333761, 415346156150124], 17⟩,
      ⟨1454761488685, 980264405130, [3, 4, 5, 6], [183617082352267, 219163504814708, 410681084776411], 17⟩,
      ⟨1648460730483, 1043298023145, [3, 4, 5, 6], [206663513350417, 222163454562965, 406522526885116], 18⟩,
      ⟨2116665476353, 1127858990838, [3, 4, 5, 6, 7], [262983746952708, 263604934292114, 400960370590471, 562544151521752], 26⟩,
      ⟨2717852270264, 1189265650616, [3, 4, 5, 6, 7], [316616832721360, 316652942406579, 394147373000459, 555600546755383], 30⟩,
      ⟨2963942510153, 1225793819876, [3, 4, 5, 6, 7], [330131481495746, 330149127135282, 392440944131727, 553565600614069], 18⟩]⟩,
  ⟨148711374611, 167539079378, 3394194297411,
    [920542368622, 971615606239, 1028822000223, 1093723680242, 1164340928796, 1267086073557, 1336143694076, 1377089101749],
    [1121038977373, 1303773697442, 1532440698052, 1820499693859, 2186839109632, 3286096130570, 5395603828568],
    [⟨1101933553348, 920542368622, [2, 3, 4, 5, 6], [92668164497839, 92868203678928, 230868123163469, 430099466969421], 18⟩,
      ⟨1248654301358, 971615606239, [2, 3, 4, 5, 6], [124901600509874, 124917938921011, 224683776203270, 419941843660395], 16⟩,
      ⟨1414910689999, 1028822000223, [3, 4, 5, 6], [153615748972858, 220161939294586, 414244286529059], 17⟩,
      ⟨1603303859600, 1093723680242, [3, 4, 5, 6], [178923853987839, 217673360243165, 409477092403384], 17⟩,
      ⟨1816781288302, 1164340928796, [3, 4, 5, 6], [202166166917589, 219737491090978, 405263744878977], 18⟩,
      ⟨2332793350743, 1267086073557, [3, 4, 5, 6, 7], [257176627049665, 257960690943181, 399707650933501, 561352357248297], 26⟩,
      ⟨2995365954234, 1336143694076, [3, 4, 5, 6, 7], [311834721074555, 311875942082700, 392753711756715, 554312256763926], 30⟩,
      ⟨3311585653437, 1377089101749, [3, 4, 5, 6, 7], [328852962149421, 328869716194559, 390710694430348, 551887305064001], 19⟩]⟩,
  ⟨167539079379, 194460342120, 3832768234019,
    [1057325996559, 1115376078634, 1180264303668, 1254165164458, 1335392938507, 1465180884091, 1545402707952, 1592569024114],
    [1261872145270, 1463948668967, 1716354324276, 2033637503497, 2435965845357, 3625648410895, 5883603792216],
    [⟨1244317663985, 1057325996559, [2, 3, 4, 5, 6], [84598133248615, 84962037084122, 230351627400279, 429569059871074], 17⟩,
      ⟨1409996636069, 1115376078634, [2, 3, 4, 5, 6], [117629095782654, 117652482151764, 223733893388039, 418876712480236], 16⟩,
      ⟨1597735506991, 1180264303668, [3, 4, 5, 6], [147096305660397, 218916286108057, 412910789205829], 17⟩,
      ⟨1810471518156, 1254165164458, [3, 4, 5, 6], [172979338586167, 215944604619416, 408000554547164], 17⟩,
      ⟨2051533000121, 1335392938507, [3, 4, 5, 6], [196512347315798, 216937193929642, 403711114423525], 17⟩,
      ⟨2634220515329, 1465180884091, [3, 4, 5, 6, 7], [249831357049437, 250893838190352, 398165419244933, 559882990747186], 26⟩,
      ⟨3382406094844, 1545402707952, [3, 4, 5, 6, 7], [305741225954860, 305790382716301, 391041778169948, 552716953601925], 29⟩,
      ⟨3803744174733, 1592569024114, [3, 4, 5, 6, 7], [327251491936607, 327267203478135, 388559755253241, 549798017086732], 21⟩]⟩,
  ⟨194460342121, 213441011804, 4461448562389,
    [1190514766796, 1257372399586, 1333574732447, 1419242883630, 1510193949301, 1630341655756, 1722974115022, 1778157881626],
    [1478487203427, 1723571725704, 2030473454460, 2417538284078, 2911170475863, 4413116699383, 7315895599579],
    [⟨1448420283771, 1190514766796, [2, 3, 4, 5, 6], [100238791846746, 100320488513181, 225617756983807, 423880525887746], 19⟩,
      ⟨1641275203945, 1257372399586, [2, 3, 4, 5, 6], [131676921340722, 131685116871268, 219948598077801, 414328117683915], 16⟩,
      ⟨1859808458408, 1333574732447, [3, 4, 5, 6], [159288559733749, 215929799926745, 408958748644198], 17⟩,
      ⟨2107439077645, 1419242883630, [3, 4, 5, 6], [183834948954859, 214505169027507, 404400281350460], 17⟩,
      ⟨2388041330766, 1510193949301, [3, 4, 5, 6], [206941354121048, 219096952685270, 400306832608862], 18⟩,
      ⟨3066305764804, 1630341655756, [3, 4, 5, 6, 7], [263631888684522, 264048080928115, 394827900829664, 556617536389052], 27⟩,
      ⟨3937214537345, 1722974115022, [3, 4, 5, 6, 7], [316596045679425, 316621035183075, 388232012194419, 549785812626727], 30⟩,
      ⟨4290305523220, 1778157881626, [3, 4, 5, 6, 7], [329629998971802, 329642500546977, 386680575707288, 547806735231544], 18⟩]⟩,
  ⟨213441011805, 239792945766, 4905681445424,
    [1326712494979, 1400160449709, 1484288584153, 1579293749945, 1681199792872, 1826481652132, 1930052425367, 1991784425537],
    [1621166923363, 1886265005894, 2217742223187, 2635045964995, 3165862864858, 4762400207239, 7821824192354],
    [⟨1592641585330, 1326712494979, [2, 3, 4, 5, 6], [93997777726689, 94121858996673, 225127713524527, 420666094782640], 18⟩,
      ⟨1804699348706, 1400160449709, [2, 3, 4, 5, 6], [126190079604052, 126200549432928, 219151900760994, 413430600666256], 16⟩,
      ⟨2044992275237, 1484288584153, [3, 4, 5, 6], [154353601778475, 214883478584395, 407889954353469], 17⟩,
      ⟨2317279833219, 1579293749945, [3, 4, 5, 6], [179283647118844, 212953234685760, 403239000229466], 17⟩,
      ⟨2625822058334, 1681199792872, [3, 4, 5, 6], [202517718827156, 216469328539676, 399096879344666], 18⟩,
      ⟨3371622262601, 1826481652132, [3, 4, 5, 6, 7], [257987647659261, 258509894838735, 393620185001084, 555463220337765], 26⟩,
      ⟨4329248680651, 1930052425367, [3, 4, 5, 6, 7], [311977327270142, 312005693960243, 386873272193929, 548538275108635], 30⟩,
      ⟨4780633624545, 1991784425537, [3, 4, 5, 6, 7], [328404696422498, 328416571653502, 385018296358138, 546184692295879], 19⟩]⟩,
  ⟨239792945767, 277354085615, 5523632424578,
    [1518513373801, 1601763331167, 1696921380305, 1804899597536, 1922267283159, 2104819250387, 2224101411468, 2295022287217],
    [1819685566362, 2112201213451, 2477310143192, 2935967067327, 3517551791581, 5242134120156, 8512481893008],
    [⟨1793260895419, 1518513373801, [2, 3, 4, 5, 6], [86250196973825, 86468479896610, 224597076718259, 420105721352717], 18⟩,
      ⟨2032030809589, 1601763331167, [2, 3, 4, 5, 6], [119200484545930, 119215142847480, 218220719260580, 412376236979805], 16⟩,
      ⟨2302592568469, 1696921380305, [3, 4, 5, 6], [148079984732436, 213652380494568, 406593564416375], 17⟩,
      ⟨2609179207004, 1804899597536, [3, 4, 5, 6], [173529920349011, 211163738190701, 401813068459275], 17⟩,
      ⟨2956587382191, 1922267283159, [3, 4, 5, 6, 7], [196940227949151, 213424098210581, 397605965178062, 561844356305932], 18⟩,
      ⟨3796333345392, 2104819250387, [3, 4, 5, 6, 7], [250830939141420, 251534403423332, 392133897054350, 554040593680604], 26⟩,
      ⟨4874588505703, 2224101411468, [3, 4, 5, 6, 7], [306095909207641, 306129476153525, 385206449793055, 546992821334012], 29⟩,
      ⟨5472784522597, 2295022287217, [3, 4, 5, 6, 7], [326875853165041, 326886992223452, 382951283392587, 544164695688514], 21⟩]⟩,
  ⟨277354085616, 303761984030, 6406569336917,
    [1704399268604, 1801546785917, 1912762221098, 2037008887288, 2167193215462, 2336360283963, 2474877855205, 2557102948988],
    [2124487044758, 2477504875392, 2919210696166, 3475991746152, 4186257482967, 6351462050228, 10527674053498],
    [⟨2079908542532, 1704399268604, [2, 3, 4, 5, 6], [101635684652751, 101686765615619, 220101164048731, 414702029069588], 19⟩,
      ⟨2356845147490, 1801546785917, [3, 4, 5, 6], [132642566112868, 214675518096842, 408068683530736], 16⟩,
      ⟨2670655432996, 1912762221098, [3, 4, 5, 6], [159758100290587, 210936154727128, 402822469467567], 17⟩,
      ⟨3026249072574, 2037008887288, [3, 4, 5, 6, 7], [184021088489211, 210238028211940, 398361743710939, 562557371871628], 17⟩,
      ⟨3429189455182, 2167193215462, [3, 4, 5, 6, 7], [207174638305568, 216572705594716, 394333688300969, 558677832526536], 18⟩,
      ⟨4403166419092, 2336360283963, [3, 4, 5, 6, 7], [264243582275777, 264524824146126, 388930117987133, 550891384902397], 27⟩,
      ⟨5653777596020, 2474877855205, [3, 4, 5, 6, 7], [316524914716500, 316542409636575, 382567953767553, 544168399929849], 30⟩,
      ⟨6156155475121, 2557102948988, [3, 4, 5, 6, 7], [329115544111774, 329124491120487, 381185171186960, 542241425357231], 18⟩]⟩,
  ⟨303761984031, 340335292196, 7028661657375,
    [1893795998039, 2000722617023, 2123257972432, 2261036385935, 2406966746540, 2610193396710, 2764372621698, 2856201014435],
    [2324495689892, 2705703971502, 3182000532780, 3781238440548, 4543569571099, 6842065351766, 11239364127575],
    [⟨2281872349293, 1893795998039, [2, 3, 4, 5, 6], [95740484573921, 95815524276981, 219593431158438, 414140239007522], 18⟩,
      ⟨2585700122697, 2000722617023, [2, 3, 4, 5, 6], [127359339428753, 127366181575902, 213897380365686, 407188156950612], 16⟩,
      ⟨2929982094129, 2123257972432, [3, 4, 5, 6], [155000601775984, 209891135812586, 401786365504353], 17⟩,
      ⟨3320104677476, 2261036385935, [3, 4, 5, 6, 7], [179573729460223, 208601868168293, 397244327384037, 561469774713217], 17⟩,
      ⟨3762171479302, 2406966746540, [3, 4, 5, 6, 7], [202785246114837, 213721213598886, 393173211978644, 557549820863998], 18⟩,
      ⟨4830723801361, 2610193396710, [3, 4, 5, 6, 7], [258770237965447, 259120661861032, 387764567100092, 549772413330302], 26⟩,
      ⟨6202772141946, 2764372621698, [3, 4, 5, 6, 7], [312061577819343, 312081331962253, 381239096785762, 542960237958946], 30⟩,
      ⟨6841764922506, 2856201014435, [3, 4, 5, 6, 7], [327937754182554, 327946258748297, 379588340701215, 540673526510460], 19⟩]⟩,
  ⟨340335292197, 392305091748, 7891833437233,
    [2160447465115, 2281081501195, 2419318322709, 2575841166506, 2743785910621, 2997711008453, 3174123317908, 3279382350706],
    [2601865204504, 3021581821660, 3545084488817, 4202233469014, 5035525998444, 7513861555021, 12208041707485],
    [⟨2562103197378, 2160447465115, [2, 3, 4, 5, 6], [88252525039830, 88380435671088, 219054801419926, 413555539939808], 18⟩,
      ⟨2903243274706, 2281081501195, [2, 3, 4, 5, 6], [120639542860894, 120648925161438, 212984120705406, 406146368668017], 16⟩,
      ⟨3289805625610, 2419318322709, [3, 4, 5, 6], [148958905799114, 208666841740927, 400527025427282], 17⟩,
      ⟨3727838155550, 2575841166506, [3, 4, 5, 6, 7], [173966273660821, 206727994727029, 395870570507686, 560131376066630], 17⟩,
      ⟨4224194039245, 2743785910621, [3, 4, 5, 6, 7], [197291178582529, 210418531060603, 391740205077541, 556153920069189], 18⟩,
      ⟨5423972511412, 2997711008453, [3, 4, 5, 6, 7], [251819837156196, 252287934791700, 386330350663909, 548393379939498], 26⟩,
      ⟨6964518564068, 3174123317908, [3, 4, 5, 6, 7], [306381958969245, 306405164400994, 379611608676692, 541462989927775], 30⟩,
      ⟨7806928834947, 3279382350706, [3, 4, 5, 6, 7], [326476921111486, 326484901841807, 377602218688022, 538719970050715], 21⟩]⟩,
  ⟨392305091749, 428743001075, 9121240515819,
    [2419198003618, 2559827637726, 2720785777576, 2899695724551, 3083130566124, 3320078619975, 3525203186036, 3646070457123],
    [3026757264752, 3530781548508, 4160893578223, 4954637972875, 5967896297865, 9061730207118, 15016468020843],
    [⟨2961233238829, 2419198003618, [2, 3, 4, 5, 6], [103044470378310, 103076713118908, 214838946551352, 408456247073420], 19⟩,
      ⟨3355516863749, 2559827637726, [3, 4, 5, 6], [133495193768507, 209642103152522, 402031409229520], 17⟩,
      ⟨3802298743396, 2720785777576, [3, 4, 5, 6, 7], [160124322764623, 206227591587351, 396928032790620, 561136939114810], 17⟩,
      ⟨4308568939178, 2899695724551, [3, 4, 5, 6, 7], [184081083818208, 206346525352539, 392562958720295, 556938645216174], 17⟩,
      ⟨4882248228361, 3083130566124, [3, 4, 5, 6, 7], [207448190541644, 214593761058646, 388585061493531, 553080804304783], 18⟩,
      ⟨6268930815795, 3320078619975, [3, 4, 5, 6, 7], [264806919095023, 264998854993051, 383257166640040, 545358331931498], 27⟩,
      ⟨8049466502937, 3525203186036, [3, 4, 5, 6, 7], [316410265481233, 316422651755526, 377148723604280, 538740112279628], 30⟩,
      ⟨8759011976392, 3646070457123, [3, 4, 5, 6, 7], [328613570116950, 328620030640505, 375950683437901, 536859770957452], 18⟩]⟩,
  ⟨428743001076, 479085930428, 9985004773747,
    [2680987375681, 2835371750300, 3012506453734, 3210572145124, 3416211183597, 3699093044420, 3926587555378, 4061986295774],
    [3304591867169, 3847949740426, 4526251328584, 5379069164287, 6464633854610, 9744635376147, 16008416607425],
    [⟨3241656436381, 2680987375681, [2, 3, 4, 5, 6], [97366463182551, 97412779590261, 214332570322067, 407885645651480], 19⟩,
      ⟨3673277976259, 2835371750300, [3, 4, 5, 6], [128418229821764, 208883578033274, 401173547311045], 16⟩,
      ⟨4162369256482, 3012506453734, [3, 4, 5, 6, 7], [155516907688703, 205176806362439, 395926010705712, 560161878231560], 17⟩,
      ⟨4716582284075, 3210572145124, [3, 4, 5, 6, 7], [179750804944993, 204611856279619, 391485971202530, 555885823614633], 17⟩,
      ⟨5344587918962, 3416211183597, [3, 4, 5, 6, 7], [203117627042232, 211531483987543, 387469590632886, 551993198518106], 18⟩,
      ⟨6862586729670, 3699093044420, [3, 4, 5, 6, 7], [259506910552052, 259744235105887, 382131331685512, 544273015371288], 27⟩,
      ⟨8811735785122, 3926587555378, [3, 4, 5, 6, 7], [312094466553349, 312108382552885, 375844378882264, 537569999534686], 30⟩,
      ⟨9709910023610, 4061986295774, [3, 4, 5, 6, 7], [327448802087865, 327454956770369, 374415741051157, 533560285950493], 19⟩]⟩,
  ⟨479085930429, 550406917607, 11180542640146,
    [3048542833542, 3222066389229, 3421571392404, 3646090997883, 3882826109858, 4233941212479, 4493334123978, 4643527249790],
    [3688898475753, 4285876682761, 5029817442330, 5963069502293, 7146982697191, 10677612723285, 17354898914311],
    [⟨3629790754528, 3048542833542, [2, 3, 4, 5, 6], [90146653848919, 90223149094477, 213786764631700, 407279035389535], 18⟩,
      ⟨4113091778449, 3222066389229, [3, 4, 5, 6], [121958806506192, 207993990842104, 400155773772463], 16⟩,
      ⟨4660743586071, 3421571392404, [3, 4, 5, 6, 7], [149675000300752, 203952418371935, 394705737885114, 558973913328808], 17⟩,
      ⟨5281314384697, 3646090997883, [3, 4, 5, 6, 7], [174303270181980, 202634502116996, 390160456853638, 554588584159653], 17⟩,
      ⟨5984513225180, 3882826109858, [3, 4, 5, 6, 7], [197701156889158, 207959988989906, 386091784406949, 550646885252288], 18⟩,
      ⟨7684267087634, 4233941212479, [3, 4, 5, 6, 7], [252771128360054, 253085104863737, 380745965801650, 542935177925608], 26⟩,
      ⟨9866794249140, 4493334123978, [3, 4, 5, 6, 7], [306582772831592, 306599026893482, 374250691566889, 534332987729255], 30⟩,
      ⟨11043683967434, 4643527249790, [3, 4, 5, 6, 7], [326246924727705, 326252652932427, 372515130053847, 531668776471881], 21⟩]⟩,
  ⟨550406917608, 600278688773, 12878074676368,
    [3405964167929, 3608072004033, 3839151675344, 4093276811571, 4348628677055, 4679536189676, 4975639605490, 5147588267576],
    [4276140607298, 4989513033997, 5880523496478, 7002530159789, 8436175629222, 12818756317239, 21245618421711],
    [⟨4180898718507, 3405964167929, [2, 3, 4, 5, 6], [104343443531224, 104364190873490, 209833640646022, 402465961498389], 20⟩,
      ⟨4737578915305, 3608072004033, [3, 4, 5, 6, 7], [134217819078991, 204859786894948, 396235747055126, 560446641199858], 17⟩,
      ⟨5368380219160, 3839151675344, [3, 4, 5, 6, 7], [160361581368354, 201795052015480, 391266924117481, 555645742209722], 17⟩,
      ⟨6083171740816, 4093276811571, [3, 4, 5, 6, 7], [184149360211271, 202849277078854, 386981202290019, 551504644954497], 17⟩,
      ⟨6893136647844, 4348628677055, [3, 4, 5, 6, 7], [207805396599648, 213144708700554, 383047049147706, 547662109879945], 18⟩,
      ⟨8850962656535, 4679536189676, [3, 4, 5, 6, 7], [265316268292020, 265448646505962, 377799461438220, 540011006415216], 27⟩,
      ⟨11364861013145, 4975639605490, [3, 4, 5, 6, 7], [316485340055283, 316494111291680, 371968465621258, 531703195557076], 31⟩,
      ⟨12355888739897, 5147588267576, [3, 4, 5, 6, 7], [328419307228066, 328423953541394, 370994283713095, 529872771484235], 18⟩]⟩,
  ⟨600278688774, 669020194597, 14067455985520,
    [3764879771996, 3986337857784, 4240060285578, 4521226017341, 4807427792732, 5199793083263, 5524235125381, 5714378634162],
    [4658895401115, 5426654285593, 6384254302465, 7587733190846, 9120962737519, 13761428331641, 22622964861945],
    [⟨4567034295154, 3764879771996, [2, 3, 4, 5, 6], [98876606250652, 98905783184942, 209329751495050, 401889092978376], 19⟩,
      ⟨5175127846655, 3986337857784, [3, 4, 5, 6, 7], [129319500885481, 204117064529677, 395398916521201, 559633515750995], 17⟩,
      ⟨5864188113860, 4240060285578, [3, 4, 5, 6, 7], [155913517628910, 200729989427727, 390296482273642, 554696858340472], 17⟩,
      ⟨6644995689714, 4521226017341, [3, 4, 5, 6, 7], [179921434066349, 200995591290379, 385943644105930, 550486264187405], 17⟩,
      ⟨7529766586435, 4807427792732, [3, 4, 5, 6, 7], [203530998538743, 209885195115722, 381974569463406, 546613267092090], 18⟩,
      ⟨9668411678709, 5199793083263, [3, 4, 5, 6, 7], [260188412496210, 260350812592324, 376711155582485, 538957950959553], 27⟩,
      ⟨12414486334464, 5524235125381, [3, 4, 5, 6, 7], [312446806282362, 312456548565569, 370679752986093, 530566600276258], 30⟩,
      ⟨13660481963170, 5714378634162, [3, 4, 5, 6, 7], [327459786251300, 327464184640281, 369530988431559, 528408052937345], 19⟩]⟩,
  ⟨669020194598, 766120537850, 15709712083753,
    [4267394931865, 4515636117012, 4800579317140, 5118984994113, 5448531349089, 5931862565948, 6295803530131, 6511230961881],
    [5187013924359, 6028770191026, 7076904927435, 8391129673191, 10059520597291, 15046480395144, 24489373409182],
    [⟨5100196789479, 4267394931865, [2, 3, 4, 5, 6], [91923074099846, 91969819677004, 208778677096529, 401264236550031], 18⟩,
      ⟨5779280102335, 4515636117012, [3, 4, 5, 6, 7], [123093461807037, 203245591078799, 394402062861088, 558664375297475], 16⟩,
      ⟨6548782307800, 4800579317140, [3, 4, 5, 6, 7], [150280687266068, 199495634358054, 389112577526580, 553538744306813], 17⟩,
      ⟨7420742541555, 5118984994113, [3, 4, 5, 6, 7], [174615372343313, 198890081925923, 384665331606176, 549229928637345], 17⟩,
      ⟨8408802931569, 5448531349089, [3, 4, 5, 6, 7], [198183412878822, 206046952378884, 380649788447326, 545314951796998], 18⟩,
      ⟨10797116688054, 5931862565948, [3, 4, 5, 6, 7], [253669079380431, 253881744219759, 375371871551098, 537659423911693], 26⟩,
      ⟨13863772254405, 6295803530131, [3, 4, 5, 6, 7], [307303638130044, 307314837640000, 369105933589181, 529157214483188], 30⟩,
      ⟨15486286498626, 6511230961881, [3, 4, 5, 6, 7], [326256853204538, 326260962148976, 367710731420888, 526583369879126], 21⟩]⟩,
  ⟨766120537851, 833841062958, 18034504448143,
    [4757551438702, 5045752256779, 5373832454763, 5730859598752, 6082395924060, 6540268785431, 6957391871020, 7201887458250],
    [5991830388530, 6992922666504, 8242332869739, 9815386822755, 11827609879246, 17986954601847, 29834081609866],
    [⟨5854946366674, 4757551438702, [3, 4, 5, 6, 7], [105527560728112, 205072919982499, 396721658542484, 560906198810040], 20⟩,
      ⟨6634523418186, 5045752256779, [3, 4, 5, 6, 7], [134811475831550, 200315723986872, 390670272250242, 555044278793201], 17⟩,
      ⟨7517899948152, 5373832454763, [3, 4, 5, 6, 7], [160550882690443, 197629640451750, 385820371322458, 550338990540921], 17⟩,
      ⟨8518896696560, 5730859598752, [3, 4, 5, 6, 7], [184240557496131, 199753957158946, 381605517829067, 546246855733796], 18⟩,
      ⟨9653174613544, 6082395924060, [3, 4, 5, 6, 7], [208239270734115, 212169907220473, 377710184843067, 542415221616547], 18⟩,
      ⟨12394921555515, 6540268785431, [3, 4, 5, 6, 7], [265905398048229, 265996990177953, 372540378694584, 533050549324674], 27⟩,
      ⟨15915394315132, 6957391871020, [3, 4, 5, 6, 7], [316857186560218, 316863369130025, 367033284760749, 526620048993345], 31⟩,
      ⟨17282187235486, 7201887458250, [3, 4, 5, 6, 7], [328355677215278, 328359033847460, 366325431664371, 524845810110383], 18⟩]⟩,
  ⟨833841062959, 926970674862, 19659003384930,
    [5245827358394, 5560839650281, 5920483922550, 6315371708776, 6709072874638, 7246205932224, 7704667530577, 7974747353008],
    [6514852144119, 7590542198048, 8931192983809, 10615646626909, 12763943811596, 19280164931477, 31726835969555],
    [⟨6382343954723, 5245827358394, [2, 3, 4, 5, 6, 7], [100245610323318, 100264407548931, 204574151546463, 396142689989272, 560346728026480], 19⟩,
      ⟨7232143179234, 5560839650281, [3, 4, 5, 6, 7], [130096316886755, 199585420344852, 389853290619915, 554246812515503], 17⟩,
      ⟨8195091855907, 5920483922550, [3, 4, 5, 6, 7], [156251315246772, 196541139256897, 384880968487540, 549416151403044], 17⟩,
      ⟨9286255659262, 6315371708776, [3, 4, 5, 6, 7], [180100586210013, 197761034170532, 380606403656907, 545262564245446], 17⟩,
      ⟨10522706235075, 6709072874638, [3, 4, 5, 6, 7], [204024048666985, 208742398819838, 376678499820897, 541403162761966], 18⟩,
      ⟨13511422258175, 7246205932224, [3, 4, 5, 6, 7], [261038640110443, 261149522383707, 371482220476854, 532026304854992], 27⟩,
      ⟨17349009595098, 7704667530577, [3, 4, 5, 6, 7], [312944776135168, 312951612523067, 365753277949271, 525519013803520], 30⟩,
      ⟨19059750149670, 7974747353008, [3, 4, 5, 6, 7], [327407324970222, 327410510103670, 364923756672183, 523431034417678], 19⟩]⟩,
  ⟨926970674863, 1058143068415, 21896777047355,
    [5927547789285, 6279539090953, 6682573097711, 7129476446824, 7582692490368, 8236694070784, 8752595561312, 9058148965059],
    [7234777261640, 8411772374955, 9876254473200, 11711889650068, 14044460183547, 21039156854382, 34286282323586],
    [⟨7108842695619, 5927547789285, [2, 3, 4, 5, 6, 7], [93546860041542, 93576137749951, 204020817147392, 395504504161725, 559730183752076], 19⟩,
      ⟨8055374103635, 6279539090953, [3, 4, 5, 6, 7], [124106964867751, 198728751932892, 388876566124636, 553292960079507], 17⟩,
      ⟨9127934704409, 6682573097711, [3, 4, 5, 6, 7], [150814048173154, 195286807309331, 383733035282742, 548287942477547], 17⟩,
      ⟨10343305089996, 7129476446824, [3, 4, 5, 6, 7], [174917598104388, 195501975258674, 379374266432706, 544046872639018], 17⟩,
      ⟨11720500162327, 7582692490368, [3, 4, 5, 6, 7], [198744004563572, 204659740095963, 375404297269470, 540150772969398], 18⟩,
      ⟨15049420104721, 8236694070784, [3, 4, 5, 6, 7], [254841970115839, 254984716153157, 370179905646706, 530762812153222], 27⟩,
      ⟨19323837920874, 8752595561312, [3, 4, 5, 6, 7], [307965758535959, 307973569368560, 364194365019962, 524153282298810], 30⟩,
      ⟨21540741054649, 9058148965059, [3, 4, 5, 6, 7], [326222511106699, 326225495038237, 363180067612231, 521668126688894], 20⟩]⟩,
  ⟨1058143068416, 1149392579271, 25055268692235,
    [6594787631336, 7001531725852, 7463047913866, 7959173009272, 8436708507420, 9059770393412, 9652747389824, 9996335416570],
    [8328776304674, 9722142766788, 11459882796711, 13647813205114, 16450633670249, 25048275073305, 41574955666906],
    [⟨8134254801260, 6594787631336, [3, 4, 5, 6, 7], [106551471063560, 200525961129136, 391192862907955, 555541829184399], 20⟩,
      ⟨9217318244899, 7001531725852, [3, 4, 5, 6, 7], [135330883191059, 195993880346555, 385317896939204, 549825768783459], 17⟩,
      ⟨10444589910632, 7463047913866, [3, 4, 5, 6, 7], [160701540073604, 193726800322609, 380577813460895, 545208617383924], 17⟩,
      ⟨11835270900149, 7959173009272, [3, 4, 5, 6, 7], [184368407118654, 197067525536175, 376425598667596, 541157227812146], 18⟩,
      ⟨13411118912131, 8436708507420, [3, 4, 5, 6, 7], [208807666278727, 211655340477007, 372560716427999, 535537019527870], 18⟩,
      ⟨17220217549399, 9059770393412, [3, 4, 5, 6, 7], [266774991453928, 266837857718699, 367461073473300, 528042715944011], 27⟩,
      ⟨22111197014321, 9652747389824, [3, 4, 5, 6, 7], [317191495160855, 317195903353288, 362348985336106, 521704488152146], 31⟩,
      ⟨23977846257088, 9996335416570, [3, 4, 5, 6, 7], [328256791425943, 328259246161099, 361938713835057, 519987189233377], 18⟩]⟩,
  ⟨1149392579272, 1274598449534, 27256546878543,
    [7253857916464, 7697554765216, 8202729344881, 8751424455117, 9284286460619, 10012540120145, 10662867003293, 11042099813739],
    [9037864928340, 10532723167205, 12394456386660, 14733438941265, 17721253366847, 26805875974569, 44150893090691],
    [⟨8848905195787, 7253857916464, [3, 4, 5, 6, 7], [101486094754063, 200037756912720, 390619639594317, 554982710677864], 19⟩,
      ⟨10027123233941, 7697554765216, [3, 4, 5, 6, 7], [130789734448547, 195273407769200, 384521030281497, 549044434547758], 17⟩,
      ⟨11362219181250, 8202729344881, [3, 4, 5, 6, 7], [156539671318780, 192604968793759, 379668890269854, 544311673113017], 17⟩,
      ⟨12875081088640, 8751424455117, [3, 4, 5, 6, 7], [180302818259156, 194916807855085, 375463934415963, 540206618337137], 18⟩,
      ⟨14589378218701, 9284286460619, [3, 4, 5, 6, 7], [204703826863680, 208133466030586, 371564089985847, 534559250275084], 18⟩,
      ⟨18733132446484, 10012540120145, [3, 4, 5, 6, 7], [262062797461662, 262138329648360, 366436457042221, 527048565442856], 27⟩,
      ⟨24053818195464, 10662867003293, [3, 4, 5, 6, 7], [313398700126617, 313403553811498, 361069282355045, 520637799324326], 31⟩,
      ⟨26381799473509, 11042099813739, [3, 4, 5, 6, 7], [327327300713771, 327329634831790, 360596410729576, 518619267607396], 19⟩]⟩,
  ⟨1274598449535, 1450456244292, 30281880326692,
    [8171518373940, 8666020502052, 9231028459012, 9852017871285, 10463260197331, 11345667205507, 12075350126566, 12503911477624],
    [10011621716877, 11644053569373, 13673782001871, 16217372689079, 19455077141133, 29191405998749, 47627246030057],
    [⟨9831087164310, 8171518373940, [3, 4, 5, 6, 7], [95049345048074, 199491831842372, 389979918237431, 554358220214795], 19⟩,
      ⟨11140081212203, 8666020502052, [3, 4, 5, 6, 7], [125025381688105, 194429214764066, 383565263213209, 548106897212744], 17⟩,
      ⟨12623365792646, 9231028459012, [3, 4, 5, 6, 7], [151284581594467, 191319728488023, 378556474334525, 543213371225816], 17⟩,
      ⟨14304147420434, 9852017871285, [3, 4, 5, 6, 7], [175216839338293, 192477066122844, 374277674635706, 537234225221312], 17⟩,
      ⟨16208722521905, 10463260197331, [3, 4, 5, 6, 7], [199547387419181, 203878536159118, 370333709682181, 533350128183478], 18⟩,
      ⟨20812411690165, 11345667205507, [3, 4, 5, 6, 7], [256063713665478, 256159969790276, 365175455319883, 525821623587288], 27⟩,
      ⟨26723665592742, 12075350126566, [3, 4, 5, 6, 7], [308575501644430, 308581014883134, 359515510495904, 519314265764040], 30⟩,
      ⟨29728251889717, 12503911477624, [4, 5, 6, 7], [326171441285769, 358926449137192, 516914271534968], 20⟩]⟩,
  ⟨1450456244293, 1704781366235, 34539706666624,
    [9484301309552, 10050413328633, 10699380046199, 11420040742034, 12146741178237, 13264381869340, 14106847445291, 14605346598058],
    [11381050094096, 13203810738853, 15465796275829, 18292723357462, 21875061631269, 32499322654611, 52413937135619],
    [⟨11213400991152, 9484301309552, [2, 3, 4, 5, 6, 7], [86806543893638, 86840359368082, 198917824247763, 389314925241424, 553710994643857], 18⟩,
      ⟨12706447986742, 10050413328633, [3, 4, 5, 6, 7], [117676312453043, 193458074205822, 382440721685788, 547003161134941], 17⟩,
      ⟨14398291880151, 10699380046199, [3, 4, 5, 6, 7], [144621922462418, 189872443614297, 377206579802548, 541879915780859], 17⟩,
      ⟨16315402170798, 11420040742034, [3, 4, 5, 6, 7], [168910659252019, 189804375484334, 372814670048540, 535787663145950], 17⟩,
      ⟨18487772731003, 12146741178237, [3, 4, 5, 6, 7], [193083509872370, 198864405293822, 368819074451990, 531858188002610], 18⟩,
      ⟨23738770084554, 13264381869340, [3, 4, 5, 6, 7], [248393510515018, 248526675677205, 363630166476926, 524313729912308], 26⟩,
      ⟨30481184149475, 14106847445291, [3, 4, 5, 6, 7], [302413844817739, 302420386222580, 357639879089833, 517675758217997], 30⟩,
      ⟨34513490001939, 14605346598058, [4, 5, 6, 7], [324723985514465, 356849059594660, 514790229839840], 22⟩]⟩]

theorem cellsOK27 : cellsOK 9377826324 cells27 1704781366235 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells28.lean <==
import KtMinor45.MiddleDefs

/-! Cells 373 to 422 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `1704781366236 ≤ t ≤ 921318710343190`. -/
def cells28 : List Cell := [
  ⟨1704781366236, 1885911139853, 40712887248073,
    [10805606295393, 11480971705759, 12246243084930, 13059622195898, 13830373200031, 14903141814124, 15901161945660, 16473802540322],
    [13507922450352, 15745653156418, 18530312927271, 22030795026272, 26511717197892, 40161202467586, 66201658765877],
    [⟨13217539298369, 10805606295393, [3, 4, 5, 6, 7], [102734435358532, 194630328119183, 383977711417507, 548503295193767], 20⟩,
      ⟨14977434209297, 11480971705759, [3, 4, 5, 6, 7], [131420853403633, 190140283417113, 378098093550946, 542747489740821], 17⟩,
      ⟨16971656405175, 12246243084930, [3, 4, 5, 6, 7], [156742188799732, 187988390782136, 373378570537215, 536326671870557], 17⟩,
      ⟨19231406201504, 13059622195898, [3, 4, 5, 6, 7], [180663158967860, 191918546041428, 369234579632939, 532269424303181], 18⟩,
      ⟨21792038187535, 13830373200031, [3, 4, 5, 6, 7], [205672331972132, 207926459841562, 365369005705276, 528425252872834], 18⟩,
      ⟨27981530914225, 14903141814124, [3, 4, 5, 6, 7], [263119219721173, 263166911247368, 360346560858763, 521010107156423], 27⟩,
      ⟨35928996891698, 15901161945660, [3, 4, 5, 6, 7], [313804161740341, 313807382787735, 355504693691604, 514712085843758], 31⟩,
      ⟨39338849041002, 16473802540322, [4, 5, 6, 7], [327206801448563, 355529727777489, 512762662051411], 19⟩]⟩,
  ⟨1885911139854, 2139621217653, 45119217049840,
    [12135871533617, 12886719044648, 13740354033089, 14661186820238, 15545676522282, 16835399901262, 17952428776183, 18599389453732],
    [14926994364066, 17366070817025, 20396483355318, 24195713412813, 29041310892769, 43647983617019, 71290682757857],
    [⟨14648065140507, 12135871533617, [3, 4, 5, 6, 7], [96558939604571, 194085921367289, 383331397247755, 547869193484127], 19⟩,
      ⟨16598432354388, 12886719044648, [3, 4, 5, 6, 7], [125887085886541, 189304465884322, 377164966564328, 541827127078631], 17⟩,
      ⟨18808487945708, 13740354033089, [3, 4, 5, 6, 7], [151692689508516, 186643163086400, 372301278249717, 535260642273679], 17⟩,
      ⟨21312809020205, 14661186820238, [3, 4, 5, 6, 7], [175693957153494, 189214800756535, 368093210588789, 531138347968961], 18⟩,
      ⟨24150576571754, 15545676522282, [3, 4, 5, 6, 7], [200580244158942, 203455793108635, 364188451786656, 527260387605440], 18⟩,
      ⟨31009954145796, 16835399901262, [3, 4, 5, 6, 7], [257322686452127, 257382822453901, 359127277226811, 519820584740399], 27⟩,
      ⟨39817569293524, 17952428776183, [3, 4, 5, 6, 7], [309134386065757, 309138022868739, 353934201561133, 513432062566002], 30⟩,
      ⟨44201255538350, 18599389453732, [4, 5, 6, 7], [326068447177097, 353937510401982, 511116690534895], 20⟩]⟩,
  ⟨2139621217654, 2505281224024, 51303231977800,
    [14032484353793, 14889292458549, 15866427422816, 16937456822844, 17988848146708, 19606993498083, 20892253720978, 21644375872839],
    [16916935628527, 19633947446186, 23003412853142, 27214903779437, 32561726837819, 48469286816467, 78279376219376],
    [⟨16655720845050, 14032484353793, [3, 4, 5, 6, 7], [88682542867491, 193506457642411, 382646520300101, 547196556584634], 18⟩,
      ⟨18873404310280, 14889292458549, [3, 4, 5, 6, 7], [118838465875322, 188344491590691, 376061337838041, 540738046564475], 17⟩,
      ⟨21386368898299, 15866427422816, [3, 4, 5, 6, 7], [145300821368993, 185141099704404, 370990956818715, 533963255670366], 17⟩,
      ⟨24233930833823, 16937456822844, [3, 4, 5, 6, 7], [169495882828303, 186234946997641, 366688817322655, 529743637343085], 17⟩,
      ⟨27460641236076, 17988848146708, [3, 4, 5, 6, 7], [194174128500892, 198082658246754, 362736214453843, 525824637299436], 18⟩,
      ⟨35260161305666, 19606993498083, [3, 4, 5, 6, 7], [249912360966841, 249994368605493, 357633334458507, 518357698737725], 27⟩,
      ⟨45274943312985, 20892253720978, [3, 4, 5, 6, 7], [303175067027140, 303179345976592, 352048629480725, 511846743678294], 30⟩,
      ⟨51132274148308, 21644375872839, [4, 5, 6, 7], [324653676821920, 351959807997009, 509066568286913], 22⟩]⟩,
  ⟨2505281224025, 2764911442598, 60237599716943,
    [15948497696426, 16963928280941, 18105095872186, 19297131463885, 20403808939928, 21978721838965, 23492499100542, 24343218094705],
    [19996945326192, 23314492784032, 27441198470481, 32632459757380, 39290795880540, 59600060770827, 98316559662821],
    [⟨19556285375850, 15948497696426, [3, 4, 5, 6, 7], [103858911744991, 189504054476006, 377617170102947, 542264792978656], 20⟩,
      ⟨22160174521378, 16963928280941, [3, 4, 5, 6, 7], [132004370148024, 185284598315073, 371933160017951, 534881474467339], 17⟩,
      ⟨25110767478589, 18105095872186, [3, 4, 5, 6, 7], [157057955986027, 183745105624529, 367324548837353, 530357290744339], 17⟩,
      ⟨28454227323684, 19297131463885, [3, 4, 5, 6, 7], [181167728817771, 189588201969866, 363240230713672, 526332302601766], 18⟩,
      ⟨32242863675044, 20403808939928, [3, 4, 5, 6, 7], [206706071154160, 208169570435695, 359413520215963, 522496921248858], 18⟩,
      ⟨41400656465555, 21978721838965, [3, 4, 5, 6, 7], [264091880847114, 264122439180742, 354505176104128, 515183582392373], 27⟩,
      ⟨53159495169330, 23492499100542, [4, 5, 6, 7], [314170559601641, 350294447802382, 508989760236287], 31⟩,
      ⟨58107289410864, 24343218094705, [4, 5, 6, 7], [327111192734709, 350903408891811, 507105454739628], 19⟩]⟩,
  ⟨2764911442599, 3127606835817, 66594922662673,
    [17859302976235, 18984852777778, 20257361070046, 21608901779537, 22874059472777, 24753630688034, 26444388855453, 27405737332399],
    [22045525159567, 25655061760942, 30137442434081, 35759778923953, 42945600963236, 64646641777893, 105691836020077],
    [⟨21620205955975, 17859302976235, [3, 4, 5, 6, 7], [97933624787760, 188962935498859, 376968150864670, 541624842603701], 19⟩,
      ⟨24498902933999, 18984852777778, [3, 4, 5, 6, 7], [126705785460477, 184450248388779, 371021000108290, 533979837252194], 17⟩,
      ⟨27760893961495, 20257361070046, [3, 4, 5, 6, 7], [152160725146173, 182312568480366, 366285257402408, 529323379947404], 17⟩,
      ⟨31457214048220, 21608901779537, [3, 4, 5, 6, 7], [176242824190082, 186568538189467, 362146992197104, 525244994412239], 18⟩,
      ⟨35645693436533, 22874059472777, [3, 4, 5, 6, 7], [201701537896669, 203576885718868, 358278996435294, 521372529357556], 18⟩,
      ⟨45769976367968, 24753630688034, [3, 4, 5, 6, 7], [258491522394291, 258529660905507, 353324457543920, 514030206130256], 27⟩,
      ⟨58769812977668, 26444388855453, [4, 5, 6, 7], [309644308351920, 348689073271747, 507752208422549], 31⟩,
      ⟨65107331259760, 27405737332399, [4, 5, 6, 7], [325987501074160, 349387315912754, 505516896612531], 20⟩]⟩,
  ⟨3127606835818, 3648596300643, 75492590617557,
    [20574602278523, 21854222098649, 23309512847663, 24883884283740, 26383972829820, 28720586025870, 30660412169769, 31778134897500],
    [24910174909394, 28921878632625, 33894012683340, 40110082131354, 48018633975157, 71607309347614, 115797236526513],
    [⟨24508855811263, 20574602278523, [3, 4, 5, 6, 7], [90378086014800, 188377294791791, 376265963099691, 540931863941742], 18⟩,
      ⟨27772172048970, 21854222098649, [3, 4, 5, 6, 7], [119959585544614, 183494810814386, 369937206483103, 532908075385919], 17⟩,
      ⟨31469993795596, 23309512847663, [3, 4, 5, 6, 7], [145978685052726, 180729119248162, 365018254385307, 528062057367418], 17⟩,
      ⟨35660174787502, 24883884283740, [3, 4, 5, 6, 7], [170120141463480, 183226605230700, 360800373071684, 523902448774781], 18⟩,
      ⟨40408271896550, 26383972829820, [3, 4, 5, 6, 7], [195380270067248, 197957387867771, 356884444163451, 519988244248832], 18⟩,
      ⟨51885248159600, 28720586025870, [3, 4, 5, 6, 7], [251334357948542, 251385642740664, 351878332135634, 512610787693535], 27⟩,
      ⟨66621977388078, 30660412169769, [4, 5, 6, 7], [303874947323037, 346773043419693, 506218862240511], 30⟩,
      ⟨75054019283579, 31778134897500, [4, 5, 6, 7], [324595902474438, 347505299515470, 503537877907319], 22⟩]⟩,
  ⟨3648596300644, 4017416425018, 88303464071820,
    [23325416795254, 24833835934543, 26521401274167, 28242326937072, 29821299529737, 32122774132333, 34391758015056, 35634882177194],
    [29329284792205, 34202261606241, 40260873349878, 47890758866827, 57694379681900, 87625728488312, 144645386213363],
    [⟨28667937487204, 23325416795254, [3, 4, 5, 6, 7], [104913558774349, 184636001150575, 371515616065085, 534459967810640], 20⟩,
      ⟨32485029016242, 24833835934543, [3, 4, 5, 6, 7], [132591897087417, 180693136352404, 366007716760059, 529030682830915], 17⟩,
      ⟨36810360377586, 26521401274167, [3, 4, 5, 6, 7], [157351687039336, 179880179303933, 361508723694061, 524593231434494], 17⟩,
      ⟨41711602918694, 28242326937072, [3, 4, 5, 6, 7], [181784654073766, 187912463252791, 357472363126892, 520588108323497], 18⟩,
      ⟨47265438322255, 29821299529737, [3, 4, 5, 6, 7], [207766558667961, 208712473010303, 353688134282593, 516768501228948], 18⟩,
      ⟨60690024136663, 32122774132333, [3, 4, 5, 6, 7], [264984770107730, 265004637817665, 348902193504955, 509559985054572], 28⟩,
      ⟨77927533530869, 34391758015056, [4, 5, 6, 7], [314504696366579, 345457868803204, 503462459377509], 31⟩,
      ⟨85041730706283, 35634882177194, [4, 5, 6, 7], [327058790538363, 346746315321837, 501639718118328], 19⟩]⟩,
  ⟨4017416425019, 4531303458114, 97391373464365,
    [26044974273804, 27714225057519, 29594477589878, 31549054139095, 33343786251267, 36072171875107, 38602085679849, 40007668078226],
    [32259586672102, 37551767226031, 44120097276837, 52365967934262, 62926152475839, 94861918080974, 155232289273326],
    [⟨31618349694624, 26044974273804, [3, 4, 5, 6, 7], [99235472363860, 184098003496308, 370865445425898, 533817769345013], 19⟩,
      ⟨35828284044989, 27714225057519, [3, 4, 5, 6, 7], [127492198359803, 179854936057239, 365119572602953, 528148078833472], 17⟩,
      ⟨40598764641618, 29594477589878, [3, 4, 5, 6, 7], [152587575151090, 178333800583439, 360507103918336, 523591767317355], 17⟩,
      ⟨46004427350073, 31549054139095, [3, 4, 5, 6, 7], [176888473915339, 184560189233856, 356425738837243, 519543717305000], 18⟩,
      ⟨52129845685961, 33343786251267, [3, 4, 5, 6, 7], [202870573689350, 204082236757550, 352596184210881, 515681221539281], 18⟩,
      ⟨66936046828784, 36072171875107, [3, 4, 5, 6, 7], [259573396292028, 259597948514087, 347756707427313, 508441574467214], 27⟩,
      ⟨85947585420760, 38602085679849, [4, 5, 6, 7], [310110931522286, 343795596699847, 502265744994266], 31⟩,
      ⟨95027813128819, 40007668078226, [4, 5, 6, 7], [325943035746439, 345301540074234, 500106374506709], 20⟩]⟩,
  ⟨4531303458115, 5267063065372, 110076742091229,
    [29897186304472, 31790575536943, 33937850818665, 36219506524938, 38336383548184, 41699595561468, 44595299333636, 46230552948564],
    [36345984969633, 42214327958857, 49483224083241, 58575742306096, 70169458239890, 104818420230980, 169706415349281],
    [⟨35736685918686, 29897186304472, [3, 4, 5, 6, 7], [91994685584245, 183508015100491, 370149969383008, 533110540453160], 19⟩,
      ⟨40494970366493, 31790575536943, [3, 4, 5, 6, 7], [121006764449982, 178900013431052, 364059936124544, 527094654408902], 17⟩,
      ⟨45886813027778, 33937850818665, [3, 4, 5, 6, 7], [146592735908317, 176640512945071, 359283325861359, 522367129522106], 17⟩,
      ⟨51996571198593, 36219506524938, [3, 4, 5, 6, 7], [170813176753254, 180813307914998, 355135748775658, 518253183174656], 18⟩,
      ⟨58919834218465, 38336383548184, [3, 4, 5, 6, 7], [196664727358960, 198335984458043, 351254696869786, 514343757758823], 18⟩,
      ⟨75654564683538, 41699595561468, [3, 4, 5, 6, 7], [252660872749557, 252693444074354, 346354750052116, 507064239985314], 27⟩,
      ⟨97142383942110, 44595299333636, [4, 5, 6, 7], [304517556057893, 341823517076513, 500782430341343], 30⟩,
      ⟨109174115708798, 46230552948564, [4, 5, 6, 7], [324565448554151, 343509545678383, 498195775306028], 21⟩]⟩,
  ⟨5267063065373, 5786412299715, 128280075613190,
    [33810409071599, 36033729945194, 38500530364898, 40949085035277, 43193090359567, 46537236591988, 49897566011562, 51684522472106],
    [42628910217803, 49720667408691, 58535063155411, 69651446860551, 83956289432717, 127658874887604, 210864295560362],
    [⟨41646443060737, 33810409071599, [3, 4, 5, 6, 7], [105924348878203, 180008661046816, 365656473327204, 528672122030686], 20⟩,
      ⟨47191602530010, 36033729945194, [3, 4, 5, 6, 7], [133102839474457, 176362848606689, 360319399206659, 523385934693773], 17⟩,
      ⟨53475091404626, 38500530364898, [3, 4, 5, 6, 7], [157642211090398, 176405842248805, 355918131255063, 519024318299004], 17⟩,
      ⟨60595217102759, 40949085035277, [3, 4, 5, 6, 7], [182519192865953, 186862364306517, 351919639226727, 515028523758485], 18⟩,
      ⟨68663376523239, 43193090359567, [3, 4, 5, 6, 7], [208823064934381, 209435404872241, 348183569485440, 511233933551240], 18⟩,
      ⟨88165520651439, 46537236591988, [3, 4, 5, 6, 7], [265802781233693, 265815886421654, 343528559758506, 504130731420871], 28⟩,
      ⟨113206769391956, 49897566011562, [4, 5, 6, 7], [314822373746623, 341020065626634, 498123145056130], 31⟩,
      ⟨123344604087440, 51684522472106, [4, 5, 6, 7], [327060128826027, 343084749219016, 496357415578628], 19⟩]⟩,
  ⟨5786412299716, 6508193341891, 141154935844566,
    [37648006470549, 40103470806954, 42850800231672, 45636041829110, 48168679101098, 52109235402072, 55850876023987, 57872786463703],
    [46782556536610, 54470504503859, 64008314980556, 75996839249346, 91377636656950, 137939890204297, 225919057865436],
    [⟨45826298201747, 37648006470549, [3, 4, 5, 6, 7], [100468230889689, 179475647783711, 365009576498395, 528030003560891], 20⟩,
      ⟨51927998917088, 40103470806954, [3, 4, 5, 6, 7], [128189695391984, 175513247487841, 359455622975787, 522523026135210], 17⟩,
      ⟨58842131643755, 42850800231672, [3, 4, 5, 6, 7], [152991115372705, 174716108761583, 354953881418474, 518055669788416], 17⟩,
      ⟨66676870447275, 45636041829110, [3, 4, 5, 6, 7], [177646830689854, 183189188033673, 350917526390130, 514025360689808], 18⟩,
      ⟨75554792602667, 48168679101098, [3, 4, 5, 6, 7], [204050744919210, 204832052295277, 347131250757145, 510181045228583], 18⟩,
      ⟨97014274054395, 52109235402072, [3, 4, 5, 6, 7], [260572886789456, 260588928903911, 342414694633366, 503046165408406], 28⟩,
      ⟨124568793667354, 55850876023987, [4, 5, 6, 7], [310550366327741, 339277480233601, 496965868489323], 31⟩,
      ⟨137464500985955, 57872786463703, [4, 5, 6, 7], [325947553237134, 341705227044191, 494877100819355], 20⟩]⟩,
  ⟨6508193341892, 7538315066835, 159079427979916,
    [43066813876367, 45844686294509, 48979119753950, 52238191290593, 55202661256502, 60023116909215, 64297460503373, 66652086079956],
    [52559623290301, 61065329460933, 71595693644843, 84780134304009, 101626832536532, 152052737818431, 246458564445687],
    [⟨51645528799634, 43066813876367, [3, 4, 5, 6, 7], [93514327944670, 178885155833377, 364287628495216, 527312926938050], 19⟩,
      ⟨58522051067124, 45844686294509, [3, 4, 5, 6, 7], [121949706921412, 174551732414052, 358421186902439, 521489287535781], 17⟩,
      ⟨66314171637008, 48979119753950, [3, 4, 5, 6, 7], [147159679086593, 172880650887959, 353773228938053, 516868361198865], 17⟩,
      ⟨75143801006884, 52238191290593, [3, 4, 5, 6, 7], [171600496228499, 179019481885527, 349682435647858, 512785850638529], 18⟩,
      ⟨85149081868512, 55202661256502, [3, 4, 5, 6, 7], [197986122943308, 199061379426805, 345838750923861, 508886430925050], 18⟩,
      ⟨109333585326794, 60023116909215, [3, 4, 5, 6, 7], [253895688677520, 253916695306709, 341052996974703, 501709620402290], 27⟩,
      ⟨140387102457203, 64297460503373, [4, 5, 6, 7], [305119464793389, 337221593348028, 495530926711770], 31⟩,
      ⟨157407173956371, 66652086079956, [4, 5, 6, 7], [324576328187217, 339995655200877, 493032305468821], 21⟩]⟩,
  ⟨7538315066836, 8263383986810, 184716893532152,
    [48588043856446, 51833116777058, 55396853300316, 58834093487079, 62014755278264, 66842514502633, 71759111699285, 74287397834665],
    [61412104158481, 71640049202898, 84350708746400, 100408467293115, 121096161862090, 184326468808429, 304660248314676],
    [⟨59968795247982, 48588043856446, [3, 4, 5, 6, 7], [106836658947130, 175614585979556, 360035629441807, 523091977708781], 20⟩,
      ⟨67953547567532, 51833116777058, [3, 4, 5, 6, 7], [133547227499490, 172285881065887, 354855788408874, 517937729693367], 17⟩,
      ⟨77001457306551, 55396853300316, [3, 4, 5, 6, 7], [157949140165686, 173337992267136, 350540512157105, 513640800422025], 18⟩,
      ⟨87254082230810, 58834093487079, [3, 4, 5, 6, 7], [183361418450075, 186370654475108, 346572344927496, 509646858123408], 18⟩,
      ⟨98871828303608, 62014755278264, [3, 4, 5, 6, 7], [209854396385696, 210253091660956, 342890622386955, 505886767085964], 19⟩,
      ⟨126953940536220, 66842514502633, [3, 4, 5, 6, 7], [266551194528176, 266559964475659, 338376352948408, 498887665917830], 28⟩,
      ⟨163012086397170, 71759111699285, [4, 5, 6, 7], [315135939318562, 337005879300663, 492963784125577], 31⟩,
      ⟨177332788444419, 74287397834665, [4, 5, 6, 7], [327122020993021, 339939229286836, 491250961426158], 19⟩]⟩,
  ⟨8263383986811, 9268564910120, 202797117211330,
    [53957320801850, 57534605690809, 61503761854144, 65416644650749, 68979464846598, 74636913835843, 80105807993620, 82967990287482],
    [67248237783526, 78316366538869, 92044068575250, 109326214211811, 131531300562284, 198804530334460, 325874636845632],
    [⟨65838584475818, 53957320801850, [3, 4, 5, 6, 7], [101591870174506, 175086550546592, 359394212606598, 522452195921168], 20⟩,
      ⟨74604890150882, 57534605690809, [3, 4, 5, 6, 7], [128808339485082, 171416163261119, 354016610729875, 517095069718067], 17⟩,
      ⟨84538415865693, 61503761854144, [3, 4, 5, 6, 7], [153390163032415, 171472909458202, 349613356264313, 512705365041515], 17⟩,
      ⟨95794575162930, 65416644650749, [3, 4, 5, 6, 7], [178520085398252, 182420453967182, 345612008093653, 508682357101552], 18⟩,
      ⟨108549474658068, 68979464846598, [3, 4, 5, 6, 7], [205214586418747, 205720155962000, 341875492214582, 504866156055517], 18⟩,
      ⟨139380284429062, 74636913835843, [3, 4, 5, 6, 7], [261495215257611, 261505852767984, 337290126834767, 497835865155095], 28⟩,
      ⟨178967827792081, 80105807993620, [4, 5, 6, 7], [310974901582067, 335158473975727, 491844592273311], 31⟩,
      ⟨197124582560319, 82967990287482, [4, 5, 6, 7], [326009638325982, 338617731727551, 489821577527522], 20⟩]⟩,
  ⟨9268564910121, 10698692312489, 227904457021689,
    [61515659507583, 65552733849893, 70079023652015, 74667101378588, 78799252506815, 85672417914958, 91910519582173, 95247088931025],
    [75344488919054, 87562795642608, 102683636217076, 121640237490719, 145907575943041, 218633222785862, 354759119090367],
    [⟨73989744294055, 61515659507583, [3, 4, 5, 6, 7], [94911420366703, 174497122352550, 358669901571269, 521729326481523], 19⟩,
      ⟨83841364289618, 65552733849893, [3, 4, 5, 6, 7], [122798662119485, 170439584335525, 353008173877575, 516082142750669], 17⟩,
      ⟨95004712247793, 70079023652015, [3, 4, 5, 6, 7], [147697101589071, 169459111568054, 348475745000607, 511556067516982], 17⟩,
      ⟨107654442717645, 74667101378588, [3, 4, 5, 6, 7], [172498443608499, 177847183326007, 344429261398225, 507491749067804], 18⟩,
      ⟨121988465231272, 78799252506815, [3, 4, 5, 6, 7], [199308727375998, 200000072074731, 340628598129058, 503611273858253], 18⟩,
      ⟨156636289899682, 85672417914958, [3, 4, 5, 6, 7], [255043760820329, 255057517129504, 335964403780843, 496538869598788], 27⟩,
      ⟨201124977406862, 91910519582173, [4, 5, 6, 7], [305692743734452, 332988768931748, 490456419187915], 31⟩,
      ⟨224997198409183, 95247088931025, [4, 5, 6, 7], [324639099680756, 336981107910185, 488040061779324], 21⟩]⟩,
  ⟨10698692312490, 11702524899878, 263701201956386,
    [69239082501788, 73929949929964, 79017321200452, 83786253751722, 88283031182233, 95203886533509, 102309951477889, 105835243968828],
    [87708944967204, 102330774444198, 120503399510092, 143504710689923, 173163235001513, 263836657568394, 436362226392040],
    [⟨85611245860503, 69239082501788, [3, 4, 5, 6, 7], [107658479519789, 171440296926309, 354640408233195, 517709816576611], 21⟩,
      ⟨97010250811952, 73929949929964, [3, 4, 5, 6, 7], [133934981402559, 168456426224154, 349605231638608, 512677062276985], 17⟩,
      ⟨109927015639188, 79017321200452, [3, 4, 5, 6, 7], [158292427368257, 170694890842185, 345364288124847, 508433367760415], 18⟩,
      ⟨124563627721799, 83786253751722, [3, 4, 5, 6, 7], [184288319920678, 186338285323739, 341422175944926, 504437766956098], 18⟩,
      ⟨141149082061348, 88283031182233, [3, 4, 5, 6, 7], [210847571444158, 211109359239674, 337800204877992, 500720291066696], 19⟩,
      ⟨181239008908916, 95203886533509, [4, 5, 6, 7], [267241290816203, 333438434023459, 493822922188804], 28⟩,
      ⟨232715493934344, 102309951477889, [4, 5, 6, 7], [315457730128051, 333440934043455, 487976753540473], 32⟩,
      ⟨252770334865210, 105835243968828, [4, 5, 6, 7], [327242374198901, 337316041098690, 486313609840186], 19⟩]⟩,
  ⟨11702524899879, 13090784365226, 288874455869393,
    [76689035443284, 81851425110878, 87520458866700, 92946463358676, 97947594124033, 106016589405062, 113915457187399, 117905972099220],
    [95838929033315, 111634252268797, 131223542528208, 155930205540395, 187710866228915, 284049628034175, 465992506328031],
    [⟨93783804854799, 76689035443284, [3, 4, 5, 6, 7], [102614725680407, 170916710334070, 354006275161654, 517074260125668], 20⟩,
      ⟨106270973393935, 81851425110878, [3, 4, 5, 6, 7], [129357987034076, 167556632714450, 348790794246463, 511855126319021], 17⟩,
      ⟨120420789107244, 87520458866700, [3, 4, 5, 6, 7], [153804367269641, 168621266490483, 344473948761156, 507531527567124], 18⟩,
      ⟨136454630893960, 92946463358676, [3, 4, 5, 6, 7], [179494985555251, 182180363033852, 340500439087214, 503508755398868], 18⟩,
      ⟨154623353911296, 97947594124033, [3, 4, 5, 6, 7], [206344099171188, 206673586099010, 336820216634104, 499730308449088], 19⟩,
      ⟨198540316435608, 106016589405062, [3, 4, 5, 6, 7], [262345848741913, 262353007542341, 332375824427238, 492802970933814], 28⟩,
      ⟨254930812540547, 113915457187399, [4, 5, 6, 7], [311397109753855, 331464644098461, 486894334160678], 31⟩,
      ⟨280277037240953, 117905972099220, [4, 5, 6, 7], [326130351706831, 336045239378637, 484933033201069], 20⟩]⟩,
  ⟨13090784365227, 15059941614551, 323744737886716,
    [87144992561811, 92957672968148, 99423017967494, 105792116905720, 111537052541532, 121278445460994, 130278551405710, 134933162947061],
    [107089109988995, 124487879977573, 146014679533361, 173046782495906, 207705064604675, 311670750009683, 506255807352266],
    [⟨105104527949204, 87144992561811, [3, 4, 5, 6, 7], [96194589308851, 170329148415855, 353283001844232, 516349010253472], 19⟩,
      ⟨119099033255959, 92957672968148, [3, 4, 5, 6, 7], [123563556402343, 166555073333914, 347808966050371, 510863966060413], 17⟩,
      ⟨134956885295744, 99423017967494, [3, 4, 5, 6, 7], [148223591244062, 166389664852833, 343379309994314, 506420948683872], 17⟩,
      ⟨152926185803590, 105792116905720, [3, 4, 5, 6, 7], [173509351703123, 177263597716197, 339366631211593, 502363783804086], 18⟩,
      ⟨173288070876748, 111537052541532, [3, 4, 5, 6, 7], [200606615057415, 201053161431425, 335616170826819, 498512789686508], 18⟩,
      ⟨222506287414531, 121278445460994, [3, 4, 5, 6, 7], [256110555724623, 256119702241434, 331081303804250, 491544321493582], 28⟩,
      ⟨285703728413086, 130278551405710, [4, 5, 6, 7], [306249989121581, 329150202082755, 485551374335214], 31⟩,
      ⟨318905443226893, 134933162947061, [4, 5, 6, 7], [324758508309794, 334471429709812, 483212249072730], 21⟩]⟩,
  ⟨15059941614552, 16438390765533, 373306443357034,
    [97858613334488, 104575121832244, 111749933399192, 118303808132318, 124640660952070, 134490084860943, 139432474827051, 149419016936035],
    [124212362902336, 144937403249699, 170703953362955, 203379719146745, 245537280135525, 374441323190489, 478397226996900],
    [⟨121194857916631, 97858613334488, [3, 4, 5, 6, 7], [108397355810151, 167473605407455, 349459010609695, 512516528466179], 21⟩,
      ⟨137331765767884, 104575121832244, [3, 4, 5, 6, 7], [134276018826308, 164870714135536, 344556772747956, 507595375459983], 17⟩,
      ⟨155617277936812, 111749933399192, [3, 4, 5, 6, 7], [158691392861831, 168494598321800, 340378582175192, 503393216360086], 18⟩,
      ⟨176337477764570, 118303808132318, [3, 4, 5, 6, 7], [185270045150923, 186652183364378, 336461770980410, 499396670189276], 18⟩,
      ⟨199816540146628, 124640660952070, [3, 4, 5, 6, 7], [211795569678765, 211969185183697, 332903443535660, 495727715542026], 19⟩,
      ⟨256569516222877, 134490084860943, [4, 5, 6, 7], [267863667955251, 328703745745827, 488927348353291], 28⟩,
      ⟨290731350412058, 139432474827051, [4, 5, 6, 7], [292964693463830, 327284194640895, 485934898656099], 21⟩,
      ⟨357238564799414, 149419016936035, [4, 5, 6, 7], [327490023518594, 335246562693416, 481537708026185], 29⟩]⟩,
  ⟨16438390765534, 18340210456849, 408063134640823,
    [108111747370207, 115492275841157, 123495327446741, 130935991188603, 137939598727904, 149368351918367, 154826624223353, 166014850776436],
    [135443170579094, 157792972207743, 185515052350626, 220548224185060, 265649203162211, 402423629302535, 512189303622528],
    [⟨132478703499125, 108111747370207, [3, 4, 5, 6, 7], [103544715242733, 166953439712833, 348833631025540, 511886777225223], 20⟩,
      ⟨150118037934333, 115492275841157, [3, 4, 5, 6, 7], [129848395192269, 163929559932148, 343767155931548, 506794587843827], 17⟩,
      ⟨170106022462716, 123495327446741, [3, 4, 5, 6, 7], [154253753091780, 166180587306258, 339524716034649, 502525248492375], 18⟩,
      ⟨192755376210978, 130935991188603, [3, 4, 5, 6, 7], [180546045742235, 182366117219127, 335575382435642, 498499847062665], 18⟩,
      ⟨218420456373784, 137939598727904, [3, 4, 5, 6, 7], [207428810138954, 207645557622715, 331956833073762, 494767031387521], 19⟩,
      ⟨280457417508473, 149368351918367, [4, 5, 6, 7], [263134220495572, 327660525539640, 487938548608038], 28⟩,
      ⟨317799888800844, 154826624223353, [4, 5, 6, 7], [288691724948753, 325934536508964, 484910319115182], 21⟩,
      ⟨395142023276475, 166014850776436, [4, 5, 6, 7], [326432491920803, 334050361672183, 480201755231199], 30⟩]⟩,
  ⟨18340210456850, 21029821361345, 456091708849789,
    [122460008196681, 130752972025764, 139886460853770, 148615040865430, 156588462741351, 170305543656245, 183087935397094, 189362021099108],
    [150946360943702, 175512209632647, 205904706736684, 244142959346545, 293226822842368, 440578682364810, 716495670140592],
    [⟨148071298619770, 122460008196681, [3, 4, 5, 6, 7], [97372189284812, 166367835167057, 348114203524151, 511162015735185], 20⟩,
      ⟨167786762974587, 130752972025764, [3, 4, 5, 6, 7], [124254095415272, 162891567458107, 342812402394486, 505826022625518], 17⟩,
      ⟨190127310909744, 139886460853770, [3, 4, 5, 6, 7], [148758687797031, 163689913336558, 338472965009498, 501454070010454], 18⟩,
      ⟨215442468243132, 148615040865430, [3, 4, 5, 6, 7], [174619696931411, 177196636544731, 334486556522638, 497396503495298], 18⟩,
      ⟨244128299614603, 156588462741351, [3, 4, 5, 6, 7], [201863313526871, 202154050383205, 330793347941477, 493585054003337], 19⟩,
      ⟨313466941637911, 170305543656245, [4, 5, 6, 7], [257107266345693, 326393731035043, 486717709679999], 28⟩,
      ⟨402499520354451, 183087935397094, [4, 5, 6, 7], [306877145795686, 325751729034986, 480805313698867], 31⟩,
      ⟨448224555801388, 189362021099108, [4, 5, 6, 7], [325119894022931, 332565465345611, 478536783374824], 21⟩]⟩,
  ⟨21029821361346, 22907628238299, 524148413801519,
    [137199878424295, 146726549602901, 156721677747734, 165663963786336, 174555828800541, 188468397875659, 195477743139907, 209058613980003],
    [174463831119009, 203595733813108, 239836226898325, 285878959130284, 345304423022565, 527015638636262, 673579848120871],
    [⟨170166075802628, 137199878424295, [3, 4, 5, 6, 7], [109060401474504, 163703531638901, 344480433127919, 507503556739748], 21⟩,
      ⟨192823425560199, 146726549602901, [3, 4, 5, 6, 7], [134580357493883, 161527013230240, 339700089588081, 502684519381205], 17⟩,
      ⟨218497566388585, 156721677747734, [3, 4, 5, 6, 7], [159163038522978, 166750684851651, 335573293075288, 498512174248560], 18⟩,
      ⟨247590179352092, 165663963786336, [3, 4, 5, 6, 7], [186277016953454, 187205089057164, 331684209883558, 494519155117432], 18⟩,
      ⟨280556428727361, 174555828800541, [3, 4, 5, 6, 7], [212695297324952, 212811687592226, 328191769965735, 490902319512085], 19⟩,
      ⟨360241585301076, 188468397875659, [4, 5, 6, 7], [268432964444104, 324172923327711, 484195408675849], 28⟩,
      ⟨408207195114254, 195477743139907, [4, 5, 6, 7], [293371493081352, 323251326298510, 481240365264980], 21⟩,
      ⟨500677062875345, 209058613980003, [4, 5, 6, 7], [327889301179703, 333735823293260, 476916306768748], 29⟩]⟩,
  ⟨22907628238300, 25492404736778, 571746336646191,
    [151199212078172, 161654040721661, 172818683534477, 182931308888513, 192707778602695, 208779037925846, 216483151821039, 231725122398746],
    [189851579367475, 221213874819849, 260130121401089, 309407671118280, 372882393032826, 565434767843861, 720022799400262],
    [⟨185618858895283, 151199212078172, [3, 4, 5, 6, 7], [104389315031884, 163185277442775, 343865000768532, 506880933021502], 20⟩,
      ⟨210333722817220, 161654040721661, [3, 4, 5, 6, 7], [130289328524520, 160531802878735, 338935335225208, 501905275620802], 17⟩,
      ⟨238339332638119, 172818683534477, [3, 4, 5, 6, 7], [154757713063003, 164170019367797, 334755380260001, 497678106712890], 18⟩,
      ⟨270073846083864, 182931308888513, [3, 4, 5, 6, 7], [181642498718114, 182865165741404, 330830189212787, 493651529965449], 18⟩,
      ⟨306033760903738, 192707778602695, [3, 4, 5, 6, 7], [208463460206190, 208607561097554, 327276964372688, 489969810898963], 19⟩,
      ⟨392955127364940, 208779037925846, [4, 5, 6, 7], [263855131376510, 323142837711806, 483236602811370], 28⟩,
      ⟨445276494698259, 216483151821039, [4, 5, 6, 7], [289257568785947, 321851813476229, 480246512296171], 21⟩,
      ⟨552463204479231, 231725122398746, [4, 5, 6, 7], [326826383970202, 332575028774354, 475625888374750], 30⟩]⟩,
  ⟨25492404736779, 29137289787690, 637363845896083,
    [170734235979555, 182459650319053, 195217757275996, 207048536776436, 218093012418886, 237264495890383, 245936837794965, 263532191698212],
    [211042691795498, 245441814892501, 288006335547801, 341669460772591, 410612649359300, 617724690181672, 783054135031165],
    [⟨206921745175170, 170734235979555, [3, 4, 5, 6, 7], [98452173491919, 162601053635780, 343151735014976, 506159072994519], 20⟩,
      ⟨234473055451131, 182459650319053, [3, 4, 5, 6, 7], [124879870088444, 159444289040021, 338008017461987, 500960044324476], 17⟩,
      ⟨265692780070301, 195217757275996, [3, 4, 5, 6, 7], [149322520963902, 161380241511013, 333746336616992, 496646875099602], 18⟩,
      ⟨301069362727687, 207048536776436, [3, 4, 5, 6, 7], [175803410887187, 177544378303005, 329782340517332, 492585708070955], 18⟩,
      ⟨341156282640692, 218093012418886, [3, 4, 5, 6, 7], [203069578721722, 203260769997489, 326152074356547, 488821914582864], 19⟩,
      ⟨438053337973357, 237264495890383, [4, 5, 6, 7], [258041392508970, 321895906709945, 482051257578983], 28⟩,
      ⟨496379462285269, 245936837794965, [4, 5, 6, 7], [284031055340299, 320204501184570, 479014836521386], 21⟩,
      ⟨624795017266353, 263532191698212, [4, 5, 6, 7], [325503488627815, 331131449437717, 474017588146433], 31⟩]⟩,
  ⟨29137289787691, 34434762234938, 730068829873372,
    [198760481874948, 212268611307264, 227238371400487, 241647553058308, 254607598007068, 278384007661520, 288447093635835, 309466074597217],
    [240948749238486, 279571342632542, 327218510847580, 386959182815123, 463434803354410, 690463042010051, 870424475353622],
    [⟨237018646959813, 198760481874948, [3, 4, 5, 6, 7], [90869205277299, 161968314813644, 342360921689162, 505358312559619], 19⟩,
      ⟨268577313150503, 212268611307264, [3, 4, 5, 6, 7], [118025656189564, 158284079158814, 336899803965727, 499830051952624], 17⟩,
      ⟨304337966925338, 227238371400487, [3, 4, 5, 6, 7], [142615202670585, 158510492797553, 332508246847883, 495378683956058], 18⟩,
      ⟨344860096430949, 241647553058308, [3, 4, 5, 6, 7], [168484260476177, 171204735744387, 328501268553425, 491280180617213], 18⟩,
      ⟨390777684795206, 254607598007068, [3, 4, 5, 6, 7], [196165102256684, 196444483804796, 324776170803177, 487416164887945], 19⟩,
      ⟨501768479551436, 278384007661520, [4, 5, 6, 7], [250627745225647, 320392524497989, 480591215085479], 28⟩,
      ⟨568578176401404, 288447093635835, [4, 5, 6, 7], [277359216395015, 318286934774576, 477492629611677], 21⟩,
      ⟨728666524859690, 309466074597217, [4, 5, 6, 7], [323864124564382, 329342139055233, 472014499283465], 33⟩]⟩,
  ⟨34434762234939, 38224300637815, 865124506471164,
    [228377527198079, 244392154604833, 261110062671215, 275884876118842, 290686502903218, 314991511896801, 326767178277094, 349064104777793],
    [287386181085294, 334904756229942, 393916125975389, 468806484907301, 565309967090023, 858270089679470, 1093564584277678],
    [⟨280864805598038, 228377527198079, [3, 4, 5, 6, 7], [105202902099005, 158705971126761, 337890145516830, 500830912603220], 21⟩,
      ⟨318261519984330, 244392154604833, [3, 4, 5, 6, 7], [130662262271741, 156563701780723, 333111654173950, 495982881261853], 17⟩,
      ⟨360637549040941, 261110062671215, [3, 4, 5, 6, 7], [155360964277300, 162194700536179, 328992234901438, 491790153638942], 18⟩,
      ⟨408655880813554, 275884876118842, [3, 4, 5, 6, 7], [182900663669501, 183646931602838, 325100842412305, 487768595551817], 18⟩,
      ⟨463067779180539, 290686502903218, [3, 4, 5, 6, 7], [209563342661070, 209651655121555, 321630232966624, 484153137739669], 19⟩,
      ⟨594590798116960, 314991511896801, [4, 5, 6, 7], [264722643889798, 317719839050047, 477524428516479], 28⟩,
      ⟨673759643094003, 326767178277094, [4, 5, 6, 7], [289925012584186, 317117338657670, 474580929019189], 21⟩,
      ⟨833918183320759, 349064104777793, [4, 5, 6, 7], [327308659224466, 331282115821246, 470064173097414], 30⟩]⟩,
  ⟨38224300637816, 43552954609410, 961938258482110,
    [257094274088083, 275030455929878, 294192307727543, 311383655334310, 327988207332599, 356814615167055, 370094746007853, 395826491801639],
    [318669764446553, 370682058539578, 435069587289246, 516447020131723, 621063648344291, 935691840293452, 1186947216029109],
    [⟨312295629062611, 257094274088083, [3, 4, 5, 6, 7], [99507405441226, 158120042117786, 337184601359993, 500112810268782], 20⟩,
      ⟨353877308971829, 275030455929878, [3, 4, 5, 6, 7], [125430060356805, 155390914145172, 332214537534332, 495063137511480], 17⟩,
      ⟨400995525236878, 294192307727543, [3, 4, 5, 6, 7], [149939007493538, 158978297522581, 328030679811763, 490803638339520], 18⟩,
      ⟨454387459108888, 311383655334310, [3, 4, 5, 6, 7], [177170351520660, 178234185353254, 324093893038026, 486739141359584], 18⟩,
      ⟨514888446382201, 327988207332599, [3, 4, 5, 6, 7], [204346168388290, 204461969320961, 320545288804120, 483040074100512], 19⟩,
      ⟨661129851913611, 356814615167055, [4, 5, 6, 7], [259126040858745, 316480768172058, 476375509986472], 28⟩,
      ⟨749158268972208, 370094746007853, [4, 5, 6, 7], [284845403538205, 315363537496467, 473390785099902], 21⟩,
      ⟨940325651210700, 395826491801639, [4, 5, 6, 7], [325978389983706, 329875065749081, 468513922527117], 31⟩]⟩,
  ⟨43552954609411, 51270224100392, 1098321603430591,
    [298148282808873, 318766870075500, 341311857460297, 362196928202067, 381448762368226, 417006185126395, 432400581549834, 463156658269316],
    [362690167812518, 420939399759138, 492804209288240, 583137630518281, 698907998894201, 1043080854503878, 1316034463952543],
    [⟨356572818506719, 298148282808873, [3, 4, 5, 6, 7], [92240131530754, 157482874766494, 336391980479341, 499305731620230], 19⟩,
      ⟨404049937696567, 318766870075500, [3, 4, 5, 6, 7], [118822267460280, 154158522761221, 331137573950080, 493958580790090], 17⟩,
      ⟨457848561862612, 341311857460297, [3, 4, 5, 6, 7], [143288293589915, 155651913640083, 326847749272526, 489586706429261], 18⟩,
      ⟨518810389613490, 362196928202067, [3, 4, 5, 6, 7], [169937889153810, 171619870818830, 322865471983897, 485481516531060], 18⟩,
      ⟨587889190425524, 381448762368226, [3, 4, 5, 6, 7], [197682882525409, 197849285455223, 319216368143971, 481674852457477], 19⟩,
      ⟨754864662702353, 417006185126395, [4, 5, 6, 7], [251965724715124, 314997035981664, 474960697108044], 28⟩,
      ⟨855373724815983, 432400581549834, [4, 5, 6, 7], [278373404363872, 313344676310389, 471919002128796], 21⟩,
      ⟨1092652289256997, 463156658269316, [4, 5, 6, 7], [324325140031401, 328127166972191, 466582790212495], 33⟩]⟩,
  ⟨51270224100393, 56773407545567, 1296289987135116,
    [341662299594357, 365907866194915, 390533883818060, 412011182765262, 434189643012828, 470674579149880, 488450326325136, 520632025434353],
    [430770880349274, 502057750305467, 590696223367601, 703405114738115, 848701961218529, 1290015660012174, 1644629576978761],
    [⟨420843742735338, 341662299594357, [3, 4, 5, 6, 7], [105918806875921, 154473684308689, 332166606932322, 495003616363541], 21⟩,
      ⟨476878436063401, 365907866194915, [3, 4, 5, 6, 7], [130999614354940, 152928413431234, 327524077055260, 490269735729514], 17⟩,
      ⟨540374062126171, 390533883818060, [3, 4, 5, 6, 7], [156100247413676, 160890474310084, 323449017466834, 486094354764475], 18⟩,
      ⟨612324032575708, 412011182765262, [3, 4, 5, 6, 7], [184160843418835, 184616794286289, 319599773548622, 482089652988854], 18⟩,
      ⟨693854030288803, 434189643012828, [3, 4, 5, 6, 7], [210675514605314, 210730128529772, 316208410548150, 478537599168767], 19⟩,
      ⟨890926210362050, 470674579149880, [4, 5, 6, 7], [265545922600229, 312571767081294, 472012621693005], 29⟩,
      ⟨1009551657068447, 488450326325136, [4, 5, 6, 7], [290578828873796, 312853800627315, 469112854458476], 21⟩,
      ⟨1246511248332268, 520632025434353, [4, 5, 6, 7], [327821939231082, 330527402430923, 464695764293920], 30⟩]⟩,
  ⟨56773407545568, 64490336571072, 1437745834990407,
    [383479139239514, 410607076568799, 438934355035025, 463698781987353, 488439226672699, 531540855717138, 551595005133959, 588677537919653],
    [476504517464153, 554372584120368, 650851337713686, 773077094700591, 930305531191586, 1403504708983782, 1781577913668110],
    [⟨466767732763826, 383479139239514, [3, 4, 5, 6, 7], [100451305482691, 153882913528092, 331470908437973, 494291571326713], 20⟩,
      ⟨528917134322838, 410607076568799, [3, 4, 5, 6, 7], [125922675813408, 151643003602299, 326657777925543, 489376658073953], 17⟩,
      ⟨599341632558463, 438934355035025, [3, 4, 5, 6, 7], [150667447467734, 157216055902596, 322534062664827, 485152374762070], 18⟩,
      ⟨679143043792169, 463698781987353, [3, 4, 5, 6, 7], [178584378240837, 179229989725310, 318628591678428, 481091445196803], 18⟩,
      ⟨769569889484191, 488439226672699, [3, 4, 5, 6, 7], [205650579528568, 205721246019341, 315160061119674, 477456691995859], 19⟩,
      ⟨988147298015279, 531540855717138, [4, 5, 6, 7], [260131451885978, 311327966491136, 470900296358890], 28⟩,
      ⟨1119717582148177, 551595005133959, [4, 5, 6, 7], [285630108883519, 310952565202554, 467962977338474], 21⟩,
      ⟨1401531786325556, 588677537919653, [4, 5, 6, 7], [326497286367190, 329153926787165, 463200532270212], 31⟩]⟩,
  ⟨64490336571073, 75627848600575, 1636454348913252,
    [443056098292217, 474185892878477, 507643049559516, 537504138950094, 565958203041441, 618830852591511, 642073864707630, 686361543995506],
    [540675784980160, 627660639491311, 735022743325873, 870342983427725, 1043928592420687, 1560518236163521, 1970433241384022],
    [⟨531278942093988, 443056098292217, [3, 4, 5, 6, 7], [93482447971873, 153240240587570, 330680594797304, 493482403369088], 19⟩,
      ⟨602017911380782, 474185892878477, [3, 4, 5, 6, 7], [119536407226139, 150311951293329, 325613283752370, 488299327287641], 17⟩,
      ⟨682175664999655, 507643049559516, [3, 4, 5, 6, 7], [144029081215779, 153359731893070, 321406662759861, 483988182134459], 18⟩,
      ⟨773006299514192, 537504138950094, [3, 4, 5, 6, 7], [171506922918161, 172526210897997, 317445354891968, 479873988818988], 18⟩,
      ⟨875930892505419, 565958203041441, [3, 4, 5, 6, 7], [199215614962985, 199315492527958, 313876204428712, 476130939046918], 19⟩,
      ⟨1124717529238937, 618830852591511, [4, 5, 6, 7], [253211402080281, 309850402880667, 469529453819069], 28⟩,
      ⟨1274471928394244, 642073864707630, [4, 5, 6, 7], [279338451750015, 308785772074079, 466540158473590], 21⟩,
      ⟨1622749388893119, 686361543995506, [4, 5, 6, 7], [324843482303056, 327441111128734, 461337916354057], 32⟩]⟩,
  ⟨75627848600576, 83545619796496, 1923872171789735,
    [506376688475511, 542654335879108, 578314514667867, 609354088196952, 642427816110197, 696751001229024, 723173021779081, 769126596665741],
    [639527671191202, 745445823983250, 877373017302691, 1045418871628595, 1262089014658921, 1920428461187751, 2449780107996342],
    [⟨624589847453604, 506376688475511, [3, 4, 5, 6, 7], [106546986627857, 150476264746795, 326680468710668, 489388224193251], 21⟩,
      ⟨707753019443296, 542654335879108, [3, 4, 5, 6, 7], [131320259249478, 149636196547886, 322159177844125, 484755070477313], 18⟩,
      ⟨801989239135547, 578314514667867, [3, 4, 5, 6, 7], [157006693820392, 160247149911519, 318112329585293, 480579995291829], 18⟩,
      ⟨908772865702685, 609354088196952, [3, 4, 5, 6, 7], [185478455529242, 185757061407697, 314311817694182, 476602054416436], 19⟩,
      ⟨1029774566960104, 642427816110197, [3, 4, 5, 6, 7], [211752011003661, 211786225414750, 311003880016633, 473117817747243], 19⟩,
      ⟨1322256717435387, 696751001229024, [4, 5, 6, 7], [266309518639588, 307704290676783, 466693511335386], 29⟩,
      ⟨1498313153919129, 723173021779081, [4, 5, 6, 7], [291237820352555, 309107614973041, 463833344377241], 21⟩,
      ⟨1845565215883505, 769126596665741, [4, 5, 6, 7], [328344467967343, 330171447155400, 459512843342009], 30⟩]⟩,
  ⟨83545619796497, 94618510966107, 2128598088294930,
    [566710208071920, 607279048480742, 648431150855936, 683888024602132, 720627846569350, 784520951406925, 814364711584019, 867165449225812],
    [705751035581089, 821210219596708, 964465172920544, 1146342028472031, 1380375510751114, 2085157684713152, 2648619483223376],
    [⟨691054621379215, 566710208071920, [3, 4, 5, 6, 7], [101294152601829, 149876360048013, 325996352858576, 488684176293608], 20⟩,
      ⟨783067475200539, 607279048480742, [3, 4, 5, 6, 7], [126374940247921, 148206261724160, 321324327596030, 483889887700615], 17⟩,
      ⟨887331698170435, 648431150855936, [3, 4, 5, 6, 7], [151565707085756, 156130597654760, 317240946157448, 479679878419123], 18⟩,
      ⟨1005478541138989, 683888024602132, [3, 4, 5, 6, 7], [180052939796649, 180443770320721, 313374761854014, 475633758094999], 18⟩,
      ⟨1139356453483534, 720627846569350, [3, 4, 5, 6, 7], [206891573894586, 206935338996078, 309991587716785, 472069406540167], 19⟩,
      ⟨1462962644940062, 784520951406925, [4, 5, 6, 7], [261066304166338, 306439587855289, 465616708891001], 28⟩,
      ⟨1657753858008385, 814364711584019, [4, 5, 6, 7], [286403398145991, 307014946456359, 462722514374078], 21⟩,
      ⟨2069286485628967, 867165449225812, [4, 5, 6, 7], [327037386110351, 328832755977136, 458069743652298], 31⟩]⟩,
  ⟨94618510966108, 110545645270690, 2415391546972928,
    [652380060781097, 698872300980332, 747689928611616, 790032625078395, 832010192362572, 909960474608197, 944577003793957, 1007486039198445],
    [798416476197538, 927069262799994, 1086009381764221, 1286860603737371, 1544645481472288, 2312515490015493, 2922213224335291],
    [⟨784162825361262, 652380060781097, [3, 4, 5, 6, 7], [94606999752434, 149225680566870, 325211724382961, 487876462537873], 20⟩,
      ⟨888572892510625, 698872300980332, [3, 4, 5, 6, 7], [120183687953783, 146745064852640, 320313440348983, 482841539418571], 17⟩,
      ⟨1006884998585530, 747689928611616, [3, 4, 5, 6, 7], [144916111506114, 151699758926990, 316167485143457, 478567669849787], 18⟩,
      ⟨1140950178563387, 790032625078395, [3, 4, 5, 6, 7], [173144301496839, 173756394601085, 312233562281458, 474453439491331], 18⟩,
      ⟨1292865929865421, 832010192362572, [3, 4, 5, 6, 7], [200669466319077, 200730359842706, 308751202888294, 470782454928504], 19⟩,
      ⟨1660072714316832, 909960474608197, [4, 5, 6, 7], [254373141216157, 304951612598370, 464288623090435], 28⟩,
      ⟨1881108828206566, 944577003793957, [4, 5, 6, 7], [280271437010809, 304647523470007, 461347261317106], 21⟩,
      ⟨2387539118397430, 1007486039198445, [4, 5, 6, 7], [325398179821123, 327156230693309, 456272171541611], 32⟩]⟩,
  ⟨110545645270691, 121834446679641, 2828787474482626,
    [695404639662851, 743659414348508, 797248360964017, 892958011222073, 941882591494719, 1022010292354364, 1060651906946213, 1125744025568942],
    [820526774867111, 948664791651022, 1105920131164258, 1539843433096822, 1859997283903973, 2833089282566411, 3616227681725969],
    [⟨810461180737294, 695404639662851, [3, 4, 5, 6, 7], [79919696230931, 150510701942403, 327053456160401, 489765608838452], 18⟩,
      ⟨918372833223179, 743659414348508, [3, 4, 5, 6, 7], [107097007044838, 146703463753272, 321418773548924, 483974574892150], 17⟩,
      ⟨1040652755305443, 797248360964017, [3, 4, 5, 6, 7], [131671688943825, 146708099831743, 317001486416303, 479425697437125], 18⟩,
      ⟨1336224587758318, 892958011222073, [3, 4, 5, 6, 7], [186747723010064, 186919799449905, 309233888735857, 471305478041409], 25⟩,
      ⟨1514140824568196, 941882591494719, [4, 5, 6, 7], [212784481422976, 306007655642860, 467887359580211], 19⟩,
      ⟨1944195303190098, 1022010292354364, [4, 5, 6, 7], [267023122259979, 303127001681881, 461558590064842], 29⟩,
      ⟨2203061900269649, 1060651906946213, [4, 5, 6, 7], [291920983159122, 305926017752076, 458733922339676], 22⟩,
      ⟨2706904332380406, 1125744025568942, [4, 5, 6, 7], [328831044083376, 330064377326393, 454510606251252], 30⟩]⟩,
  ⟨121834446679642, 137580114164099, 3122344014711241,
    [829928079149210, 889845966800021, 948670283652263, 999421934944439, 1053583942441590, 1147446931302278, 1191180128453039, 1265659155685137],
    [1035606057173740, 1205222471111955, 1416062008629416, 1684189217406523, 2029269956935554, 3069033072642610, 3901005139276315],
    [⟨1013676688317579, 829928079149210, [3, 4, 5, 6, 7], [102045727568686, 146088929810770, 320747670404045, 483280178497031], 21⟩,
      ⟨1148646171276969, 889845966800021, [3, 4, 5, 6, 7], [126837650151576, 145095667579045, 316198125227065, 478589058757944], 18⟩,
      ⟨1301586632103630, 948670283652263, [3, 4, 5, 6, 7], [152640047912023, 155705024681752, 312141062377838, 474378300636144], 18⟩,
      ⟨1474890878700689, 999421934944439, [3, 4, 5, 6, 7], [181481372202514, 181719991244201, 308328729640270, 470365221976176], 19⟩,
      ⟨1671270317642058, 1053583942441590, [3, 4, 5, 6, 7], [208061204988200, 208088741088453, 305030322429166, 466870554151420], 19⟩,
      ⟨2145953566008196, 1147446931302278, [4, 5, 6, 7], [261939833386569, 301821909503783, 460516289236585], 29⟩,
      ⟨2431683963675427, 1191180128453039, [4, 5, 6, 7], [287184529592572, 303598880603781, 457660943657502], 21⟩,
      ⟨3027172722399702, 1265659155685137, [4, 5, 6, 7], [327580924954792, 328790546713084, 453114152809177], 31⟩]⟩,
  ⟨137580114164100, 160153940343213, 3532470523944956,
    [952022486453826, 1020624280706724, 1090771319009906, 1150611386092107, 1212180758863581, 1326113941549065, 1376933888702587, 1465311846492945],
    [1168187400023773, 1356714109354255, 1589939718034718, 1885323704162437, 2264568700611596, 3395165351819416, 4293583426151795],
    [⟨1146825271469372, 952022486453826, [3, 4, 5, 6, 7], [95624326401509, 145426281612208, 319971472478587, 482476867214545], 20⟩,
      ⟨1299523282303462, 1020624280706724, [3, 4, 5, 6, 7], [120818310033477, 143465257155197, 315221218805517, 477570705136329], 17⟩,
      ⟨1472552797066492, 1090771319009906, [3, 4, 5, 6, 7], [145953253057233, 150696915533260, 311120497450055, 473317556977864], 18⟩,
      ⟨1668620924055123, 1150611386092107, [3, 4, 5, 6, 7], [174763148527068, 175131981781904, 307226117311921, 469218847746907], 18⟩,
      ⟨1890795218848002, 1212180758863581, [3, 4, 5, 6, 7], [202045136824311, 202082866934864, 303831256813740, 465621190169463], 19⟩,
      ⟨2427829118752495, 1326113941549065, [4, 5, 6, 7], [255459753414232, 300303263939380, 459229795341709], 28⟩,
      ⟨2751090810224986, 1376933888702587, [4, 5, 6, 7], [281191036678005, 300974990571251, 456331901789223], 21⟩,
      ⟨3480849797458341, 1465311846492945, [4, 5, 6, 7], [325968406065709, 327153835999869, 451378420885830], 32⟩]⟩,
  ⟨160153940343214, 176106893003538, 4121654055905586,
    [1011151391951333, 1082338345057275, 1160552333134538, 1296880663616317, 1368644765518885, 1485715938545461, 1541279191111575, 1632961150529151],
    [1195949191907071, 1382938200328237, 1612408772136141, 2247464547003749, 2716134494990750, 4141108210409490, 5289276329447962],
    [⟨1180873658015208, 1011151391951333, [3, 4, 5, 6, 7], [80911119321390, 146673077011895, 321811974995236, 484374293578337], 18⟩,
      ⟨1338105158847298, 1082338345057275, [3, 4, 5, 6, 7], [107602891343768, 143145832069731, 316366391219368, 478749962944783], 17⟩,
      ⟨1516271790788555, 1160552333134538, [3, 4, 5, 6, 7], [132068845694813, 144168140106135, 312039752651716, 474272432612878], 18⟩,
      ⟨1946931517979142, 1296880663616317, [3, 4, 5, 6, 7], [187960436834598, 188068073363409, 304356501784781, 466192564907666], 25⟩,
      ⟨2206162437825113, 1368644765518885, [4, 5, 6, 7], [213724672821972, 301207863559191, 462837671888347], 19⟩,
      ⟨2832768643509235, 1485715938545461, [4, 5, 6, 7], [267697226081271, 298854517828020, 456599767451200], 29⟩,
      ⟨3209947406288701, 1541279191111575, [4, 5, 6, 7], [292645612408629, 303348416347257, 453806596940899], 22⟩,
      ⟨3934525412089431, 1632961150529151, [4, 5, 6, 7], [329306692237199, 330140505961398, 449678435126695], 30⟩]⟩,
  ⟨176106893003539, 198300935697634, 4538786706298414,
    [1204596991287328, 1292120518216070, 1374990579456683, 1447574320450777, 1526788133199053, 1663426113200726, 1726481954609027, 1830820460203711],
    [1505912824807772, 1752846655506767, 2060462723702089, 2452141876518028, 2956285979484057, 4476106047501904, 5693528085137452],
    [⟨1473528303013057, 1204596991287328, [3, 4, 5, 6, 7], [102743169388934, 142509239487473, 315708969679004, 478066105795374], 21⟩,
      ⟨1669726317109431, 1292120518216070, [3, 4, 5, 6, 7], [127310195857548, 142328465163631, 311269438749755, 473466574690058], 18⟩,
      ⟨1892047793277520, 1374990579456683, [3, 4, 5, 6, 7], [153842487007342, 155840831323720, 307229043289076, 469244953345053], 18⟩,
      ⟨2143971030080925, 1447574320450777, [3, 4, 5, 6, 7], [182855313965485, 183002714912292, 303481490940632, 465279023883223], 19⟩,
      ⟨2429437456156291, 1526788133199053, [4, 5, 6, 7], [209179672866358, 300263180889308, 461851421802380], 19⟩,
      ⟨3119459441957888, 1663426113200726, [4, 5, 6, 7], [262761962045975, 297485892047674, 455590996550734], 29⟩,
      ⟨3534810641059286, 1726481954609027, [4, 5, 6, 7], [287992504743417, 300751307277270, 452770263085121], 21⟩,
      ⟨4388845920759870, 1830820460203711, [4, 5, 6, 7], [328113676811688, 328929859704693, 448326856643476], 31⟩]⟩,
  ⟨198300935697635, 230017179621062, 5120030083265760,
    [1377075624252219, 1477289558482994, 1576500165292349, 1660955793622043, 1750630330295892, 1915711790951843, 1989195964351748, 2112302987447611],
    [1693902169427040, 1967673848711264, 2306967116669692, 2737461199688233, 3290298148882619, 4939655800564331, 6251609114764357],
    [⟨1662230399481205, 1377075624252219, [3, 4, 5, 6, 7], [96573874133902, 141828525732477, 314942995859462, 477269198853108], 20⟩,
      ⟨1883553805812781, 1477289558482994, [3, 4, 5, 6, 7], [121422846607823, 140483256293859, 310328614450586, 472481059944981], 18⟩,
      ⟨2134346081324885, 1576500165292349, [3, 4, 5, 6, 7], [147136090282783, 150332320659418, 306257067155059, 468231402147475], 18⟩,
      ⟨2418530960362536, 1660955793622043, [3, 4, 5, 6, 7], [176337170251187, 176561447038932, 302414962778665, 464164493449846], 19⟩,
      ⟨2740554616429034, 1750630330295892, [4, 5, 6, 7], [203368599302152, 299104692811350, 460638824056731], 19⟩,
      ⟨3518941783315804, 1915711790951843, [4, 5, 6, 7], [256480584779341, 295912091066749, 454344981346812], 28⟩,
      ⟨3987483438196523, 1989195964351748, [4, 5, 6, 7], [282116886724813, 297817714754055, 451486088956663], 21⟩,
      ⟨5029838649407019, 2112302987447611, [4, 5, 6, 7], [326536643001886, 327336710512275, 446650007308171], 32⟩]⟩,
  ⟨230017179621063, 252366943630249, 5952295297692563,
    [1457480591703587, 1561499645425025, 1674273490773717, 1867133888592526, 1971499869556314, 2140904328628842, 2285319744710364, 2348087974756220],
    [1727687856504158, 1998105501105848, 2330022460234563, 3251042394068952, 3930890806927388, 5998711934221697, 9973967033816650],
    [⟨1705361155117272, 1457480591703587, [3, 4, 5, 6, 7], [81827219598520, 143029189665779, 316784864408657, 479177293161960], 18⟩,
      ⟨1932427354841393, 1561499645425025, [3, 4, 5, 6, 7], [108057776138365, 139798486194537, 311514099292674, 473707480404921], 17⟩,
      ⟨2189727067802544, 1674273490773717, [3, 4, 5, 6, 7], [132516323177383, 142038877234003, 307264406824361, 469287598499825], 18⟩,
      ⟨2811665210667587, 1867133888592526, [3, 4, 5, 6, 7], [189113505394504, 189181761697250, 299670447353954, 461255966816146], 25⟩,
      ⟨3186034084009789, 1971499869556314, [4, 5, 6, 7], [214608795065168, 296597934097606, 457961579661608], 19⟩,
      ⟨4090948742302016, 2140904328628842, [4, 5, 6, 7], [268343236205042, 294906658298071, 451809341561269], 29⟩,
      ⟨5252882163482538, 2285319744710364, [4, 5, 6, 7], [318032875461493, 319437934037406, 446428249605797], 33⟩,
      ⟨5668366205991513, 2348087974756220, [4, 5, 6, 7], [329751194811127, 330318015827038, 445010745977857], 19⟩]⟩,
  ⟨252366943630250, 283382293397512, 6539803796234491,
    [1618621736958343, 1733297073209827, 1859668335447963, 2078563388032144, 2193461039971646, 2390540830448765, 2479933941145566, 2625427308771120],
    [1894880223891084, 2188219978750608, 2547474770158582, 3539025395313815, 4268969404594678, 6470640572135763, 8236693515838309],
    [⟨1873685158145662, 1618621736958343, [3, 4, 5, 6, 7], [76634524960794, 142743375827376, 316409479194699, 478787621185802], 18⟩,
      ⟨2123163438487028, 1733297073209827, [3, 4, 5, 6, 7], [103371856376264, 139131636548689, 310871943535934, 473036020244855], 17⟩,
      ⟨2405859365929620, 1859668335447963, [3, 4, 5, 6, 7], [127803909258938, 139925659000979, 306527913685133, 468513965142516], 18⟩,
      ⟨3089184574829887, 2078563388032144, [3, 4, 5, 6, 7], [184168066559616, 184260347264988, 298824116637680, 460368129457097], 25⟩,
      ⟨3500504722206388, 2193461039971646, [4, 5, 6, 7], [210209597702436, 295683967740871, 457004926497713], 19⟩,
      ⟨4494737034548464, 2390540830448765, [4, 5, 6, 7], [263543445134637, 293447566962331, 450833177773837], 29⟩,
      ⟨5093204317640767, 2479933941145566, [4, 5, 6, 7], [288843868568999, 298508092589029, 448042950474974], 22⟩,
      ⟨6307347233022362, 2625427308771120, [4, 5, 6, 7], [328622577674846, 329176027591901, 443701592286856], 31⟩]⟩,
  ⟨283382293397513, 327565393966338, 7356354428313648,
    [1974903196021396, 2119694473870183, 2257916617188484, 2377076301785110, 2506685166072177, 2743786229029788, 2848353382457458, 3018794735237677],
    [2434699949563669, 2828769509813133, 3318219694954591, 3940070686890469, 4738761863699655, 7123343163604519, 9022496776508172],
    [⟨2388258615914548, 1974903196021396, [3, 4, 5, 6, 7], [97434408315070, 138426007734770, 310118752260528, 472248352979613], 20⟩,
      ⟨2706251556147090, 2119694473870183, [3, 4, 5, 6, 7], [122014639043676, 137814533584132, 305624425021662, 467563306396147], 18⟩,
      ⟨3066584764457766, 2257916617188484, [3, 4, 5, 6, 7], [148451693186365, 150537874060364, 301569559760306, 463303858630552], 18⟩,
      ⟨3474895782043615, 2377076301785110, [3, 4, 5, 6, 7], [177852075183752, 177990137486591, 297791752735597, 459284006927857], 19⟩,
      ⟨3937572779991163, 2506685166072177, [4, 5, 6, 7], [204587318781107, 294563020449628, 455827849676177], 19⟩,
      ⟨5055943529566462, 2743786229029788, [4, 5, 6, 7], [257445662525838, 291789475331680, 449626581493459], 29⟩,
      ⟨5729134589321466, 2848353382457458, [4, 5, 6, 7], [283068265422615, 295223311037415, 446802260171308], 21⟩,
      ⟨7205296741840326, 3018794735237677, [4, 5, 6, 7], [327091479247207, 327633737686977, 442080483444322], 32⟩]⟩,
  ⟨327565393966339, 392603930381432, 8521800255802521,
    [2324983495101514, 2495359293448955, 2667364558587636, 2811593854426494, 2962410183852232, 3259529506992474, 3385673979767776, 3594692276494678],
    [2811356114639452, 3258573927198428, 3810578843403185, 4508716696428215, 5402915689026759, 8039801450965564, 10122295180435698],
    [⟨2766623479381304, 2324983495101514, [3, 4, 5, 6, 7], [89864594358327, 137703354128614, 309268303266576, 471358798692093], 19⟩,
      ⟨3134995115879286, 2495359293448955, [3, 4, 5, 6, 7], [114859189014541, 135823533913020, 304530567373405, 466410794039033], 18⟩,
      ⟨3552414865930668, 2667364558587636, [3, 4, 5, 6, 7], [140253617832195, 144017428273201, 300436181552779, 462114310353068], 18⟩,
      ⟨4025413409980933, 2811593854426494, [3, 4, 5, 6, 7], [169751425198377, 169989830104710, 296543411173983, 457971641599775], 19⟩,
      ⟨4561390978474354, 2962410183852232, [4, 5, 6, 7], [197362592015846, 293195966389238, 454387698752327], 19⟩,
      ⟨5856941951811237, 3259529506992474, [4, 5, 6, 7], [249655232951663, 289930171145517, 448141149070742], 28⟩,
      ⟨6636784712397102, 3385673979767776, [4, 5, 6, 7], [275768069368805, 291626870427496, 445268146880115], 21⟩,
      ⟨8509742909553505, 3594692276494678, [4, 5, 6, 7], [325148200112413, 325678277427135, 440063579546449], 34⟩]⟩,
  ⟨392603930381433, 439658056929410, 10241451136094619,
    [2528827193605444, 2711053570625455, 2908625426535174, 3242937217138040, 3424440814315678, 3733635581631762, 3981215176595498, 4089977973492210],
    [2968527942154359, 3428679811422058, 3992350508598988, 5553113074283243, 6702348241852006, 10170322854470592, 16804295528041724],
    [⟨2934224877300351, 2528827193605444, [3, 4, 5, 6, 7], [77778470394066, 138415382536433, 310372869607017, 472509992206062], 18⟩,
      ⟨3324912380663091, 2711053570625455, [3, 4, 5, 6, 7], [103934130793855, 135154101212860, 305058525996726, 466957783413032], 17⟩,
      ⟨3767619320731121, 2908625426535174, [3, 4, 5, 6, 7], [128349110600742, 137399428576135, 300810132748996, 462508431306620], 18⟩,
      ⟨4837718968222563, 3242937217138040, [4, 5, 6, 7], [185632476191801, 293215527009326, 454422420312329], 25⟩,
      ⟨5481853765213441, 3424440814315678, [4, 5, 6, 7], [211289311250330, 290169287499514, 451133854364445], 19⟩,
      ⟨7038839565099454, 3733635581631762, [4, 5, 6, 7], [264342677454743, 288791780475062, 445065397503748], 29⟩,
      ⟨9038048905574987, 3981215176595498, [4, 5, 6, 7], [314973336512407, 316019700423481, 439700381733949], 33⟩,
      ⟨9847684432822251, 4089977973492210, [4, 5, 6, 7], [329143430500550, 329487825301717, 438087918247924], 20⟩]⟩,
  ⟨439658056929411, 506483763569834, 11488203802928722,
    [3078884549417798, 3305861054069031, 3512640852145449, 3696584900059606, 3900663483405032, 4271302289369397, 4563357145473963, 4687059481815376],
    [3803566215482214, 4420077545887518, 5188041800707645, 6164781349583545, 7419340481576154, 11167280970637434, 18254676771187356],
    [⟨3729673710136386, 3078884549417798, [3, 4, 5, 6, 7], [98228932964026, 134403932392732, 304320629496752, 466181205274159], 20⟩,
      ⟨4226273995085057, 3305861054069031, [3, 4, 5, 6, 7], [122601243172134, 134877073142370, 299950492862790, 461599298992048], 18⟩,
      ⟨4788995839767188, 3512640852145449, [3, 4, 5, 6, 7], [150036460445870, 151239553124060, 295906394695860, 457317524730481], 18⟩,
      ⟨5426643227575656, 3696584900059606, [3, 4, 5, 6, 7], [179473058060592, 179550632562419, 292218675031909, 453369381499891], 19⟩,
      ⟨6149192378672924, 3900663483405032, [4, 5, 6, 7], [205858464852777, 289086455101862, 449993538654352], 19⟩,
      ⟨7895719306318587, 4271302289369397, [4, 5, 6, 7], [258414350175683, 286974411400031, 443900190894156], 29⟩,
      ⟨10138304272345169, 4563357145473963, [4, 5, 6, 7], [309560285490698, 310951969015787, 438477255965174], 32⟩,
      ⟨11216546485342553, 4687059481815376, [4, 5, 6, 7], [327710001142402, 328045931294122, 436519930317892], 21⟩]⟩,
  ⟨506483763569835, 604475414879114, 13262090412069666,
    [3609785019260303, 3877214450260771, 4135954313449422, 4354580326270350, 4590968397724847, 5053122818213302, 5247164447787808, 5557976247288983],
    [4377150856005254, 5074645960778484, 5937696181665241, 7031239590417905, 8432131934541511, 12566717280972256, 15836938754842124],
    [⟨4305570374607930, 3609785019260303, [3, 4, 5, 6, 7], [90973450750792, 133646930704665, 303477796889096, 465294068642191], 20⟩,
      ⟨4878850409557332, 3877214450260771, [3, 4, 5, 6, 7], [115574552868301, 132520724674678, 298902058018601, 460488374081052], 18⟩,
      ⟨5528461794334344, 4135954313449422, [3, 4, 5, 6, 7], [141795685199075, 144060090786128, 294831170319691, 456184215307302], 18⟩,
      ⟨6264567930089011, 4354580326270350, [3, 4, 5, 6, 7], [171636327542076, 171767087229442, 291011750232752, 452092970495696], 19⟩,
      ⟨7098685459112414, 4590968397724847, [4, 5, 6, 7], [198883285865422, 287765839785743, 448596858368407], 19⟩,
      ⟨9114892554572028, 5053122818213302, [4, 5, 6, 7], [250861527227607, 284975865038154, 442464169508222], 28⟩,
      ⟨10328526398083626, 5247164447787808, [4, 5, 6, 7], [276956556177103, 288537563882652, 439633892791769], 21⟩,
      ⟨13194839741445649, 5557976247288983, [4, 5, 6, 7], [325822222509655, 326150431590778, 434574813078013], 34⟩]⟩,
  ⟨604475414879115, 675129116684987, 15869252529275199,
    [3910175866802086, 4196337221932911, 4500090278638593, 5007286411983502, 5291006958474477, 5770049981151834, 6136922864823942, 6305725694758890],
    [4601340582260743, 5315411391318931, 6190694639392693, 8620914777657770, 10410667839972712, 15814862718692356, 26199247531817932],
    [⟨4546616972223049, 3910175866802086, [3, 4, 5, 6, 7], [78802616825601, 134331188149050, 304606732444768, 466477457915312], 18⟩,
      ⟨5151991988761926, 4196337221932911, [3, 4, 5, 6, 7], [104422889994421, 131451970028540, 299493977686058, 461105494429207], 18⟩,
      ⟨5837971752278257, 4500090278638593, [3, 4, 5, 6, 7], [129010615408568, 135502082330315, 295318561830718, 456705321105238], 18⟩,
      ⟨7496104111830354, 5007286411983502, [4, 5, 6, 7], [186938383306930, 287841811166803, 448694250792243], 26⟩,
      ⟨8494198778348441, 5291006958474477, [4, 5, 6, 7], [212294390275245, 284891788096246, 445476809131753], 20⟩,
      ⟨10906767125797362, 5770049981151834, [4, 5, 6, 7], [265130432854919, 284653596246749, 439504126623759], 29⟩,
      ⟨14004566203418121, 6136922864823942, [4, 5, 6, 7], [316260388627332, 316884468690919, 434199377663982], 33⟩,
      ⟨15214003913632380, 6305725694758890, [4, 5, 6, 7], [329624922371107, 329841405752232, 432676101001319], 20⟩]⟩,
  ⟨675129116684988, 775170227358984, 17752879029460274,
    [4750672512800124, 5101071691661595, 5406218915328305, 5689546786419544, 6007616656283201, 6580264521856862, 7012000288340492, 7202620713784457],
    [5879585157646959, 6834107052109657, 8026706078874281, 9544479749106510, 11493954495474514, 17321989335906692, 28394644129651840],
    [⟨5763515979628584, 4750672512800124, [3, 4, 5, 6, 7], [98929250409790, 130639888983364, 298773436433187, 460342470131892], 21⟩,
      ⟨6530919216542064, 5101071691661595, [3, 4, 5, 6, 7], [123249514053540, 132474957227628, 294504921229647, 455841003901320], 18⟩,
      ⟨7400501007329049, 5406218915328305, [3, 4, 5, 6, 7], [151703379668302, 152384571325192, 290471123981186, 451537653025903], 18⟩,
      ⟨8385866268374400, 5689546786419544, [4, 5, 6, 7], [181050402346443, 286879785880652, 447671510053905], 19⟩,
      ⟨9502431389633732, 6007616656283201, [4, 5, 6, 7], [207047575084078, 283843912336383, 444372117682574], 19⟩,
      ⟨12201363424621126, 6580264521856862, [4, 5, 6, 7], [259347987850688, 282613749124282, 438379350285482], 29⟩,
      ⟨15666860755457711, 7012000288340492, [4, 5, 6, 7], [310991046716579, 311818390562634, 433018028543992], 33⟩,
      ⟨17276605730926145, 7202620713784457, [4, 5, 6, 7], [328255997620389, 328466751745289, 431161810325124], 21⟩]⟩,
  ⟨775170227358985, 921318710343190, 20424714672553539,
    [5547692113927737, 5961710961927491, 6343738402749682, 6675628850168874, 7042604765524260, 7753698700267322, 8283361044207342, 8507085207417746],
    [6743923805831093, 7820408244845149, 9156319245042090, 10851090815326376, 13022402164508386, 19436278449735940, 31452389126263400],
    [⟨6630934013534795, 5547692113927737, [3, 4, 5, 6, 7], [91964603297235, 129835044539675, 297941927174009, 459461839729405], 20⟩,
      ⟨7513832619825154, 5961710961927491, [3, 4, 5, 6, 7], [116287771505161, 129647976555425, 293505285328521, 454776361858829], 18⟩,
      ⟨8514287809757933, 6343738402749682, [3, 4, 5, 6, 7], [143512965555147, 144819058250624, 289443579719114, 450449304802709], 18⟩,
      ⟨9647952060592938, 6675628850168874, [4, 5, 6, 7], [173505578163014, 285713568119013, 446429952210931], 19⟩,
      ⟨10932561952723787, 7042604765524260, [4, 5, 6, 7], [200312850868575, 282566510806350, 443017699018431], 19⟩,
      ⟨14037687416810711, 7753698700267322, [4, 5, 6, 7], [252005451333635, 280408641788823, 436991685680830], 29⟩,
      ⟨18024747434702640, 8283361044207342, [4, 5, 6, 7], [304243552603997, 305440115708566, 431557663749412], 32⟩,
      ⟨20248651832116797, 8507085207417746, [4, 5, 6, 7, 8], [326437260959889, 326642826976223, 429282819995746, 562256988423856], 23⟩]⟩]

theorem cellsOK28 : cellsOK 1704781366236 cells28 921318710343190 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells29.lean <==
import KtMinor45.MiddleDefs

/-! Cells 423 to 472 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `921318710343191 ≤ t ≤ 563268961888260160`. -/
def cells29 : List Cell := [
  ⟨921318710343191, 1026343876112901, 24336608003649162,
    [5985197447765830, 6429330019924426, 7266390500097947, 7653554065659178, 8092459145094318, 8824952608415693, 9364739451328922, 9628798916812237],
    [7058664698133365, 8155187984912736, 11105968695851472, 13249698728828754, 16008499246563340, 24346001104320856, 40433685718795992],
    [⟨6972554932351580, 5985197447765830, [3, 4, 5, 6, 7], [79717349933990, 130474536662571, 299094716640559, 460676939106109], 19⟩,
      ⟨7900939835517663, 6429330019924426, [3, 4, 5, 6, 7], [104853698105415, 128024670402041, 294163674957137, 455467352001462], 18⟩,
      ⟨10145007564525340, 7266390500097947, [3, 4, 5, 6, 7], [159735449510856, 159971171379132, 286081524882237, 446838165528989], 25⟩,
      ⟨11495799628093141, 7653554065659178, [4, 5, 6, 7], [188173081915523, 282693260452268, 443174238570471], 19⟩,
      ⟨13026447565339940, 8092459145094318, [4, 5, 6, 7], [213229311117075, 279841393746491, 440024121328114], 20⟩,
      ⟨16726289763046632, 8824952608415693, [4, 5, 6, 7], [265932170411299, 281098431598191, 434139421785720], 29⟩,
      ⟨21476981182635858, 9364739451328922, [4, 5, 6, 7, 8], [317483446641105, 317858588262892, 428895601918450, 561894547211813], 33⟩,
      ⟨23262792699984711, 9628798916812237, [4, 5, 6, 7, 8], [329937007621187, 330075940954432, 427462905646797, 560513809455908], 20⟩]⟩,
  ⟨1026343876112902, 1174617997435258, 27153280306013979,
    [7256506570594558, 7788775796458796, 8235078186740931, 8669302479586290, 9159987308516630, 10034027077535623, 10667856573525542, 10964755813161977],
    [8995484033820081, 10458560521073488, 12291766431514468, 14625643645101750, 17623230521368170, 26592348871198308, 43706312709458176],
    [⟨8815379448220324, 7256506570594558, [3, 4, 5, 6, 7], [99549604789072, 127129074590864, 293462369085817, 454720211620623], 21⟩,
      ⟨9989133584947954, 7788775796458796, [3, 4, 5, 6, 7], [124003881288177, 130666873301912, 289272141443106, 450274961522699], 18⟩,
      ⟨11319171269261655, 8235078186740931, [3, 4, 5, 6, 7], [153384909382364, 153769459838383, 285257134073566, 445961048810236], 18⟩,
      ⟨12826301413762309, 8669302479586290, [4, 5, 6, 7], [182477577107387, 281763744539314, 442180866042129], 19⟩,
      ⟨14534103605573608, 9159987308516630, [4, 5, 6, 7], [208158986362882, 278824886958917, 438953946369373], 20⟩,
      ⟨18662158438329460, 10034027077535623, [4, 5, 6, 7], [260270416310982, 278766007810677, 433054173555944], 29⟩,
      ⟨23962685765068632, 10667856573525542, [4, 5, 6, 7, 8], [312332418195320, 312827718235702, 427755178167352, 560808287981993], 33⟩,
      ⟨26343709835592169, 10964755813161977, [4, 5, 6, 7, 8], [328639419206511, 328774326899213, 425997516701354, 559113029011296], 21⟩]⟩,
  ⟨1174617997435259, 1390437093215905, 31136668712051798,
    [8441311480549516, 9073119438200956, 9628882215960188, 10132242485567214, 10696344384828104, 11778290347570942, 12554951958772070, 12899424792020049],
    [10284651014777784, 11929289945501848, 13976682703957432, 16576025845227194, 19906416494525224, 29753224867412980, 48281982719686576],
    [⟨10108596322687146, 8441311480549516, [3, 4, 5, 6, 7], [92851481583624, 126258696345739, 292645395347308, 453849734549652], 20⟩,
      ⟨11454540285729951, 9073119438200956, [3, 4, 5, 6, 7], [117038375635266, 127252784586898, 288324658434553, 449261331131898], 18⟩,
      ⟨12979694605366534, 9628882215960188, [3, 4, 5, 6, 7], [145330051296989, 146066016950330, 284268373246272, 444908149137131], 18⟩,
      ⟨14707920863350918, 10132242485567214, [4, 5, 6, 7], [175176847779375, 280635624804175, 440973142269378], 19⟩,
      ⟨16666257774135395, 10696344384828104, [4, 5, 6, 7], [201655115020994, 277587062439609, 437640598873559], 19⟩,
      ⟨21399898583059513, 11778290347570942, [4, 5, 6, 7], [253108037782472, 276274403044140, 431713903058700], 29⟩,
      ⟨27478013695188400, 12554951958772070, [4, 5, 6, 7, 8], [305733055022056, 306447045113849, 426345275216791, 559463998581049], 32⟩,
      ⟨30760593541823897, 12899424792020049, [4, 5, 6, 7, 8], [326877443216023, 327008946972711, 424183648300328, 557377483138007], 23⟩]⟩,
  ⟨1390437093215906, 1545025063726975, 36947055643048375,
    [9071207736320789, 9752503482361339, 10991398590596536, 11583102991410050, 12255133590180413, 13360782229548251, 14155949222197370, 14562321363743258],
    [10719240327386126, 12385934936249116, 16886584789815442, 20157257285963556, 24365818998176440, 37098977821872688, 61749242230721384],
    [⟨10585508671593715, 9071207736320789, [3, 4, 5, 6, 7], [80532391958447, 126831054985939, 293821805568176, 455096347123057], 19⟩,
      ⟨11994952776141894, 9752503482361339, [3, 4, 5, 6, 7], [105243165961176, 124876071089591, 289053852672975, 450032083657849], 18⟩,
      ⟨15401824236535376, 10991398590596536, [3, 4, 5, 6, 7], [161204859504000, 161341205388930, 281054391668149, 441436336739684], 25⟩,
      ⟨17452553308037216, 11583102991410050, [4, 5, 6, 7], [189335989697377, 277758584793393, 437853086905332], 19⟩,
      ⟨19776333783068698, 12255133590180413, [4, 5, 6, 7], [214098798252961, 275009481206939, 434766645182299], 20⟩,
      ⟨25393315226360643, 13360782229548251, [4, 5, 6, 7, 8], [266751896373581, 278184476851511, 428962882216146, 561973799963493], 30⟩,
      ⟨32605662164610896, 14155949222197370, [4, 5, 6, 7, 8], [318541763441337, 318771444866756, 423784340288896, 557002587964641], 34⟩,
      ⟨35220347877203567, 14562321363743258, [4, 5, 6, 7, 8], [330190807502909, 330281153670542, 422433447162551, 555694918288282], 19⟩]⟩,
  ⟨1545025063726976, 1762648675403556, 41116823581335784,
    [10211337658515629, 10974991829599511, 12419706769989021, 13080508737092020, 13829853747837854, 15149103810503691, 16075544263898307, 16530540257726734],
    [11907097880652144, 13736431165202694, 18640218164702952, 22193347089325208, 26756623994909764, 40423337904899504, 66599344457179760],
    [⟨11780167187706881, 10211337658515629, [3, 4, 5, 6, 7], [74971239741802, 126499797382115, 293390422434270, 454637753202225], 18⟩,
      ⟨13348678225618640, 10974991829599511, [3, 4, 5, 6, 7], [100104800174561, 123870449037950, 288373575441830, 449303119729975], 18⟩,
      ⟨17140042120880557, 12419706769989021, [3, 4, 5, 6, 7], [155035358034368, 155254054777909, 280256574762398, 440582686842303], 25⟩,
      ⟨19422212214776049, 13080508737092020, [4, 5, 6, 7], [183828547028292, 276860022557151, 436888328008134], 19⟩,
      ⟨22008249726309097, 13829853747837854, [4, 5, 6, 7], [209197466999478, 274020178846373, 433729908305332], 20⟩,
      ⟨28259152025391914, 15149103810503691, [4, 5, 6, 7, 8], [261165039229433, 275485887807296, 427917258090412, 560973368718341], 29⟩,
      ⟨36285469454646082, 16075544263898307, [4, 5, 6, 7, 8], [313546351257402, 313847065597395, 422681629390712, 555949120161641], 33⟩,
      ⟨39771261448329807, 16530540257726734, [4, 5, 6, 7, 8], [328965249768593, 329052760539463, 421016717353333, 554336318483643], 21⟩]⟩,
  ⟨1762648675403557, 2078277550336292, 46996599559044048,
    [12719444012122735, 13669098893821346, 14469357750087528, 15229749854959045, 16088321992190319, 17719260764022350, 18846058477101059, 19370709040500614],
    [15528517113819102, 18016708175745808, 21123695069478604, 25070042584660856, 30126336330210528, 45088243578067160, 73362484198211648],
    [⟨15257562004295982, 12719444012122735, [3, 4, 5, 6, 7], [93647570365002, 122912064957219, 287574006922396, 448446155019364], 20⟩,
      ⟨17289082782739180, 13669098893821346, [3, 4, 5, 6, 7], [117870324189078, 125393518436029, 283345245181246, 443930166084914], 18⟩,
      ⟨19591097410205201, 14469357750087528, [3, 4, 5, 6, 7], [147173128968602, 147585350328260, 279300520832228, 439558958866859], 18⟩,
      ⟨22199621724255530, 15229749854959045, [4, 5, 6, 7], [176769707940873, 275768401359848, 435713684791280], 19⟩,
      ⟨25155467015508866, 16088321992190319, [4, 5, 6, 7], [202914776123611, 272817727339028, 432456458723085], 20⟩,
      ⟨32300259016563511, 17719260764022350, [4, 5, 6, 7, 8], [254127205873719, 272618547912095, 426624663185485, 559735335183189], 29⟩,
      ⟨41474353542864937, 18846058477101059, [4, 5, 6, 7, 8], [307143974838482, 307573200776726, 421318152103115, 554645163100948], 33⟩,
      ⟨46274603901291464, 19370709040500614, [4, 5, 6, 7, 8], [327297159317770, 327382168476120, 419262835252014, 552652869929836], 22⟩]⟩,
  ⟨2078277550336293, 2303640278769277, 55541900299013283,
    [13616117104701375, 14649048285011414, 16465426354620835, 17361551901899751, 18380385123651554, 20031298699562099, 21192439135132475, 21812340554533897],
    [16118122225846246, 18626424109243564, 25422294891995164, 30362032030399172, 36717328022900984, 55968269012565880, 93353373521066064],
    [⟨15913020862397731, 13616117104701375, [3, 4, 5, 6, 7], [81256885078900, 123388124451545, 288774159221159, 449724464622330], 19⟩,
      ⟨18031814973846124, 14649048285011414, [3, 4, 5, 6, 7], [105609359348129, 122014955208777, 284151488372999, 444788854194356], 18⟩,
      ⟨23153308735429023, 16465426354620835, [4, 5, 6, 7], [162689206520567, 276232083651196, 436227576863035], 25⟩,
      ⟨26236135976930036, 17361551901899751, [4, 5, 6, 7], [190428981307549, 273027278555812, 432721964220783], 19⟩,
      ⟨29729436896709177, 18380385123651554, [4, 5, 6, 7, 8], [214904054266133, 270389160164554, 429695930905130, 562657384639580], 20⟩,
      ⟨38173352599188916, 20031298699562099, [4, 5, 6, 7, 8], [267544471533713, 275923442294446, 423968732244947, 557199394284122], 30⟩,
      ⟨49015554977541628, 21192439135132475, [4, 5, 6, 7, 8], [319552065617321, 319694296075275, 418853254701050, 552267552959010], 34⟩,
      ⟨52808565457607160, 21812340554533897, [4, 5, 6, 7, 8], [330426006660075, 330485391921931, 417579946913666, 551028830192355], 19⟩]⟩,
  ⟨2303640278769278, 2620013685871801, 61654497620144938,
    [15281928833363239, 16438969331479725, 18550535341173755, 19547882699636666, 20681755115698351, 22650438152991798, 23992679725173139, 24684343466205286],
    [17860048344925422, 20607177814489756, 27997264651882136, 33353725059535232, 40232122085521520, 60854488203045296, 100495680202827248],
    [⟨17664309316176697, 15281928833363239, [3, 4, 5, 6, 7], [75924966394583, 123043617572414, 288336271954663, 449256339492829], 18⟩,
      ⟨20016284776119555, 16438969331479725, [3, 4, 5, 6, 7], [100610562862616, 120867070457448, 283494029726702, 444080409784176], 18⟩,
      ⟨25701418400197406, 18550535341173755, [4, 5, 6, 7], [156755012814384, 275460028206258, 435396002926357], 25⟩,
      ⟨29123522501806953, 19547882699636666, [4, 5, 6, 7], [185103714895286, 272158057031717, 431785089658602], 19⟩,
      ⟨33001274470779460, 20681755115698351, [4, 5, 6, 7, 8], [210152868650595, 269422664399782, 428692256835275, 561699010828965], 20⟩,
      ⟨42374475203569123, 22650438152991798, [4, 5, 6, 7, 8], [262036216921113, 272818590377398, 422960603916454, 556232312890743], 30⟩,
      ⟨54409903180187212, 23992679725173139, [4, 5, 6, 7, 8], [314710624732612, 314895138300429, 417786500808201, 551245617258572], 33⟩,
      ⟨59459792054923983, 24684343466205286, [4, 5, 6, 7, 8], [329244965777134, 329302464484770, 416212024506966, 549712963175758], 21⟩]⟩,
  ⟨2620013685871802, 3077263463112557, 70249334441807975,
    [18983570468513440, 20388249780919867, 21533933085151491, 22675394255451412, 23971292528006062, 26401141341932702, 28020650261558334, 28814303972223043],
    [23218773530868988, 26947839521503972, 31617069187590776, 37549217520649752, 45149075715953264, 67659805797978368, 110375556772711328],
    [⟨22806619756814861, 18983570468513440, [3, 4, 5, 6, 7], [94366707325179, 119792687465274, 282714526039581, 443240164806212], 20⟩,
      ⟨25843285897118076, 20388249780919867, [3, 4, 5, 6, 7], [118828246823358, 124131196254057, 278553081623031, 438770469259128], 18⟩,
      ⟨29284279436483075, 21533933085151491, [3, 4, 5, 6, 7], [148989737911533, 149222039083781, 274533588677436, 434397972315098], 19⟩,
      ⟨33183435942627470, 22675394255451412, [4, 5, 6, 7], [178280793810547, 271101321023231, 430642827663355], 19⟩,
      ⟨37601759105830444, 23971292528006062, [4, 5, 6, 7, 8], [204068435160390, 268251349005038, 427458374626287, 560520084430942], 20⟩,
      ⟨48281614404056012, 26401141341932702, [4, 5, 6, 7, 8], [255120165191634, 269501161941821, 421713417852249, 555034406650340], 29⟩,
      ⟨61994820053524883, 28020650261558334, [4, 5, 6, 7, 8], [308505733486263, 308766048116015, 416467279468870, 549980359326660], 33⟩,
      ⟨68947979900828921, 28814303972223043, [4, 5, 6, 7, 8], [327685467584504, 327741065451134, 414514167795155, 548078226844675], 22⟩]⟩,
  ⟨3077263463112558, 3402733061100537, 82696097896049879,
    [20245932876412504, 21793600651743608, 24433551753158599, 25779783550625790, 27311800396873546, 29737184380617262, 31428799015937653, 32365699970386332],
    [24003633173595644, 27742264021660608, 37903484885271288, 45290163620646608, 54791017437583656, 83621471140566960, 139761109685747472],
    [⟨23692828728838159, 20245932876412504, [3, 4, 5, 6, 7], [81899484683035, 120134779422876, 283938979827190, 444550843907938], 19⟩,
      ⟨26847492222860223, 21793600651743608, [3, 4, 5, 6, 7], [105972210559207, 119455561646950, 279444198887519, 439727183908329], 18⟩,
      ⟨34472862388478996, 24433551753158599, [4, 5, 6, 7], [163991870889098, 271605629597876, 431204043238552], 25⟩,
      ⟨39062870688290553, 25779783550625790, [4, 5, 6, 7, 8], [191431758990702, 268490939668436, 427773987598402, 560820830506954], 19⟩,
      ⟨44264031492785924, 27311800396873546, [4, 5, 6, 7, 8], [215599085597854, 265976730198116, 424806635339039, 557985759494565], 20⟩,
      ⟨56836141481803757, 29737184380617262, [4, 5, 6, 7, 8], [268409452771636, 274354163068381, 419144888188856, 552572385794179], 30⟩,
      ⟨72979050249096503, 31428799015937653, [4, 5, 6, 7, 8], [320512694777700, 320601870309329, 414095068750211, 547683581991154], 34⟩,
      ⟨78428948376428665, 32365699970386332, [4, 5, 6, 7, 8], [330634339853081, 330673830045863, 412896255029536, 546510576236683], 19⟩]⟩,
  ⟨3402733061100538, 3858396732529715, 91571330302360880,
    [22657217054801006, 24390710505017745, 27448481899155571, 28943015407640083, 30643122979097268, 33537244396033838, 35475225199704892, 36517424525333868],
    [26533689667116332, 30619438250180076, 41648145544653968, 49643367884068856, 59908269986892120, 90732626754907136, 150175059106386528],
    [⟨26235625386495271, 22657217054801006, [3, 4, 5, 6, 7], [76783601957990, 119775256327859, 283497787174167, 444076578769189], 18⟩,
      ⟨29728858321947878, 24390710505017745, [3, 4, 5, 6, 7], [101083941464104, 118126550526692, 278811417311045, 439041728653800], 18⟩,
      ⟨38172609694489957, 27448481899155571, [4, 5, 6, 7], [158227454594913, 270857415131204, 430393609286161], 25⟩,
      ⟨43255233624835027, 28943015407640083, [4, 5, 6, 7, 8], [186273523270072, 267649887897370, 426864882266712, 559951960988326], 19⟩,
      ⟨49014601069025987, 30643122979097268, [4, 5, 6, 7, 8], [211003656573748, 265026906721333, 423834307600611, 557054333124478], 20⟩,
      ⟨62935993561439515, 33537244396033838, [4, 5, 6, 7, 8], [262965989632178, 270822102558076, 418173027210264, 551637866372303], 30⟩,
      ⟨80811415357384386, 35475225199704892, [4, 5, 6, 7, 8], [315821794542671, 315936390398010, 413062589269925, 546692040388609], 34⟩,
      ⟨88058800039054037, 36517424525333868, [4, 5, 6, 7, 8], [329498187106549, 329536405561262, 411574948574451, 545235690319819], 20⟩]⟩,
  ⟨3858396732529716, 4514718033270316, 104016022798311733,
    [28068993941774791, 30112120304179935, 31749457655272420, 33453101473533904, 35389174206456846, 38961207297995014, 41276410595400661, 42467390947401281],
    [34389073880702568, 39927185628454304, 46877216465621968, 55707372601757128, 67018815452083760, 100569314272994592, 164476529213904352],
    [⟨33769058446274258, 28068993941774791, [3, 4, 5, 6, 7], [95023414221631, 116901731781380, 278054545815087, 438221382869083], 21⟩,
      ⟨38265356339918921, 30112120304179935, [3, 4, 5, 6, 7], [119948285070537, 123509506022106, 273935935324811, 433771497679129], 18⟩,
      ⟨43360329342629999, 31749457655272420, [4, 5, 6, 7, 8], [150877190537419, 269959056139729, 429419894606126, 562390838390773], 19⟩,
      ⟨49133690119069305, 33453101473533904, [4, 5, 6, 7, 8], [179669039567575, 266627007162386, 425755047093144, 558890586910229], 19⟩,
      ⟨55675764951888204, 35389174206456846, [4, 5, 6, 7, 8], [205123222813333, 263880317523526, 422638004797265, 555907673344030], 20⟩,
      ⟨71489097291756994, 38961207297995014, [4, 5, 6, 7, 8], [256145018885879, 266990000950862, 416970159012313, 550479603215650], 29⟩,
      ⟨91793817938678772, 41276410595400661, [4, 5, 6, 7, 8], [309811410637444, 309971090108309, 411785598263124, 545464049665309], 33⟩,
      ⟨101770438022298575, 42467390947401281, [4, 5, 6, 7, 8], [328038753332772, 328075561496774, 409931291510224, 543648312793327], 22⟩]⟩,
  ⟨4514718033270317, 5494274073678340, 121975442480606435,
    [33450085370964541, 35989024307908474, 38089513644825838, 40100383178221707, 42377602538863723, 44964671325789451, 48566687057377164, 51292790863900191],
    [40201194505522504, 46544241950720448, 54448864899858776, 64463105801257968, 77255905683131472, 93733444225502512, 144475827050376128],
    [⟨39599628358455342, 33450085370964541, [3, 4, 5, 6, 7], [87422166265809, 115833511381578, 277180752207325, 437274096553107], 20⟩,
      ⟨44872257616404904, 35989024307908474, [3, 4, 5, 6, 7], [111445603351226, 118306647579893, 272960509603103, 432712336930117], 18⟩,
      ⟨50846929303645324, 38089513644825838, [3, 4, 5, 6, 7, 8], [141243269747571, 141539930467375, 268897227304742, 428268519957066, 561291542442998], 19⟩,
      ⟨57617119283623985, 40100383178221707, [4, 5, 6, 7, 8], [171162803009276, 265394198851667, 424412939646573, 557606098100297], 19⟩,
      ⟨65288749586405328, 42377602538863723, [4, 5, 6, 7, 8], [197552097377784, 262503048301192, 421174637466219, 554503977724774], 20⟩,
      ⟨73981845596502588, 44964671325789451, [4, 5, 6, 7, 8], [220800598463850, 260374995343744, 418342753973846, 551788027894802], 20⟩,
      ⟨94994570119377385, 48566687057377164, [4, 5, 6, 7, 8], [275137570968753, 277516934976644, 412760247586957, 546423283482505], 31⟩,
      ⟨121864540057778346, 51292790863900191, [4, 5, 6, 7, 8], [326004290736524, 326040002860101, 407901407010391, 541686000548021], 35⟩]⟩,
  ⟨5494274073678341, 6211695021729484, 148844161778717201,
    [36766901461839452, 39608535113523197, 44440803036094307, 46895642891454548, 49688127740636742, 54312318139269365, 57387735221472329, 59113255559464826],
    [43140445217911248, 49790060093872064, 67805944981949256, 80867998360585952, 97633829597421216, 148095877009679872, 245712390519157792],
    [⟨42644566334236644, 36766901461839452, [3, 4, 5, 6, 7], [77590942549884, 115916491996291, 277704894648493, 437838220569612], 19⟩,
      ⟨48322624373345918, 39608535113523197, [3, 4, 5, 6, 7], [101517587473108, 115039955138136, 273183075930934, 432949699725244], 18⟩,
      ⟨62047477896430700, 44440803036094307, [4, 5, 6, 7, 8], [159782451495184, 265330065272342, 424351293224658, 557546762655123], 25⟩,
      ⟨70309003595038542, 46895642891454548, [4, 5, 6, 7, 8], [187469166754605, 262232039879003, 420914809275366, 554254176239704], 19⟩,
      ⟨79670538660387866, 49688127740636742, [4, 5, 6, 7, 8], [211855376341771, 259763127444434, 417954189364338, 551412907460458], 20⟩,
      ⟨102298996601141340, 54312318139269365, [4, 5, 6, 7, 8], [264070035537176, 269161011433148, 412370122552780, 546048651714165], 30⟩,
      ⟨131354511737518367, 57387735221472329, [4, 5, 6, 7, 8], [317001623331459, 317066333775804, 407341656288780, 541157572935430], 34⟩,
      ⟨142697478722693913, 59113255559464826, [4, 5, 6, 7, 8], [329744680606455, 329767945422316, 405950352765143, 539783652869464], 20⟩]⟩,
  ⟨6211695021729485, 7241605817858179, 168564334294913591,
    [42172274197960412, 45430867526156811, 51222646632494979, 54010068566436619, 57180939161257107, 60518822463179621, 64769358624686668, 68491523167903265],
    [48761184021670672, 56175219460621920, 76090273718237600, 90481822602680256, 108913881033418944, 132829341664070288, 207972047397822528],
    [⟨48294490355037389, 42172274197960412, [3, 4, 5, 6, 7], [71364312882817, 115545166937338, 277235016482150, 437329640395692], 18⟩,
      ⟨54724827037461395, 45430867526156811, [3, 4, 5, 6, 7], [95606227149576, 113571359062806, 272454753521217, 432155118290593], 18⟩,
      ⟨70268068839940943, 51222646632494979, [4, 5, 6, 7, 8], [152650113388019, 264460193588365, 423401940077674, 556637467860886], 25⟩,
      ⟨79624153505972348, 54010068566436619, [4, 5, 6, 7, 8], [181098534131171, 261243020816554, 419837974453417, 553220397545672], 19⟩,
      ⟨90225986372048092, 57180939161257107, [4, 5, 6, 7, 8], [206179630978003, 258632133106927, 416797045854674, 550299427304133], 20⟩,
      ⟨102239436883914846, 60518822463179621, [4, 5, 6, 7, 8], [229721808610906, 258820663458789, 414030515967629, 547639484694210], 20⟩,
      ⟨131278035546788795, 64769358624686668, [4, 5, 6, 7, 8], [285204275565009, 285993548885550, 408555840555915, 542355673700743], 31⟩,
      ⟨164363617865552566, 68491523167903265, [4, 5, 6, 7, 8], [328364585485897, 328386939841764, 404364949708121, 538246813200020], 33⟩]⟩,
  ⟨7241605817858180, 8772347490217900, 196926684942147629,
    [53908538272529483, 57953161884436915, 61182860207468219, 64453311622763902, 68169048350073957, 72383665393723269, 77932070451774712, 82343998107019766],
    [64925280575691368, 75197930390883664, 88039173014317424, 104309975575038864, 125093025001887248, 151858994213590752, 234689202498296480],
    [⟨63932734155168595, 53908538272529483, [3, 4, 5, 6, 7], [88266535242776, 112324327182936, 271601741538114, 431224062046047], 20⟩,
      ⟨72445278808261947, 57953161884436915, [3, 4, 5, 6, 7, 8], [112613778574808, 117053798217884, 267458591699836, 426714890419517, 559806639653486], 18⟩,
      ⟨82091255613576953, 61182860207468219, [4, 5, 6, 7, 8], [143529777753769, 263429942633183, 422276752569649, 555559030147089], 19⟩,
      ⟨93021579308838158, 64453311622763902, [4, 5, 6, 7, 8], [172898006461657, 260050312363524, 418533209205902, 551966868417446], 19⟩,
      ⟨105407258695643063, 68169048350073957, [4, 5, 6, 7, 8], [198879467120604, 257282649219225, 415379905937769, 548934793787670], 20⟩,
      ⟨119442072132982699, 72383665393723269, [4, 5, 6, 7, 8], [221794088524856, 255464207840760, 412611938679299, 546270847731234], 20⟩,
      ⟨153366656440600374, 77932070451774712, [4, 5, 6, 7, 8], [276891328567251, 278226962319526, 407088141257859, 540937983247116], 31⟩,
      ⟨195997510028332266, 82343998107019766, [4, 5, 6, 7, 8], [326439041156110, 326460648399588, 402406251450037, 536346462123961], 35⟩]⟩,
  ⟨8772347490217901, 9889319713880374, 239178856583772132,
    [58995645872474198, 63585670355941943, 71148428138518324, 75134257974301916, 79666225419905429, 86918898081901833, 91800225702343529, 94623837325578550],
    [69338833741085656, 80037749947003568, 109123273684076496, 130212627391869456, 157274956002721728, 238969955727345856, 397397563152127872],
    [⟨68525889718786175, 58995645872474198, [3, 4, 5, 6, 7], [78292324475382, 112295683529742, 272176097465556, 431845873368602], 19⟩,
      ⟨77650005929870496, 63585670355941943, [3, 4, 5, 6, 7, 8], [101964153878581, 112386872298177, 267794621350346, 427079792102032, 560155264166298], 18⟩,
      ⟨99704581219907553, 71148428138518324, [4, 5, 6, 7, 8], [161254313482435, 260046456755886, 418538594935635, 551971735027111], 25⟩,
      ⟨112980091973013978, 75134257974301916, [4, 5, 6, 7, 8], [188577575747237, 257055440103971, 415188841334075, 548750166420934], 20⟩,
      ⟨128023216446568570, 79666225419905429, [4, 5, 6, 7, 8], [212637987241674, 254770847745121, 412293786248248, 545961860287542], 20⟩,
      ⟨164385063843510097, 86918898081901833, [4, 5, 6, 7, 8], [265289160388423, 268441394754457, 406776472172009, 540639547624018], 30⟩,
      ⟨211074600098904053, 91800225702343529, [4, 5, 6, 7, 8], [318112664939765, 318149838000646, 401835210669729, 535808799296365], 34⟩,
      ⟨228619904208784125, 94623837325578550, [5, 6, 7, 8], [329964082319521, 400536932525510, 534513327116255], 20⟩]⟩,
  ⟨9889319713880375, 11487609289004368, 270072992827076711,
    [67434296157854962, 72705101210749951, 81721247176006478, 86232232343795372, 91364279541585061, 100358306148264105, 106037655711220568, 109242008725435320],
    [78147623964085856, 90044533663063216, 122124276861191600, 145310857664270208, 175001172177119584, 263462998287142016, 433155896569382912],
    [⟨77377207947345174, 67434296157854962, [3, 4, 5, 6, 7], [72338657692764, 111896778727404, 271697284953441, 431324201353457], 18⟩,
      ⟨87679863488164321, 72705101210749951, [3, 4, 5, 6, 7, 8], [96145700400729, 110593752022631, 267099283628216, 426316557826152, 559425693528659], 18⟩,
      ⟨112583173250514473, 81721247176006478, [4, 5, 6, 7, 8], [154355088610638, 259203713084518, 417612817173507, 551081688039411], 25⟩,
      ⟨127573448610174993, 86232232343795372, [4, 5, 6, 7, 8], [182431117635647, 256097422508830, 414144234738822, 547743550819333], 19⟩,
      ⟨144559655945020084, 91364279541585061, [4, 5, 6, 7, 8], [207155887551265, 253642139798223, 411174610871219, 544880762248402], 20⟩,
      ⟨185618272461040955, 100358306148264105, [4, 5, 6, 7, 8], [258579584584797, 263296687378429, 405665186945511, 539563356803801], 30⟩,
      ⟨238338579641646828, 106037655711220568, [4, 5, 6, 7, 8], [312491578684418, 312542009011852, 400642100865577, 534655597653115], 34⟩,
      ⟨262452851313814759, 109242008725435320, [5, 6, 7, 8], [328644342657867, 399008198026567, 533026261368835], 22⟩]⟩,
  ⟨11487609289004369, 13853474333194694, 314358993710631256,
    [85919806924787602, 92222970511002198, 97190646845150863, 102458456402165509, 108451212155291365, 115231813190131401, 123638012805617080, 130746297890608264],
    [103672430450848544, 120131061877188912, 140754239306259168, 166886210267599488, 200260822855600256, 243239652213251744, 376929056793899968],
    [⟨102057422944444375, 85919806924787602, [3, 4, 5, 6, 7, 8], [89015284009318, 109104186888805, 266272544823387, 425408292103233, 558557040979602], 20⟩,
      ⟨115646210933483951, 92222970511002198, [3, 4, 5, 6, 7, 8], [114021134182633, 116689745495627, 262169990550045, 420911681459967, 554249312776050], 18⟩,
      ⟨131044325022317223, 97190646845150863, [4, 5, 6, 7, 8], [145506491826199, 258202920075831, 416512366372480, 550023005296915], 19⟩,
      ⟨148492674182225159, 102458456402165509, [4, 5, 6, 7, 8], [174524463333336, 254942331629727, 412876219908914, 546520771279641], 19⟩,
      ⟨168264244041344743, 108451212155291365, [4, 5, 6, 7, 8], [200112782854967, 252308044197116, 409802427812992, 543554378380462], 20⟩,
      ⟨190668367841908712, 115231813190131401, [4, 5, 6, 7, 8], [222727146366168, 250903839834934, 407093571382774, 540938536562392], 20⟩,
      ⟨244823030467378403, 123638012805617080, [4, 5, 6, 7, 8], [278654750843937, 279395566451218, 401623321641388, 535633063938488], 31⟩,
      ⟨311716211553782973, 130746297890608264, [5, 6, 7, 8], [326839344867950, 397115976413480, 531184120836291], 35⟩]⟩,
  ⟨13853474333194695, 15573612325439528, 380059679250401757,
    [93629462726404082, 100928686761237262, 112663287141446940, 119061994061500229, 126330225707528568, 137509957381750200, 145249766468539824, 149816079399167790],
    [110202789383025808, 127226894758500832, 173648453117825696, 207308862638809984, 250491907072797760, 381309684166062848, 635486582647829376],
    [⟨108888921198385342, 93629462726404082, [3, 4, 5, 6, 7, 8], [78890599249123, 108902207830592, 266896469530332, 426087667352649, 559206818823653], 19⟩,
      ⟨123387312612065918, 100928686761237262, [3, 4, 5, 6, 7, 8], [102466632891732, 110216041365757, 262628966882376, 421416999442176, 554733896076415], 18⟩,
      ⟨158432445490688535, 112663287141446940, [4, 5, 6, 7, 8], [162640924959729, 254993254999457, 412944552432146, 546586372390675], 26⟩,
      ⟨179527480523367995, 119061994061500229, [4, 5, 6, 7, 8], [189604556807507, 252109027586843, 409676428790650, 543431813784204], 20⟩,
      ⟨203431286838039256, 126330225707528568, [4, 5, 6, 7, 8], [213359857286334, 250053461590569, 406842730886348, 540693179554559], 20⟩,
      ⟨261210942849536814, 137509957381750200, [4, 5, 6, 7, 8], [266594746362134, 268482265629601, 401383648751195, 535404604627041], 30⟩,
      ⟨335401489735774382, 145249766468539824, [5, 6, 7, 8], [319179206790139, 396534205642590, 530638197124361], 35⟩,
      ⟨362231226547820038, 149816079399167790, [5, 6, 7, 8], [330127074977419, 395327135740398, 529417331090508], 20⟩]⟩,
  ⟨15573612325439529, 18027175159988656, 427922563769681457,
    [106662145892555083, 115067044577298534, 128966303039204764, 136186221354986764, 144396023265337609, 158290881892294904, 167188670037561105, 172355397712956674],
    [123854506858746496, 142732868066953568, 193820983388698624, 230751317946672320, 278030746051272704, 419357101901766272, 691152459002712320],
    [⟨122601867204724337, 106662145892555083, [3, 4, 5, 6, 7, 8], [73190295183871, 108469514290534, 266413470245240, 425558022169025, 558700265274694], 18⟩,
      ⟨138926116166137860, 115067044577298534, [3, 4, 5, 6, 7, 8], [96680622459788, 107999369169971, 261970861462229, 420690619534883, 554037008731291], 18⟩,
      ⟨178384664199034732, 128966303039204764, [4, 5, 6, 7, 8], [155974945745114, 254176725605187, 412042080057757, 545715547822411], 25⟩,
      ⟨202136306287981487, 136186221354986764, [4, 5, 6, 7, 8], [183672576759692, 251178549332942, 408663262937484, 542451895975041], 20⟩,
      ⟨229050442778868434, 144396023265337609, [4, 5, 6, 7, 8], [208060054274118, 248909851729667, 405760387964294, 539643703402512], 20⟩,
      ⟨294106590231648190, 158290881892294904, [4, 5, 6, 7, 8], [259965096934781, 262862504368975, 400313976230435, 534365735492851], 30⟩,
      ⟨377640337072802914, 167188670037561105, [5, 6, 7, 8], [313750233887560, 395379636428515, 529520450745168], 34⟩,
      ⟨414477683742118463, 172355397712956674, [5, 6, 7, 8], [328862772107154, 393853061235877, 527978363152591], 21⟩]⟩,
  ⟨18027175159988657, 21644650484115052, 496311017264770599,
    [135453601753066675, 152729691238805013, 161126703174477368, 170681670768739305, 181453459753295064, 194011329450751984, 199351721340304112, 205380339061877065],
    [163723236446127328, 220924706895656128, 262116734847206048, 314717914853769728, 382455436099973120, 594253375024355968, 769291707406939776],
    [⟨161128596332140295, 135453601753066675, [3, 4, 5, 6, 7, 8], [89703116700021, 106184885882227, 261175466951078, 419811413550115, 553193084572571], 20⟩,
      ⟨206893213045687322, 152729691238805013, [4, 5, 6, 7, 8], [147416430959250, 253204395331765, 410966011882809, 544676534939698], 25⟩,
      ⟨234440724312745900, 161126703174477368, [4, 5, 6, 7, 8], [176047441125536, 250058057374850, 407431350515967, 541259583733178], 19⟩,
      ⟨265656144090854340, 170681670768739305, [4, 5, 6, 7, 8], [201259983351540, 247574930026788, 404431927930408, 538354769994521], 20⟩,
      ⟨301027848724249508, 181453459753295064, [4, 5, 6, 7, 8], [223615232096066, 246730550751448, 401777386620772, 535783001735313], 21⟩,
      ⟨386527408892768886, 194011329450751984, [4, 5, 6, 7, 8], [280386114613787, 280797512935258, 396357932760944, 530503025490170], 31⟩,
      ⟨437992935454769702, 199351721340304112, [4, 5, 6, 7, 8], [306724263166739, 306767277264926, 393955799224780, 528138407706356], 23⟩,
      ⟨490340220966276185, 205380339061877065, [5, 6, 7, 8], [327165028167809, 392025473590533, 526192976232567], 23⟩]⟩,
  ⟨21644650484115053, 24265536004836940, 597358661353329649,
    [147006114242229635, 158422185411695123, 176500408555646328, 186658563418244681, 198178785553287416, 215147080264718353, 227376677120558497, 234674763182940562],
    [173241242529856416, 200042046533508256, 273310131945072608, 326436979853180928, 394578157659759552, 601799623646155904, 1005026732299871104],
    [⟨171146121923710827, 147006114242229635, [3, 4, 5, 6, 7, 8], [79403592729520, 105726992681445, 261850088866771, 420550211046590, 553902246439473], 19⟩,
      ⟨193933963306239367, 158422185411695123, [3, 4, 5, 6, 7, 8], [103083304476597, 108591417560510, 257668664724214, 415945454335955, 549476655442159], 18⟩,
      ⟨249016138044199138, 176500408555646328, [4, 5, 6, 7, 8], [163942672540232, 250158166573951, 407558951681588, 541382785463537], 26⟩,
      ⟨282172251613459521, 186658563418244681, [4, 5, 6, 7, 8], [190555939349529, 247383356110160, 404367624344378, 538291414174027], 20⟩,
      ⟨319743050414174974, 198178785553287416, [4, 5, 6, 7, 8], [214030069552633, 245620410496659, 401591200092805, 535599204315156], 20⟩,
      ⟨410558203541070585, 215147080264718353, [4, 5, 6, 7, 8], [267944186048176, 269053256677370, 396184178740249, 530338721335887], 31⟩,
      ⟨527167168376393722, 227376677120558497, [5, 6, 7, 8], [320152346708513, 391430181924626, 525638539209810], 35⟩,
      ⟨567741371127539544, 234674763182940562, [5, 6, 7, 8], [330261360569838, 390314612941544, 524488582149426], 20⟩]⟩,
  ⟨24265536004836941, 27992328658427240, 670707767465720011,
    [166922293378710907, 180128081250272597, 201372176400880809, 212801431490760713, 225784106037756457, 246899244112900720, 260825266731982945, 269060516041951724],
    [194168955710245024, 223804234889158624, 304263137523682560, 362430290788411840, 436883191243025536, 660272873474604032, 1090755987483948928],
    [⟨192160992670317709, 166922293378710907, [3, 4, 5, 6, 7, 8], [73938658164176, 105251141217326, 261366627882468, 420016690393481, 553390155408760], 19⟩,
      ⟨217746931584156279, 180128081250272597, [3, 4, 5, 6, 7, 8], [97257536632950, 105833652315503, 257052633474921, 415262186892431, 548818777174123], 18⟩,
      ⟨279592594559823369, 201372176400880809, [4, 5, 6, 7, 8], [157504818107050, 249366952645580, 406679575788608, 540531207719432], 26⟩,
      ⟨316819916014404236, 212801431490760713, [4, 5, 6, 7, 8], [184828889084487, 246476139065260, 403385103830969, 537337703496525], 20⟩,
      ⟨359003997732484053, 225784106037756457, [4, 5, 6, 7, 8], [208900668516591, 244439890508934, 400544617857566, 534580640883885], 20⟩,
      ⟨460970257781017777, 246899244112900720, [4, 5, 6, 7, 8], [261429596635414, 263152733412578, 395152913981673, 529334107051238], 30⟩,
      ⟨591897527327926965, 260825266731982945, [5, 6, 7, 8], [314897709972380, 390311034975013, 524555013845301], 34⟩,
      ⟨647553879856362742, 269060516041951724, [5, 6, 7, 8], [329048022858407, 388892977157535, 523095982981581], 21⟩]⟩,
  ⟨27992328658427241, 33465741575458896, 775181229804858018,
    [211268466553663580, 237490291184334424, 250733646139683896, 265797134546384944, 282690540520146160, 301227770805336865, 309672360399320544, 319247369172748162],
    [255784881696171296, 345610970678340224, 410310623968041984, 492918371207743040, 599307517337788032, 933644504559250176, 1210357459554262528],
    [⟨251664498906027089, 211268466553663580, [3, 4, 5, 6, 7, 8], [90362148349114, 103588511923958, 256294485493529, 414419386237333, 548006916272269], 20⟩,
      ⟨323143613073323096, 237490291184334424, [4, 5, 6, 7, 8], [149237891804884, 248422394736570, 405627908905962, 539512130058904], 25⟩,
      ⟨366169685272461085, 250733646139683896, [4, 5, 6, 7, 8], [177472947352564, 245386491253655, 402188596537655, 536175510398300], 20⟩,
      ⟨414924612426456026, 265797134546384944, [4, 5, 6, 7, 8], [202329228466353, 243083028719400, 399258698025374, 533328391206269], 20⟩,
      ⟨470171182710391057, 282690540520146160, [4, 5, 6, 7, 8], [224476185088162, 242993955979063, 396653605299691, 530796424284165], 21⟩,
      ⟨603711748794278043, 301227770805336865, [4, 5, 6, 7, 8], [282060672275039, 282291184680721, 391283908184461, 525541938122233], 32⟩,
      ⟨684095034244504749, 309672360399320544, [5, 6, 7, 8], [308141638998363, 388932192960947, 523214742558645], 24⟩,
      ⟨763132066813260311, 319247369172748162, [5, 6, 7, 8], [327451586222353, 387127467097879, 521365304171471], 23⟩]⟩,
  ⟨33465741575458897, 37417635790174224, 928937071841972222,
    [228395217486045372, 259609708283892920, 273630194925854617, 289580596950043696, 307627441682700369, 333034890913953185, 352243477180923617, 363771616356850783],
    [269443827905997152, 360515588068648256, 425738091209577856, 508708776974421760, 615108229035257472, 939972687078331136, 1572862807278575360],
    [⟨266144927063984063, 228395217486045372, [3, 4, 5, 6, 7, 8], [79848217300325, 102764151825577, 257022320256562, 415221091219115, 548779168808521], 19⟩,
      ⟨341736850872660710, 259609708283892920, [4, 5, 6, 7, 8], [135375040279285, 248850514667985, 406114942771284, 539983833716590], 25⟩,
      ⟨387238583922284120, 273630194925854617, [4, 5, 6, 7, 8], [165162541458971, 245529741930324, 402372114581968, 536353441172908], 19⟩,
      ⟨438798802339324717, 289580596950043696, [4, 5, 6, 7, 8], [191437492353449, 242870780024361, 399253040003965, 533321649402056], 20⟩,
      ⟨497224184078381918, 307627441682700369, [4, 5, 6, 7, 8], [214658718261014, 241488162310666, 396529867825487, 530672588002370], 20⟩,
      ⟨638448490148466665, 333034890913953185, [4, 5, 6, 7, 8], [269297484300917, 269945243316962, 391170924030241, 525436911926714], 31⟩,
      ⟨819784088596544220, 352243477180923617, [5, 6, 7, 8], [321070245016051, 386517337230482, 520803075084685], 35⟩,
      ⟨880364975719139780, 363771616356850783, [5, 6, 7, 8], [330339578916183, 385495915895290, 519722862087301], 19⟩]⟩,
  ⟨37417635790174225, 43020079271633936, 1040155493231301296,
    [258519251633585669, 278949598471545724, 311181301577373816, 329079010535247633, 349375614504661488, 380995075954875232, 402713287011025505, 415689489852321009],
    [301185349879598080, 347224663215860160, 472572854096820224, 563197903833871424, 679176273564216192, 1028577716540862720, 1702968027179906304],
    [⟨298009538291244820, 258519251633585669, [3, 4, 5, 6, 7, 8], [74598472312933, 102232541037626, 256541826372133, 414687548151993, 548265265852520], 19⟩,
      ⟨337689047313883195, 278949598471545724, [3, 4, 5, 6, 7, 8], [97922542542720, 104155514146369, 252329047983057, 410017120150334, 543759059059554], 18⟩,
      ⟨433601319688095272, 311181301577373816, [4, 5, 6, 7, 8], [158945457203467, 244762860987278, 401515610306883, 535521110516140], 26⟩,
      ⟨491334664652299536, 329079010535247633, [4, 5, 6, 7, 8], [185906000218323, 241981463675129, 398300370396821, 532393639263123], 20⟩,
      ⟨556755115188861227, 349375614504661488, [4, 5, 6, 7, 8], [209687020287883, 240242981556919, 395518045568956, 529684292190594], 20⟩,
      ⟨714887718773409002, 380995075954875232, [4, 5, 6, 7, 8], [262929190101976, 263936389792133, 390175188719926, 524463828775702], 30⟩,
      ⟨917934000982975458, 402713287011025505, [5, 6, 7, 8], [315984306345782, 385430343392804, 519752608491645], 35⟩,
      ⟨1001132077558232020, 415689489852321009, [5, 6, 7, 8], [329205653128195, 384122364644842, 518372367089609], 21⟩]⟩,
  ⟨43020079271633937, 51217076485919272, 1198079454804503081,
    [326066585123472556, 365512604716048568, 386178916902120913, 409663006734328304, 435402123581591073, 462900290756026785, 476139320156544833, 491177507736383595],
    [395434482018430592, 534980421193347456, 635509553652846976, 763846045162538112, 929340401404316928, 1451488651855102464, 1884219574599611904],
    [⟨388959451093628363, 326066585123472556, [3, 4, 5, 6, 7, 8], [91026291027770, 101349048640712, 251614570570492, 409218809562694, 542987375266691], 21⟩,
      ⟨499433821265131325, 365512604716048568, [4, 5, 6, 7, 8], [150964166864077, 243845402843801, 400488435436445, 534522296773668], 25⟩,
      ⟨565932661975837472, 386178916902120913, [4, 5, 6, 7, 8], [178807155709316, 240917917825867, 397138534538649, 531261163732999], 20⟩,
      ⟨641285720457911342, 409663006734328304, [4, 5, 6, 7, 8], [203329119422779, 238836972315218, 394273547271649, 528468011219051], 20⟩,
      ⟨726671922110727536, 435402123581591073, [4, 5, 6, 7, 8], [225645615313065, 240984912719081, 391698399591208, 525955921351829], 21⟩,
      ⟨933065217583508871, 462900290756026785, [4, 5, 6, 7, 8], [283666477899173, 283797427992838, 386393540065501, 520743668850057], 32⟩,
      ⟨1057301407915214835, 476139320156544833, [5, 6, 7, 8], [309448625233260, 384092629368401, 518452690350057], 24⟩,
      ⟨1175357535191167961, 491177507736383595, [5, 6, 7, 8], [327698566630229, 382417003703982, 516694913897229], 23⟩]⟩,
  ⟨51217076485919273, 57115570825711120, 1429604027450030356,
    [351209740500554277, 398128403130701464, 419897324580287472, 444674389378792593, 472615134192038112, 510211372406011425, 540146273565280448, 558144171233219796],
    [414720695285194880, 555465374248513024, 656271700384056320, 784478324378342656, 948866760160586240, 1452799945413492736, 2435490823144073216],
    [⟨409588411475080536, 351209740500554277, [3, 4, 5, 6, 7, 8], [80237306198782, 100011193419957, 252400097539910, 410089235706670, 543828699519081], 19⟩,
      ⟨525921930714760445, 398128403130701464, [4, 5, 6, 7, 8], [136838072110474, 244314581699784, 401024196895784, 535043040968318], 25⟩,
      ⟨595947622223349344, 419897324580287472, [4, 5, 6, 7, 8], [166304604514864, 241097379619282, 397374896803661, 531491173874067], 19⟩,
      ⟨675297126231241741, 444674389378792593, [4, 5, 6, 7, 8], [192254941602843, 238565700397535, 394323805601006, 528515559480387], 20⟩,
      ⟨765211893949405074, 472615134192038112, [4, 5, 6, 7, 8], [215257187039642, 237680984640012, 391649862861610, 525906265413378], 21⟩,
      ⟨982551520982800589, 510211372406011425, [4, 5, 6, 7, 8], [270625875171789, 271005401452694, 386336768681573, 520693957656289], 31⟩,
      ⟨1261621126147114691, 540146273565280448, [5, 6, 7, 8], [321935122674607, 381790223537446, 516125295922260], 35⟩,
      ⟨1351145428668105384, 558144171233219796, [5, 6, 7, 8], [330403511120720, 380863897909661, 515110791715066], 19⟩]⟩,
  ⟨57115570825711121, 65452945053311656, 1596503347395366701,
    [396319715583030156, 451643616602561560, 476018308377958448, 503748534271193904, 535119062253257761, 581863585826678049, 615531150786805569, 635744705415299053],
    [462365065988493376, 616466444558299648, 726533849575402752, 866266527130976512, 1045067364820141952, 1585994595507461120, 2631415181645307392],
    [⟨457405867232123005, 396319715583030156, [3, 4, 5, 6, 7, 8], [75181474170732, 99407478516073, 251925664385531, 409559228514552, 543316462743715], 19⟩,
      ⟨587320759268144598, 451643616602561560, [4, 5, 6, 7, 8], [130137033156591, 243703561183411, 400339966056171, 534377550944435], 25⟩,
      ⟨665521609818732012, 476018308377958448, [4, 5, 6, 7, 8], [160300096394902, 240353703244062, 396540998006727, 530678041613332], 19⟩,
      ⟨754134782648640124, 503748534271193904, [4, 5, 6, 7, 8], [186909767384573, 237687515978507, 393400202370615, 527612737276074], 20⟩,
      ⟨854546662362193960, 535119062253257761, [4, 5, 6, 7, 8], [210429458361980, 236336952134541, 390671875520791, 524947666320297], 20⟩,
      ⟨1097259634218734737, 581863585826678049, [4, 5, 6, 7, 8], [264424365356823, 265010436583912, 385374212234169, 519750272201410], 31⟩,
      ⟨1408909259042349633, 615531150786805569, [5, 6, 7, 8], [317011711311886, 380731517626014, 515106775555326], 35⟩,
      ⟨1531888488615522549, 635744705415299053, [5, 6, 7, 8], [329323927112661, 379538112809828, 513802471472144], 21⟩]⟩,
  ⟨65452945053311657, 77606398752365840, 1832778516590686083,
    [498054758718179032, 528795962508121489, 556927329247843696, 588841169969996144, 625049712307232545, 685687973510198945, 724800551711818049, 748156931400080451],
    [605097768066548096, 702898446303015424, 825845733277374208, 981583250328224256, 1180375590933804544, 1772141355418842112, 2903170754059694592],
    [⟨595016067532542488, 498054758718179032, [3, 4, 5, 6, 7, 8], [91735950420690, 99514546274335, 247121075648883, 404196285116919, 538123105499250], 21⟩,
      ⟨674241536474406659, 528795962508121489, [4, 5, 6, 7, 8], [121654450393979, 242995269426726, 399546765161798, 533605679019469], 19⟩,
      ⟨764015754049374156, 556927329247843696, [4, 5, 6, 7, 8], [152595338084167, 239462556182597, 395538362477793, 529699772109836], 19⟩,
      ⟨865743269819733069, 588841169969996144, [4, 5, 6, 7, 8], [180056181125596, 236644026267426, 392272282025634, 526509538569530], 20⟩,
      ⟨981015646949246669, 625049712307232545, [4, 5, 6, 7, 8], [204268981302757, 234847315298153, 389467755520639, 523766708817095], 20⟩,
      ⟨1259649024851200844, 685687973510198945, [4, 5, 6, 7, 8], [256509029431862, 257541301730941, 384190171347399, 518588348142198], 30⟩,
      ⟨1617421364014870290, 724800551711818049, [5, 6, 7, 8], [310688822218371, 379430956238365, 513845885777695], 34⟩,
      ⟨1791874209042428481, 748156931400080451, [5, 6, 7, 8], [327904936931080, 377890438621908, 512175989490940], 23⟩]⟩,
  ⟨77606398752365841, 96019171431280736, 2177867210999687671,
    [601990616738429225, 677847188978761713, 715881612437919840, 759134037385326688, 807387736211043296, 864582881259481153, 889200245915790272, 917160542706451576],
    [716774843951157120, 963934615532180480, 1141250990859471104, 1366924192091151104, 1656664839974489856, 2556787247587995136, 3296062099213916160],
    [⟨707049963629896301, 601990616738429225, [3, 4, 5, 6, 7, 8], [83647773048436, 96982318592006, 246300159111892, 403272368200184, 537226485851679], 20⟩,
      ⟨907870124168930030, 677847188978761713, [4, 5, 6, 7, 8], [142646686780724, 238413307296576, 394354875102907, 528544183985222], 25⟩,
      ⟨1028751626787610525, 715881612437919840, [4, 5, 6, 7, 8], [171208495079952, 235410456029779, 390908015755242, 525174158482904], 20⟩,
      ⟨1165728314484362050, 759134037385326688, [4, 5, 6, 7, 8], [196351359183566, 233214475957442, 387993982552360, 522320271474633], 20⟩,
      ⟨1320943236254153507, 807387736211043296, [4, 5, 6, 7, 8], [218863353223882, 233827110728019, 385410588518444, 519789552209380], 21⟩,
      ⟨1696124689352093512, 864582881259481153, [4, 5, 6, 7, 8], [275991750647443, 276131002948479, 380156475064009, 514604892085133], 32⟩,
      ⟨1921961067947776017, 889200245915790272, [5, 6, 7, 8], [302513417480034, 377837482840215, 512289964468039], 24⟩,
      ⟨2177633126916025539, 917160542706451576, [5, 6, 7, 8], [325852596344639, 375855993318685, 510169780325592], 25⟩]⟩,
  ⟨96019171431280737, 99999999999999999, 2701949996482741066,
    [646252871924272489, 721287572193605040, 763052094277612256, 810352667483218721, 886374279242219329, 937488033091256704, 968405034928820608, 1002609640111147210],
    [787649095010570112, 1068363010254931712, 1270707420126836224, 1529042807968038912, 2301627966750368000, 3781494486815310848, 5050272358906286080],
    [⟨774121634868679145, 646252871924272489, [3, 4, 5, 6, 7, 8], [92987601752332, 98899103261386, 244290945161130, 401018055591932, 535036489176059], 21⟩,
      ⟨993991854779251368, 721287572193605040, [4, 5, 6, 7, 8], [154450849345431, 236736247617599, 392444035559859, 526676815320568], 26⟩,
      ⟨1126340332604134055, 763052094277612256, [4, 5, 6, 7, 8], [181573407260008, 234008716204168, 389244463037828, 523544982690843], 20⟩,
      ⟨1276310805517149102, 810352667483218721, [4, 5, 6, 7, 8], [205522954204339, 232497412955716, 386485996919683, 520842045078182], 20⟩,
      ⟨1638815513877224534, 886374279242219329, [4, 5, 6, 7, 8], [258471289634850, 259145547770950, 381234851168715, 515676179156809], 30⟩,
      ⟨2104280773080538341, 937488033091256704, [5, 6, 7, 8], [312153366956577, 376556309374916, 510990981166119], 35⟩,
      ⟨2384462502834477392, 968405034928820608, [5, 6, 7, 8], [334319317400939, 374834663965920, 508934954474314], 25⟩,
      ⟨2452317859511892224, 1002609640111147210, [5, 6, 7, 8], [332793662779953, 374541402300354, 508686608620800], 14⟩]⟩,
  ⟨100000000000000000, 102020134002675584, 2815430550134739563,
    [667099334528238040, 742738564501612577, 786306767092824225, 835500391930610465, 908416630950869569, 961560306207489664, 994007389274104450, 1029012444346190315],
    [822300374581115392, 1119419027136100736, 1334018256984497664, 1608387685778054912, 2437671663451956736, 4036778767178021376, 5414910474448162816],
    [⟨806634357840326722, 667099334528238040, [3, 4, 5, 6, 7, 8], [97381464332368, 100989087366329, 243404692827858, 400020290061293, 534066134667559], 21⟩,
      ⟨1035739017440574380, 742738564501612577, [4, 5, 6, 7, 8], [159255497039730, 236033811469008, 391640887902787, 525891204989110], 26⟩,
      ⟨1173646065393741495, 786306767092824225, [4, 5, 6, 7, 8], [185791013074132, 233434948224506, 388532756852606, 522847512126373], 20⟩,
      ⟨1329915223448885403, 835500391930610465, [4, 5, 6, 7, 8], [209284654680693, 232372415067394, 385831639970083, 520200336737493], 21⟩,
      ⟨1707644948948325787, 908416630950869569, [4, 5, 6, 7, 8], [263477220806933, 263891625753381, 380581193962349, 515029499962738], 31⟩,
      ⟨2192659517128091345, 961560306207489664, [5, 6, 7, 8], [316080280723775, 376004587286654, 510420851553968], 35⟩,
      ⟨2484608739935951396, 994007389274104450, [5, 6, 7, 8], [337733591839997, 374442420014553, 508391455919548], 25⟩,
      ⟨2524849333059364072, 1029012444346190315, [5, 6, 7, 8], [333518451247887, 374239311090920, 508355130833040], 12⟩]⟩,
  ⟨102020134002675585, 104602785990871696, 2873039706680392442,
    [682340334613022296, 760030236110422305, 804507402171682272, 854758573447665120, 930581442035629760, 984880878944895361, 1018158941147455105, 1054070469169825659],
    [838719400493339008, 1140800843033688960, 1358873504757331200, 1637579969102733056, 2477951943717270528, 4095829289669901824, 5488081813583671296],
    [⟨823139657533725952, 682340334613022296, [3, 4, 5, 6, 7, 8], [96293468114643, 100306333454890, 243313250387310, 399917364275116, 533965987685974], 21⟩,
      ⟨1056932241756947296, 760030236110422305, [4, 5, 6, 7, 8], [158140500174222, 235902928038022, 391493107639083, 525746567876233], 26⟩,
      ⟨1197661134743337601, 804507402171682272, [4, 5, 6, 7, 8], [184798639296209, 233279038074516, 388367668958969, 522685532548092], 20⟩,
      ⟨1357127862132672508, 854758573447665120, [4, 5, 6, 7, 8], [208387743174541, 232126821786138, 385656173941343, 520027696060396], 21⟩,
      ⟨1742586668673448909, 930581442035629760, [4, 5, 6, 7, 8], [262321704681454, 262772058051124, 380408610515054, 514859653600256], 31⟩,
      ⟨2237525573357928341, 984880878944895361, [5, 6, 7, 8], [315163382669597, 375813534404066, 510236735158210], 35⟩,
      ⟨2535448642148000404, 1018158941147455105, [5, 6, 7, 8], [336887185071179, 374222124089426, 508203966944280], 25⟩,
      ⟨2583871567575004445, 1054070469169825659, [5, 6, 7, 8], [333299859181622, 373999376112100, 508117784901357], 13⟩]⟩,
  ⟨104602785990871697, 107923234852121376, 2946711108125315773,
    [701840086896535928, 782216551634510241, 827856192384182817, 879458575568249377, 959048336560240320, 1014832130297084545, 1049174479191034497, 1086244096803127614],
    [859723189176594304, 1168129807621750528, 1390627325100259584, 1674857807155401216, 2529324822389506560, 4171032005557430272, 5581203179853831168],
    [⟨844246867439109133, 701840086896535928, [3, 4, 5, 6, 7, 8], [94957877453389, 99514671570088, 243198296562235, 399787865042311, 533839975708463], 21⟩,
      ⟨1084034435750822616, 782216551634510241, [4, 5, 6, 7, 8], [156740029973902, 235740626225686, 391309724719985, 525567065217271], 26⟩,
      ⟨1228371943942214571, 827856192384182817, [4, 5, 6, 7, 8], [183552405716391, 233086152737030, 388162201712082, 522483912378065], 20⟩,
      ⟨1391927768068810626, 879458575568249377, [4, 5, 6, 7, 8], [207262591631220, 231827398587685, 385437448128447, 519812467943202], 20⟩,
      ⟨1787270632393792547, 959048336560240320, [4, 5, 6, 7, 8], [260871350703025, 261371516843317, 380193543752787, 514647962293636], 31⟩,
      ⟨2294900918493202775, 1014832130297084545, [5, 6, 7, 8], [314011563833015, 375575566949722, 510007001267363], 35⟩,
      ⟨2600463425732211513, 1049174479191034497, [5, 6, 7, 8], [335824829419110, 373949194899729, 507969929222179], 25⟩,
      ⟨2659590378844970853, 1086244096803127614, [5, 6, 7, 8], [333027915368326, 373699686892923, 507821233880195], 14⟩]⟩,
  ⟨107923234852121377, 112222407780586288, 3041461694106608766,
    [726935651020470225, 810869729147908704, 858004623548680993, 911343006603610976, 995856827853173696, 1053571766021338242, 1089274902002193280, 1127832090316906494],
    [886746742796118016, 1203253727470756608, 1431414570545216000, 1722713523364852480, 2595173426632425472, 4267228231673753088, 5700213798826132480],
    [⟨871393364828063527, 726935651020470225, [3, 4, 5, 6, 7, 8], [93324630039178, 98617352133154, 243053689913171, 399624802546553, 533681290000184], 21⟩,
      ⟨1118891228372287582, 810869729147908704, [4, 5, 6, 7, 8], [154978881219391, 235539804161556, 391082638297543, 525344752777207], 26⟩,
      ⟨1267869864580098663, 858004623548680993, [4, 5, 6, 7, 8], [181985523884341, 232848043584177, 387906786655376, 522233245982553], 20⟩,
      ⟨1436684775738985352, 911343006603610976, [4, 5, 6, 7, 8], [205849733533468, 231464401238278, 385165005250080, 519544344855942], 20⟩,
      ⟨1844739767817185266, 995856827853173696, [4, 5, 6, 7, 8], [259049336438832, 259620375008717, 379925746167830, 514384312364926], 31⟩,
      ⟨2368692749051908747, 1053571766021338242, [5, 6, 7, 8], [312560303024995, 375279473549772, 509720569322390], 35⟩,
      ⟨2684080524378778720, 1089274902002193280, [5, 6, 7, 8], [334490006602854, 373611694875502, 507677892785261], 25⟩,
      ⟨2757368991389699440, 1127832090316906494, [5, 6, 7, 8], [332690479014923, 373325408131840, 507450708254302], 14⟩]⟩,
  ⟨112222407780586289, 117838001313115264, 3164194314028590411,
    [759473896699031761, 848178618185645536, 897250697160067680, 952834996105966944, 1043853636747493824, 1104275346439914369, 1141561469956225408, 1182042396753268427],
    [921764912437069440, 1248707710778375680, 1484159200907870208, 1784554898311761152, 2680104120477732864, 4390657723759501312, 5852712540239506432],
    [⟨906556849166929908, 759473896699031761, [3, 4, 5, 6, 7, 8], [91334968664603, 97629539768531, 242871832676014, 399419516494765, 533481491237427], 21⟩,
      ⟨1164042036002693192, 848178618185645536, [4, 5, 6, 7, 8], [152760841765095, 235292033948186, 390802218258374, 525070180365298], 26⟩,
      ⟨1319032432401210727, 897250697160067680, [4, 5, 6, 7, 8], [180012565684374, 232554857548997, 387589783757966, 521922084271357], 20⟩,
      ⟨1494659560320405003, 952834996105966944, [4, 5, 6, 7, 8], [204073343908556, 231027246932292, 384825991302302, 519210650219677], 20⟩,
      ⟨1919180864746724683, 1043853636747493824, [4, 5, 6, 7, 8], [256758199685584, 257433475108996, 379592615866408, 514056254250272], 30⟩,
      ⟨2464277009555553338, 1104275346439914369, [5, 6, 7, 8], [310690218981093, 374912568472248, 509364989185981], 34⟩,
      ⟨2792391681306019901, 1141561469956225408, [5, 6, 7, 8], [332810565800483, 373195254839658, 507313655608059], 25⟩,
      ⟨2884756954987407215, 1182042396753268427, [5, 6, 7, 8], [332279587195197, 372857770023848, 506987251159120], 15⟩]⟩,
  ⟨117838001313115265, 125254287039324368, 3324595685256692037,
    [802062520535809968, 897257633720010273, 948862182897609568, 1007377596386785120, 1107099262759904833, 1171106558003632000, 1210462289612332161, 1253452124784102598],
    [967548513989648512, 1308035739739274752, 1552940621619642624, 1865126765064307712, 2790500578989394432, 4550649699524838912, 6050111080946840576],
    [⟨952512611446733045, 802062520535809968, [3, 4, 5, 6, 7, 8], [88918373239246, 96581345675321, 242643654983991, 399161660248152, 533230490942621], 21⟩,
      ⟨1223050402813220454, 897257633720010273, [4, 5, 6, 7, 8], [149962164829521, 234987517066897, 390457251181278, 524732334410357], 26⟩,
      ⟨1385897671970559350, 948862182897609568, [4, 5, 6, 7, 8], [177523644983895, 232194926482651, 387197169203054, 521536622190808], 20⟩,
      ⟨1570427803102355324, 1007377596386785120, [4, 5, 6, 7, 8], [201836187167598, 230504783844850, 384404695522989, 518795880046830], 20⟩,
      ⟨2016469214256516113, 1107099262759904833, [4, 5, 6, 7, 8], [253874331447738, 254709392428826, 379178716327771, 513648517214680], 30⟩,
      ⟨2589197723073725991, 1171106558003632000, [5, 6, 7, 8], [308331429274387, 374456952132942, 508922130281670], 34⟩,
      ⟨2933945394585141274, 1210462289612332161, [5, 6, 7, 8], [330693898168688, 372682665571211, 506859642767339], 25⟩,
      ⟨3052294610048415229, 1253452124784102598, [5, 6, 7, 8], [331770453170722, 372274067667842, 506408416526894], 16⟩]⟩,
  ⟨125254287039324369, 135184418954804832, 3536575872421261131,
    [858480303152537520, 962652033448445473, 1017604957759508257, 1079988071852173889, 1191531177351420608, 1260373338118990208, 1302466038979864705, 1348762847994782411],
    [1028073932166461056, 1386302275506274048, 1643574787489380864, 1971177685617333504, 2935397210889487872, 4759908338316356608, 6307842342770436096],
    [⟨1013245951908703013, 858480303152537520, [3, 4, 5, 6, 7, 8], [85986344103019, 95518092279709, 242359054787263, 398839713215196, 532917045793993], 20⟩,
      ⟨1301033555606739807, 962652033448445473, [4, 5, 6, 7, 8], [146422682234651, 234615234890792, 390035113190728, 524318801059542], 26⟩,
      ⟨1474264160923809801, 1017604957759508257, [4, 5, 6, 7, 8], [174376434973667, 231754585090487, 386712288443304, 521060447117494], 20⟩,
      ⟨1670560153362677761, 1079988071852173889, [4, 5, 6, 7, 8], [199012657251393, 229885581249584, 383882071132368, 518281222723721], 20⟩,
      ⟨2145041697023449643, 1191531177351420608, [4, 5, 6, 7, 8], [250241618022910, 251334387216909, 378665217317661, 513142436027229], 30⟩,
      ⟨2754288058833114976, 1260373338118990208, [5, 6, 7, 8], [305349428344434, 373891928824870, 508371133048920], 34⟩,
      ⟨3121017253167176652, 1302466038979864705, [5, 6, 7, 8], [328020325551858, 372053396184727, 506294173246260], 25⟩,
      ⟨3275467453880528267, 1348762847994782411, [5, 6, 7, 8], [331140910437608, 371545725105268, 505685602126584], 17⟩]⟩,
  ⟨135184418954804833, 148711374605843840, 3820651491740384452,
    [934370065432027376, 1051193312830029601, 1110636897039442849, 1178194920480903104, 1253143300528147904, 1341568780037168000, 1427370717075581569, 1478085119537688005],
    [1109200161715286528, 1490933219360487424, 1764566386497700864, 2112548701451375104, 2559091861585796608, 3945644511743183360, 6653384656545287168],
    [⟨1094634979514660987, 934370065432027376, [3, 4, 5, 6, 7, 8], [82421198017627, 94495959378821, 242008281482002, 398442578817422, 532530308062428], 20⟩,
      ⟨1405539135692289995, 1051193312830029601, [4, 5, 6, 7, 8], [141933623073502, 234163518195005, 389522429227145, 523816404160977], 25⟩,
      ⟨1592684497334602438, 1110636897039442849, [4, 5, 6, 7, 8], [170385030218874, 231218089148833, 386115803801224, 520474473864302], 20⟩,
      ⟨1804747974378220327, 1178194920480903104, [4, 5, 6, 7, 8], [195438994792690, 229158049108241, 383235304924822, 517644122189235], 20⟩,
      ⟨2045047375342169137, 1253143300528147904, [4, 5, 6, 7, 8], [217991225952371, 230509429875015, 380676071605725, 515128714331050], 21⟩,
      ⟨2625892808269900593, 1341568780037168000, [5, 6, 7, 8], [275434362781789, 375471188618575, 509972934497879], 32⟩,
      ⟨3371713107316102839, 1427370717075581569, [5, 6, 7, 8], [324633877483410, 371282989475213, 505590615617686], 36⟩,
      ⟨3576342817966700131, 1478085119537688005, [5, 6, 7, 8], [330286365903969, 370640511886861, 504789186463820], 18⟩]⟩,
  ⟨148711374605843841, 167539079372966080, 4208034951940102810,
    [1038451339690661168, 1173503764188026657, 1239079643874561248, 1313684027407837376, 1396984010821857984, 1505210590353727360, 1600493665743423360, 1657210237501527450],
    [1219829913644475648, 1633149792890255104, 1928726880497425664, 2304016822701649920, 2784609859384878592, 4259380496040910336, 7116141717158794240],
    [⟨1205622199086178760, 1038451339690661168, [3, 4, 5, 6, 7, 8], [78058307467467, 93572569117480, 241585137235540, 397963251837217, 532063393277419], 19⟩,
      ⟨1548049546549622171, 1173503764188026657, [4, 5, 6, 7, 8], [136221102925445, 233621490983618, 388906744065552, 523212834345490], 25⟩,
      ⟨1754169948943506091, 1239079643874561248, [4, 5, 6, 7, 8], [165304117554490, 230567820339882, 385386103902884, 519757327811823], 20⟩,
      ⟨1987734964061647677, 1313684027407837376, [4, 5, 6, 7, 8], [190899248381624, 228310057178217, 382437583777496, 516858027258043], 20⟩,
      ⟨2252398799633300139, 1396984010821857984, [4, 5, 6, 7, 8], [213796839954620, 228793784921508, 379839979033934, 514302834975107], 21⟩,
      ⟨2892137307246117078, 1505210590353727360, [4, 5, 6, 7, 8], [269963092299515, 270101941179484, 374646316796341, 509158369951509], 31⟩,
      ⟨3713577811054857935, 1600493665743423360, [5, 6, 7, 8], [320329168345388, 370342248656478, 504716456263077], 36⟩,
      ⟨3991620032353542900, 1657210237501527450, [5, 6, 7, 8], [329229568275274, 369512044635320, 503670550371618], 20⟩]⟩,
  ⟨167539079372966081, 194460342113577376, 4747937082036748689,
    [1184729652481125009, 1346756972082931424, 1420904797627049184, 1505318452949076929, 1600178286431038912, 1738267579799269249, 1846758834436503808, 1911809107688800914],
    [1373984268221763584, 1830515739779001856, 2156038427416511232, 2568545465820017152, 3095523538684963328, 4688950604792025088, 7745245435226347520],
    [⟨1360306749193902352, 1184729652481125009, [3, 4, 5, 6, 7, 8], [72660905310254, 92794605835420, 241093780728990, 397406547601892, 531520914568582], 19⟩,
      ⟨1746668440456847489, 1346756972082931424, [4, 5, 6, 7, 8], [128925825466021, 232982315841780, 388180273604382, 522500321532060], 25⟩,
      ⟨1979234641324322385, 1420904797627049184, [4, 5, 6, 7, 8], [158806037143864, 229785248992695, 384500737673461, 518886729736763], 20⟩,
      ⟨2242766672072930767, 1505318452949076929, [4, 5, 6, 7, 8], [185104724219318, 227327706016084, 381458370279835, 515892629761030], 20⟩,
      ⟨2541387585049275967, 1600178286431038912, [4, 5, 6, 7, 8], [208489951741571, 226938041094453, 378806695630408, 513281438833089], 21⟩,
      ⟨3263206252857949263, 1738267579799269249, [4, 5, 6, 7, 8], [263073826462428, 263301357683798, 373630860228520, 508154746890073], 31⟩,
      ⟨4190039768563972429, 1846758834436503808, [5, 6, 7, 8], [314832333879330, 369196109745481, 503632350821252], 35⟩,
      ⟨4579624869250706580, 1911809107688800914, [5, 6, 7, 8], [327941828627156, 368105320604036, 502273759206090], 21⟩]⟩,
  ⟨194460342113577377, 234274325662330560, 5521209399757216341,
    [1510507498457795568, 1599971566477081377, 1686501146564501697, 1784956728060018624, 1896456663756869568, 2080913176745536641, 2208643267209799424, 2285590986283896149],
    [1820508574739763200, 2113370958703312384, 2480950524692009984, 2945644979396868096, 3537553834559245312, 5295224157016180736, 8626070980147296256],
    [⟨1792474254433293496, 1510507498457795568, [3, 4, 5, 6, 7, 8], [88555342937703, 93980379255434, 236381027648117, 392070999673490, 526311133369278], 21⟩,
      ⟨2031139428573199231, 1599971566477081377, [4, 5, 6, 7, 8], [119594593572244, 232249908888716, 387347659504488, 521683249688389], 19⟩,
      ⟨2301582501450758377, 1686501146564501697, [4, 5, 6, 7, 8], [150446914282265, 228853799228312, 383440110692249, 517843105505145], 19⟩,
      ⟨2608034651124603136, 1784956728060018624, [4, 5, 6, 7, 8], [177663349017062, 226193390781198, 380264851355103, 514715240229172], 20⟩,
      ⟨2955290430466524592, 1896456663756869568, [4, 5, 6, 7, 8], [201696079120578, 224992824533607, 377537416461009, 512025788430182], 21⟩,
      ⟨3794668026413074139, 2080913176745536641, [4, 5, 6, 7, 8], [254240478322359, 254679013384825, 372385344876437, 506922455147955], 30⟩,
      ⟨4872450193806697202, 2208643267209799424, [5, 6, 7, 8], [307772751827270, 367802169730471, 502291326949656], 34⟩,
      ⟨5436888279689694311, 2285590986283896149, [5, 6, 7, 8], [326294537629753, 366356223895401, 500536530173921], 23⟩]⟩,
  ⟨234274325662330561, 263198390005087232, 6667169895761558381,
    [1644129683692770705, 1852853022149628352, 1957808644945283905, 2078327066286998337, 2209178535074422656, 2378042115006624898, 2533547198203964160, 2625003558237866094],
    [1932911019499647744, 2590470956299065856, 3060707742950522880, 3657215114796770816, 4421659012808273920, 6771658724939636736, 11318581447087050752],
    [⟨1910176156617540137, 1644129683692770705, [3, 4, 5, 6, 7, 8], [78406826370955, 91120732821660, 236956438385991, 392721767183508, 526947576924356], 19⟩,
      ⟨2452714735447825665, 1852853022149628352, [4, 5, 6, 7, 8], [137690152087333, 229086477576093, 383714547504260, 518113021754381], 25⟩,
      ⟨2779289908286913741, 1957808644945283905, [4, 5, 6, 7, 8], [166392916893031, 226141151944686, 380286422027995, 514736028847952], 20⟩,
      ⟨3149348060199557967, 2078327066286998337, [4, 5, 6, 7, 8], [191446409565606, 224113052717202, 377416247700219, 511903923591006], 20⟩,
      ⟨3568678882584139478, 2209178535074422656, [4, 5, 6, 7, 8], [214457705772749, 225808512925086, 374849838400658, 509370614981652], 21⟩,
      ⟨4582274389234843451, 2378042115006624898, [5, 6, 7, 8], [270880054002166, 369727173997580, 504275039180356], 32⟩,
      ⟨5883756782014835819, 2533547198203964160, [5, 6, 7, 8], [320544672731152, 365579253146695, 499900249368215], 36⟩,
      ⟨6313986716937075855, 2625003558237866094, [5, 6, 7, 8], [328907317444292, 364871018560445, 498898179806960], 20⟩]⟩,
  ⟨263198390005087233, 304425755985965312, 7501207727385677507,
    [1869806749267950576, 2119243114164313665, 2237555257511433537, 2374815890733133441, 2525672274935124609, 2736531731012933890, 2912992795447682305, 3017914207258276804],
    [2171074726746355712, 2895777085162606592, 3412561887938964480, 4066499617322049536, 4901686826376849408, 7435817489171871744, 12292446837542828032],
    [⟨2149131996140722089, 1869806749267950576, [3, 4, 5, 6, 7, 8], [73167276991291, 90180058523683, 236478058320880, 392176335624623, 526414154405881], 19⟩,
      ⟨2759540106861548082, 2119243114164313665, [4, 5, 6, 7, 8], [130639440433698, 228462670613930, 383000951726999, 517410572884453], 25⟩,
      ⟨3126968603266027451, 2237555257511433537, [4, 5, 6, 7, 8], [160122344226804, 225379603733912, 379425230943214, 513886103790570], 20⟩,
      ⟨3543319635579433178, 2374815890733133441, [4, 5, 6, 7, 8], [185647768313240, 223109966642284, 376479817315843, 510977225194639], 20⟩,
      ⟨4015107163778145792, 2525672274935124609, [4, 5, 6, 7, 8], [208830626395160, 223549021442781, 373875933004173, 508404399773452], 21⟩,
      ⟨5155499649016169887, 2736531731012933890, [5, 6, 7, 8], [264268558757661, 368745212529568, 503300881212699], 31⟩,
      ⟨6619792585061492083, 2912992795447682305, [5, 6, 7, 8], [315229298590238, 364447898218031, 498849897771287], 35⟩,
      ⟨7221040233759979109, 3017914207258276804, [5, 6, 7, 8], [327674876974048, 363513968867658, 497545812533076], 21⟩]⟩,
  ⟨304425755985965313, 365156553406821056, 8691919774269848042,
    [2372661611807106593, 2507157315730618304, 2645356493258425280, 2805668240684834176, 2985516993696378497, 3261623285106156288, 3468315807119719168, 3592334953431907307],
    [2867188892592324096, 3330735611324089344, 3912343575062170112, 4646381839760726016, 5580054531613519872, 8367360597227693056, 13647370014213312512],
    [⟨2821853200797536454, 2372661611807106593, [3, 4, 5, 6, 7, 8], [89612168368650, 93131574340953, 231843149124132, 386895563394444, 521239143598858], 21⟩,
      ⟨3197578589265401046, 2507157315730618304, [4, 5, 6, 7, 8], [121597736993801, 227743736755200, 382178114736506, 516600141360007], 19⟩,
      ⟨3623331231985693734, 2645356493258425280, [4, 5, 6, 7, 8], [151947458844813, 224480412851130, 378398875847026, 512872528341499], 20⟩,
      ⟨4105772180473306863, 2805668240684834176, [4, 5, 6, 7, 8], [178259749392095, 221978235190888, 375335502335622, 509844196634714], 20⟩,
      ⟨4652449394948138398, 2985516993696378497, [4, 5, 6, 7, 8], [201700117605420, 221284653422695, 372678219374989, 507215119803311], 21⟩,
      ⟨5973863272966914249, 3261623285106156288, [4, 5, 6, 7, 8], [255589273748693, 255837512891433, 367539935995820, 502104254896770], 31⟩,
      ⟨7670592278306936918, 3468315807119719168, [5, 6, 7, 8], [308410072070198, 363080064117079, 497550001088469], 35⟩,
      ⟨8539916440282380994, 3592334953431907307, [5, 6, 7, 8], [326144303219421, 361825150961240, 495860741131361], 23⟩]⟩,
  ⟨365156553406821057, 409121841554521408, 10449424383705322368,
    [2574996216321900321, 2894927938696214977, 3065167375231857281, 3259440041780571265, 3462915982491152256, 3717250427358864129, 3967884947089841664, 4112834819731149184],
    [3029793650305358336, 4064218238418392064, 4802839545183370240, 5738219964136291328, 6937459968041560064, 10636543187150888960, 17785344744917026816],
    [⟨2993810210359409988, 2574996216321900321, [3, 4, 5, 6, 7, 8], [78752927694946, 88947114005335, 232521703456416, 387669471238396, 521998729930225], 20⟩,
      ⟨3844128402840756603, 2894927938696214977, [4, 5, 6, 7, 8], [139009895978817, 224752005545097, 378721693710981, 513191201448731], 26⟩,
      ⟨4355968153069252774, 3065167375231857281, [4, 5, 6, 7, 8], [166818828382361, 221939310341706, 375413052312631, 509920362853697], 20⟩,
      ⟨4935958574258784172, 3259440041780571265, [4, 5, 6, 7, 8], [191208288768164, 220150705427213, 372619602162666, 507154627396083], 20⟩,
      ⟨5593173822823279758, 3462915982491152256, [4, 5, 6, 7, 8], [214409317166924, 223127761286967, 370074943768843, 504633912750273], 21⟩,
      ⟨7181777348457630261, 3717250427358864129, [5, 6, 7, 8], [271618757230202, 364987660785714, 499553419347293], 32⟩,
      ⟨9221584652411892247, 3967884947089841664, [5, 6, 7, 8], [320723236897649, 361022590348726, 495242540009199], 36⟩,
      ⟨9885064226150645450, 4112834819731149184, [5, 6, 7, 8], [328726226062542, 360453992588030, 494272221197723], 20⟩]⟩,
  ⟨409121841554521409, 471595468549031872, 11723992865985631283,
    [2919648105834938657, 3300878346456225728, 3492751955063533697, 3712481605051333504, 3949586475611001089, 4262825343331951360, 4546412733398803968, 4712944309228700211],
    [3393756520313802240, 4531088690929345536, 5340825725414204416, 6364038926943980544, 7670340586056869888, 11652039515030550528, 19276175992351420416],
    [⟨3358980194459531116, 2919648105834938657, [3, 4, 5, 6, 7, 8], [73630079870124, 87792715200366, 232060721385938, 387140708658818, 521479778193327], 19⟩,
      ⟨4313015943836770220, 3300878346456225728, [4, 5, 6, 7, 8], [132117458752855, 224149615925077, 378028476630378, 512506376989240], 25⟩,
      ⟨4887287344811193736, 3492751955063533697, [4, 5, 6, 7, 8], [160632229998358, 221205449589371, 374585897881859, 509101132479515], 20⟩,
      ⟨5538022094465880994, 3712481605051333504, [4, 5, 6, 7, 8], [185569535699182, 219117673196844, 371715845870683, 506257039274709], 20⟩,
      ⟨6275401169393918702, 3949586475611001089, [4, 5, 6, 7, 8], [208642807219435, 220463014224103, 369149578553434, 503712784443834], 21⟩,
      ⟨8057774601413767525, 4262825343331951360, [5, 6, 7, 8], [265208261057116, 364037459864683, 498607667300275], 31⟩,
      ⟨10346387390156212521, 4546412733398803968, [5, 6, 7, 8], [315579234104641, 359896231027299, 494224851559338], 35⟩,
      ⟨11269722300597650803, 4712944309228700211, [5, 6, 7, 8], [327527305154229, 359144546270456, 492963449339709], 21⟩]⟩,
  ⟨471595468549031873, 563268961888260160, 13537925477009766962,
    [3685344139608907200, 3889767239543744577, 4112556012541107584, 4368211372817708161, 4651102627889955073, 5058937924490154753, 5389724840817370624, 5586660594946124851],
    [4468078027994596352, 5193486672470353920, 6102195798897952768, 7247581847224818688, 8703588947064374272, 13073250930603878400, 21346574204423335936],
    [⟨4395120909024684678, 3685344139608907200, [4, 5, 6, 7, 8], [93017764088328, 227469889634699, 381876977922914, 516303157393262], 21⟩,
      ⟨4980324459102985386, 3889767239543744577, [4, 5, 6, 7, 8], [123294649053369, 223451403353533, 377224286369239, 511711491840185], 19⟩,
      ⟨5643446956603426022, 4112556012541107584, [4, 5, 6, 7, 8], [152711589020150, 220334025574328, 373589994374163, 508114172476246], 20⟩,
      ⟨6394863188839860275, 4368211372817708161, [4, 5, 6, 7, 8], [178409447250992, 217974696640360, 370609428882931, 505157622507282], 20⟩,
      ⟨7246329330007880948, 4651102627889955073, [4, 5, 6, 7, 8], [201616950727182, 217887972456068, 367998190919518, 502565596182660], 21⟩,
      ⟨9304471037419970591, 5058937924490154753, [5, 6, 7, 8], [257010565340373, 362870944563788, 497445273654134], 31⟩,
      ⟨11947177300882200790, 5389724840817370624, [5, 6, 7, 8], [308987914692502, 358545067667845, 492964773946107], 35⟩,
      ⟨13275411186524215556, 5586660594946124851, [5, 6, 7, 8], [326045354533731, 357515480152873, 491332748263391], 23⟩]⟩]

theorem cellsOK29 : cellsOK 921318710343191 cells29 563268961888260160 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells30.lean <==
import KtMinor45.MiddleDefs

/-! Cells 473 to 522 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `563268961888260161 ≤ t ≤ 932482557013304410112`. -/
def cells30 : List Cell := [
  ⟨563268961888260161, 629407906392846720, 16204816385838975031,
    [3990199777237716416, 4482690998268290177, 4753097004755510144, 5059390480592455937, 5585593138543505152, 5937555861901143552, 6149562240685022720, 6375102410548071480],
    [4699149072779222016, 6306297629101849600, 7452472940469898240, 8902413525054952448, 13138630361681391616, 21025111802717495296, 27631845699695853568],
    [⟨4642757626781474167, 3990199777237716416, [3, 4, 5, 6, 7, 8], [79124830750857, 87078493320754, 228267576102632, 382794138502020, 517206497311566], 20⟩,
      ⟨5961418796308273522, 4482690998268290177, [4, 5, 6, 7, 8], [139642594772429, 220642418508022, 373960004849222, 508480724074610], 26⟩,
      ⟨6755172487120221409, 4753097004755510144, [4, 5, 6, 7, 8], [166845415756386, 217936478569515, 370739243735467, 505285849796920], 20⟩,
      ⟨7654613253979864592, 5059390480592455937, [4, 5, 6, 7, 8], [190862772232734, 216408452598969, 368000765776139, 502565620962897], 20⟩,
      ⟨9828717973025004645, 5585593138543505152, [4, 5, 6, 7, 8], [243029348952860, 243527190674340, 362872267466017, 497451295045487], 30⟩,
      ⟨12620323690819726640, 5937555861901143552, [5, 6, 7, 8], [298098639814132, 358261181199536, 492771250364350], 34⟩,
      ⟨14300700267454994406, 6149562240685022720, [5, 6, 7, 8], [320871641816528, 356675026288065, 490736921538438], 25⟩,
      ⟨15317444626134864497, 6375102410548071480, [5, 6, 7, 8], [328651080941227, 356278583960458, 489790332729559], 20⟩]⟩,
  ⟨629407906392846721, 723107158177446656, 18132159324496952892,
    [4511426731581362753, 5094647031519511681, 5398316711700820610, 5744121854369360640, 6110018766816028929, 6572330274211199490, 7022615451755057665, 7282489099909620286],
    [5249447989536696320, 7012822404248270848, 8266949603189936128, 9850022632137820160, 11871271033860818944, 18057214590461552640, 29891222986444906496],
    [⟨5194950623901600453, 4511426731581362753, [3, 4, 5, 6, 7, 8], [74069952184458, 85644773595970, 227828794340061, 382287995187207, 516708027149090], 19⟩,
      ⟨6670448639527495920, 5094647031519511681, [4, 5, 6, 7, 8], [132994857705991, 220056594928663, 373282038352502, 507808656024369], 26⟩,
      ⟨7558608557142297845, 5398316711700820610, [4, 5, 6, 7, 8], [160894477110671, 217219913614302, 369935447796258, 504487010437581], 20⟩,
      ⟨8565025593863470185, 5744121854369360640, [4, 5, 6, 7, 8], [185408422827119, 215330848165728, 367126801352322, 501694580066041], 20⟩,
      ⟨9705445502164167974, 6110018766816028929, [4, 5, 6, 7, 8], [208547392823020, 217804301936912, 364587768618266, 499168791145643], 21⟩,
      ⟨12462038705056513450, 6572330274211199490, [5, 6, 7, 8], [266102849267836, 359500313982094, 494068837110362], 32⟩,
      ⟨16001574441038950590, 7022615451755057665, [5, 6, 7, 8], [315888532413678, 355541502674977, 489750867084763], 36⟩,
      ⟨17409056804142785291, 7282489099909620286, [5, 6, 7, 8], [327459138610638, 355013362197601, 488524621227268], 21⟩]⟩,
  ⟨723107158177446657, 860083753262955264, 20866713422676115628,
    [5663666118346318914, 5979056548426324864, 6329999930761751296, 6731305266041059585, 7169823807396750593, 7766924708687206914, 8290292232287828993, 8598216669258605741],
    [6890835977420338176, 8012903230765026304, 9417062466114537472, 11185122055543289856, 13431876906981236736, 20207839198634913792, 33029771605504827392],
    [⟨6774429998331396478, 5663666118346318914, [4, 5, 6, 7, 8], [93496651194152, 223269017628037, 377026962989117, 511516118745348], 21⟩,
      ⟨7676434873018724492, 5979056548426324864, [4, 5, 6, 7, 8], [124490248395903, 219374033732573, 372491114982712, 507024193633926], 19⟩,
      ⟨8698540301429404996, 6329999930761751296, [4, 5, 6, 7, 8], [153287120561854, 216370599231492, 368965113302137, 503522097235833], 20⟩,
      ⟨9856737486504174415, 6731305266041059585, [4, 5, 6, 7, 8], [178503524357261, 214161748945378, 366054905808728, 500625754497758], 20⟩,
      ⟨11169146835118006243, 7169823807396750593, [4, 5, 6, 7, 8], [201574821896075, 214837579152949, 363482942618436, 498064420806707], 21⟩,
      ⟨14341468419008966332, 7766924708687206914, [5, 6, 7, 8], [258155362154701, 358370610363898, 492939477965729], 31⟩,
      ⟨18414809962632074403, 8290292232287828993, [5, 6, 7, 8], [309512398207276, 354195234923891, 488529366966745], 35⟩,
      ⟨20425873394181546406, 8598216669258605741, [5, 6, 7, 8], [325977893466737, 353440018503414, 486948848969200], 23⟩]⟩,
  ⟨860083753262955265, 958577092172188928, 24871743612449355293,
    [6119522377468397504, 6872749625047550848, 7295714537684813057, 7772678669609379584, 8547588293360755201, 9101114997049795586, 9433663775566375936, 9777686628574536221],
    [7213349452970492928, 9683462254217396224, 11443312530170417152, 13667408991473555456, 20194380232154996736, 32336229287493459968, 42503305574774734848],
    [⟨7125873851243532540, 6119522377468397504, [3, 4, 5, 6, 7, 8], [79502602391743, 85533380706593, 224187298220255, 378090782754753, 512567493666406], 20⟩,
      ⟨9149803141107258621, 6872749625047550848, [4, 5, 6, 7, 8], [140099685330419, 216712663286944, 369380375009501, 503934882880329], 26⟩,
      ⟨10368085275211677799, 7295714537684813057, [4, 5, 6, 7, 8], [166818866035963, 214106377425813, 366234734867813, 500804122791574], 20⟩,
      ⟨11748579790871052223, 7772678669609379584, [4, 5, 6, 7, 8], [190510986130249, 212888244575921, 363546553374862, 498125301068079], 21⟩,
      ⟨15085475061462382265, 8547588293360755201, [4, 5, 6, 7, 8], [243976609097739, 244275815109547, 358423492144436, 492996980448773], 30⟩,
      ⟨19370133401726767361, 9101114997049795586, [5, 6, 7, 8], [298448118966648, 353917972697271, 488386066226928], 34⟩,
      ⟨21949236699864752276, 9433663775566375936, [5, 6, 7, 8], [320997382739010, 352542727733717, 486377269462610], 25⟩,
      ⟨23487244257698669609, 9777686628574536221, [5, 6, 7, 8], [328595315652068, 352364092567842, 485454229773123], 20⟩]⟩,
  ⟨958577092172188929, 1097703183484703744, 27756320725867508922,
    [7371531381048586369, 7785760392879440129, 8259496982873179393, 8797307240846120193, 9352385169017775616, 10031646158535008769, 10738068795037828097, 11136299598993766587],
    [9207812762680562688, 10741953580505847808, 12664016080749656064, 15087801127323713536, 18184108542127572992, 27693293217920040960, 45868248192904511488],
    [⟨9011158008442586959, 7371531381048586369, [4, 5, 6, 7, 8], [102639203888332, 219682854998561, 372859519522760, 507389421874812], 23⟩,
      ⟨10210979757607460176, 7785760392879440129, [4, 5, 6, 7, 8], [133710197294576, 216141916397226, 368716376314500, 503274450263417], 19⟩,
      ⟨11570555916629570763, 8259496982873179393, [4, 5, 6, 7, 8], [161095337391548, 213404244698546, 365453625099278, 500025214371222], 20⟩,
      ⟨13111157538052014358, 8797307240846120193, [4, 5, 6, 7, 8], [185222553996778, 211747766173299, 362701875964616, 497280575580010], 20⟩,
      ⟨14856887882159100109, 9352385169017775616, [4, 5, 6, 7, 8], [208573936335633, 215614083793123, 360181909482313, 494765193277018], 21⟩,
      ⟨19076621653572395733, 10031646158535008769, [5, 6, 7, 8], [266944502223092, 355126377951119, 489678328288738], 32⟩,
      ⟨24494867067722685974, 10738068795037828097, [5, 6, 7, 8], [316164119249999, 351386988956075, 485421883429153], 36⟩,
      ⟨26620092329977629099, 11136299598993766587, [5, 6, 7, 8], [327444556446935, 351140471152248, 484226495400689], 21⟩]⟩,
  ⟨1097703183484703745, 1300341043607680000, 31836798255596367242,
    [8617202333755679104, 9100453765372759297, 9646069227512684288, 10268800710245161473, 10938381983292771840, 11806253096908196865, 12624827900361124864, 13099151903373673866],
    [10519277448640745472, 12236627130384756736, 14383768853859121152, 17084702376720603136, 20516771359220367360, 30913769232889180160, 50575570217251487744],
    [⟨10335895106469366778, 8617202333755679104, [4, 5, 6, 7, 8], [94276824837214, 219249208269431, 372358721526845, 506892592533282], 22⟩,
      ⟨11712103550956744107, 9100453765372759297, [4, 5, 6, 7, 8], [125538358443543, 215473855469247, 367937813910881, 502499658832013], 19⟩,
      ⟨13271552020925115642, 9646069227512684288, [4, 5, 6, 7, 8], [153785303800330, 212574902225539, 364508655384887, 499082380293378], 20⟩,
      ⟨15038638642307209533, 10268800710245161473, [4, 5, 6, 7, 8], [178552099018249, 210536002538089, 361663929511849, 496242078349606], 20⟩,
      ⟨17041010113761411847, 10938381983292771840, [4, 5, 6, 7, 8], [201600390433620, 212167814629968, 359124008527842, 493704489150333], 21⟩,
      ⟨21881090112102512298, 11806253096908196865, [5, 6, 7, 8], [259251282499556, 354031957688234, 488580959830759], 31⟩,
      ⟨28095875848774448639, 12624827900361124864, [5, 6, 7, 8], [309989993630262, 350030920190119, 484237788616740], 35⟩,
      ⟨31112627842708345433, 13099151903373673866, [5, 6, 7, 8], [325934854541167, 349614813162864, 482704211356235], 23⟩]⟩,
  ⟨1300341043607680001, 1445572865489225728, 37790748784248396901,
    [9862166878733052161, 10432928797422350080, 11087244009380416001, 11821018303606863360, 12950686587425379329, 13812350248171992066, 14328229979501828097, 14849545408980972645],
    [12587934629401063424, 14721632227429253120, 17396596265517699072, 20774320809495719936, 30729256982538596352, 49232217250979586048, 64718497176443740160],
    [⟨12268859836125797634, 9862166878733052161, [4, 5, 6, 7, 8], [110479855321303, 216203742838348, 368797278920581, 503354741764558], 24⟩,
      ⟨13902439544199663503, 10432928797422350080, [4, 5, 6, 7, 8], [140491714633532, 212946649087034, 364966672953375, 499539174717755], 20⟩,
      ⟨15753527863364922108, 11087244009380416001, [4, 5, 6, 7, 8], [166749033810563, 210441392739886, 361891630836015, 496468745180026], 20⟩,
      ⟨17851085728717106596, 11821018303606863360, [4, 5, 6, 7, 8], [190163578949096, 209594527108643, 359249304538133, 493827389815197], 21⟩,
      ⟨22921247791144577832, 12950686587425379329, [5, 6, 7, 8], [245060304726717, 354132739606907, 488686893679390], 30⟩,
      ⟨29431464746027389582, 13812350248171992066, [5, 6, 7, 8], [298755614324763, 349738890331060, 484142715371269], 34⟩,
      ⟨33350218748451774416, 14328229979501828097, [5, 6, 7, 8], [321090367160400, 348634770495457, 482158301870066], 25⟩,
      ⟨35654340442815799766, 14849545408980972645, [5, 6, 7, 8], [328489095181288, 348719834007782, 481258442747604], 20⟩]⟩,
  ⟨1445572865489225729, 1650130849860599808, 42064792017197926190,
    [11143737283253478657, 11781756705741189888, 12512755835706176001, 13339442494549880320, 14710021017060146177, 15676488496443399168, 16261295848290039808, 16868981837138612015],
    [13962269840065032192, 16292312342453475328, 19208649680341360640, 22882890321655451648, 33583850422870773760, 53319307375431254016, 69723685857567105024],
    [⟨13656438517299120588, 11143737283253478657, [4, 5, 6, 7, 8], [103696169983072, 215813791532483, 368343849823354, 502903578986134], 23⟩,
      ⟨15474772180279720216, 11781756705741189888, [4, 5, 6, 7, 8], [134348695987559, 212390809183126, 364316914549827, 498890787678481], 20⟩,
      ⟨17535214157645522961, 12512755835706176001, [4, 5, 6, 7, 8], [161240961181546, 209750641569191, 361132783346564, 495709543603179], 20⟩,
      ⟨19870000796931537673, 13339442494549880320, [4, 5, 6, 7, 8], [185021520329444, 208369811963512, 358433494258400, 493008825906551], 21⟩,
      ⟨25513586052865772508, 14710021017060146177, [5, 6, 7, 8], [238686246421042, 353320955104253, 487871723220238], 30⟩,
      ⟨32760092962729523226, 15676488496443399168, [5, 6, 7, 8], [293566580845279, 348807918970315, 483240874585490], 34⟩,
      ⟨37122048663042383047, 16261295848290039808, [5, 6, 7, 8], [316350235021849, 347437369703739, 481234120040162], 25⟩,
      ⟨40290350322488851111, 16868981837138612015, [5, 6, 7, 8], [327251120255755, 347521690027613, 480073606989516], 21⟩]⟩,
  ⟨1650130849860599809, 1947001915526787584, 48093164025327622229,
    [12980168747983335681, 13717105239804764929, 14556267134686917121, 15511730431959968257, 16518093174699897857, 17772622729540459520, 19047050147242375168, 19774416373612650582],
    [15899713535641638912, 18501614379947745280, 21751743877578448896, 25836347438721675264, 31028419674796511232, 46819263618867314688, 76645235909286723584],
    [⟨15613564363892436452, 12980168747983335681, [4, 5, 6, 7, 8], [95315236149131, 215389554473029, 367850970095807, 502412983686607], 22⟩,
      ⟨17692486305804039910, 13717105239804764929, [4, 5, 6, 7, 8], [126495561844627, 211737602862452, 363551570250203, 498126659195652], 19⟩,
      ⟨20048213488327857326, 14556267134686917121, [4, 5, 6, 7, 8], [154212995554245, 208938735036712, 360212908087369, 494788746087184], 20⟩,
      ⟨22717602101052192161, 15511730431959968257, [4, 5, 6, 7, 8], [178563985533460, 207095885359082, 357428992186610, 492000452879914], 20⟩,
      ⟨25742415678194981079, 16518093174699897857, [4, 5, 6, 7, 8], [201722793101320, 209919069304049, 354913238333752, 489478885870401], 21⟩,
      ⟨33053916017743355756, 17772622729540459520, [5, 6, 7, 8], [260289166884340, 349848034192713, 484363989799915], 32⟩,
      ⟨42442068287844521104, 19047050147242375168, [5, 6, 7, 8], [310310953096450, 346054168804873, 480088085397221], 35⟩,
      ⟨46932833855486583748, 19774416373612650582, [5, 6, 7, 8], [325759879420604, 346038240163487, 478597053993487], 23⟩]⟩,
  ⟨1947001915526787585, 2394287910718801408, 56857278335193788561,
    [16592132098189508352, 17588801711406967297, 18729025035368140288, 19978908372006605825, 21678668619149120513, 22391989635280066560, 23208565113487124481, 24105897637069011090],
    [21532505849636880384, 25226726075641753600, 29856535951856758784, 35708691141757227008, 53203383745090281472, 67120272574944354304, 86532931862503784448],
    [⟨20916623780480247152, 16592132098189508352, [4, 5, 6, 7, 8], [116402744838299, 210994028283802, 362679147565233, 497255087357658], 25⟩,
      ⟨23701639880231989173, 17588801711406967297, [4, 5, 6, 7, 8], [145189621755499, 207989848960845, 359113358259453, 493687338299339], 20⟩,
      ⟨26857476565431875821, 18729025035368140288, [4, 5, 6, 7, 8], [170377597368264, 205770447436149, 356202676323007, 490768703647882], 20⟩,
      ⟨30433508023397672973, 19978908372006605825, [4, 5, 6, 7, 8], [193386070196394, 206334291390576, 353648504353629, 488205431993847], 21⟩,
      ⟨39077397821012916615, 21678668619149120513, [5, 6, 7, 8], [250707845778993, 348551325043749, 483057901439055], 31⟩,
      ⟨44280492890757757643, 22391989635280066560, [5, 6, 7, 8], [278278911094768, 346296732856977, 480755413352923], 23⟩,
      ⟨50176372020198749068, 23208565113487124481, [5, 6, 7, 8], [302563761666157, 344457605253056, 478671032244623], 24⟩,
      ⟨56761292402358267864, 24105897637069011090, [5, 6, 7, 8], [323871379411299, 344193809713539, 476764903357472], 25⟩]⟩,
  ⟨2394287910718801409, 2724630531287884288, 70090596095680834280,
    [18521898122034524418, 19607417411042376193, 20851836039316839936, 22250885423632761857, 24425891397352057857, 26102405543471859713, 27106653721412323329, 28104199006913493737],
    [23277892572828590080, 27167664773191405568, 32030088031947902976, 38149618474852917248, 56064477500677267456, 89039927961844989952, 116421296663023108096],
    [⟨22755084961080295065, 18521898122034524418, [4, 5, 6, 7, 8], [104786750657317, 211178218438530, 362900220237393, 497475901741015], 23⟩,
      ⟨25784889323052339925, 19607417411042376193, [4, 5, 6, 7, 8], [134871172421898, 207890064347077, 359005654384978, 493579312799402], 20⟩,
      ⟨29218107448916085782, 20851836039316839936, [4, 5, 6, 7, 8], [161194362871237, 205368316594416, 355910133738979, 490474314511734], 20⟩,
      ⟨33108453257279579345, 22250885423632761857, [4, 5, 6, 7, 8], [184613504278279, 204393282981497, 353268728495359, 487821392731086], 21⟩,
      ⟨42512095489565026290, 24425891397352057857, [5, 6, 7, 8], [239666455635260, 348163000587951, 482668617193082], 30⟩,
      ⟨54586611125257781131, 26102405543471859713, [5, 6, 7, 8], [293757666374658, 343790777997909, 478126980606954], 34⟩,
      ⟨61854733954746271051, 27106653721412323329, [5, 6, 7, 8], [316248053367133, 342742673323906, 476150565458356], 25⟩,
      ⟨67074255242082347109, 28104199006913493737, [5, 6, 7, 8], [327073260635817, 343364402126501, 475013030318094], 21⟩]⟩,
  ⟨2724630531287884289, 3202371238629572096, 79882780194957201749,
    [21494784853813682944, 22739547257656214017, 24163649345459791360, 25779150143309401088, 28532539189591713793, 30462827395817990145, 31626811199106625537, 32832600851210527062],
    [26425835563507916800, 30759415285765378048, 36166308829027069952, 42953661025045864448, 62535989115977687040, 98247201966014464000, 127663986970511933440],
    [⟨25934141689737569863, 21494784853813682944, [4, 5, 6, 7, 8], [96545163241113, 210757795820569, 362407979007654, 496983956229248], 22⟩,
      ⟨29387232537342015086, 22739547257656214017, [4, 5, 6, 7, 8], [127347371478247, 207253091302597, 358254667766116, 492826516196240], 20⟩,
      ⟨33300097089604209097, 24163649345459791360, [4, 5, 6, 7, 8], [154455010565508, 204570734330920, 355016716815761, 489576412474516], 20⟩,
      ⟨37733953504060130725, 25779150143309401088, [4, 5, 6, 7, 8], [178352805049310, 203008365801326, 352300175146959, 486845163226166], 21⟩,
      ⟨48451355371326677196, 28532539189591713793, [5, 6, 7, 8], [231763953893581, 347203222654015, 481700244851178], 30⟩,
      ⟨62212771769753576714, 30462827395817990145, [5, 6, 7, 8], [287299859309733, 342682437050271, 477048459422991], 34⟩,
      ⟨70496306091895793201, 31626811199106625537, [5, 6, 7, 8], [310393490693727, 341294711718483, 475042057234747], 25⟩,
      ⟨77860848321955898898, 32832600851210527062, [5, 6, 7, 8], [325563551627109, 341914621247210, 473586876995943], 23⟩]⟩,
  ⟨3202371238629572097, 3919013402934790144, 94068044136480696913,
    [27372025055475865088, 29056557150257986560, 30979845872012196864, 33049303636534559745, 35730866606767085569, 36953904731648870401, 38347477055835639809, 39847262830355561042],
    [35651600604936130560, 41778039329115578368, 49447242641038475264, 59140952585424658432, 88249210929644912640, 111398286214005424128, 143664838353412653056],
    [⟨34605699509019093522, 27372025055475865088, [4, 5, 6, 7, 8], [117681029023585, 206522700792676, 357391792480972, 491961033160251], 25⟩,
      ⟨39213394865940411462, 29056557150257986560, [4, 5, 6, 7, 8], [145812441652818, 203643650953141, 353945448207379, 488499056977739], 20⟩,
      ⟨44434597731839001970, 30979845872012196864, [4, 5, 6, 7, 8], [170460704677158, 201613787247315, 351114310629971, 485649221890389], 20⟩,
      ⟨50350995682480081628, 33049303636534559745, [4, 5, 6, 7, 8], [193441792501840, 203296140781664, 348598290126569, 483114510256224], 21⟩,
      ⟨64651958211839157767, 35730866606767085569, [5, 6, 7, 8], [251860451205371, 343532461756214, 477976426121484], 31⟩,
      ⟨73260266435486637726, 36953904731648870401, [5, 6, 7, 8], [278989545823385, 341340928543748, 475719198754751], 23⟩,
      ⟨83014757582635233771, 38347477055835639809, [5, 6, 7, 8], [302903600995985, 339658958017304, 473670388526494], 24⟩,
      ⟨93760867019990802719, 39847262830355561042, [5, 6, 7, 8], [323702916683928, 340119261419172, 471815343478375], 25⟩]⟩,
  ⟨3919013402934790145, 4446235059535522304, 115391523085315552017,
    [30422941982143943170, 32247179554075665409, 34337720576335528961, 36670066056297767937, 40104290720502999042, 42955369711806353410, 44645226319784357888, 46234354876153930513],
    [38343117056086745088, 44757366514918637568, 52765704789693636608, 62835507992231550976, 92438990420854472704, 146836563502530347008, 191969511051734941696],
    [⟨37462142681885672141, 30422941982143943170, [4, 5, 6, 7, 8], [105810563192493, 206754133590522, 357670018234473, 492240070465097], 23⟩,
      ⟨42450169028547482927, 32247179554075665409, [4, 5, 6, 7, 8], [135306922328174, 203592456125565, 353899757249615, 488452977144994], 20⟩,
      ⟨48102343367123878027, 34337720576335528961, [4, 5, 6, 7, 8], [161089779590801, 201192586209714, 350886862463319, 485419175797407], 20⟩,
      ⟨54507095975345736687, 36670066056297767937, [4, 5, 6, 7, 8], [184221068070438, 200726745015536, 348296980895879, 482808272048213], 21⟩,
      ⟨69988496622182027730, 40104290720502999042, [5, 6, 7, 8], [240465840711520, 343208154916122, 477650779967497], 31⟩,
      ⟨89867008538645852837, 42955369711806353410, [5, 6, 7, 8], [293867105741720, 338981768454336, 473188095767264], 34⟩,
      ⟨101832661707309837680, 44645226319784357888, [5, 6, 7, 8], [316142902128918, 338366488614428, 471238451746299], 25⟩,
      ⟨110346325735503954929, 46234354876153930513, [5, 6, 7, 8], [327077814120923, 339725089327660, 470116153120401], 21⟩]⟩,
  ⟨4446235059535522305, 5206094013437876224, 131107887247750246142,
    [35175661286469734914, 37257120869122872321, 39642451107064689665, 42336458808777025537, 46668432724613994497, 49936432064868560896, 51895528496233918464, 53841407903527718655],
    [43397845990519513088, 50527898067346767872, 59413634460099649536, 70556275274336272384, 102855423081382772736, 161679957376868253696, 210102337974529720320],
    [⟨42564499085122441378, 35175661286469734914, [4, 5, 6, 7, 8], [97813255910230, 206334920731721, 357175440922940, 491743836710549], 22⟩,
      ⟨48231896293870827362, 37257120869122872321, [4, 5, 6, 7, 8], [128096060146374, 202971747243615, 353163854090573, 487712418000993], 20⟩,
      ⟨54653898673879322746, 39642451107064689665, [4, 5, 6, 7, 8], [154622046393693, 200404133413311, 350019558360910, 484544096770011], 20⟩,
      ⟨61930980736377417294, 42336458808777025537, [4, 5, 6, 7, 8], [178113369728825, 199187588929383, 347364841724066, 481865046107821], 21⟩,
      ⟨79520953345907510226, 46668432724613994497, [5, 6, 7, 8], [232752010810243, 342279803936525, 476710432473220], 30⟩,
      ⟨102106925255385339304, 49936432064868560896, [5, 6, 7, 8], [287634408651607, 337890401932251, 472143199125512], 34⟩,
      ⟨115702304400549951047, 51895528496233918464, [5, 6, 7, 8], [310452205947236, 336814913299178, 470166454073369], 25⟩,
      ⟨127632106452707883296, 53841407903527718655, [5, 6, 7, 8], [325470416314370, 338274524765057, 468742648839677], 23⟩]⟩,
  ⟨5206094013437876225, 6341054575110508544, 153795923128684374416,
    [44635209609574661120, 47445859373104063489, 50649647314995931137, 54017385194274158592, 58217812378242084865, 60282596159795859457, 62625281987697717248, 65074827902711892370],
    [58328764934235324416, 68365791173651005440, 80915887423889752064, 96784002007194615808, 144618424600713461760, 182649199077285789696, 235621228025415892992],
    [⟨56578358255026513938, 44635209609574661120, [4, 5, 6, 7, 8], [118836961118870, 202255633549163, 352312386130041, 486855044262634], 25⟩,
      ⟨64111679133743996945, 47445859373104063489, [4, 5, 6, 7, 8], [146338882573180, 199495157611444, 348976581175228, 483491108267653], 20⟩,
      ⟨72648050033918742926, 50649647314995931137, [4, 5, 6, 7, 8], [170465699817088, 197689333603799, 346220143244068, 480706060887476], 21⟩,
      ⟨82321025514256425843, 54017385194274158592, [4, 5, 6, 7, 8], [193553627649411, 200798734488321, 343733747674420, 478191517904359], 21⟩,
      ⟨105702289088105306098, 58217812378242084865, [5, 6, 7, 8], [252911486369800, 338705092416636, 473069584021941], 31⟩,
      ⟨119776385365808999298, 60282596159795859457, [5, 6, 7, 8], [279622730594664, 336578494820312, 470854488268480], 24⟩,
      ⟨135724425791202520988, 62625281987697717248, [5, 6, 7, 8], [303196600560794, 335103966507381, 468838906419622], 25⟩,
      ⟨153070002730555921204, 65074827902711892370, [5, 6, 7, 8], [323622420178295, 336514301839429, 467028449528679], 25⟩]⟩,
  ⟨6341054575110508545, 7172861065223315456, 187752504267057567049,
    [49397449022309301248, 52425271558096542720, 55895749854991058945, 59733548666053715969, 65092072157458321410, 69875037709648125952, 72668417296166346752, 75120852041812604233],
    [62418112355054616576, 72869182002862940160, 85901142658206318592, 102274168538005749760, 150602212106304913408, 239254437995161518080, 312763082864196780032],
    [⟨60954313763009320471, 49397449022309301248, [4, 5, 6, 7, 8], [106751468237243, 202529883738884, 352643298975500, 487188232463602], 24⟩,
      ⟨69070286348303972371, 52425271558096542720, [4, 5, 6, 7, 8], [135663813371197, 199486595586917, 348989160906660, 483503676288199], 20⟩,
      ⟨78266888128463372222, 55895749854991058945, [4, 5, 6, 7, 8], [160908830203745, 197216340896096, 346054970669743, 480538013199973], 20⟩,
      ⟨88688003209122629390, 59733548666053715969, [4, 5, 6, 7, 8], [183789334819086, 197376294655247, 343512359159577, 477965354738724], 21⟩,
      ⟨113877650275797441895, 65092072157458321410, [5, 6, 7, 8], [241222791227398, 338440156529598, 472803610740947], 31⟩,
      ⟨146221797346801699440, 69875037709648125952, [5, 6, 7, 8], [293933312734758, 334377503132621, 468415857133290], 34⟩,
      ⟨165691003468179329714, 72668417296166346752, [5, 6, 7, 8], [316052583515538, 334342677188277, 466490306183425], 25⟩,
      ⟨179425035536662551916, 75120852041812604233, [5, 6, 7, 8], [327256667375991, 336691886443392, 465377684854700], 21⟩]⟩,
  ⟨7172861065223315457, 8367699561174394880, 212683608207429999626,
    [56906313153525627905, 60347632198482144256, 64297968559980443648, 68732728837163890688, 75461601961742127106, 80924849246583037954, 84168376908327215104, 87217631352207424523],
    [70440864935025508352, 82032762268765224960, 96461344895175524352, 114536460384598474752, 167172463860204273664, 262901589469505716224, 341657133000256126976],
    [⟨69048258171218707232, 56906313153525627905, [4, 5, 6, 7, 8], [99039037793676, 202111851708376, 352146486586815, 486687834772618], 23⟩,
      ⟨78241926933675324257, 60347632198482144256, [4, 5, 6, 7, 8], [128750076265004, 198881953144700, 348268877086278, 482776071858124], 20⟩,
      ⟨88659718469861841184, 64297968559980443648, [4, 5, 6, 7, 8], [154686368642624, 196431412465795, 345214088539586, 479686338120757], 20⟩,
      ⟨100464622833464273187, 68732728837163890688, [4, 5, 6, 7, 8], [177808548043997, 195638126133707, 342616218747226, 477055112224276], 21⟩,
      ⟨128999129196115766274, 75461601961742127106, [5, 6, 7, 8], [233736917310974, 337541556299507, 471889933870003], 30⟩,
      ⟨165638160618398332580, 80924849246583037954, [5, 6, 7, 8], [287913369808812, 333293763885803, 467403521959907], 34⟩,
      ⟨187692625473572570826, 84168376908327215104, [5, 6, 7, 8], [310502262913906, 332639263840839, 465453923258763], 25⟩,
      ⟨206805945103767953511, 87217631352207424523, [5, 6, 7, 8], [325533388735886, 335200944382543, 464055231653046], 23⟩]⟩,
  ⟨8367699561174394881, 10144908944342937600, 248551799087289427239,
    [67916756144706948096, 71967139746288400384, 76605645614591408128, 81871432098074130432, 90759003503123640321, 97230008304827097089, 101108786223561203712, 105008749310030677288],
    [81973689997850198016, 95172465684424179712, 111566152119640326144, 132042359894692478976, 190669851924105592832, 296166666908621733888, 382158139116806537216],
    [⟨80692954840045340208, 67916756144706948096, [4, 5, 6, 7, 8], [89318998970920, 201680971885394, 351635005358950, 486172452862936], 22⟩,
      ⟨91437096950388645855, 71967139746288400384, [4, 5, 6, 7, 8], [119872480584134, 198181277831418, 347430828690823, 481928999466783], 20⟩,
      ⟨103611804962254308073, 76605645614591408128, [4, 5, 6, 7, 8], [146731589290131, 195536712631223, 344200120145153, 478658742006063], 20⟩,
      ⟨117407556512440184700, 81871432098074130432, [4, 5, 6, 7, 8], [170389888692125, 193997903380529, 341511493691386, 475932310620637], 21⟩,
      ⟨150754286673175570689, 90759003503123640321, [5, 6, 7, 8], [224235354702236, 336443891256660, 470772856143457], 30⟩,
      ⟨193572335762987509892, 97230008304827097089, [5, 6, 7, 8], [280185050182143, 332003292803715, 466154116671353], 33⟩,
      ⟨219346192826361597523, 101108786223561203712, [5, 6, 7, 8], [303455309912473, 330807094912465, 464169365489048], 25⟩,
      ⟨246959708509944595531, 105008749310030677288, [5, 6, 7, 8], [323580277558401, 333422310538205, 462402598421421], 25⟩]⟩,
  ⟨10144908944342937601, 11442592979775094784, 302006791296274321986,
    [79307773410789849088, 84279995366702438401, 89968325864935708672, 96179018489783816193, 104466143394569854978, 108166600087888142337, 112383994930548957184, 120582876001170559555],
    [100446391430542770176, 117275117348153999360, 138234004161608925184, 164553354678179725312, 242523131458542927872, 303863738264117248000, 388578816673237827584],
    [⟨98047249953313652445, 79307773410789849088, [4, 5, 6, 7, 8], [107604217882081, 198494363114325, 347810410031619, 482312653538605], 24⟩,
      ⟨111102089612053816262, 84279995366702438401, [4, 5, 6, 7, 8], [135906751559777, 195564441821586, 344267494223981, 478726871140148], 20⟩,
      ⟨125895160976390686034, 89968325864935708672, [4, 5, 6, 7, 8], [160649640579869, 193432638128682, 341405915337401, 475824016710541], 20⟩,
      ⟨142657906908996190118, 96179018489783816193, [4, 5, 6, 7, 8], [183412815432836, 194372840023223, 338901417234979, 473280762902494], 21⟩,
      ⟨183176378362624874545, 104466143394569854978, [5, 6, 7, 8], [241928324614566, 333850290319044, 468119977190377], 31⟩,
      ⟨207566029779992054671, 108166600087888142337, [5, 6, 7, 8], [269588057704491, 331659896074721, 465851398046930], 23⟩,
      ⟨235203125554420812023, 112383994930548957184, [5, 6, 7, 8], [293963254326805, 329978013931176, 463803338449676], 24⟩,
      ⟨288392311968327193715, 120582876001170559555, [5, 6, 7, 8], [327568780610094, 334324828620656, 460794035669037], 34⟩]⟩,
  ⟨11442592979775094785, 13300556763181477888, 341106067849431916282,
    [91038155459556624385, 96670819812560275457, 103126775761950642177, 110316759365727498240, 120663185655538475008, 129680177651782410240, 134959197936819453953, 139591134618170416891],
    [113035500519395213312, 131660901298208669696, 154817396881395384320, 183803949703857930240, 268578138790226919424, 422536155439614722048, 549146042083332521984],
    [⟨110740926558222724947, 91038155459556624385, [4, 5, 6, 7, 8], [100182792834944, 198078776690696, 347313034343871, 481809805504549], 23⟩,
      ⟨125485909620637110558, 96670819812560275457, [4, 5, 6, 7, 8], [129269585437221, 194975936021014, 343563770930212, 478013352674268], 20⟩,
      ⟨142194164368308510803, 103126775761950642177, [4, 5, 6, 7, 8], [154668713799553, 192643748825288, 340590333663638, 474994870983894], 20⟩,
      ⟨161127097389078816391, 110316759365727498240, [4, 5, 6, 7, 8], [177522454986381, 192377576072763, 338041316256735, 472403935745886], 21⟩,
      ⟨206891288364698223265, 120663185655538475008, [5, 6, 7, 8], [234682681437292, 332980204149468, 467232073377617], 31⟩,
      ⟨265653672751545342902, 129680177651782410240, [5, 6, 7, 8], [288143418356869, 328890090506093, 462822561374175], 34⟩,
      ⟨301025048329934513247, 134959197936819453953, [5, 6, 7, 8], [310561453928192, 328801479872714, 460897397717631], 25⟩,
      ⟨331313007581978575084, 139591134618170416891, [5, 6, 7, 8], [325763919110093, 332769245253824, 459518261952483], 23⟩]⟩,
  ⟨13300556763181477889, 16052827340947128320, 397171492109584688188,
    [108178993236477315073, 114768579109257111553, 122321822645639057409, 130858305058602446848, 144492622366516862976, 155094103856576741377, 161417213285053644801, 167454335240981783613],
    [131069233167496134656, 152218685512506671104, 178459493817124192256, 211204090997153890304, 305395022215896760320, 474737802710323363840, 612721071857998626816],
    [⟨128942704877774012421, 108178993236477315073, [4, 5, 6, 7, 8], [90743611204682, 197644240586151, 346793398420674, 481284236014948], 22⟩,
      ⟨146111226566501947309, 114768579109257111553, [4, 5, 6, 7, 8], [120760762677112, 194290878919261, 342740041176775, 477177665025448], 20⟩,
      ⟨165565710359528267153, 122321822645639057409, [4, 5, 6, 7, 8], [147036200375694, 191757181006534, 339604321778692, 473991892106407], 20⟩,
      ⟨187610528574809643874, 130858305058602446848, [4, 5, 6, 7, 8], [170292481587413, 190545316806829, 336976665357340, 471317840241382], 21⟩,
      ⟨240896687128277391914, 144492622366516862976, [5, 6, 7, 8], [225414174049182, 331919485311496, 466148570729730], 30⟩,
      ⟨309317469068582850704, 155094103856576741377, [5, 6, 7, 8], [280683129279898, 327610700110851, 461611274272872], 34⟩,
      ⟨350502611581610559700, 161417213285053644801, [5, 6, 7, 8], [303694285096525, 326790504458995, 459654840534834], 25⟩,
      ⟨393974682543768816768, 167454335240981783613, [5, 6, 7, 8], [323674666634128, 330919204073790, 457925910023920], 25⟩]⟩,
  ⟨16052827340947128321, 18055212557877643264, 480380405558158839776,
    [125946104698565773314, 134004986412672487425, 143209779810560634880, 153102279711358787585, 165824233910003965953, 171880826599187857408, 178760284827614855169, 191296269430377615328],
    [159833907467644239872, 186623839486296850432, 219950242555544698880, 261793179247073624064, 386147022848215154688, 483923130169617940480, 618838205787314978816],
    [⟨155956683935060952680, 125946104698565773314, [4, 5, 6, 7, 8], [108333135222257, 194639762555192, 343165353138142, 477609137821561], 24⟩,
      ⟨176722075146446310756, 134004986412672487425, [4, 5, 6, 7, 8], [136075869198603, 191814152191086, 339723382139703, 474112816311700], 20⟩,
      ⟨200252346074955075714, 143209779810560634880, [4, 5, 6, 7, 8], [160358232548467, 189834784179774, 336928755268720, 471267786778630], 21⟩,
      ⟨226915636177838082451, 153102279711358787585, [4, 5, 6, 7, 8], [183121915068669, 191748728348208, 334454754549387, 468746517349142], 21⟩,
      ⟨291365444296212507296, 165824233910003965953, [5, 6, 7, 8], [242577483326205, 329430473670626, 463593229669558], 31⟩,
      ⟨330160302481381752905, 171880826599187857408, [5, 6, 7, 8], [269880511401232, 327295328298323, 461362245321377], 24⟩,
      ⟨374120636020853144800, 178760284827614855169, [5, 6, 7, 8], [293964412335686, 325786362915664, 459343933851132], 24⟩,
      ⟨458268349614007051265, 191296269430377615328, [5, 6, 7, 8], [327956150306325, 332618952235343, 456362032187285], 34⟩]⟩,
  ⟨18055212557877643265, 20913005147507150848, 541019349332355009110,
    [144070524750934157314, 153171649296245518336, 163593228057035960320, 175082299428404682752, 190847615929977856001, 197712581304700944384, 205541439724286951424, 220802058862886046294],
    [179370008362601742336, 208957995023459483648, 245703025128563539968, 291674183155190956032, 426652114722755313664, 532166437062503235584, 677107354022222233600],
    [⟨175643266649358001918, 144070524750934157314, [4, 5, 6, 7, 8], [101206026134369, 194227425477250, 342668555318159, 477105034454776], 23⟩,
      ⟨199029895895324106697, 153171649296245518336, [4, 5, 6, 7, 8], [129708920507334, 191240680188921, 339035865041853, 473413200547156], 20⟩,
      ⟨225530418647837989701, 163593228057035960320, [4, 5, 6, 7, 8], [154602393309672, 189033295775591, 336138093833479, 470461030956213], 20⟩,
      ⟨255559445010311319757, 175082299428404682752, [4, 5, 6, 7, 8], [177276194266833, 189427440657741, 333631216734046, 467904028155658], 21⟩,
      ⟨328144822867852989808, 190847615929977856001, [5, 6, 7, 8], [235573196751383, 328587776009326, 462730324068057], 31⟩,
      ⟨371836798414595364866, 197712581304700944384, [5, 6, 7, 8], [263620858562804, 326388433856115, 460447057064740], 23⟩,
      ⟨421346292916820002455, 205541439724286951424, [5, 6, 7, 8], [288331515824902, 324679366810839, 458393775648871], 24⟩,
      ⟨524852202018680360956, 220802058862886046294, [5, 6, 7, 8], [326120415304609, 331000021549083, 455128443673094], 35⟩]⟩,
  ⟨20913005147507150849, 25129493938963124224, 627689760544992141374,
    [170456864209799567360, 181055303521612394496, 193207570328531496960, 206887371449499557889, 227517392093337665537, 244727970047195889665, 254871173090456141824, 263939581575210311742],
    [207261520331897700352, 240770062157843365888, 282301661588894646272, 334078242342073204736, 483724668199219888128, 752470925714914148352, 971403884253287153664],
    [⟨203781029496503417141, 170456864209799567360, [4, 5, 6, 7, 8], [92104959825787, 193789196630122, 342140785307433, 476569280336784], 22⟩,
      ⟨230914158338328136507, 181055303521612394496, [4, 5, 6, 7, 8], [121552469364100, 190571219016416, 338227201802427, 472589829778383], 20⟩,
      ⟨261660021312304686102, 193207570328531496960, [4, 5, 6, 7, 8], [147272449473571, 188148038794803, 335179805257664, 469482709268586], 20⟩,
      ⟨296499648379470911036, 206887371449499557889, [4, 5, 6, 7, 8], [170142623410229, 187337344039119, 331344140929088, 466857797676291], 21⟩,
      ⟨380713084558218919848, 227517392093337665537, [5, 6, 7, 8], [226597565777400, 327559572919486, 461676267996932], 30⟩,
      ⟨488845277038342465610, 244727970047195889665, [5, 6, 7, 8], [281123672513723, 323397892550843, 457219481849972], 34⟩,
      ⟨553934269465021921797, 254871173090456141824, [5, 6, 7, 8], [303930608438563, 323085293383250, 455288669591147], 25⟩,
      ⟨621621808634540156890, 263939581575210311742, [5, 6, 7, 8], [323922351450517, 329049976894285, 453592145499355], 25⟩]⟩,
  ⟨25129493938963124225, 28186315207367639040, 755800234875259103897,
    [197871145652387926017, 210779458284276076545, 225431049776742146049, 240993987763848224769, 260409133938364891137, 270200434495374278656, 281270395857322213377, 300062797137923680921],
    [251559023389945495552, 293735092739862528000, 346160200662404497408, 411979592510887821312, 608116168840338472960, 762240878276300898304, 974732146489900400640],
    [⟨245372411082273099850, 197871145652387926017, [4, 5, 6, 7, 8], [108983673646806, 190952930631484, 338695375408494, 473066501886632], 24⟩,
      ⟨278043368043155162568, 210779458284276076545, [4, 5, 6, 7, 8], [136188256013770, 188226097656012, 335347712534654, 469653889277152], 20⟩,
      ⟨315064412383591495587, 225431049776742146049, [4, 5, 6, 7, 8], [160154868673183, 186419597881618, 331343193022191, 466855512103655], 21⟩,
      ⟨357014751508875370707, 240993987763848224769, [4, 5, 6, 7, 8], [182944496052849, 189540765604532, 330163600715173, 464355131341305], 21⟩,
      ⟨458416015069854155854, 260409133938364891137, [5, 6, 7, 8], [243169821563576, 325173063377986, 459217013236344], 31⟩,
      ⟨519453398337464224430, 270200434495374278656, [5, 6, 7, 8], [270124988521515, 323095757197602, 457021803565127], 24⟩,
      ⟨588617814766403501472, 281270395857322213377, [5, 6, 7, 8], [293945006665470, 321809168930617, 455031332467138], 25⟩,
      ⟨720273838897136331043, 300062797137923680921, [5, 6, 7, 8], [328427574400547, 331538616200760, 452073467555439], 34⟩]⟩,
  ⟨28186315207367639041, 32535426654581444608, 848826428345930223638,
    [225577192550376083457, 240112376975003734017, 256582925253082849281, 274785601300345544704, 298657491944456568833, 309721762161587175424, 322263650598523600896, 345306396694650589207],
    [281547192653295779840, 328032498901158002688, 385737320772209016832, 457882633616249061376, 670434546254898266112, 836522923168549044224, 1064532138234655277056],
    [⟨275573594321481688993, 225577192550376083457, [4, 5, 6, 7, 8], [102141355549108, 190544948653926, 338200675357593, 472562734255274], 23⟩,
      ⟨312265792111452141886, 240112376975003734017, [4, 5, 6, 7, 8], [130077695216426, 187666829663739, 334676533500958, 468968480199466], 20⟩,
      ⟨353843499276779136781, 256582925253082849281, [4, 5, 6, 7, 8], [154737446316703, 185590079684314, 330571832873812, 466062644177118], 21⟩,
      ⟨400957213833235006652, 274785601300345544704, [4, 5, 6, 7, 8], [177146841087787, 186831741208686, 328121306985973, 463544893816601], 21⟩,
      ⟨514839253566175457368, 298657491944456568833, [5, 6, 7, 8], [236402550557691, 324356674699308, 458378393675469], 31⟩,
      ⟨583389303756591268591, 309721762161587175424, [5, 6, 7, 8], [264080632815839, 322211572959232, 456133818094027], 23⟩,
      ⟨661066687087514221417, 322263650598523600896, [5, 6, 7, 8], [288517390541213, 320664867905356, 453115208461826], 24⟩,
      ⟨822225059768735057255, 345306396694650589207, [5, 6, 7, 8], [326530236357950, 329826211209387, 450883838030760], 35⟩]⟩,
  ⟨32535426654581444609, 38927297899529584640, 981367622434044741621,
    [265762374963219656704, 282615477305543483392, 301675938938865065985, 323081278925925982209, 354489311561655205889, 381846207113287991297, 397852975374953971712, 411387719344616310773],
    [324222739184265199616, 376732044037494145024, 441808737744952426496, 522943539298843951104, 758159051496117764096, 1180434333549951057920, 1524498367355015397376],
    [⟨318603420008810036252, 265762374963219656704, [4, 5, 6, 7, 8], [93390376214856, 190104592925094, 337666759200584, 472018802952459], 22⟩,
      ⟨361024972524783385563, 282615477305543483392, [4, 5, 6, 7, 8], [122265103277521, 187012223820982, 332612544536893, 468157259565065], 20⟩,
      ⟨409094889134951768109, 301675938938865065985, [4, 5, 6, 7, 8], [147817785862552, 184688656483220, 329635768016840, 465099963735721], 20⟩,
      ⟨463565240780815433462, 323081278925925982209, [4, 5, 6, 7, 8], [170602611350229, 184486153544917, 327117020383015, 462509335641102], 21⟩,
      ⟨595229551455539745051, 354489311561655205889, [5, 6, 7, 8], [227725210109534, 323359777122613, 457352945262375], 31⟩,
      ⟨764289872832556837577, 381846207113287991297, [5, 6, 7, 8], [281695201081882, 319362916735649, 451974301651203], 34⟩,
      ⟨866053887094853188266, 397852975374953971712, [5, 6, 7, 8], [304338688284877, 319761784648716, 450071664157032], 25⟩,
      ⟨970000710122594368040, 411387719344616310773, [5, 6, 7, 8, 9], [324196836708055, 327729483704905, 449402361096234, 562336202722210], 25⟩]⟩,
  ⟨38927297899529584641, 43545206447623520256, 1176507372766197749529,
    [307647003609871982593, 327807925115591876608, 350721512163062079488, 375176308069765234689, 404692998830914043905, 420016094578139299840, 437313591180948504576, 465962820262676895513],
    [391698693565331668992, 457435155498538106880, 539125769356887130112, 641625218853143183360, 947702762878228889600, 1188270224229608980480, 1519973050000075915264],
    [⟨381956021433835773029, 307647003609871982593, [4, 5, 6, 7, 8], [109522965157819, 187427324791423, 333123121213983, 468680916989277], 24⟩,
      ⟨432812874827310636458, 327807925115591876608, [4, 5, 6, 7, 8], [136577630603750, 184774676439298, 329850065842404, 465320044925757], 20⟩,
      ⟨490441239577972911010, 350721512163062079488, [4, 5, 6, 7, 8], [160376432284113, 183200397895861, 327169399413872, 462561853412848], 21⟩,
      ⟨555742731947956791422, 375176308069765234689, [4, 5, 6, 7, 8], [182908123282246, 187786107921093, 326019663411006, 460099474495048], 21⟩,
      ⟨713587792960659034999, 404692998830914043905, [5, 6, 7, 8], [243693959255585, 321071341758204, 453989198239902], 31⟩,
      ⟨808600903720741510747, 420016094578139299840, [5, 6, 7, 8], [270534182883791, 319050560112603, 451824972416172], 24⟩,
      ⟨916264863199595982272, 437313591180948504576, [5, 6, 7, 8], [294266055564039, 318080317173796, 449860680333504], 25⟩,
      ⟨1119892839220714863204, 465962820262676895513, [5, 6, 7, 8, 9], [328718841695935, 330788707065325, 447931262587696, 560933308537210], 34⟩]⟩,
  ⟨43545206447623520257, 50095414331076247552, 1317709683814953975994,
    [349529544772404420609, 372150633394155986945, 397926753176739430400, 426160891840551272449, 462442166365636165634, 479675265101906345986, 499221299019920932864, 534683781489355784379],
    [437253178448768729088, 509571564665166233600, 599306446647321165824, 711514439891260014592, 1042827178505807069184, 1301850115059815809024, 1657538706690763128832],
    [⟨427797700112515643715, 349529544772404420609, [4, 5, 6, 7, 8], [102999170036212, 187021392310965, 332629751955575, 468174839866696], 24⟩,
      ⟨484758302108043223147, 372150633394155986945, [4, 5, 6, 7, 8], [130771418139655, 184223714369388, 329192388023471, 464643525544507], 20⟩,
      ⟨549303120145030380102, 397926753176739430400, [4, 5, 6, 7, 8], [155137153398850, 182319486517225, 326422101547811, 461790997104505], 21⟩,
      ⟨622441980857122158722, 426160891840551272449, [4, 5, 6, 7, 8], [177520851268985, 184781508134074, 324006584714253, 459300702633429], 21⟩,
      ⟨799231323834009598293, 462442166365636165634, [5, 6, 7, 8], [237233502184042, 320277268980794, 453172919376653], 31⟩,
      ⟨905647738245059653397, 479675265101906345986, [5, 6, 7, 8], [264784880347232, 318181990890291, 450961909753121], 24⟩,
      ⟨1026233333615859351538, 499221299019920932864, [5, 6, 7, 8, 9], [289097487443846, 316867793205669, 448966653289823, 562855479439864], 25⟩,
      ⟨1274170762272863969329, 534683781489355784379, [5, 6, 7, 8, 9], [326717719045866, 328946662853520, 446786213805271, 559840852768126], 35⟩]⟩,
  ⟨50095414331076247553, 59685659467829354496, 1518270721918254556025,
    [410059030249620201472, 436179418271130886145, 465998703286532227072, 499241160143265185792, 546415585032352595969, 566370955006326964224, 589172498652617310209, 634698182980577305465],
    [501873648107284398080, 583365877178982924288, 684305695907902783488, 810136488573947609088, 1176137705558652747776, 1460422217543066845184, 1848818093974633840640],
    [⟨492910335988704245606, 410059030249620201472, [4, 5, 6, 7, 8], [94636659674786, 186577178014236, 332089716587469, 467620657884134], 23⟩,
      ⟨558540584726249827149, 436179418271130886145, [4, 5, 6, 7, 8], [123327350577952, 183579311473075, 328412522182582, 463840867462364], 20⟩,
      ⟨632909399557590513122, 465998703286532227072, [4, 5, 6, 7, 8], [148461021346304, 181388333285407, 325513190953249, 460852952949082], 20⟩,
      ⟨717180307040137633495, 499241160143265185792, [4, 5, 6, 7, 8], [171071112990129, 181993694616782, 323040378455516, 458301121364379], 21⟩,
      ⟨920877742587455050518, 546415585032352595969, [5, 6, 7, 8], [228938776016000, 319306959715081, 452173789854885], 31⟩,
      ⟨1043491189476645777795, 566370955006326964224, [5, 6, 7, 8], [257401391096076, 317129814159874, 449898777495162], 23⟩,
      ⟨1182430427144323863836, 589172498652617310209, [5, 6, 7, 8, 9], [282447619742983, 315514856694245, 447861942237019, 561799834626494], 24⟩,
      ⟨1497350286241186941103, 634698182980577305465, [5, 6, 7, 8, 9], [324326224985683, 326747402775360, 445355685290893, 558475068476248], 37⟩]⟩,
  ⟨59685659467829354497, 66590919482884145152, 1812417112696706389706,
    [472990492632863399936, 504405027594737729536, 540024395641635717120, 577562638658207662080, 621706395755044110336, 645819991800360534017, 672992170910101471233, 716294553307943950027],
    [603705772324314808320, 705149025505440563200, 831144225544581939200, 989281593717071544320, 1462786183974369886208, 1834886150563439575040, 2347684696373085077504],
    [⟨588405687519481897805, 472990492632863399936, [4, 5, 6, 7, 8], [110423126724379, 184021760063232, 328961083106767, 464405424844472], 25⟩,
      ⟨666750994588423229479, 504405027594737729536, [4, 5, 6, 7, 8], [137071679404309, 181463770973387, 325771409442703, 461119023887480], 20⟩,
      ⟨755527858098639674014, 540024395641635717120, [4, 5, 6, 7, 8], [160573385846395, 180189628291080, 323145570383614, 458408352836035], 21⟩,
      ⟨856125223653366175349, 577562638658207662080, [4, 5, 6, 7, 8], [183170393851368, 186600017892806, 320783310111534, 454967023205889], 21⟩,
      ⟨1099286547038399313311, 621706395755044110336, [5, 6, 7, 8], [244575044266266, 317103140555311, 449889880604491], 32⟩,
      ⟨1245654850253735392542, 645819991800360534017, [5, 6, 7, 8, 9], [271084218626166, 315158605724898, 447759833632438, 561701640884926], 24⟩,
      ⟨1411511866620209298446, 672992170910101471233, [5, 6, 7, 8, 9], [294542106035375, 314614074570766, 445822957091334, 559852349790264], 25⟩,
      ⟨1722655142167433033467, 716294553307943950027, [5, 6, 7, 8, 9], [328870611265670, 330252356053771, 443929992788959, 557112290781063], 34⟩]⟩,
  ⟨66590919482884145153, 76356546960440344576, 2024531816795129405446,
    [535685841831976263680, 570839630740979007489, 610836311293143400448, 653939096399145238529, 708104847193815154689, 735224189422875901952, 765903603892315291649, 819333996503458406407],
    [672172913111192305664, 783541318959651880960, 921653856404939472896, 1094449044772156997632, 1606146195635468500992, 2006148283166934433792, 2555150726353703141376],
    [⟨657269249568021312932, 535685841831976263680, [4, 5, 6, 7, 8], [104138236382055, 183622008321661, 328472396629985, 463902433594127], 24⟩,
      ⟨744783633396397207156, 570839630740979007489, [4, 5, 6, 7, 8], [131476859514666, 180923424200886, 325130197995515, 460457193130251], 20⟩,
      ⟨843950422052617614239, 610836311293143400448, [4, 5, 6, 7, 8], [155496789703294, 179233767330119, 322422038516012, 457659432537883], 21⟩,
      ⟨956321115214018807955, 653939096399145238529, [4, 5, 6, 7, 8], [178000821071082, 183235312143442, 320032701207154, 454190639560781], 21⟩,
      ⟨1227940618449966344261, 708104847193815154689, [5, 6, 7, 8], [238325520575853, 316333224377749, 449096603460576], 31⟩,
      ⟨1391439012254501293635, 735224189422875901952, [5, 6, 7, 8, 9], [265492561779944, 314303626264953, 446923414652943, 560902178399674], 24⟩,
      ⟨1576706964273020733401, 765903603892315291649, [5, 6, 7, 8, 9], [289490564565047, 313297648702140, 444957792573592, 559024088782349], 25⟩,
      ⟨1953907392600716614674, 819333996503458406407, [5, 6, 7, 8, 9], [326887572240028, 328381859655336, 442823111102999, 556054025103374], 35⟩]⟩,
  ⟨76356546960440344577, 90601495429077745664, 2324908770419340312532,
    [625971172926185611266, 666423701039527837697, 712602470892749766656, 763361055998239997953, 833348340431249244161, 864665502805323612160, 900269598340267573248, 968911063450474217429],
    [768999613837439926272, 894167916061864493056, 1049114984237204766720, 1242335070901158543360, 1806315546076246966272, 2244387325330863947776, 2842708312529972494336],
    [⟨754787368699705770918, 625971172926185611266, [4, 5, 6, 7, 8], [96082751303179, 183179287721347, 327930855766602, 463344801427686], 23⟩,
      ⟨855286139236451892285, 666423701039527837697, [4, 5, 6, 7, 8], [124309514938401, 180292727489528, 324367180067077, 459669209910159], 20⟩,
      ⟨969166165605283685243, 712602470892749766656, [4, 5, 6, 7, 8], [149027619664878, 178253312022535, 321541211119497, 455746822046916], 21⟩,
      ⟨1098209141320334753527, 763361055998239997953, [4, 5, 6, 7, 8], [171645552363499, 179931585718647, 319102525478040, 453227432562098], 21⟩,
      ⟨1410128450294129836138, 833348340431249244161, [5, 6, 7, 8, 9], [230274581089276, 315393174439652, 448125875971180, 562050790161790], 31⟩,
      ⟨1597884872076314247391, 864665502805323612160, [5, 6, 7, 8, 9], [258320848164903, 313274697209676, 445892409768908, 559916294381949], 23⟩,
      ⟨1810640770972159134150, 900269598340267573248, [5, 6, 7, 8, 9], [283045398594161, 311865090041689, 443886820839960, 557998393128305], 24⟩,
      ⟨2287413565976673482289, 968911063450474217429, [5, 6, 7, 8, 9], [324493540466083, 326128990243365, 441440224254109, 554730967296952], 37⟩]⟩,
  ⟨90601495429077745665, 100824492488222572544, 2763788628939384425576,
    [677518115269879980032, 719943743494608076801, 768377174515213910016, 822997133531676246016, 912960537290726735873, 983442086151048855552, 1025351590862968127489, 1089990209265257155689],
    [802049758628939038720, 928541950600896970752, 1084744095343945580544, 1278691611920061956096, 1829908064975494840320, 2805306756208808427520, 3590092598759375503360],
    [⟨791838699698781735032, 677518115269879980032, [4, 5, 6, 7, 8], [81351775392004, 184089465101190, 329050693577773, 464497545983424], 21⟩,
      ⟨897270797642121759117, 719943743494608076801, [4, 5, 6, 7, 8], [111256053911272, 180759662157170, 324951520876152, 460272612328893], 20⟩,
      ⟨1016741016330207608985, 768377174515213910016, [4, 5, 6, 7, 8], [137514306755263, 178295870051596, 321840064852772, 457056169752897], 20⟩,
      ⟨1152118509824167288837, 822997133531676246016, [4, 5, 6, 7, 8], [160815804870428, 177404894594018, 319261236447805, 453390217193945], 21⟩,
      ⟨1479349449650636536075, 912960537290726735873, [5, 6, 7, 8, 9], [215584957166761, 315554075737087, 448295570187806, 562212818890186], 30⟩,
      ⟨1899522293514439357884, 983442086151048855552, [5, 6, 7, 8, 9], [271493345854372, 311424884446396, 443829888937164, 557943087121979], 34⟩,
      ⟨2152440748461837110463, 1025351590862968127489, [5, 6, 7, 8, 9], [294779234985964, 311434886310004, 441916098589210, 556112281355219], 25⟩,
      ⟨2622849583365029168484, 1089990209265257155689, [5, 6, 7, 8, 9], [329002136216508, 329922976235565, 440058750640614, 553407500229053], 34⟩]⟩,
  ⟨100824492488222572545, 115240303363291250688, 3079215717915617265743,
    [812865038999293640704, 866939511531731894273, 928118044143786819585, 992801402538348806145, 1073989311466016276480, 1116018436843867537409, 1163316006598638698496, 1242842061908421904463],
    [1022884409769293905920, 1192630116297041248256, 1403080912712357380096, 1666657522826242686976, 2448509985640016773120, 3059652800362982146048, 3898243107929158844416],
    [⟨999674980349917454438, 812865038999293640704, [4, 5, 6, 7, 8], [105200116646339, 180366680078619, 324468482996929, 459773773559545], 24⟩,
      ⟨1132780157553118883592, 866939511531731894273, [4, 5, 6, 7, 8], [132113031856787, 177764053644448, 321215774646155, 455409972507716], 20⟩,
      ⟨1283608083196112320279, 928118044143786819585, [4, 5, 6, 7, 8], [155906703019761, 176343072553997, 318559889438097, 452663405648630], 21⟩,
      ⟨1454518513817748726667, 992801402538348806145, [4, 5, 6, 7, 8], [178700803056604, 182284611961907, 316187836155041, 450206375303909], 21⟩,
      ⟨1867638740784869144038, 1073989311466016276480, [5, 6, 7, 8, 9], [239228424015105, 312535525574513, 445158050976733, 559213658087636], 31⟩,
      ⟨2116311950008050082403, 1116018436843867537409, [5, 6, 7, 8, 9], [266083532258154, 310576499947975, 443018237088902, 557165621821697], 24⟩,
      ⟨2398095612358460528775, 1163316006598638698496, [5, 6, 7, 8, 9], [289863002420190, 309978072636597, 441078018243551, 555308212198622], 25⟩,
      ⟨2966442491873965661473, 1242842061908421904463, [5, 6, 7, 8, 9], [327092396867394, 328085847129999, 438985544344748, 552379308144479], 35⟩]⟩,
  ⟨115240303363291250689, 136192229102703869952, 3524581700150020439069,
    [946210535083570544640, 1008183807965698080769, 1078584926602503290881, 1155139584352709738496, 1258894802414837235714, 1307265998664750399489, 1362080254403920396288, 1464102316377600982046],
    [1166516819583664259072, 1356818326175947685888, 1592343674213590368256, 1886198301380669865984, 2746118113838649835520, 3414139390801262673920, 4326352648943745105920],
    [⟨1144264145359791354769, 946210535083570544640, [4, 5, 6, 7, 8], [97441050802111, 179926928323728, 323927419721444, 459214770827622], 23⟩,
      ⟨1296621146214281547297, 1008183807965698080769, [4, 5, 6, 7, 8], [125230010266700, 177144329026339, 320468380568151, 454637252196763], 20⟩,
      ⟨1469264246046448537861, 1078584926602503290881, [4, 5, 6, 7, 8], [149689146448515, 175284063447053, 317702891445592, 451774845356186], 21⟩,
      ⟨1664894507553929845682, 1155139584352709738496, [4, 5, 6, 7, 8], [172363179444173, 178376626519238, 315295596020100, 449279715300267], 21⟩,
      ⟨2137766863803066982598, 1258894802414837235714, [5, 6, 7, 8, 9], [231445852599745, 311623402201927, 444213840345533, 558310023537102], 31⟩,
      ⟨2422407214735966187644, 1307265998664750399489, [5, 6, 7, 8, 9], [259151215701106, 309564156081304, 442017115893410, 556206268452314], 24⟩,
      ⟨2744946988075979381680, 1362080254403920396288, [5, 6, 7, 8, 9], [283606528610691, 308426980592570, 440039876581090, 554311791719525], 25⟩,
      ⟨3459698460393381561551, 1464102316377600982046, [5, 6, 7, 8, 9], [324716380017546, 325808646363394, 437648377061344, 551097374599089], 37⟩]⟩,
  ⟨136192229102703869953, 151180155513719619584, 4172913297848694133483,
    [1020456537544913895424, 1085163417709443563521, 1158821210735981199360, 1241625125996024987649, 1374651747474405261312, 1482953199860222132224, 1546742830001795497984, 1642369538044785513195],
    [1211480365898560700416, 1402893678934918430720, 1639181905911634460672, 1932511166241446297600, 2768305185947957329920, 4246222067126247620608, 5435306624146074501120],
    [⟨1195559676715326023266, 1020456537544913895424, [4, 5, 6, 7, 8], [82491451941855, 180849704926837, 325068728569903, 460393540594814], 21⟩,
      ⟨1354746598219046723359, 1085163417709443563521, [4, 5, 6, 7, 8], [112022673789491, 177633675338042, 321087693552326, 455277464123216], 20⟩,
      ⟨1535129012069457955271, 1158821210735981199360, [4, 5, 6, 7, 8], [137996532636169, 175261869344004, 318043695926290, 452127459766744], 20⟩,
      ⟨1739529065284511448562, 1241625125996024987649, [4, 5, 6, 7, 8], [161132692103475, 174874008917730, 315508785426686, 449499781831410], 21⟩,
      ⟨2233599532892382482731, 1374651747474405261312, [5, 6, 7, 8, 9], [216517710495444, 311824272258469, 444426014180758, 558513053398654], 30⟩,
      ⟨2867998570935686132508, 1482953199860222132224, [5, 6, 7, 8, 9], [271866093744672, 307846427168680, 440026469996411, 554297956920731], 34⟩,
      ⟨3249868144053641228015, 1546742830001795497984, [5, 6, 7, 8, 9], [295019465669337, 308576987374775, 438133832214600, 552483909445764], 25⟩,
      ⟨3954191208080932445337, 1642369538044785513195, [5, 6, 7, 8, 9], [329129229002737, 329743484132613, 436311025154818, 549813427979158], 34⟩]⟩,
  ⟨151180155513719619585, 172255406667104681984, 4637354434278869654345,
    [1221521985796243865601, 1303517381154339192833, 1396271009458377097217, 1492280717766297321472, 1613219671405789577217, 1677652290480001122305, 1749658160523746344961, 1866811318018218351433],
    [1541259332194586591232, 1797474850479955771392, 2115023310974081826816, 2513181791602670567424, 3695874398214306136064, 4620253464034058174464, 5888461854637668958208],
    [⟨1505528559103819221439, 1221521985796243865601, [4, 5, 6, 7, 8], [106196986085572, 177247133483362, 320610160934977, 454783780520199], 24⟩,
      ⟨1705987357796420637785, 1303517381154339192833, [4, 5, 6, 7, 8], [132809010607777, 174733300352440, 317433926181962, 451495302087390], 20⟩,
      ⟨1933136935438576291146, 1396271009458377097217, [4, 5, 6, 7, 8, 9], [156341046271984, 173663766448646, 314831236289087, 448795336846515, 562690198262338], 21⟩,
      ⟨2190531127958567657213, 1492280717766297321472, [4, 5, 6, 7, 8, 9], [179445081107526, 181819691890220, 312475246255198, 446346437220492, 560350287744870], 21⟩,
      ⟨2812697644344468421841, 1613219671405789577217, [5, 6, 7, 8, 9], [240073025897213, 308873312826509, 441346957330304, 555563673186748], 32⟩,
      ⟨3187203984633640792081, 1677652290480001122305, [5, 6, 7, 8, 9], [266629498642360, 306996555218744, 439238839936693, 553541903943460], 24⟩,
      ⟨3611575264796035149953, 1749658160523746344961, [5, 6, 7, 8, 9], [290224110118206, 306936490767687, 437322130759475, 551703530998598], 25⟩,
      ⟨4459660927600003121877, 1866811318018218351433, [5, 6, 7, 8, 9], [327299450150818, 327959455760910, 435270094841544, 548814136429371], 35⟩]⟩,
  ⟨172255406667104681985, 202777822573223182336, 5291239390032322756467,
    [1416539527396028612609, 1510268743514958757889, 1616838458499463348224, 1730840092485840863233, 1883589375768416092160, 1957514506389411201025, 2040908248363999297537, 2190715486916883906419],
    [1752249360997153243136, 2038769382966909730816, 2393234926321928241152, 2835803440103296073728, 4133849863262577885184, 5142312572605314367488, 6519220112855293493248],
    [⟨1717813923357683029018, 1416539527396028612609, [4, 5, 6, 7, 8], [98733461032216, 176810727411962, 320070230923594, 454225348638365], 23⟩,
      ⟨1946538189909414327500, 1510268743514958757889, [4, 5, 6, 7, 8], [126171656482948, 174123208196331, 316703839485323, 450738025823437], 20⟩,
      ⟨2205716738731353166938, 1616838458499463348224, [4, 5, 6, 7, 8, 9], [150295366730699, 172490831851375, 314001513827814, 447932228005947, 561865845377968], 21⟩,
      ⟨2499404510397037933605, 1730840092485840863233, [4, 5, 6, 7, 8, 9], [173106554684976, 177316004128853, 311620117424678, 445455797764763, 559498504942930], 21⟩,
      ⟨3209298917933777020571, 1883589375768416092160, [5, 6, 7, 8, 9], [232550059057750, 307987818636086, 440428552104118, 554682922095140], 31⟩,
      ⟨3636612104285699303270, 1957514506389411201025, [5, 6, 7, 8, 9], [259925692225838, 305993701514926, 438266736197622, 552608406760826], 24⟩,
      ⟨4120821380375436477758, 2040908248363999297537, [5, 6, 7, 8, 9], [284139255273198, 305220396777469, 436315975802246, 550735774811397], 25⟩,
      ⟨5182102399909795335145, 2190715486916883906419, [5, 6, 7, 8, 9], [324964849479903, 325691382047821, 433976226163875, 547571227235210], 37⟩]⟩,
  ⟨202777822573223182337, 224543351704682823680, 6239702972926299831452,
    [1522349892966115852289, 1619741887156393902081, 1730907173659907162112, 1855266982981037260801, 2050148711288624250882, 2214846119495726923776, 2310635422993414356992, 2451045133182354160797],
    [1812235683532009373696, 2099117172912147136512, 2453080726724855463936, 2892394498779428945920, 4147217630516738523136, 6364483999669480849408, 8148658598832867639296],
    [⟨1787704832726173869334, 1522349892966115852289, [4, 5, 6, 7, 8], [83583064840252, 177745798040899, 321232749139823, 455427308947071], 21⟩,
      ⟨2025734965743753555895, 1619741887156393902081, [4, 5, 6, 7, 8], [112825337603208, 174630424928913, 317355082375836, 451413393847662], 20⟩,
      ⟨2295458442755914831196, 1730907173659907162112, [4, 5, 6, 7, 8, 9], [138453445788261, 172361183414160, 314380766939460, 448325800201052, 562241792997745], 21⟩,
      ⟨2601095183488050623361, 1855266982981037260801, [4, 5, 6, 7, 8, 9], [161418142271933, 172608580066306, 311888471553157, 445734371163062, 559764955255960], 21⟩,
      ⟨3339872326822722248927, 2050148711288624250882, [5, 6, 7, 8, 9], [217407282231147, 308226014619915, 440681022444430, 554925016756520], 31⟩,
      ⟨4288480956132402328168, 2214846119495726923776, [5, 6, 7, 8, 9], [272206633850237, 304424756178780, 436344639669569, 550762178306827], 34⟩,
      ⟨4859485561447975678021, 2310635422993414356992, [5, 6, 7, 8, 9], [295273047786150, 306074174064361, 434471145776529, 548963039423934], 25⟩,
      ⟨5904185794778512923885, 2451045133182354160797, [5, 6, 7, 8, 9], [329248679441816, 329660166999753, 432682050937686, 546326164781454], 34⟩]⟩,
  ⟨224543351704682823681, 255064421042703794176, 6916981902350692843876,
    [1817975459378749603841, 1941455384625996300288, 2080690669182383357953, 2221226261406193483776, 2400347301661764878337, 2498085412737021247489, 2606310057845025144833, 2777392179636177666405],
    [2300098791483907244032, 2683066482321221222400, 3157550209436758835200, 3753315845844530888704, 5524843123603837812736, 6909300944191035015168, 8808650113337373229056],
    [⟨2245615241271204402846, 1817975459378749603841, [4, 5, 6, 7, 8], [107204810772048, 174251371152134, 316884674591161, 450925526830348], 25⟩,
      ⟨2544615436829752891424, 1941455384625996300288, [4, 5, 6, 7, 8, 9], [133438221787948, 171833039622618, 313787541798309, 447708829903665, 561652417117210], 20⟩,
      ⟨2883427045893601091133, 2080690669182383357953, [4, 5, 6, 7, 8, 9], [156723371691313, 171208213029463, 311234764526013, 445052573928105, 559112731890935], 21⟩,
      ⟨3267350896585382800134, 2221226261406193483776, [5, 6, 7, 8, 9], [181773427326958, 308888761581434, 442605651797206, 556770000583612], 21⟩,
      ⟨4195361596453112123764, 2400347301661764878337, [5, 6, 7, 8, 9], [240863496975675, 305340993365005, 437658318203453, 552023759670227], 32⟩,
      ⟨4753967503076815142948, 2498085412737021247489, [5, 6, 7, 8, 9], [267134606368151, 303563302200000, 435580320451696, 550026978572607], 24⟩,
      ⟨5386950922041454749441, 2606310057845025144833, [5, 6, 7, 8, 9], [290583993664389, 304205179143377, 433685150340213, 548205879788099], 25⟩,
      ⟨6640644942764679324216, 2777392179636177666405, [5, 6, 7, 8, 9], [327501015872564, 327940956057157, 431672171061033, 545354758485479], 35⟩]⟩,
  ⟨255064421042703794177, 299114168783287025664, 7867850477002155822910,
    [2100546695388388229120, 2241298392502519005185, 2401002559706761986048, 2568242158818418294785, 2791985499986535251969, 2903797233920345636865, 3029155316069489704960, 3246873965632869830463],
    [2607058397128644100096, 3034256557387225759744, 3562553473177802506240, 4222876667107008315392, 6163179038110538268672, 7670705022140952870912, 9728874042307448406016],
    [⟨2554317070165318989284, 2100546695388388229120, [4, 5, 6, 7, 8], [100008233940603, 173820174240849, 316348419631961, 450369129933445], 24⟩,
      ⟨2894420436700019424166, 2241298392502519005185, [4, 5, 6, 7, 8, 9], [127028919091143, 171229813400472, 313075302737716, 446967722811426, 560944198656833], 20⟩,
      ⟨3279808040371634454160, 2401002559706761986048, [4, 5, 6, 7, 8, 9], [150839166060575, 169882181463594, 310431686201210, 444214517406092, 558310699559120], 21⟩,
      ⟨3716509407303256165342, 2568242158818418294785, [4, 5, 6, 7, 8, 9], [173931214276019, 176765235618381, 308067727054208, 441748060751445, 555948169915021], 21⟩,
      ⟨4772092540336474846181, 2791985499986535251969, [5, 6, 7, 8, 9], [233590234785394, 304480754307097, 436765052859953, 551165391892538], 31⟩,
      ⟨5407489279974017588566, 2903797233920345636865, [5, 6, 7, 8, 9], [260648553608070, 302560983690386, 434636400865005, 549118685265095], 24⟩,
      ⟨6127488112578004263788, 3029155316069489704960, [5, 6, 7, 8, 9], [284652761976927, 302271249630715, 432710196836559, 547266233636472], 25⟩,
      ⟨7688695209216719714711, 3246873965632869830463, [5, 6, 7, 8, 9], [325220729431510, 325704565091868, 430419625108689, 544149185072852], 37⟩]⟩,
  ⟨299114168783287025665, 365023532751978037248, 9242259865942047146894,
    [2516906802810819805184, 2682618779407467216897, 2871435790599885619200, 3076689377945047400449, 3373074695016559542273, 3505266258080920502272, 3654918168190700486656, 3946060334189636567951],
    [3050109585345909096448, 3539922122783224496128, 4144426554178600435712, 4896388902913677721600, 7071757454015145705472, 8749911057641055977472, 11028142186343815970816],
    [⟨3000522469445136519306, 2516906802810819805184, [4, 5, 6, 7, 8], [90738582152703, 173358339652418, 315773489303822, 449772318992313], 22⟩,
      ⟨3400037394644010493225, 2682618779407467216897, [4, 5, 6, 7, 8, 9], [118784276546111, 170543729933078, 312236977859163, 446094885838449, 560109734544143], 20⟩,
      ⟨3852747114110222484876, 2871435790599885619200, [4, 5, 6, 7, 8, 9], [143385786612899, 168656009641766, 309455690754931, 443195408200335, 557334908324469], 21⟩,
      ⟨4365734432411678252408, 3076689377945047400449, [4, 5, 6, 7, 8, 9], [166218963891598, 171803782764177, 307052036800679, 440685772716203, 554929652341488], 21⟩,
      ⟨5605713973725425482063, 3373074695016559542273, [5, 6, 7, 8, 9], [224216590824486, 303435205580976, 435674946727092, 550117315380679], 31⟩,
      ⟨6352106117662057477205, 3505266258080920502272, [5, 6, 7, 8, 9], [252299062530571, 301387466918990, 433475845717587, 548001391110356], 24⟩,
      ⟨7197879220945083966153, 3654918168190700486656, [5, 6, 7, 8, 9], [277096893802046, 300334573970602, 431504606819183, 546103706846339], 24⟩,
      ⟨9235953185454807386936, 3946060334189636567951, [5, 6, 7, 8, 9], [322429626607270, 322972112274596, 428856464613275, 542643447354697], 39⟩]⟩,
  ⟨365023532751978037249, 413402680125048619008, 11302572148391442543206,
    [2964193373892705583105, 3168371920661448556545, 3397033111568596205568, 3770064328699599781889, 3913063545559602429952, 4075971023079315079169, 4253682877348007641088, 4527441470802255311463],
    [3760365141712035643392, 4387327099781658443776, 5163912303778089402368, 7364369094892436062208, 9047684577647515402240, 11318636735094880993280, 14434313440563631751168],
    [⟨3669407935471046345856, 2964193373892705583105, [4, 5, 6, 7, 8, 9], [108192206895806, 170658722231195, 312390047399066, 446254251500449, 560262123138360], 25⟩,
      ⟨4157983925750153070448, 3168371920661448556545, [4, 5, 6, 7, 8, 9], [133983698708437, 168359570730920, 309381673416730, 443117696502912, 557260478157063], 21⟩,
      ⟨4711613053340514656329, 3397033111568596205568, [4, 5, 6, 7, 8, 9], [157067804804300, 168437829809017, 306880948789777, 440505849699771, 554757080902396], 21⟩,
      ⟨6049830914086957007446, 3770064328699599781889, [5, 6, 7, 8, 9], [212155892291789, 303251859523171, 435485552175612, 549935127834497], 30⟩,
      ⟨6855356541613498137725, 3913063545559602429952, [5, 6, 7, 8, 9], [241616828286767, 301067707567225, 433178442539573, 547714874050406], 23⟩,
      ⟨7768136660350885385368, 4075971023079315079169, [5, 6, 7, 8, 9], [267568023535970, 299442692024177, 431134973934141, 545746593726194], 24⟩,
      ⟨8802452039888307230535, 4253682877348007641088, [5, 6, 7, 8, 9], [290910923610263, 301210512110168, 429263299482987, 543943858175326], 25⟩,
      ⟨10833323084241415582577, 4527441470802255311463, [5, 6, 7, 8, 9], [327682995631247, 327950572905471, 427291734354567, 541133650781281], 35⟩]⟩,
  ⟨413402680125048619009, 482990754815683002368, 12817395358913313419293,
    [3412671341225952870400, 3644695439041673756672, 3906900751328022495232, 4173632273881084329984, 4534479163171675045888, 4720366441162397188097, 4926643406353273978880, 5272706340162451320862],
    [4249635136443515928576, 4947342449140716011520, 5809810914702984740864, 6889542732325132959744, 10066770798164809089024, 12535028589533717331968, 15904590806438960431104],
    [⟨4161199028378668378343, 3412671341225952870400, [4, 5, 6, 7, 8, 9], [101265497057365, 170234046826487, 311858745436460, 445700847364776, 559732890918236], 24⟩,
      ⟨4715256241910468691583, 3644695439041673756672, [4, 5, 6, 7, 8, 9], [127813249462651, 167756849444096, 308687873840394, 442392967245993, 556566197118498], 21⟩,
      ⟨5343085316334543836483, 3906900751328022495232, [4, 5, 6, 7, 8, 9], [151317074456075, 166854138631037, 306107143930641, 439695218997305, 553979385185010], 21⟩,
      ⟨6054508860808563449984, 4173632273881084329984, [5, 6, 7, 8, 9], [176562559633182, 303756777290186, 437232795382062, 551614916959401], 21⟩,
      ⟨7774143262839338579881, 4534479163171675045888, [5, 6, 7, 8, 9], [234595692849186, 300232527097099, 432311012364692, 546879270275215], 32⟩,
      ⟨8809258412206286371967, 4720366441162397188097, [5, 6, 7, 8, 9], [261298093470908, 298421172032902, 430220102176258, 544864025781733], 24⟩,
      ⟨9982197542457480604411, 4926643406353273978880, [5, 6, 7, 8, 9], [285109972998574, 298924402039533, 428320965413564, 543033448763351], 25⟩,
      ⟨12499085126654604710807, 5272706340162451320862, [5, 6, 7, 8, 9], [325470989318212, 325764432132627, 426081104420868, 539965607136882], 37⟩]⟩,
  ⟨482990754815683002369, 586672498379439144960, 14999466008108172113551,
    [4070783492097344077825, 4342886914834408341504, 4652320444965469683713, 4981516484630888185856, 5452620738197178810369, 5671574275109247778816, 5917992440918196092928, 6378469299535865771664],
    [4953381500625018159104, 5750965930513179607040, 6734824247509938864128, 7959906064245556510720, 11513100831525364039680, 14254402749476244553728, 17975443734608960552960],
    [⟨4869613648590014591524, 4070783492097344077825, [4, 5, 6, 7, 8, 9], [92350326662407, 169772272730417, 311280034952356, 445097771138604, 559155976622789], 23⟩,
      ⟨5517995172932879144040, 4342886914834408341504, [4, 5, 6, 7, 8, 9], [119885447086678, 167079376166352, 307867603449239, 441535626369394, 555744523313023], 20⟩,
      ⟨6252707694239105698001, 4652320444965469683713, [4, 5, 6, 7, 8, 9], [144087646823009, 165448856869258, 305162840401415, 438705348754734, 553029266583552], 21⟩,
      ⟨7085246051206085048049, 4981516484630888185856, [4, 5, 6, 7, 8, 9], [167149376747235, 170736020665408, 302786719768613, 436214690776020, 550636359660309], 21⟩,
      ⟨9097636013235068620056, 5452620738197178810369, [5, 6, 7, 8, 9], [225552156682732, 299218225687583, 431251223982783, 545857837252794], 31⟩,
      ⟨10308972174962369620261, 5671574275109247778816, [5, 6, 7, 8, 9], [253238127276443, 297249259583890, 429094256639045, 543777440754794], 24⟩,
      ⟨11681595872767564749523, 5917992440918196092928, [5, 6, 7, 8, 9], [277754899251333, 296682061354107, 427154493189877, 541905839640575], 25⟩,
      ⟨14948362041904171651321, 6378469299535865771664, [5, 6, 7, 8, 9], [322739087223499, 323067852642793, 424570887048965, 538507384142529], 38⟩]⟩,
  ⟨586672498379439144961, 662493010012313616384, 18256501765825877043218,
    [4778491998312000454657, 5111895674625158938625, 5481970222898308579328, 6071284140355840376833, 6306962519941364318209, 6574944794378582360065, 6861553833953257324545, 7296526055361269262355],
    [6076800478186615865344, 7091224964507723890688, 8347681654018801664000, 11917570319925544747008, 14648147607778182037504, 18330283549422537146368, 23383689044356346413056],
    [⟨5927018343607440742561, 4778491998312000454657, [4, 5, 6, 7, 8, 9], [109087496497418, 167227343532300, 308068894394365, 441746000588411, 555946180955642], 25⟩,
      ⟨6716191667357473754176, 5111895674625158938625, [4, 5, 6, 7, 8, 9], [134471800439727, 165056234475840, 305142115387358, 438683068422226, 553007875585522], 21⟩,
      ⟨7610442198366431037243, 5481970222898308579328, [4, 5, 6, 7, 8, 9], [157444622800416, 166075208897068, 302686156423328, 436108520564736, 550534275680076], 21⟩,
      ⟨9772001214935427649730, 6071284140355840376833, [5, 6, 7, 8, 9], [213202867351439, 299085545549128, 431115110399104, 545726572938619], 31⟩,
      ⟨11073128060071226599043, 6306962519941364318209, [5, 6, 7, 8, 9], [242308954394091, 296957583481983, 428849815899559, 543541308157817], 23⟩,
      ⟨12547497931880578614463, 6574944794378582360065, [5, 6, 7, 8, 9], [267961709130579, 295536195059432, 426838864605846, 541599884703881], 24⟩,
      ⟨14218177871369680288543, 6861553833953257324545, [5, 6, 7, 8, 9], [291275806075484, 298779982470788, 424987649568628, 539812615092002], 25⟩,
      ⟨17469726795380013629391, 7296526055361269262355, [6, 7, 8, 9], [327988926745416, 423058498101401, 537044656582208], 35⟩]⟩,
  ⟨662493010012313616385, 771193327232996868096, 20642122042229207387563,
    [5482247302542291501056, 5860073122375873724416, 6284761201982535499777, 6703526052458645422081, 7281898025869372817408, 7587009652286598676482, 7920800861041283563521, 8465933533664928910764],
    [6847736528663977394176, 7973992320428240011264, 9365822811263573426176, 11111514603408431513600, 16253353105170645385216, 20247285790118047121408, 25700377476785638473728],
    [⟨6701515852521889113741, 5482247302542291501056, [4, 5, 6, 7, 8, 9], [102422958487570, 166809560421669, 307543474868886, 441196645941174, 555419539509614], 24⟩,
      ⟨7593812321487992847110, 5860073122375873724416, [4, 5, 6, 7, 8, 9], [128526808722140, 164445904516108, 304466789992633, 437974951573976, 552327871878163], 21⟩,
      ⟨8604916684973923621721, 6284761201982535499777, [4, 5, 6, 7, 8, 9], [151788968192552, 164144355051901, 301942210618416, 435326280930777, 549782012885806], 21⟩,
      ⟨9750648030347124462781, 6703526052458645422081, [5, 6, 7, 8, 9], [176882735210962, 299600493612392, 432862856085807, 547410899510186], 22⟩,
      ⟨12520079900141971777831, 7281898025869372817408, [5, 6, 7, 8, 9], [235529243019858, 296145015344437, 428007502288358, 542727937584142], 32⟩,
      ⟨14187109171118942958612, 7587009652286598676482, [5, 6, 7, 8, 9], [261894548541796, 294472905341193, 425952217131850, 540742424052347], 24⟩,
      ⟨16076100810743613959967, 7920800861041283563521, [5, 6, 7, 8, 9], [285580806020213, 296059234511943, 424077191873585, 538930993701425], 25⟩,
      ⟨20088743760351398570984, 8465933533664928910764, [6, 7, 8, 9], [325887096763903, 421886546881037, 535172335534134], 37⟩]⟩,
  ⟨771193327232996868097, 932482557013304410112, 24067077251574907822895,
    [6510845797053385539584, 6952339963892338130944, 7453056029126781829120, 7971626484705861566465, 8716411466032210247681, 9074632799283972669440, 9474281525411276390401, 10190755535011882230575],
    [7952879309288669970432, 9236600095032311021568, 10819458523939383279616, 12793273747127123574784, 18529481147850369794048, 22955214931799006248960, 28962664346199565271040],
    [⟨7813436011827804830135, 6510845797053385539584, [4, 5, 6, 7, 8, 9], [93851178259598, 166349596512203, 306963432010967, 440589885179657, 554837682544763], 23⟩,
      ⟨8853782929939310735209, 6952339963892338130944, [4, 5, 6, 7, 8, 9], [120899438698228, 163772093810070, 303665067874695, 437133830762017, 551519801735307], 21⟩,
      ⟨10032650430850201305131, 7453056029126781829120, [4, 5, 6, 7, 8, 9], [144745654949423, 162480994601557, 301030187369176, 434366627363437, 548858693430981], 21⟩,
      ⟨11368482315878134989777, 7971626484705861566465, [5, 6, 7, 8, 9], [170377783878103, 298671731311628, 431884754282482, 546468530187995], 21⟩,
      ⟨14597420242752642464843, 8716411466032210247681, [5, 6, 7, 8, 9], [226803095561912, 295159911869650, 426977231966703, 541732569560978], 31⟩,
      ⟨16541044166841532139293, 9074632799283972669440, [5, 6, 7, 8, 9], [254108363119914, 293284600720022, 424860122241737, 539685830317052], 24⟩,
      ⟨18743458609766533882704, 9474281525411276390401, [5, 6, 7, 8, 9], [278394884573098, 293403682744614, 422949060183153, 537837859525353], 25⟩,
      ⟨23920203789902580652563, 10190755535011882230575, [6, 7, 8, 9], [323314562577473, 420425670520655, 533760365480740], 38⟩]⟩]

theorem cellsOK30 : cellsOK 563268961888260161 cells30 932482557013304410112 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells31.lean <==
import KtMinor45.MiddleDefs

/-! Cells 523 to 572 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `932482557013304410113 ≤ t ≤ 1863532101657120659734528`. -/
def cells31 : List Cell := [
  ⟨932482557013304410113, 1049999579367656259584, 29157921980381918526951,
    [7618012340028972859393, 8156002034434217607168, 8745984320933523095553, 9669238100751033040897, 10053042126859276910593, 10488125671349255405568, 10940660652967407386625, 11616549397441177583081],
    [9709666577810416730112, 11332327851497392963584, 13342584555409716019200, 19067747203978570498048, 23446192500497891459072, 29347995783030860939264, 37453916857919288115200],
    [⟨9466191313973249479734, 7618012340028972859393, [4, 5, 6, 7, 8, 9], [109910405739943, 163947412613670, 303911639899279, 437392485698391, 551768332902051], 25⟩,
      ⟨10726600043863415686922, 8156002034434217607168, [4, 5, 6, 7, 8, 9], [134909295854126, 161921075626494, 301060887698707, 434398222732542, 548889100815166], 21⟩,
      ⟨12154830246370378696567, 8745984320933523095553, [4, 5, 6, 7, 8, 9], [157880416017550, 164177539113306, 298641806399554, 431853082565526, 546437996606603], 21⟩,
      ⟨15607110971864491028037, 9669238100751033040897, [5, 6, 7, 8, 9], [214185376779870, 295074406326808, 426891734974769, 541649906014780], 31⟩,
      ⟨17685173654610540177565, 10053042126859276910593, [5, 6, 7, 8, 9], [242944358572321, 293004722326449, 424666213610349, 539497971922062], 23⟩,
      ⟨20039927168940127083374, 10488125671349255405568, [5, 6, 7, 8, 9], [268323663352762, 291859027236764, 422685762286296, 537581730251892], 24⟩,
      ⟨22708212471056366374977, 10940660652967407386625, [5, 6, 7, 8, 9], [291724538541833, 296969704139376, 420851005552215, 535067260458752], 25⟩,
      ⟨27851585260461487655408, 11616549397441177583081, [6, 7, 8, 9], [328250593904398, 418961771560463, 532343159546178], 35⟩]⟩,
  ⟨1049999579367656259585, 1217936471150654914560, 32872907900168490772613,
    [8710221415066611613696, 9318311305563346829312, 9996668789498987675648, 10645648265059623239680, 11565839229639655424000, 12060893195949342457857, 12587774872489007513601, 13425861693739985594503],
    [10910825511676157100032, 12708238837426960728064, 14929276437378031943680, 17720420807508209172480, 25946701227159072014336, 32335264505984219873280, 41064345025118509989888],
    [⟨10672270659033487836929, 8710221415066611613696, [4, 5, 6, 7, 8, 9], [103495984677285, 163536880697660, 303393149407896, 436848368154329, 551245471201052], 24⟩,
      ⟨12093266987994277357550, 9318311305563346829312, [4, 5, 6, 7, 8, 9], [129176113523119, 161292208848312, 300404047098942, 433706922900367, 548223683650000], 21⟩,
      ⟨13703466779969830149491, 9996668789498987675648, [4, 5, 6, 7, 8, 9], [152278382724003, 161801035217085, 297928398790643, 431100307324230, 545712368381566], 21⟩,
      ⟨15528062183375456966394, 10645648265059623239680, [5, 6, 7, 8, 9], [177543035783739, 295594034983089, 428634756040658, 543333637587449], 22⟩,
      ⟨19938426515361829955286, 11565839229639655424000, [5, 6, 7, 8, 9], [236395656071339, 292211710615475, 423848311052579, 538706306170603], 32⟩,
      ⟨22593197162468853140433, 12060893195949342457857, [5, 6, 7, 8, 9], [262431243223306, 290724021452467, 421827041248428, 536009201845040], 24⟩,
      ⟨25601446414485389543420, 12587774872489007513601, [5, 6, 7, 8, 9], [286157499169216, 293771769166098, 419970291862802, 534213783585577], 25⟩,
      ⟨31920406139797045977457, 13425861693739985594503, [6, 7, 8, 9], [326278595160685, 417826431972124, 531244121867466], 37⟩]⟩,
  ⟨1217936471150654914561, 1466118331007598329856, 38188994984545338592619,
    [10300376915120947331073, 11008488694232672632832, 11808453517788599025665, 12611844261696131039233, 13782783267208333623297, 14360362898378342793217, 14993342838023415398401, 16089269608640132222316],
    [12627038985703441563648, 14669888458682076758016, 17187949717472325664768, 20333661635194262650880, 29488970458110189633536, 36553627051411862716416, 46148572145579047518208],
    [⟨12398151447668286968420, 10300376915120947331073, [4, 5, 6, 7, 8, 9], [95251920821467, 163080332675494, 302814139284017, 436240444672873, 550661111338996], 23⟩,
      ⟨14048946133813552996743, 11008488694232672632832, [4, 5, 6, 7, 8, 9], [121833018447950, 160614975081279, 299621243888890, 432882615813635, 547429906419737], 21⟩,
      ⟨15919541578749997279835, 11808453517788599025665, [4, 5, 6, 7, 8, 9], [145377103269049, 159780873107485, 297049502827823, 430172137588435, 544817254321060], 21⟩,
      ⟨18039203913493582883854, 12611844261696131039233, [5, 6, 7, 8, 9], [170624942524828, 294701408821142, 427691462985049, 542422670055042], 22⟩,
      ⟨23162796321738734614353, 13782783267208333623297, [5, 6, 7, 8, 9], [227973394917336, 291253391240148, 422846831428204, 537736482992688], 32⟩,
      ⟨26246886820680220497979, 14360362898378342793217, [5, 6, 7, 8, 9], [254945271272796, 289494965710974, 420766337139644, 534981923520088], 24⟩,
      ⟨29741619198673863331677, 14993342838023415398401, [5, 6, 7, 8, 9], [279155670971887, 290596964668043, 418878232166111, 533154692533406], 25⟩,
      ⟨37847852483009871211424, 16089269608640132222316, [6, 7, 8, 9], [323757128675209, 416414586402226, 529876420295313], 38⟩]⟩,
  ⟨1466118331007598329857, 1646301092593913298944, 46058576550158287660562,
    [11260544846072556945408, 12013526193903940403201, 12871563297703117193217, 13797670226265217957889, 15233390711846813040640, 16541408772598598205440, 17238632349204611072000, 18289286505433593701906],
    [13372289772741747277824, 15478295209093225250816, 18067571335183143534592, 21277059508682587373568, 30435611352200887926784, 46475529472616691662848, 59348596889976876040192],
    [⟨13196003118172614352196, 11260544846072556945408, [4, 5, 6, 7, 8, 9], [82571551466385, 163626904277069, 303511441017920, 436972490558649, 551364758524791], 22⟩,
      ⟨14953030520022316333384, 12013526193903940403201, [4, 5, 6, 7, 8, 9], [110666156724577, 160810772632641, 299910422389292, 433187056739074, 547723114047823], 20⟩,
      ⟨16944003402424330295882, 12871563297703117193217, [4, 5, 6, 7, 8, 9], [135303324710969, 158954887654370, 297130434230773, 430256743309836, 544898866363106], 21⟩,
      ⟨19200071244216172825490, 13797670226265217957889, [5, 6, 7, 8, 9], [162794230889694, 294739907024288, 427732524940067, 542462320616659], 21⟩,
      ⟨24653379479788994385174, 15233390711846813040640, [5, 6, 7, 8, 9], [215104917175273, 291211416807544, 422809436529310, 537700216162096], 31⟩,
      ⟨31655565859297079529211, 16541408772598598205440, [5, 6, 7, 8, 9], [268784153374210, 288444320092797, 418665762962586, 532947519592139], 34⟩,
      ⟨35870455484417517484806, 17238632349204611072000, [5, 6, 7, 8, 9], [292407327242638, 295880091633199, 416843395082455, 531181782702595], 25⟩,
      ⟨43911023722292324492472, 18289286505433593701906, [6, 7, 8, 9], [328538310886066, 415000901428776, 528504644944186], 35⟩]⟩,
  ⟨1646301092593913298945, 1902981514890485956608, 51780541788094273739941,
    [13690416130266692321281, 14657940299954550734849, 15726039179710668734465, 16721663980656586653697, 18169900403960012865536, 18955103905259872845825, 19774124444966329516032, 21063740482228889115814],
    [17194885916570612137984, 20031686153162488545280, 23537583325918166777856, 27951603219432921366528, 40968977423172101996544, 51081746397662977982464, 64913741547716959272960],
    [⟨16810680652656942587737, 13690416130266692321281, [4, 5, 6, 7, 8, 9], [104490366292451, 160407548250668, 299399704438817, 432649159372298, 547205030655676], 25⟩,
      ⟨19048996776558637350234, 14657940299954550734849, [4, 5, 6, 7, 8, 9], [129767731094065, 158292994495578, 296492092392391, 429582464678961, 544248342509580], 21⟩,
      ⟨21585341229832380688970, 15726039179710668734465, [4, 5, 6, 7, 8, 9], [152811752313689, 159881074213981, 294057544564276, 427010092918524, 541764342449374], 21⟩,
      ⟨24459396023504151351629, 16721663980656586653697, [5, 6, 7, 8, 9], [178389579038268, 291732476612323, 424544810794458, 539380416967255], 22⟩,
      ⟨31406486171010401632782, 18169900403960012865536, [5, 6, 7, 8, 9], [237261318226415, 288424985323557, 419825263673090, 534069914838873], 32⟩,
      ⟨35588211220945109175569, 18955103905259872845825, [5, 6, 7, 8, 9], [263109816659223, 287195575432827, 417832242395650, 532138677989855], 24⟩,
      ⟨40326726492429424605631, 19774124444966329516032, [5, 6, 7, 8, 9], [286908644811845, 292162109695755, 415992808395036, 530355820748917], 25⟩,
      ⟨50165647752389033765781, 21063740482228889115814, [6, 7, 8, 9], [326642281785279, 413901596258348, 527438098509574], 37⟩]⟩,
  ⟨1902981514890485956609, 2280820977889965768704, 59942516255143308796838,
    [16122572052397865304065, 17245556093885292740608, 18507107909357402587136, 19734130356763158380544, 21557008963176598863872, 22473637358407724826625, 23463401388929911357440, 25132093000992729834406],
    [19831148480099422044160, 23046253226229114077184, 27008522604605415096320, 31968394901952451837952, 46423755466607857500160, 57582210434082306785280, 72747920095499501174784],
    [⟨19460485801900259555800, 16122572052397865304065, [4, 5, 6, 7, 8, 9], [96558895051127, 159955604640573, 298823688436719, 432042195593986, 546620239465952], 24⟩,
      ⟨22051619382352215832554, 17245556093885292740608, [4, 5, 6, 7, 8, 9], [122692723007963, 157602488035843, 295728495356455, 428775475244070, 543469461230153], 21⟩,
      ⟨24987758390730855631695, 18507107909357402587136, [4, 5, 6, 7, 8, 9], [146002768046884, 157388207730343, 293212831063738, 426114912256407, 540899072542793], 21⟩,
      ⟨28314839766064279163195, 19734130356763158380544, [5, 6, 7, 8, 9], [171302958989032, 290871413273722, 423631703093100, 538496577064791], 22⟩,
      ⟨36356973929067321994204, 21557008963176598863872, [5, 6, 7, 8, 9], [229162643029328, 287489095842845, 418850523919150, 533125115129978], 32⟩,
      ⟨41197848765913572046213, 22473637358407724826625, [5, 6, 7, 8, 9], [255857907933707, 285887931227533, 416803642383349, 531140140082275], 24⟩,
      ⟨46683278598776018265870, 23463401388929911357440, [5, 6, 7, 8, 9], [280006660660325, 288352520900367, 414937686139703, 529330404060283], 25⟩,
      ⟨59237586030381824778196, 25132093000992729834406, [6, 7, 8, 9], [324185908532403, 412536257364373, 526112503698855], 38⟩]⟩,
  ⟨2280820977889965768705, 2554180541108416675840, 71976839880853533192197,
    [17556136199209925476353, 18745038615376249487360, 20097846373560622776320, 21529043319780123607041, 23740599992713019916290, 25805840307399491059712, 26865692176838545113088, 28491834390482301972486],
    [20905641286164568604672, 24203511703014423396352, 28256044652996629364736, 33283710561992134623232, 47657112083134840569856, 72825282670768867508224, 93059115243469040254976],
    [⟨20621709888702371476392, 17556136199209925476353, [4, 5, 6, 7, 8, 9], [83688697816152, 160522249303699, 299550983384234, 432808476307372, 547358495067593], 22⟩,
      ⟨23367458659975969912570, 18745038615376249487360, [4, 5, 6, 7, 8, 9], [111359635973465, 157809950853312, 296057858491567, 429123432437785, 543805342010082], 21⟩,
      ⟨26478799632654784054928, 20097846373560622776320, [4, 5, 6, 7, 8, 9], [135661639288206, 156161700810269, 293343579401607, 426252485590057, 541032077265417], 21⟩,
      ⟨30004410842809216403817, 21529043319780123607041, [5, 6, 7, 8, 9], [161945371457344, 290973346842363, 423740692495491, 538602080106489], 21⟩,
      ⟨38526426134908296620590, 23740599992713019916290, [5, 6, 7, 8, 9], [216053077644556, 287486610632573, 418858914571350, 533133196811029], 31⟩,
      ⟨49468910371365113103344, 25805840307399491059712, [5, 6, 7, 8, 9], [269282757737181, 285330897276077, 414775560960054, 529171700220284], 34⟩,
      ⟨56055619262213855547901, 26865692176838545113088, [5, 6, 7, 8, 9], [293145778228369, 295367859726689, 412964937803042, 527412806468749], 26⟩,
      ⟨68485371215491390112000, 28491834390482301972486, [6, 7, 8, 9], [328785319594321, 411171508254315, 524785163271598], 35⟩]⟩,
  ⟨2554180541108416675841, 2942402516929485996032, 80696074106445285106015,
    [21292611807779965370368, 22814780844486351650817, 24471768793943039803392, 25986386863737422217217, 28238860358463575293952, 29476219978930630688768, 30725957227341462634497, 32701547043614091714912],
    [26809288351015818493952, 31238227405244200910848, 36714195127064332337152, 43620309813105564581888, 64001951376986832109568, 79838335025177744637952, 101528739767508132691968],
    [⟨26198179564789704953023, 21292611807779965370368, [4, 5, 6, 7, 8, 9], [105411537073416, 157413767476463, 295555587202772, 428592565927438, 543292874020342], 25⟩,
      ⟨29686426647008391785225, 22814780844486351650817, [4, 5, 6, 7, 8, 9], [130308466494878, 155447857653587, 292723780861943, 425595461933875, 540396780089552], 21⟩,
      ⟨33639128432139369141202, 24471768793943039803392, [5, 6, 7, 8, 9], [158440848763281, 290321927224940, 423048780504628, 537932087987948], 21⟩,
      ⟨38118126345395022705676, 25986386863737422217217, [5, 6, 7, 8, 9], [179336807595338, 288009684895448, 420587924985929, 534808697648118], 22⟩,
      ⟨48944643064001819111222, 28238860358463575293952, [5, 6, 7, 8, 9], [238153286476705, 284779885862315, 415932018200078, 530293380858538], 32⟩,
      ⟨55461546573881628145347, 29476219978930630688768, [5, 6, 7, 8, 9], [263758225159289, 283912872366110, 413968313724127, 528386551377642], 24⟩,
      ⟨62846165704887707533303, 30725957227341462634497, [5, 6, 7, 8, 9], [287719540773572, 291195248710630, 412143099431189, 526613180041693], 25⟩,
      ⟨78003175721277794372108, 32701547043614091714912, [6, 7, 8, 9], [326983249870751, 410105672825275, 523748826791861], 37⟩]⟩,
  ⟨2942402516929485996033, 3511682130985161326592, 93094781345071393134427,
    [24973976186265721634817, 26735316465365920776193, 28698987594955623497729, 30548354005599150669824, 33362645264697688850432, 34804958749162370760705, 36324928270280635187200, 38850937123569021998940],
    [30815940570520404099072, 35821645212003034202112, 41990513750235490025472, 49729155069596059828224, 72309934253589609316352, 89744894953109388787712, 113465632109404220293120],
    [⟨30223450461863494868603, 24973976186265721634817, [4, 5, 6, 7, 8, 9], [97778217796779, 156967222235676, 294984184820935, 427988343103966, 542709406853646], 24⟩,
      ⟨34247656137202475423870, 26735316465365920776193, [4, 5, 6, 7, 8, 9], [123484987193212, 154730690121959, 291979631495482, 424806243658985, 539633348765901], 21⟩,
      ⟨38807678573035578254449, 28698987594955623497729, [4, 5, 6, 7, 8, 9], [146638173876415, 155351727180397, 289512967295562, 422188639145595, 536358294673871], 21⟩,
      ⟨43974860942149892964559, 30548354005599150669824, [5, 6, 7, 8, 9], [172269475340094, 287176021281844, 419700798372969, 533949260591676], 22⟩,
      ⟨56464839145029502307549, 33362645264697688850432, [5, 6, 7, 8, 9], [230327358480956, 283863402330258, 414984675946637, 529373073390988], 32⟩,
      ⟨63983045129857357201898, 34804958749162370760705, [5, 6, 7, 8, 9], [256721193445223, 282479426854142, 412971085600285, 527416235085565], 24⟩,
      ⟨72502288611402807247467, 36324928270280635187200, [5, 6, 7, 8, 9], [280902076950500, 286727025044009, 411123770822146, 525620583754169], 25⟩,
      ⟨91743810367947153875655, 38850937123569021998940, [6, 7, 8, 9], [324601206165614, 408784527958563, 522463361955516], 38⟩]⟩,
  ⟨3511682130985161326593, 3922142732049066229760, 111304826640649011829987,
    [27089528300059745583104, 28946474833636779098113, 31055172603357198024704, 33231276012094639570945, 36613554304416458211328, 38142863859091853279233, 41425434654051714203649, 43929483119159586823396],
    [32340862357437044228096, 37450375364858014072832, 43726158054670186053632, 51521991727174549241856, 73843037044863339069440, 90913882869841895882752, 144427901255431948861440],
    [⟨31889366746237818237451, 27089528300059745583104, [4, 5, 6, 7, 8, 9], [84733623723575, 157552152565158, 295739603752801, 428787045834643, 543480631366392], 22⟩,
      ⟨36135386597780078137874, 28946474833636779098113, [4, 5, 6, 7, 8, 9], [111995426617783, 154938144149168, 292347005028748, 425195672225773, 540010095854562], 21⟩,
      ⟨40946757424246221285287, 31055172603357198024704, [4, 5, 6, 7, 8, 9], [135992874308941, 153549333369323, 289693486729119, 422379542022667, 537283802520399], 21⟩,
      ⟨46398754833387193770980, 33231276012094639570945, [5, 6, 7, 8, 9], [161623441067330, 287334860089558, 419871096211688, 534114258258552], 22⟩,
      ⟨59577180508732349751834, 36613554304416458211328, [5, 6, 7, 8, 9], [216986400297533, 283895703286964, 415036732976714, 529423588459989], 31⟩,
      ⟨67509789931553136308818, 38142863859091853279233, [5, 6, 7, 8, 9], [244884688085369, 282041694238513, 412916174510639, 527362271842007], 24⟩,
      ⟨86684286147364404274881, 41425434654051714203649, [5, 6, 7, 8, 9], [293922572354870, 295311071221890, 409211039037350, 523756649203244], 37⟩,
      ⟨105689910231229420500969, 43929483119159586823396, [6, 7, 8, 9], [328986911678702, 407468477247665, 521180444441126], 35⟩]⟩,
  ⟨3922142732049066229761, 4503328619961546440704, 124453039579157082902861,
    [32777177460020309655553, 35145743977013631254529, 37674182875498933125120, 41722744255228713893888, 43439093611980665126914, 45363846651747560849408, 47238138321622131539969, 50251486708272470397262],
    [41364334803795130187776, 48206224730929452023808, 56672970901992404680704, 80678011708314172260352, 98953740739091372179456, 123496027216299744559104, 157166242139933648093184],
    [⟨40403986369619699701673, 32777177460020309655553, [4, 5, 6, 7, 8, 9], [106264584257989, 154548374165316, 291853714048834, 424672502715896, 539503944134683], 25⟩,
      ⟨45783714652467706045601, 35145743977013631254529, [4, 5, 6, 7, 8, 9], [130802954377226, 152759195364905, 289092499636708, 421740243516283, 535924349673860], 21⟩,
      ⟨51879745434096769342845, 37674182875498933125120, [5, 6, 7, 8, 9], [157539591252867, 286712680228143, 419208194506662, 533471829047536], 21⟩,
      ⟨66614911748670062971265, 41722744255228713893888, [5, 6, 7, 8, 9], [210361048823569, 283240199532518, 414340399270671, 528746866307343], 31⟩,
      ⟨75484584199188629899433, 43439093611980665126914, [5, 6, 7, 8, 9], [238989392975286, 281275944353322, 412166460185215, 526632656594152], 24⟩,
      ⟨85535239815703206289338, 45363846651747560849408, [5, 6, 7, 8, 9], [264387924843232, 280910673316015, 410229800889073, 524748248407086], 25⟩,
      ⟨96924124679864080306826, 47238138321622131539969, [5, 6, 7, 8, 9], [288583712797406, 290804095979442, 408416357886056, 522981925430508], 26⟩,
      ⟨120028327151077786385960, 50251486708272470397262, [6, 7, 8, 9], [327288962514927, 406434071465004, 520172527679007], 36⟩]⟩,
  ⟨4503328619961546440705, 5352373930214334398464, 143092999486566021898582,
    [38292827465674734960640, 41025121966550078717953, 44033740815621327683584, 46797906324268358041600, 51111534497146299482113, 53353785719311141175296, 55645642554030365343745, 59451812778805575197015],
    [47390747714046308384768, 55102766936584439726080, 64610360768961131315200, 76561156670192693018624, 111463669202804732329984, 138419719007736940199936, 175144740799294732238848],
    [⟨46455495345020729231488, 38292827465674734960640, [4, 5, 6, 7, 8, 9], [98915675750152, 154107631293027, 291288257775637, 424072513262130, 538923287259374], 24⟩,
      ⟨52640972686663395651337, 41025121966550078717953, [4, 5, 6, 7, 8, 9], [124221540505287, 151997361055344, 288367516359988, 420968692245716, 535177405301133], 21⟩,
      ⟨59650036767825675371672, 44033740815621327683584, [5, 6, 7, 8, 9], [153753763984893, 285938626148906, 418382539763437, 532671335362115], 21⟩,
      ⟨67592346888840974571304, 46797906324268358041600, [5, 6, 7, 8, 9], [173402336761939, 283610588839370, 415895102547584, 530257448325619], 22⟩,
      ⟨86790291378846395586387, 51111534497146299482113, [5, 6, 7, 8, 9], [231424166296220, 280373329290538, 411245809576805, 525736311219285], 32⟩,
      ⟨98346284417158913589563, 53353785719311141175296, [5, 6, 7, 8, 9], [257544313183120, 279290709855979, 409263306960944, 523805727699371], 24⟩,
      ⟨111440940052173738838506, 55645642554030365343745, [5, 6, 7, 8, 9], [281852972753730, 285743660903708, 407431265713061, 522020828402913], 25⟩,
      ⟨140633517495327539017066, 59451812778805575197015, [6, 7, 8, 9], [324994886310335, 405154524560747, 518924920008230], 38⟩]⟩,
  ⟨5352373930214334398465, 5962514539507773079552, 170365692223498026808503,
    [41379115521000497217537, 44248824037337956614144, 47495180904701596008449, 50755885686383068577792, 55899287114967035150336, 58272753700169618292736, 63219500242274426552320, 67051507202267835331767],
    [49519724372620595953664, 57354209959410080415744, 66973822860206264025088, 78942149680936526020608, 113246201076747314659328, 139480707573375221891072, 221886209727641979715584],
    [⟨48810588042438972290167, 41379115521000497217537, [4, 5, 6, 7, 8, 9], [85710393400213, 154709146365759, 292070106830805, 424901984983814, 539725980118285], 22⟩,
      ⟨55309642333571856333659, 44248824037337956614144, [4, 5, 6, 7, 8, 9], [112578699438152, 152189172464203, 288771261982491, 421398084025885, 535593143412039], 21⟩,
      ⟨62674035649966400002251, 47495180904701596008449, [4, 5, 6, 7, 8, 9], [136339322987561, 151132782881465, 286171669036073, 418630131382552, 532911419184524], 21⟩,
      ⟨71018986544214544831944, 50755885686383068577792, [5, 6, 7, 8, 9], [161762389601850, 283819189970855, 416119340782408, 530475183756727], 22⟩,
      ⟨91190183790176180077434, 55899287114967035150336, [5, 6, 7, 8, 9], [217864109709704, 280434592580743, 411339509577884, 525827466394840], 31⟩,
      ⟨103332015696717713335590, 58272753700169618292736, [5, 6, 7, 8, 9], [245481646799013, 278683936169020, 409251374421211, 523793408602320], 24⟩,
      ⟨132680934512162223216694, 63219500242274426552320, [5, 6, 7, 8, 9], [294716881070953, 295573568398751, 405577414577279, 520209886237648], 37⟩,
      ⟨161441321155848479951081, 67051507202267835331767, [6, 7, 8, 9], [329155274488686, 403886089468160, 517685559297982], 35⟩]⟩,
  ⟨5962514539507773079553, 6823908683121326817280, 189991063430773632220294,
    [49950817656220716892160, 53591521360908037128193, 57393357231741581918209, 63496422448548011835393, 66153875604810126852097, 69108036358652880224256, 71877532010581340454912, 76450767100272737598600],
    [63172865613295815491584, 73635102334625897250816, 86597456107395262447616, 123413398603458259451904, 151444894661893366480896, 189093678586754588737536, 240839640288329493118976],
    [⟨61681067518837391334882, 49950817656220716892160, [4, 5, 6, 7, 8, 9], [107059505525892, 151804513846726, 288287029437439, 420882795560139, 535094228036226], 25⟩,
      ⟨69893806242481050616813, 53591521360908037128193, [4, 5, 6, 7, 8, 9], [131304489551810, 150233749135954, 285588969273045, 418008184112092, 532308263818690], 21⟩,
      ⟨79200058422619897065944, 57393357231741581918209, [5, 6, 7, 8, 9], [157181735558894, 283224408591584, 415483695819126, 529857846866120], 22⟩,
      ⟨101694888017797985763868, 63496422448548011835393, [5, 6, 7, 8, 9], [211455529471592, 279797824254155, 410661946325881, 525167574288311], 31⟩,
      ⟨115235405042171904114372, 66153875604810126852097, [5, 6, 7, 8, 9], [239773979565893, 277911355786901, 408523497979208, 523083501563736], 24⟩,
      ⟨130578820962066268958183, 69108036358652880224256, [5, 6, 7, 8, 9], [265012164077471, 278233155465775, 406611456598461, 521219332414533], 25⟩,
      ⟨147965188976455462623119, 71877532010581340454912, [5, 6, 7, 8, 9], [289483920333699, 290868132425546, 404808286067256, 519458596034033], 26⟩,
      ⟨182826195822008614246548, 76450767100272737598600, [6, 7, 8, 9], [327562633675062, 402881675119733, 516704843582953], 36⟩]⟩,
  ⟨6823908683121326817281, 8077703367773361537024, 217731140706232108508688,
    [58132145366922582556672, 62322378672680993816577, 66870176528594431377409, 70975555186784812924928, 77529161326111785746432, 80972438644367634202625, 84368244893314845769728, 90079186153326857086482],
    [72145788502191112192000, 83906898424373587214336, 98415317721340560015360, 116683748430041027969024, 170076903712929303494656, 211327042785893632966656, 267621272786190351728640],
    [⟨70686952051026268914508, 58132145366922582556672, [4, 5, 6, 7, 8, 9], [99986353389264, 151369268367653, 287728220913850, 420287871859537, 534518025740711], 24⟩,
      ⟨80098810368629347286673, 62322378672680993816577, [4, 5, 6, 7, 8, 9], [124936206118464, 149402413364987, 284883975702831, 417255366229914, 531577904459303], 21⟩,
      ⟨90763843061705421344778, 66870176528594431377409, [5, 6, 7, 8, 9], [152644181883672, 282486039895776, 414693724990011, 529090315961256], 21⟩,
      ⟨102848908359771691089063, 70975555186784812924928, [5, 6, 7, 8, 9], [174579512196086, 280172295575665, 412212824871489, 526677651279256], 22⟩,
      ⟨132060612412535192154676, 77529161326111785746432, [5, 6, 7, 8, 9], [232457595968758, 277015213947134, 407628851728957, 522210596597877], 32⟩,
      ⟨149644278666321974918331, 80972438644367634202625, [5, 6, 7, 8, 9], [258338044138811, 276352136532745, 405675153173114, 520304276807700], 24⟩,
      ⟨169569182881043793601511, 84368244893314845769728, [5, 6, 7, 8, 9], [282857199290943, 285357911519236, 403855552132109, 518527305449058], 25⟩,
      ⟨213422916160418298076832, 90079186153326857086482, [6, 7, 8, 9], [325363978186780, 401641552345967, 515493214118249], 38⟩]⟩,
  ⟨8077703367773361537025, 8975777632410817003520, 258168093000384480153146,
    [62584646545602910355456, 66969260599956363804673, 71913912665154047180800, 76739675004188189786113, 84505778824022438445056, 88149466525829670371329, 95517922282438110740482, 101339708635952104214074],
    [75067048160945246306304, 86959445567034259144704, 101557484493621883305984, 119750748141551446130688, 171936770379402486743040, 211845414807617094549504, 337468639306000331964416],
    [⟨73966397040857810927764, 62584646545602910355456, [4, 5, 6, 7, 8, 9], [86625544761352, 151986108240687, 288535514117854, 421147190048961, 535350239757536], 23⟩,
      ⟨83814908385774712731860, 66969260599956363804673, [4, 5, 6, 7, 8, 9], [113145229624428, 149556016524072, 285322186529393, 417722900413008, 532031528470429], 21⟩,
      ⟨94974733781278386916691, 71913912665154047180800, [4, 5, 6, 7, 8, 9], [136689913922066, 148930982668643, 282773258600830, 415000203794585, 529388126006184], 21⟩,
      ⟨107620472664689245440677, 76739675004188189786113, [5, 6, 7, 8, 9], [162218552567646, 280424363482691, 412484482852721, 526941993794286], 22⟩,
      ⟨138187422257409311225555, 84505778824022438445056, [5, 6, 7, 8, 9], [218689462200224, 277097906595962, 407762309210217, 522340713086965], 32⟩,
      ⟨156586863764275689410052, 88149466525829670371329, [5, 6, 7, 8, 9], [246041285812008, 275478151978742, 405704897024148, 520332502191242], 24⟩,
      ⟨201061512992750699838180, 95517922282438110740482, [6, 7, 8, 9], [296036881973670, 402059876488889, 516769171148096], 37⟩,
      ⟨244159820754949865786152, 101339708635952104214074, [6, 7, 8, 9], [329305025556562, 400418853526419, 514295726067222], 35⟩]⟩,
  ⟨8975777632410817003521, 10240055599047276232704, 287170678704956580005224,
    [70491229065294038171649, 75374154842955955830784, 80914271689287762182144, 86548474825600156041217, 95692174681266204966912, 99763113512606355161089, 108279016929079601397760, 115177718311273833661800],
    [83318098801598232788992, 96351789483756798083072, 112327831717397361852416, 132151298511114252320768, 188530951173225662382080, 231461256016573843374080, 365510970784721471012864],
    [⟨82275776966566502096045, 70491229065294038171649, [4, 5, 6, 7, 8, 9], [80633448862453, 151765551723867, 288249047368622, 420842324764564, 535055036974293], 22⟩,
      ⟨93230669394536059418114, 75374154842955955830784, [4, 5, 6, 7, 8, 9], [107822082291829, 149175093643554, 284847690572568, 417216314258852, 531540009228954], 21⟩,
      ⟨105644188802803249057288, 80914271689287762182144, [4, 5, 6, 7, 8, 9], [131779190834127, 147882716376500, 282209769756451, 414396779166756, 528801713903457], 21⟩,
      ⟨119710549117396224208230, 86548474825600156041217, [5, 6, 7, 8, 9], [157294224293453, 279853710999524, 411872758635415, 526346641993975], 22⟩,
      ⟨153711387712383035251044, 95692174681266204966912, [5, 6, 7, 8, 9], [212489277781973, 276478779650788, 407103063862059, 521697316763150], 31⟩,
      ⟨174177821205042011129267, 99763113512606355161089, [5, 6, 7, 8, 9], [240511463360576, 274686198279205, 404998276613306, 519641853481245], 24⟩,
      ⟨223648749450567002179313, 108279016929079601397760, [5, 6, 7, 8, 9], [290399055277789, 291250750183806, 401314889917924, 516039987984011], 37⟩,
      ⟨275700742060447006040923, 115177718311273833661800, [6, 7, 8, 9], [327780571374354, 399445356921567, 513343308714845], 36⟩]⟩,
  ⟨10240055599047276232705, 12073692257944132911104, 328046702519941489163445,
    [87392484244186529267713, 93755570177992854339584, 100528396976068484923393, 106598466060727433035778, 116465602897027232956416, 121686722285059228827648, 126640976250074721943553, 135170116534735630957750],
    [108751227059813696405504, 126508850865927712931840, 148435929045755112718336, 176084389258149572378624, 256944766502805803368448, 319441016292899572154368, 404892295614627105996800],
    [⟨106501171381869558807944, 87392484244186529267713, [4, 5, 6, 7, 8, 9], [101005808051456, 148745161318265, 284296826910800, 416627928686796, 530968943953341], 25⟩,
      ⟨120681637601170449169117, 93755570177992854339584, [4, 5, 6, 7, 8, 9], [125603437086530, 146950420939629, 281525108778494, 413663256691539, 528088596542561], 21⟩,
      ⟨136750210961337630570642, 100528396976068484923393, [5, 6, 7, 8, 9], [152061470048212, 279148952090805, 411116528663532, 525610360923031], 22⟩,
      ⟨154958290007401874391242, 106598466060727433035778, [5, 6, 7, 8, 9], [175753904181514, 276856120366909, 408649731564639, 523206424619902], 22⟩,
      ⟨198970382895974118573735, 116465602897027232956416, [5, 6, 7, 8, 9], [233432104814904, 273786654385824, 404128971916597, 518791882280669], 33⟩,
      ⟨225462981584687181984640, 121686722285059228827648, [5, 6, 7, 8, 9], [259115003949380, 273703892661667, 402201659225503, 516907665373460], 25⟩,
      ⟨255483028806522633052622, 126640976250074721943553, [5, 6, 7, 8, 9], [283899982995325, 285462307219190, 400392563498494, 515136707795910], 26⟩,
      ⟨320727220397451890548250, 135170116534735630957750, [6, 7, 8, 9], [325706707683980, 398241216497577, 512164511361814], 38⟩]⟩,
  ⟨12073692257944132911105, 14834138732940088049664, 387416479737489063517915,
    [105171831554821582749697, 112715181211719913439232, 121057302533813309538304, 128678458932292491411456, 141354102242266706870273, 147626037725217196867585, 159456122070580152238080, 165124290219218419424987],
    [127932448054798954004480, 148424885282511450537984, 173614384047416410112000, 205191970881696591511552, 296384166633285953257472, 366351084433993359163392, 588673012110582611968000],
    [⟨125775716042061946403471, 105171831554821582749697, [4, 5, 6, 7, 8, 9], [92219431307972, 148275430392905, 283685737205898, 415974865378988, 530334878615515], 23⟩,
      ⟨142522558066434892391824, 112715181211719913439232, [4, 5, 6, 7, 8, 9], [117736180564905, 146113559289422, 280709048133148, 412788489290003, 527237767324819], 21⟩,
      ⟨161499216200107633329214, 121057302533813309538304, [5, 6, 7, 8, 9], [147508334623672, 278271891870405, 410174151385994, 524692392208100], 21⟩,
      ⟨183002587008656869148208, 128678458932292491411456, [5, 6, 7, 8, 9], [167297412753705, 275937247045838, 407661265324763, 522242151498520], 22⟩,
      ⟨234979973038725338002750, 141354102242266706870273, [5, 6, 7, 8, 9], [224302984152957, 272749126904147, 403066295440237, 517752329340353], 32⟩,
      ⟨266267192950516189578622, 147626037725217196867585, [5, 6, 7, 8, 9], [250834638555385, 271690024172320, 401082645678930, 515811192458560], 24⟩,
      ⟨341893843378561747379906, 159456122070580152238080, [6, 7, 8, 9], [300573950325685, 397504508775339, 512302235832944], 38⟩,
      ⟨387266134120774742543125, 165124290219218419424987, [6, 7, 8, 9], [322929498718417, 396751067982759, 510704552263864], 28⟩]⟩,
  ⟨14834138732940088049665, 16871404297196962578432, 476955547874727707828380,
    [116789896373704595603457, 124988329348544860258305, 134254798645947730493440, 143355722535441264541697, 158464086234514371641345, 165333129130899803209729, 179185348360448184942593, 190676841760586632814749],
    [138438592936175290286080, 160131986529133919207424, 186711970752646560612352, 219759987183799943299072, 313845946966783310168064, 385484437485746397380608, 609750236491075142287360],
    [⟨136650052355189542612878, 116789896373704595603457, [4, 5, 6, 7, 8, 9], [81817233910962, 148501452312579, 283983800536597, 416293431501331, 530644207226753], 22⟩,
      ⟨154844795437783853216334, 124988329348544860258305, [4, 5, 6, 7, 8, 9], [108545443379387, 146023468904556, 280695975071915, 412774344984141, 527224006676089], 21⟩,
      ⟨175462140415773952233148, 134254798645947730493440, [4, 5, 6, 7, 8, 9], [132208983050219, 145172975436452, 278123547600174, 410014035084111, 524536372757819], 21⟩,
      ⟨198824652983928498394213, 143355722535441264541697, [5, 6, 7, 8, 9], [157778270371881, 275772083390408, 407484276427456, 522069426593664], 22⟩,
      ⟨255295907895484414448131, 158464086234514371641345, [5, 6, 7, 8, 9], [213523070056418, 272466144274498, 402783845966977, 517475885922947], 32⟩,
      ⟨289288163106059120827883, 165333129130899803209729, [5, 6, 7, 8, 9], [241214454892052, 270819902313527, 400717381339598, 515452811537262], 24⟩,
      ⟨371453354175088865984583, 179185348360448184942593, [6, 7, 8, 9], [291856199063278, 397069518931867, 511875929562626], 37⟩,
      ⟨456785254824453536259158, 190676841760586632814749, [6, 7, 8, 9], [327962819130551, 395264389018369, 509243585461474], 36⟩]⟩,
  ⟨16871404297196962578433, 19815833900077096632320, 543142132493959137601036,
    [144385934403539486900224, 155016271898806019162112, 166007280860926926913537, 175914466803760913973249, 192281779583656858222594, 200958076152454609633280, 208823240769684117651457, 222899152158519413712397],
    [180142374834324778254336, 209600868942328641880064, 246033118328192424214528, 292024692310136259084288, 426586158155411115474944, 530641046960420381786112, 673241497200224444088320],
    [⟨176332433440439527993560, 144385934403539486900224, [4, 5, 6, 7, 8, 9], [101990778485900, 145597487210644, 280154045564437, 412193180717513, 526658502581714], 25⟩,
      ⟨199810824178543160800718, 155016271898806019162112, [4, 5, 6, 7, 8, 9], [126204830399349, 144061529605952, 277461597148744, 409301981229141, 523842364906467], 21⟩,
      ⟨226415326323923793365561, 166007280860926926913537, [5, 6, 7, 8, 9], [151886600056358, 275100625406604, 406761116927057, 521363540163331], 22⟩,
      ⟨256562176774574952480684, 175914466803760913973249, [5, 6, 7, 8, 9], [176991659537020, 272841508280631, 404320724190433, 518979263084193], 22⟩,
      ⟨329432355939287647277127, 192281779583656858222594, [5, 6, 7, 8, 9], [234369578912526, 269894538228534, 399874296581562, 514626332257202], 33⟩,
      ⟨373295764522763851015728, 200958076152454609633280, [5, 6, 7, 8, 9], [259894442348394, 270797753582989, 397975309127243, 512765348870693], 25⟩,
      ⟨422999518105368114407996, 208823240769684117651457, [6, 7, 8, 9], [285900047375750, 396177811497573, 511000465261979], 26⟩,
      ⟨529637619443139398563626, 222899152158519413712397, [6, 7, 8, 9], [326037870806002, 394095964256545, 508097003265158], 38⟩]⟩,
  ⟨19815833900077096632321, 24229182095033897058304, 638934072795438892744452,
    [172960991286209556774912, 185527711601449074950145, 199188149935121601921025, 211391239895306628759553, 232260556547411689865217, 242709879135982460076032, 261713457410370636349442, 270964448432527959424774],
    [211106480472744542601216, 244993310635248215654400, 286675780340830984732672, 339039088687938025816064, 490385767976566807068672, 606551436062015149309952, 976875885979304904884224],
    [⟨207431523212358675442935, 172960991286209556774912, [4, 5, 6, 7, 8, 9], [93549868638766, 145131064173530, 279546217833441, 411541002747159, 526023670917800], 24⟩,
      ⟨235050709645379729890729, 185527711601449074950145, [4, 5, 6, 7, 8, 9], [118608319317414, 143126598802376, 276667715757837, 408447557992710, 523009214223438], 21⟩,
      ⟨266347348026921765318496, 199188149935121601921025, [5, 6, 7, 8, 9], [146208708044822, 274269361896798, 405864716147935, 520488135796470], 22⟩,
      ⟨301811085395158037538967, 211391239895306628759553, [5, 6, 7, 8, 9], [168745992840684, 271950959378012, 403358878221372, 518038568916835], 22⟩,
      ⟨387533104685497304165537, 232260556547411689865217, [5, 6, 7, 8, 9], [225556740378659, 268857068252776, 398842322035530, 513614219673511], 32⟩,
      ⟨439132538086555794500830, 242709879135982460076032, [5, 6, 7, 8, 9], [251805819789450, 268329851519839, 396893289269952, 511702410113659], 24⟩,
      ⟨563857340197735261145868, 261713457410370636349442, [6, 7, 8, 9], [301751721525615, 393350635899359, 508218632125091], 38⟩,
      ⟨636635369528331283405524, 270964448432527959424774, [6, 7, 8, 9], [323354832399406, 392655558610393, 506682472800785], 27⟩]⟩,
  ⟨24229182095033897058305, 27473738124233109667840, 782764726290458869941313,
    [191234000219772907683840, 204830308036869286264833, 220112652902148115267584, 234603672002011213070336, 259347968333054748917761, 270785364500231860781056, 293022320538978032287746, 311981212231378460132418],
    [227290244132485306777600, 262962173389770300850176, 306658263786279961362432, 361104125333707128045568, 516213150497466583351296, 634310872639284013170688, 1004989828270990645264384],
    [⟨224265848895170224520477, 191234000219772907683840, [4, 5, 6, 7, 8, 9], [82916427600161, 145387250866203, 279886850171018, 411906515511498, 526379491594119], 22⟩,
      ⟨254126499751280784199326, 204830308036869286264833, [4, 5, 6, 7, 8, 9], [109202659140645, 143018777967467, 276704162880316, 408486602775802, 523047296224926], 21⟩,
      ⟨287963050076451086255074, 220112652902148115267584, [4, 5, 6, 7, 8, 9], [132643330177280, 142773320546722, 274189720613335, 405778185881724, 520403606355618], 21⟩,
      ⟨326304884734535546960079, 234603672002011213070336, [5, 6, 7, 8, 9], [158587301429653, 271840806629800, 403240705492444, 517922948703282], 22⟩,
      ⟨418983765588507472261377, 259347968333054748917761, [5, 6, 7, 8, 9], [214488146317896, 268607776845231, 398612288549296, 513388478347588], 32⟩,
      ⟨474770805836731014795440, 270785364500231860781056, [5, 6, 7, 8, 9], [241871654339861, 267162172640648, 396581816248740, 511395833043755], 24⟩,
      ⟨609617781795683326509892, 293022320538978032287746, [6, 7, 8, 9], [292616591217075, 392967248575463, 507842111538379], 37⟩,
      ⟨747902410477919496812572, 311981212231378460132418, [6, 7, 8, 9], [328123865918259, 391224791078918, 505271920772232], 36⟩]⟩,
  ⟨27473738124233109667841, 32147078060969230860288, 888667025649828317688725,
    [220317844192954368917504, 235774228162567057965056, 253301326696106434756609, 270819510815325190881280, 286923696497944944443392, 313764563624095631015936, 340267434007389955686401, 363312079614330713731990],
    [257419707473258025582592, 297225740922877468737536, 345898996948088148459520, 406213233759409800216576, 482407027379747013263360, 705408906223128978391040, 1106205256700250380304384],
    [⟨254607365660153401015191, 220317844192954368917504, [4, 5, 6, 7, 8, 9], [75816574239898, 145160569209242, 279588276423218, 411586124988188, 526067600766340], 22⟩,
      ⟨288507942537222610193256, 235774228162567057965056, [4, 5, 6, 7, 8, 9], [102896452485512, 142594111868587, 276171936788651, 407913608916558, 522488347086709], 21⟩,
      ⟨326922328783546627856172, 253301326696106434756609, [4, 5, 6, 7, 8, 9], [126773046939064, 141403502926753, 273551555960678, 405089033684321, 519730250847418], 21⟩,
      ⟨370451531134080247246919, 270819510815325190881280, [5, 6, 7, 8, 9], [152321460552687, 271197028979788, 402544768727595, 517241934285113], 22⟩,
      ⟨419776579440820242468079, 286923696497944944443392, [5, 6, 7, 8, 9], [178182781488274, 268979242018303, 400139692053398, 514886299305557], 22⟩,
      ⟨539003797332254120860569, 313764563624095631015936, [5, 6, 7, 8, 9], [235245888138443, 266183247626801, 395764330966535, 510592404023569], 33⟩,
      ⟨692094575465822591667928, 340267434007389955686401, [6, 7, 8, 9], [286647955563779, 392104251345083, 506992772227412], 37⟩,
      ⟨864369551142369423247691, 363312079614330713731990, [6, 7, 8, 9], [326334592700564, 390091137170655, 504156899533428], 38⟩]⟩,
  ⟨32147078060969230860289, 39122012988030536646656, 1041410695423460768025917,
    [281171154099774135730176, 301846238265632442286081, 323795755847495389806593, 343256402973338061766656, 377247012646536267956225, 394379671211702937976832, 424603697444490930290689, 439551549698789267017022],
    [344268454706045048061952, 399638624756970563829760, 467828282776071532707840, 553630412169165085343744, 801804314256286936989696, 992392003050756657643520, 1601822193894379504009216],
    [⟨338096551802601390244208, 281171154099774135730176, [4, 5, 6, 7, 8, 9], [94784036933768, 142130794083550, 275569245255521, 407264415934528, 521854839342893], 24⟩,
      ⟨383113584662345857265371, 301846238265632442286081, [4, 5, 6, 7, 8, 9], [119414844174822, 140316017699780, 272780878251314, 404256319710292, 518916258521834], 21⟩,
      ⟨434124565809023745007808, 323795755847495389806593, [5, 6, 7, 8, 9], [145641734081629, 270407887386260, 401690780755637, 516405874028146], 22⟩,
      ⟨491927580184802934603470, 343256402973338061766656, [5, 6, 7, 8, 9], [170181277948495, 268115723105920, 399203387272577, 513968308818013], 22⟩,
      ⟨631647516126984005360579, 377247012646536267956225, [5, 6, 7, 8, 9], [226732116357994, 265126798659698, 394762355151549, 509607236666091], 33⟩,
      ⟨715750405782795142946295, 394379671211702937976832, [5, 6, 7, 8, 9], [252763589626053, 265388574797719, 392844429924850, 507721567082210], 25⟩,
      ⟨919041713029673567844223, 424603697444490930290689, [6, 7, 8, 9], [302913476856299, 389337163187636, 504263248744201], 38⟩,
      ⟨1034459844685898671370716, 439551549698789267017022, [6, 7, 8, 9], [323751662119039, 388697847784990, 502785615309948], 27⟩]⟩,
  ⟨39122012988030536646657, 44230413346506199269376, 1269763792869711902892113,
    [309551355506086626983937, 331828965714515137134592, 356670456253977467027458, 379480596923149566607362, 419614145797455786016768, 438405803682447090515969, 473678391869369871237121, 504635209674527553314898],
    [368835962662026139926528, 426804639307070032576512, 497809001655936458162176, 586466168863038101258240, 839154475121626547486720, 1031545410607730487459840, 1636980173360847927640064],
    [⟨363793417536561345317393, 309551355506086626983937, [4, 5, 6, 7, 8, 9], [83936658981727, 142414103592656, 275949588308770, 407674122456433, 522254675006409], 23⟩,
      ⟨412231948317448533039966, 331828965714515137134592, [4, 5, 6, 7, 8, 9], [109799485757252, 140155421095357, 272864437794729, 404346347962703, 519004282344160], 21⟩,
      ⟨467119994540640708591775, 356670456253977467027458, [5, 6, 7, 8, 9], [140736016312302, 270399786573901, 401681635565944, 516396915303417], 22⟩,
      ⟨529316299210311279396653, 379480596923149566607362, [5, 6, 7, 8, 9], [159557574044785, 268055131437907, 399138537814297, 513904699524665], 22⟩,
      ⟨679655581653133239592954, 419614145797455786016768, [5, 6, 7, 8, 9], [215389082928091, 264897558794988, 394582214190602, 509429972143140], 32⟩,
      ⟨770150670968481960639033, 438405803682447090515969, [5, 6, 7, 8, 9], [242492501477876, 263733531920118, 392585373431694, 507465738725972], 24⟩,
      ⟨988893036202648796088498, 473678391869369871237121, [6, 7, 8, 9], [293440634120186, 389002635745650, 503934092050032], 37⟩,
      ⟨1210490915687547035975652, 504635209674527553314898, [6, 7, 8, 9], [328266987173446, 387321048130275, 501423447838888], 36⟩]⟩,
  ⟨44230413346506199269377, 51563899627376159490048, 1437256999362577808329947,
    [355379371562377660071937, 380631904515804425617408, 409148505592125741596672, 436643848216810365124608, 484755656169282410119169, 506182820533411598303232, 548099520054359465394177, 585434205411043102264539],
    [416503207713547780882432, 481034434888944976920576, 559915895016854999007232, 657876782119692397445120, 934546392568451420913664, 1144156926448546755903488, 1797513536372188844654592],
    [⟨411781024638261797370763, 355379371562377660071937, [4, 5, 6, 7, 8, 9], [77107590949808, 142182106601649, 275642027143026, 407342813790684, 521931355839079], 22⟩,
      ⟨466609031071119035513576, 380631904515804425617408, [4, 5, 6, 7, 8, 9], [103728855841513, 139727989408194, 272342543587738, 403782327216208, 518452743599611], 21⟩,
      ⟨528737301745249236396610, 409148505592125741596672, [4, 5, 6, 7, 8, 9], [127326948576244, 139008257025633, 269786813427342, 401017167993309, 515746103078359], 21⟩,
      ⟨599137855551356940624014, 436643848216810365124608, [5, 6, 7, 8, 9], [153162499687385, 267434390367258, 398464984600901, 513243977135936], 22⟩,
      ⟨769308234627731006775183, 484755656169282410119169, [5, 6, 7, 8, 9], [208224779025159, 264205344137046, 393842735084454, 508702544718115], 32⟩,
      ⟨871740435999984440223397, 506182820533411598303232, [5, 6, 7, 8, 9], [236068724158617, 262662384335657, 391792947234779, 506684991757767], 24⟩,
      ⟨1119336876578433301357511, 548099520054359465394177, [6, 7, 8, 9], [287551654552718, 388166864034766, 503109572160340], 37⟩,
      ⟨1394186102770521413705646, 585434205411043102264539, [6, 7, 8, 9], [326563408042818, 386223998541952, 500342113867443], 38⟩]⟩,
  ⟨51563899627376159490049, 62463555302413110870016, 1678019903926888673072482,
    [451941993483605064548353, 485537373860152100257792, 520149212454896502046720, 551097824915420316958722, 605860831428843518558208, 657817181220479006932993, 681141421159482333855745, 704880645738794698691938],
    [554995053012539341275136, 644420759254386297798656, 754738559331989849112576, 893704661080944637116416, 1295902209628352444104704, 2011034850738004075479040, 2596356447278395281113088],
    [⟨544773302086285361187654, 451941993483605064548353, [4, 5, 6, 7, 8, 9], [95928683906408, 139266544149037, 271746529560960, 403137879364235, 517822331821291], 24⟩,
      ⟨617309024531181078720100, 485537373860152100257792, [4, 5, 6, 7, 8, 9], [120168087228676, 137693728242669, 269040625425538, 400207828146292, 514953047704539], 21⟩,
      ⟨699502766211699363533057, 520149212454896502046720, [5, 6, 7, 8, 9], [145787232592017, 266680875773468, 397646657971203, 512440880318445], 22⟩,
      ⟨792640477448752993454980, 551097824915420316958722, [5, 6, 7, 8, 9], [171571924808879, 264424818001211, 395189066663521, 510026684662605], 22⟩,
      ⟨1017770519339705477403677, 605860831428843518558208, [5, 6, 7, 8, 9], [227835802601881, 261559458881324, 390820323123187, 505726319720901], 33⟩,
      ⟨1306843215187664569003197, 657817181220479006932993, [6, 7, 8, 9], [280142305212598, 387135669696734, 502091632032309], 36⟩,
      ⟨1480847367690779585651449, 681141421159482333855745, [6, 7, 8, 9], [304038769132008, 385458470001626, 500431385043808], 27⟩,
      ⟨1661756786014276629198114, 704880645738794698691938, [6, 7, 8, 9], [324161564982316, 384872258106218, 499008913438697], 27⟩]⟩,
  ⟨62463555302413110870017, 70416963023869793271808, 2036445660570637099416837,
    [495476965683772482650112, 531550177377513977675777, 571327713188568367104000, 606915932495899762098178, 671347728005248577437696, 701807363347364542676993, 757129431200318772740097, 806686131634417997790469],
    [591745125502844330311680, 684867410154623904776192, 798954400602361788628992, 941674819439643615821824, 1348582281053876913176576, 1658406078603398255476736, 2635863088853547319558144],
    [⟨583451450298605945929930, 495476965683772482650112, [4, 5, 6, 7, 8, 9], [84883264680682, 139573844367767, 272163988381127, 403589265452758, 518263912015797], 23⟩,
      ⟨661137108345461676544678, 531550177377513977675777, [4, 5, 6, 7, 8, 9], [110341646812331, 137429352154865, 269169438933975, 400347189992065, 515089633215857], 21⟩,
      ⟨749166491586734646883724, 571327713188568367104000, [5, 6, 7, 8, 9], [139125149785736, 266745535155989, 397716906068235, 512509831389674], 22⟩,
      ⟨848916851031009799890229, 606915932495899762098178, [5, 6, 7, 8, 9], [160587066489780, 264409694915756, 395173476751661, 510011349195057], 22⟩,
      ⟨1090030813378337769913242, 671347728005248577437696, [5, 6, 7, 8, 9], [216230304375939, 261330304403402, 390687759306307, 505595482799173], 32⟩,
      ⟨1235166729974837850902932, 701807363347364542676993, [5, 6, 7, 8, 9], [243088344291586, 260564858656937, 388722091394188, 503657515546822], 24⟩,
      ⟨1585985475134776096761736, 757129431200318772740097, [6, 7, 8, 9], [294285089442384, 385170124219837, 500147243634687], 38⟩,
      ⟨1937008870357981721291390, 806686131634417997790469, [6, 7, 8, 9], [328505378624881, 383546553559195, 497691829266988], 36⟩]⟩,
  ⟨70416963023869793271809, 81797593964031955173376, 2298363292215749164828422,
    [566888667972059055259649, 607666697233566990860288, 653437358907511617355777, 696056083541596613640192, 772822604809634622472194, 807525804988577053933569, 872953796970325026537474, 932422322449831567197959],
    [666308486220885446885376, 769728443907120874651648, 896126758303611255521280, 1053445364186235097055232, 1498079909390530891481088, 1834972038898349663846400, 2888080218922381853327360],
    [⟨658492108147190975469021, 566888667972059055259649, [4, 5, 6, 7, 8, 9], [78312645766018, 139338353245021, 271849923722112, 403249678074151, 517931712836512], 22⟩,
      ⟨746169313703702816419345, 607666697233566990860288, [4, 5, 6, 7, 8, 9], [104493767558127, 136993187133419, 268658401984548, 399792837165797, 514546258093255], 21⟩,
      ⟨845520603549286296686664, 653437358907511617355777, [5, 6, 7, 8, 9], [136919555286428, 266159408933709, 397079233657574, 511883782830450], 22⟩,
      ⟨958100363948002923697281, 696056083541596613640192, [5, 6, 7, 8, 9], [154221297383315, 263808930921701, 394519168499764, 509367972920244], 22⟩,
      ⟨1230225219047011320833319, 772822604809634622472194, [5, 6, 7, 8, 9], [209307151251196, 260652735430884, 389968789292150, 504886543659352], 32⟩,
      ⟨1394027803886918295101321, 807525804988577053933569, [5, 6, 7, 8, 9], [236846984738191, 259349076977661, 387954281050947, 502899176494496], 24⟩,
      ⟨1789967131760197505092529, 872953796970325026537474, [6, 7, 8, 9], [288545688204419, 384359743905843, 499345894510793], 37⟩,
      ⟨2223312681992776395506800, 932422322449831567197959, [6, 7, 8, 9], [326859056705639, 382485691223005, 496644141130268], 38⟩]⟩,
  ⟨81797593964031955173377, 98643750844002698526720, 2673618304903322839618691,
    [718450393379508498464769, 772366188756323469885441, 826018063610926497529856, 875057103797620859469826, 962335091003526442123265, 1043087064050648024612866, 1080239169499086064713729, 1117617674361257382712452],
    [884699434237134421098496, 1027498211794508216008704, 1204026727109713993924608, 1426548825338030887796736, 2070936788368100266344448, 3220575695147874566275072, 4162894214942624216776704],
    [⟨867996779461312378020312, 718450393379508498464769, [4, 5, 6, 7, 8, 9], [96990147091012, 136531087730598, 268070339109402, 399154619638443, 513920455633843], 25⟩,
      ⟨983569207913573398955492, 772366188756323469885441, [4, 5, 6, 7, 8, 9], [120882932162081, 135280087150398, 265439354033780, 396295323073241, 511113832955636], 21⟩,
      ⟨1114529926431429358890228, 826018063610926497529856, [5, 6, 7, 8, 9], [146498862556596, 263084299845997, 393729387427591, 508591047512383], 22⟩,
      ⟨1262927862032457690151219, 875057103797620859469826, [5, 6, 7, 8, 9], [172905455895525, 260871677157340, 391310227618906, 506208978801670], 23⟩,
      ⟨1621631474292785208180357, 962335091003526442123265, [5, 6, 7, 8, 9], [228874991060603, 258160655347302, 387010438125462, 501966618171489], 33⟩,
      ⟨2082216029492750035313137, 1043087064050648024612866, [6, 7, 8, 9], [281242566275952, 383359808096183, 498356508284130], 37⟩,
      ⟨2359459872770659122879160, 1080239169499086064713729, [6, 7, 8, 9], [305227745118233, 381706367255655, 496715687013962], 27⟩,
      ⟨2639277082128557272097193, 1117617674361257382712452, [6, 7, 8, 9], [324566986783925, 381175950383809, 495349936360386], 27⟩]⟩,
  ⟨98643750844002698526721, 110892004202203632893952, 3229965297127447233246394,
    [784422687088615207469056, 842162034971260701638656, 904869811807220995719170, 960027302153637293195265, 1062397656294449225924608, 1111058832041573837963265, 1196559315807302737461249, 1275412180378089428038843],
    [938863241236108323848192, 1086784427396554530226176, 1268104803742647698063360, 1495294257364937994141696, 2143174249070560534331392, 2636560433398390596829184, 4197534364561314477506560],
    [⟨925400551318962770359342, 784422687088615207469056, [4, 5, 6, 7, 8, 9], [85761251451097, 136858928889338, 268522554288822, 399645385506465, 514401696051554], 23⟩,
      ⟨1048616203194271002747745, 842162034971260701638656, [4, 5, 6, 7, 8, 9], [110834988528917, 134838348504426, 265612217301815, 396483052427749, 511298252588800], 21⟩,
      ⟨1188237828510397112040530, 904869811807220995719170, [5, 6, 7, 8, 9], [138002147643267, 263219249120816, 393876931370555, 508736211232109], 22⟩,
      ⟨1346449857252041071683916, 960027302153637293195265, [5, 6, 7, 8, 9], [161620607031438, 260898781820985, 391340722315610, 506239019342633], 22⟩,
      ⟨1728875839007202266092781, 1062397656294449225924608, [5, 6, 7, 8, 9], [217016120246883, 257901951512594, 386923353173577, 501880348026253], 32⟩,
      ⟨1959072982515622652453864, 1111058832041573837963265, [5, 6, 7, 8, 9], [243681340625156, 257700082541879, 384985948572608, 499966017418033], 25⟩,
      ⟨2515499502696319069551664, 1196559315807302737461249, [6, 7, 8, 9], [295214214305424, 381462087619063, 496474801272099], 38⟩,
      ⟨3065356830558639727203434, 1275412180378089428038843, [6, 7, 8, 9], [328722543644894, 379899437318946, 494075403802575], 36⟩]⟩,
  ⟨110892004202203632893953, 128362613748246356426752, 3635030063335445085765590,
    [894495265318723565649920, 959595603141131461722113, 1032035114030337802371073, 1097449403656878262583298, 1218762418912175807528960, 1274160121819612290482177, 1374903970526895571730433, 1469044051221423763439575],
    [1054214757131516272181248, 1218112849155524669734912, 1418438608516491312627712, 1668290395917412126949376, 2374845863601089833598976, 2910297563401378345254912, 4589221809421164178571264],
    [⟨1041453549876605654613326, 894495265318723565649920, [4, 5, 6, 7, 8, 9], [79437288077112, 136621404578922, 268204076790134, 399299763333789, 514062796921031], 22⟩,
      ⟨1180121478983630724667039, 959595603141131461722113, [4, 5, 6, 7, 8, 9], [105196824986080, 134385031666860, 265112495355395, 395938991490892, 510763727341621], 21⟩,
      ⟨1337252828341236260438705, 1032035114030337802371073, [5, 6, 7, 8, 9], [135195630541334, 262661570002370, 393268110286014, 508137102715659], 22⟩,
      ⟨1515305973794110087806760, 1097449403656878262583298, [5, 6, 7, 8, 9], [155369944255551, 260316170210552, 390703855185174, 505611333552547], 22⟩,
      ⟨1945691384410406164749295, 1218762418912175807528960, [5, 6, 7, 8, 9], [210323573873096, 257234868686853, 386224407432615, 501189546203263], 32⟩,
      ⟨2204757182390103410509876, 1274160121819612290482177, [5, 6, 7, 8, 9], [237613277428024, 256271633771803, 384241958207106, 499229465449937], 24⟩,
      ⟨2830964259813743084503963, 1374903970526895571730433, [6, 7, 8, 9], [289622828492726, 380676679382685, 495696378349941], 37⟩,
      ⟨3506803988026104437100895, 1469044051221423763439575, [6, 7, 8, 9], [327124068844485, 378873032923025, 493060043109014], 38⟩]⟩,
  ⟨128362613748246356426753, 154120869473484493815808, 4213511759494506779954408,
    [1129856361236769552728064, 1215304202143763582156800, 1297275735365649877172225, 1374534419777647613575168, 1511969138965944136105986, 1635905408061556867989506, 1694833380199220954267649, 1753104470173705968209129],
    [1394867273296398602207232, 1620393526231329809629184, 1899827225895942536298496, 2252199078717854211637248, 3273277415365634716336128, 5101315516859106969255936, 6601497698230297589448704],
    [⟨1367926988963313079934248, 1129856361236769552728064, [4, 5, 6, 7, 8, 9], [97974419285113, 133918084474743, 264533446504896, 395308271652974, 510143841989221], 25⟩,
      ⟨1550064351452140186046457, 1215304202143763582156800, [5, 6, 7, 8, 9], [133105651769369, 261969688610497, 392512160447983, 507392904861627], 22⟩,
      ⟨1756453022002025675443341, 1297275735365649877172225, [5, 6, 7, 8, 9], [147568809371727, 259615390411688, 389937325162745, 504855529672550], 22⟩,
      ⟨1990322024766147563123636, 1374534419777647613575168, [5, 6, 7, 8, 9], [174178057332203, 257450007598573, 387561358811058, 502510583323110], 23⟩,
      ⟨2555624067193142041706106, 1511969138965944136105986, [5, 6, 7, 8, 9], [229895123982712, 254942631935913, 383325867967691, 498322181807150], 33⟩,
      ⟨3281486257774895182669802, 1635905408061556867989506, [6, 7, 8, 9], [282468603267619, 379707316478931, 494735052852039], 37⟩,
      ⟨3718411076757671283430119, 1694833380199220954267649, [6, 7, 8, 9], [306368496240613, 378078677457372, 493114680036248], 27⟩,
      ⟨4146426414842643550710674, 1753104470173705968209129, [6, 7, 8, 9], [324936294123877, 377603522080706, 491803534971666], 27⟩]⟩,
  ⟨154120869473484493815809, 172782901255451541766144, 5067714697060927522461738,
    [1228635130155570252742656, 1320008808570512105013249, 1417301332561042054578176, 1502364215103176126234626, 1663155628332092812689409, 1739607374784821236596736, 1870900316977076918812674, 1995044729966393851631659],
    [1473501731364074443243520, 1705906106970719622529024, 1991044042769039729098752, 2348754562942980407164928, 3369127715032545506623488, 4146526146429699064070144, 6612088991939709261316096],
    [⟨1451924569826840853619068, 1228635130155570252742656, [4, 5, 6, 7, 8, 9], [86575298667106, 134262387120713, 265018274075594, 395836315173068, 510662830964842], 23⟩,
      ⟨1645246080269002126325116, 1320008808570512105013249, [4, 5, 6, 7, 8, 9], [111285666937895, 132382357746800, 262186194244532, 392748138530142, 507625251498371], 21⟩,
      ⟨1864308050771079201707671, 1417301332561042054578176, [5, 6, 7, 8, 9], [137402400842415, 259814139514981, 390155542103301, 505070721144320], 22⟩,
      ⟨2112537783771278445843616, 1502364215103176126234626, [5, 6, 7, 8, 9], [162630840302441, 257516619125047, 387635298265756, 502583601472463], 22⟩,
      ⟨2712552208075513848090702, 1663155628332092812689409, [5, 6, 7, 8, 9], [217786707821589, 254609013684830, 383282380726379, 498278809117917], 32⟩,
      ⟨3073724338443772535065267, 1739607374784821236596736, [5, 6, 7, 8, 9], [244342368909776, 255207989891867, 381369632516336, 496384748230519], 25⟩,
      ⟨3946740174453517256848785, 1870900316977076918812674, [6, 7, 8, 9], [296116832784277, 377876258411536, 492915251041194], 38⟩,
      ⟨4798898607630375703227636, 1995044729966393851631659, [6, 7, 8, 9], [328915470346782, 376375447678989, 490569774042181], 36⟩]⟩,
  ⟨172782901255451541766145, 199319551710503467220992, 5687426913075527741909170,
    [1396503895680958962073601, 1499277276605242998259712, 1612258182471956618543104, 1711914244115936810369026, 1901483225244013428736000, 1988721010640576741113856, 2142585095291080403845120, 2290091019493259116325043],
    [1650034985344149047214080, 1906954767047989873606656, 2221084852096238077607936, 2613600276404956100034560, 3724255475229581698400256, 4566219710326977289256960, 7213624027871912606564352],
    [⟨1629475092387882002439886, 1396503895680958962073601, [4, 5, 6, 7, 8, 9], [80486774968632, 134023968849792, 264697143147473, 395486566726851, 510319098318830], 22⟩,
      ⟨1846437180250252585320103, 1499277276605242998259712, [4, 5, 6, 7, 8, 9], [105843651030651, 131900315531776, 261698211943283, 392214959551327, 507100230990770], 21⟩,
      ⟨2092287434485646622972590, 1612258182471956618543104, [5, 6, 7, 8, 9], [133902373365081, 259285796109378, 389576845957705, 504499966144251], 22⟩,
      ⟨2370872269758569145215532, 1711914244115936810369026, [5, 6, 7, 8, 9], [156536233735722, 256951058559395, 387014849909328, 501970707056972], 22⟩,
      ⟨3044260254090158467137427, 1901483225244013428736000, [5, 6, 7, 8, 9], [211324375921708, 253946171936386, 382602569092372, 497605383821547], 32⟩,
      ⟨3449598797655086517797268, 1988721010640576741113856, [5, 6, 7, 8, 9], [238404851569559, 253474691692710, 380649763767810, 495670449663354], 25⟩,
      ⟨4429372533564604400388134, 2142585095291080403845120, [6, 7, 8, 9], [290682840847245, 377114858609094, 492158972714455], 38⟩,
      ⟨5472357045852277372326907, 2290091019493259116325043, [6, 7, 8, 9], [327365254793855, 375381748249637, 489585424949806], 38⟩]⟩,
  ⟨199319551710503467220993, 238293022701841993957376, 6569677116541064082107367,
    [1758205498604653448790016, 1891899115149989800574977, 2015685024215453501751297, 2136385383020805536874497, 2350368881759794082349057, 2538718096407503491301376, 2631295009827563465867266, 2721239123503967521221608],
    [2175772775346593662500864, 2528157760021865651240960, 2965775951708177020485632, 3517754039991425640169472, 5118359706583140940120064, 7993537883224835446800384, 10355692766311406500839424],
    [⟨2132861885632745019619367, 1758205498604653448790016, [4, 5, 6, 7, 8, 9], [98887227563428, 131422159164228, 261129080263331, 391592839102588, 506487414008439], 25⟩,
      ⟨2416849146309939377687120, 1891899115149989800574977, [5, 6, 7, 8, 9], [131213967949745, 258624408339132, 388851729064607, 503784514691223], 22⟩,
      ⟨2738648871436987311175596, 2015685024215453501751297, [5, 6, 7, 8, 9], [148817867007992, 256271059724075, 386268404509349, 501233038197486], 22⟩,
      ⟨3103295732162032213082825, 2136385383020805536874497, [5, 6, 7, 8, 9], [175404799837868, 254153212164306, 383936495862583, 498926379685663], 23⟩,
      ⟨3984710595594643174947588, 2350368881759794082349057, [5, 6, 7, 8, 9], [230895716495856, 251927726290150, 379761695975733, 494788885060884], 33⟩,
      ⟨5116469682888470575760023, 2538718096407503491301376, [6, 7, 8, 9], [283712020606511, 376174824526622, 491224665751680], 37⟩,
      ⟨5797719706328385734141221, 2631295009827563465867266, [6, 7, 8, 9], [307459851046648, 374570623210487, 489624206684759], 27⟩,
      ⟨6445579996421499977455365, 2721239123503967521221608, [6, 7, 8, 9], [325280476413921, 374150486307737, 488365133854999], 26⟩]⟩,
  ⟨238293022701841993957377, 266432510234161072570368, 7867325282643679109922195,
    [1904361950730151274741761, 2047353520370695951876096, 2195952741066072160993281, 2326498249836915660423170, 2576356959927882374709249, 2796421432305264231448576, 2894875468875599372615680, 3088275696765201407753619],
    [2288186140412040888451072, 2649441152001572113219584, 3093229698301579101208576, 3650470484929751466115072, 5240452889138759171309568, 8037484697204420870406144, 10306909979537249298022400],
    [⟨2254026431936864726725946, 1904361950730151274741761, [4, 5, 6, 7, 8, 9], [87329776289961, 131777784403306, 261644578423199, 392156245899215, 507042405410955], 23⟩,
      ⟨2554146564520996697998249, 2047353520370695951876096, [4, 5, 6, 7, 8, 9], [111700371778118, 130063928306396, 258885121215955, 389136896895102, 504065919384541], 21⟩,
      ⟨2894227228492916306844550, 2195952741066072160993281, [5, 6, 7, 8, 9], [137305832706265, 256524841264193, 386548038431992, 501509415413772], 22⟩,
      ⟨3279589106790635969215411, 2326498249836915660423170, [5, 6, 7, 8, 9], [163618061085544, 254256988076605, 384051629906951, 499040338445582], 23⟩,
      ⟨4211075769411424986769485, 2576356959927882374709249, [5, 6, 7, 8, 9], [218534403671741, 251451452453508, 379760279377586, 494787073931702], 33⟩,
      ⟨5407128319522156156156114, 2796421432305264231448576, [6, 7, 8, 9], [272175835837986, 376074491258770, 491125685113732], 36⟩,
      ⟨6127079090800358857764245, 2894875468875599372615680, [6, 7, 8, 9], [296986716229455, 374407860985556, 489464529482109], 27⟩,
      ⟨7433576535294815183978195, 3088275696765201407753619, [6, 7, 8, 9], [329073015127500, 372971822555782, 487171711582471], 36⟩]⟩,
  ⟨266432510234161072570369, 306324744168467899351040, 8805475597139743216112114,
    [2157728162366969822052352, 2318205763133073564631040, 2491757364453412050042880, 2642637494200004444684289, 2935942513571343793913856, 3071544524989830172508161, 3304457062519916887801857, 3533227208814632256279027],
    [2555514774718630475071488, 2953981256247363871178752, 3441512700043575741644800, 4051652854929087346507776, 5778986310853018240679936, 7088985667845494126149632, 11218846591569246073913344],
    [⟨2522810997215882879677296, 2157728162366969822052352, [4, 5, 6, 7, 8, 9], [81466040861093, 131539314113125, 261322275090263, 391803995948744, 506695439264721], 23⟩,
      ⟨2858719378875155055306292, 2318205763133073564631040, [4, 5, 6, 7, 8, 9], [106440008704883, 129537572717805, 258409304705210, 388615193921392, 503551064045214], 21⟩,
      ⟨3239353441924540954846712, 2491757364453412050042880, [5, 6, 7, 8, 9], [133098509715746, 256025145996305, 385998983543276, 500966694111773], 22⟩,
      ⟨3670668341653492260808089, 2642637494200004444684289, [5, 6, 7, 8, 9], [157701368322214, 253707497518935, 383446698771292, 498441445759693], 22⟩,
      ⟨4713231446914127755883915, 2935942513571343793913856, [5, 6, 7, 8, 9], [212280012900801, 250784951934997, 379099575063601, 494131111827813], 32⟩,
      ⟨5340790923016663125095869, 3071544524989830172508161, [5, 6, 7, 8, 9], [239191568926177, 251010564199716, 377174006270454, 492219150644013], 25⟩,
      ⟨6857711290368577929093829, 3304457062519916887801857, [6, 7, 8, 9], [291712057139794, 373669564085394, 488729675862260], 38⟩,
      ⟨8450934737428032138371478, 3533227208814632256279027, [6, 7, 8, 9], [327588164472266, 372008217599645, 486216156312914], 37⟩]⟩,
  ⟨306324744168467899351041, 364691514223939041624064, 10136981393415892477184226,
    [2707951977122807377035264, 2914363251508508849340417, 3099419472363514799063041, 3286309415848594617925632, 3616069269331655117504513, 3899471285781138975490049, 4043467837110178237382658, 4180946881385587905693922],
    [3358521136640425614901248, 3903432935123844524408832, 4581649765752091608875008, 5437225740580311942561792, 7919857525489475407314944, 12393881347211433860923392, 16073456963851745492992000],
    [⟨3290996020938151499553365, 2707951977122807377035264, [4, 5, 6, 7, 8, 9], [99734128432378, 129039029484751, 257850880952649, 388002658271722, 502946357145372], 25⟩,
      ⟨3729187050175147358494773, 2914363251508508849340417, [5, 6, 7, 8, 9], [129662921477267, 255396378345795, 385307371460666, 500282798691068], 22⟩,
      ⟨4225722537102808961880524, 3099419472363514799063041, [5, 6, 7, 8, 9], [150153513321747, 253046260873995, 382718312684166, 497720030651493], 22⟩,
      ⟨4788370956007672705610618, 3286309415848594617925632, [5, 6, 7, 8, 9], [176593394864345, 250975432283017, 380430369717107, 495451874766700], 23⟩,
      ⟨6148390012043230653608578, 3616069269331655117504513, [5, 6, 7, 8, 9], [231860674995886, 249148175051353, 376313771865173, 491363304858493], 33⟩,
      ⟨7894689047172558136434618, 3899471285781138975490049, [6, 7, 8, 9], [284938560997415, 372757749617310, 487821481141389], 37⟩,
      ⟨8945854681247201720935623, 4043467837110178237382658, [6, 7, 8, 9], [308502974735426, 371177710758885, 486240264003583], 28⟩,
      ⟨9916537449743596238107045, 4180946881385587905693922, [6, 7, 8, 9], [325602977810871, 370813345528116, 485030774518367], 26⟩]⟩,
  ⟨364691514223939041624065, 406691780151093569257472, 12087915263357164252225278,
    [2921696256828367054045185, 3143006461370816870219776, 3366518339535406345748481, 3565877617716446613209089, 3950400188361130400284673, 4281732010465629696950273, 4433827793940410544422913, 4731976606774437315534591],
    [3516685137878528810811392, 4072404867051421108797440, 4756184100251756992135168, 5615277444228227602055168, 8067018172976820413005824, 12391110736635256901730304, 15902344413046254224801792],
    [⟨3463245706991335524353177, 2921696256828367054045185, [4, 5, 6, 7, 8, 9], [88028768884753, 129399191233904, 258395303565084, 388599698808665, 503535769934352], 24⟩,
      ⟨3924371515467559519786290, 3143006461370816870219776, [4, 5, 6, 7, 8, 9], [112086589949106, 127888727085571, 255703040476821, 385643986851066, 500615694347570], 22⟩,
      ⟨4446895512011582046942036, 3366518339535406345748481, [5, 6, 7, 8, 9], [137641907340967, 253346572997545, 383050291832713, 498048864368110], 22⟩,
      ⟨5038992770385735771961356, 3565877617716446613209089, [5, 6, 7, 8, 9], [164584489662367, 251114171972273, 380584588814824, 495604855830145], 23⟩,
      ⟨6470194791681062864486848, 3950400188361130400284673, [5, 6, 7, 8, 9], [219238886935908, 248431684495643, 376353154624602, 491401963822624], 33⟩,
      ⟨8307894563439130596762631, 4281732010465629696950273, [6, 7, 8, 9], [273029267367136, 372697000947602, 487761782394965], 36⟩,
      ⟨9414077872803346242637558, 4433827793940410544422913, [6, 7, 8, 9], [297821534076710, 371052348112251, 486118733497361], 27⟩,
      ⟨11396240646976178605574423, 4731976606774437315534591, [6, 7, 8, 9], [329200632968147, 369685509314574, 483877222146552], 36⟩]⟩,
  ⟨406691780151093569257473, 466058105609970629214208, 13493573840077238117555440,
    [3300243579696422884212736, 3548130467456408249958400, 3810480280994319123349505, 4038003364140541125066752, 4487487172736295991508992, 4874278668495875469213698, 5045050879086200560287745, 5396264526061907933093105],
    [3917356147315949149618176, 4528962692062890193584128, 5278105171867961898565632, 6216764247649831119486976, 8875269123891601852071936, 13519468144700147485376512, 17268583460366143648169984],
    [⟨3865973631969303815288331, 3300243579696422884212736, [4, 5, 6, 7, 8, 9], [82379702135985, 129161223500444, 258073074911431, 388246332086391, 503186944008810], 23⟩,
      ⟨4380722040663156766296067, 3548130467456408249958400, [4, 5, 6, 7, 8, 9], [106993181381332, 127297416339723, 255239771450512, 385134307992042, 500111620701342], 21⟩,
      ⟨4964008403693206783716693, 3810480280994319123349505, [5, 6, 7, 8, 9], [132821183999280, 252872702072328, 382527989992621, 497531467277284], 22⟩,
      ⟨5624958443655682967961833, 4038003364140541125066752, [5, 6, 7, 8, 9], [158844455362781, 250580456804857, 379995020511412, 495019907764365], 23⟩,
      ⟨7222589609466218421897372, 4487487172736295991508992, [5, 6, 7, 8, 9], [213181970932657, 247750283658150, 375711122232191, 490763141946883], 33⟩,
      ⟨9273988632859412738219844, 4874278668495875469213698, [6, 7, 8, 9], [267467763073968, 372008608875770, 487075646164814], 36⟩,
      ⟨10508805873083974667732204, 5045050879086200560287745, [6, 7, 8, 9], [292704420939865, 370336281042729, 485404626208871], 27⟩,
      ⟨12918086214972141883353545, 5396264526061907933093105, [6, 7, 8, 9], [327789427062526, 368749938137603, 482948790025182], 37⟩]⟩,
  ⟨466058105609970629214209, 552596848870280174501888, 15482648045106503065411808,
    [4128918686872659298353153, 4443039712341894644105216, 4717879925666506652778496, 5004609228787950452473856, 5507234794074020323000321, 5929811477390525416341505, 6151544053023477231255554, 6359652531086805564793058],
    [5131508325112035642703872, 5965736696253702354239488, 7006081004078691711451136, 8318580471293241131532288, 12129870513947689730703360, 19019518351972068784865280, 24691414137702150316228608],
    [⟨5026479889084756078898558, 4128918686872659298353153, [4, 5, 6, 7, 8, 9], [100524034741551, 126765555024545, 254692613794382, 384532092345789, 499515822229719], 25⟩,
      ⟨5695747910687904025722666, 4443039712341894644105216, [5, 6, 7, 8, 9], [128527373108334, 252277658161665, 381871427537363, 496880831947541], 22⟩,
      ⟨6454127934054606707474095, 4717879925666506652778496, [5, 6, 7, 8, 9], [151497882152329, 249937297398994, 379284129096792, 494314298797929], 22⟩,
      ⟨7313485084369369376059570, 5004609228787950452473856, [5, 6, 7, 8, 9], [177725043455285, 247912222474255, 377039169111516, 492083968254550], 23⟩,
      ⟨9390700732896961726132762, 5507234794074020323000321, [5, 6, 7, 8, 9], [232804456612963, 246649112239833, 372977124100952, 488041148097794], 34⟩,
      ⟨12057898421547901026675083, 5929811477390525416341505, [6, 7, 8, 9], [286131618499047, 369451652948939, 484521717180446], 38⟩,
      ⟨13663388943613930620807115, 6151544053023477231255554, [6, 7, 8, 9], [309499677056950, 367895778613118, 482959021228769], 28⟩,
      ⟨15103287533447608514083585, 6359652531086805564793058, [6, 7, 8, 9], [325904705655433, 367589378525459, 481796813223310], 26⟩]⟩,
  ⟨552596848870280174501889, 683705112169548026478592, 18386164770530004511110502,
    [4991351179924819096371201, 5374169583142109263691777, 5732000907531113612705793, 6073992600777521044127745, 6719899339728227267510272, 7258702991216478080991232, 7523011496453071641247745, 7810188452388004020499814],
    [6071453374598587674001408, 7039144083081501735911424, 8236741363643681691664384, 9743678836902122607345664, 14065178493088613590368256, 21759692095454077341663232, 28036060306083858779996160],
    [⟨5969113758009732138797041, 4991351179924819096371201, [4, 5, 6, 7, 8, 9], [92213254558122, 126262869150863, 254070738197824, 383847287563218, 498838043410482], 24⟩,
      ⟨6763892021068639006722223, 5374169583142109263691777, [5, 6, 7, 8, 9], [125629745018448, 251531116860032, 381046804595921, 496063275810501], 22⟩,
      ⟨7664493780384976390283438, 5732000907531113612705793, [5, 6, 7, 8, 9], [142162174304259, 249173378265216, 378439171093085, 493475208160290], 22⟩,
      ⟨8685009270783547472712496, 6073992600777521044127745, [5, 6, 7, 8, 9], [169245329273832, 247042132164978, 376074687686749, 491124785679548], 23⟩,
      ⟨11151772647854742211314868, 6719899339728227267510272, [5, 6, 7, 8, 9], [223724333357499, 244801373370584, 371952842862175, 487019381772946], 33⟩,
      ⟨14319159520968645321153767, 7258702991216478080991232, [6, 7, 8, 9], [277646199105670, 368362872838230, 483434182450654], 37⟩,
      ⟨16225733460402739551853213, 7523011496453071641247745, [6, 7, 8, 9], [301943118443373, 366765829273206, 481832732836714], 27⟩,
      ⟨18344279084587842657622489, 7810188452388004020499814, [6, 7, 8, 9], [323270842871562, 366157015068736, 480374845239779], 28⟩]⟩,
  ⟨683705112169548026478593, 781009994727081266642944, 22792689194053991012378927,
    [5564177459500401580572672, 5986646508485846675488768, 6420051314350168400199681, 6800321231027959205199874, 7560881549469879055155201, 8198558608830933176942594, 8488887983479622308200448, 9084349978115769023473968],
    [6619146556949183862931456, 7653816006102157130465280, 8923339427677407822217216, 10515449309114655764905984, 15025774169017561919782912, 22929340595819801835732992, 29315781748236402315755520],
    [⟨6530214787439889074791683, 5564177459500401580572672, [4, 5, 6, 7, 8, 9], [83279146003205, 126314564964010, 254158331896458, 383943745955575, 498933529663195], 23⟩,
      ⟨7399702784581624047452062, 5986646508485846675488768, [4, 5, 6, 7, 8, 9], [107501610280169, 124649902380446, 251411852737360, 380914684754387, 495932249168615], 22⟩,
      ⟨8384961763502954409320240, 6420051314350168400199681, [5, 6, 7, 8, 9], [132993983169661, 249054485480211, 378308076812319, 493344980504376], 22⟩,
      ⟨9501406451337861664132638, 6800321231027959205199874, [5, 6, 7, 8, 9], [160047200324080, 246802398682310, 375809149211400, 490860599465947], 23⟩,
      ⟨12200047377798693889272411, 7560881549469879055155201, [5, 6, 7, 8, 9], [214066240429918, 244105492559121, 371599168890296, 486666288860938], 33⟩,
      ⟨15665170917888154317601349, 8198558608830933176942594, [6, 7, 8, 9], [268525414979123, 367933434297628, 483005367254358], 36⟩,
      ⟨17750964192632398720100388, 8488887983479622308200448, [6, 7, 8, 9], [293742959898021, 366288157827223, 481356756845530], 27⟩,
      ⟨21761350586219036191447373, 9084349978115769023473968, [6, 7, 8, 9], [327944707866088, 364798708866034, 478965457773934], 37⟩]⟩,
  ⟨781009994727081266642945, 922340538846335683526656, 26068087513666341058542999,
    [6940773704260176698146817, 7464638642418972079685632, 7915383169674002732941313, 8401085598238911104024577, 9245336642817873355472897, 9938650934145290969546753, 10315816732657771301830658, 10663754593976685774405015],
    [8642913172095343874015232, 10051253763658722668707840, 11810794588058811166097408, 14030608948158075712307200, 20481652559961845061910528, 32181018607764740421713920, 41821772443958492060975104],
    [⟨8463068930625165444752448, 6940773704260176698146817, [4, 5, 6, 7, 8, 9], [101260669764943, 124052991768121, 250877752311188, 380324392867538, 495346708057152], 26⟩,
      ⟨9589913466935825591924491, 7464638642418972079685632, [5, 6, 7, 8, 9], [127651223253354, 248496830185704, 377690430782039, 492731290478765], 22⟩,
      ⟨10866795610103053792283755, 7915383169674002732941313, [5, 6, 7, 8, 9], [152923573095245, 246177960765444, 375116068876547, 490170847806173], 23⟩,
      ⟨12313692635381655609272525, 8401085598238911104024577, [5, 6, 7, 8, 9], [178874751853649, 244205284221545, 372919928933229, 487983264948026], 23⟩,
      ⟨15811094317110707369961421, 9245336642817873355472897, [5, 6, 7, 8, 9], [233772116711202, 243929623058071, 368919677902667, 483991721327166], 34⟩,
      ⟨20301846968817255723689206, 9938650934145290969546753, [6, 7, 8, 9], [287375449017868, 365431374623352, 480499592764860], 38⟩,
      ⟨23005006487114712200535119, 10315816732657771301830658, [6, 7, 8, 9], [310514937765765, 363905511824506, 478958252615794], 28⟩,
      ⟨25355745561304212601167403, 10663754593976685774405015, [6, 7, 8, 9], [326192698988988, 363670924741200, 477845738633163], 26⟩]⟩,
  ⟨922340538846335683526657, 1135493569819350640099328, 30831835988140464170324891,
    [8351190914054635367956480, 8994648850742411781996545, 9572159687549634241101824, 10148167548082243361570816, 11229664793696253820010496, 12106605133595212997722112, 12554164612919089835278336, 13030825584378259711972252],
    [10185768326906018311176192, 11812576892369213321117696, 13831342674419095248568320, 16371946828093315891593216, 23663323561713547318657024, 36695196342011668048379904, 47338015254473963431002112],
    [⟨10009631626737765768640333, 8351190914054635367956480, [4, 5, 6, 7, 8, 9], [93272076695949, 123525454755267, 250264682593849, 379646490923213, 494673993781787], 25⟩,
      ⟨11342398593606678964520164, 8994648850742411781996545, [5, 6, 7, 8, 9], [123705708890280, 247791362781423, 376908105189416, 491953632836912], 22⟩,
      ⟨12852621420412754816500335, 9572159687549634241101824, [5, 6, 7, 8, 9], [143785637174147, 245435273908463, 374291170118636, 489349513708712], 22⟩,
      ⟨14563928080394269888119502, 10148167548082243361570816, [5, 6, 7, 8, 9], [170686988139270, 243361887819192, 371981484464745, 487047527155793], 23⟩,
      ⟨18700453822038550404249440, 11229664793696253820010496, [5, 6, 7, 8, 9], [224897235069174, 241576268267329, 367929255710597, 483001104589960], 33⟩,
      ⟨24011858011092919274628057, 12106605133595212997722112, [6, 7, 8, 9], [279148266111873, 364376416073805, 479443182259390], 37⟩,
      ⟨27208999760530221781097250, 12554164612919089835278336, [6, 7, 8, 9], [303207888455181, 362808749432219, 477865041792657], 28⟩,
      ⟨30654106301047064557872865, 13030825584378259711972252, [6, 7, 8, 9], [323644392053186, 362282065237093, 476468461220884], 28⟩]⟩,
  ⟨1135493569819350640099329, 1293058111267245266042880, 38028516607631641106094327,
    [9267416812001685875458049, 9978068956669713242390528, 10681286084798724255514625, 11313618858888383294341121, 12584973021492813064306689, 13622612444122263607836672, 14111032489714906952630274, 15107699857349271455701239],
    [11047089114650338100510720, 12775838240146634783588352, 14901419492974233919684608, 17568399969585873331159040, 25125268775073338735198208, 38408197007037769835347968, 49150634774254120320630784],
    [⟨10895352425563870830489059, 9267416812001685875458049, [4, 5, 6, 7, 8, 9], [84113508008395, 123599357850392, 250397469127037, 379793312649734, 494819716339275], 23⟩,
      ⟨12346051746645592309721424, 9978068956669713242390528, [5, 6, 7, 8, 9], [122191797774375, 247731025571118, 376840749154976, 491886660792157], 22⟩,
      ⟨13989909438194441076857588, 10681286084798724255514625, [5, 6, 7, 8, 9], [133684455257932, 245374786752204, 374224543535261, 489283152198650], 22⟩,
      ⟨15852644238435024214404790, 11313618858888383294341121, [5, 6, 7, 8, 9], [161192441819634, 243169982086089, 371768242777915, 486834818274059], 23⟩,
      ⟨20355198123859058440082086, 12584973021492813064306689, [5, 6, 7, 8, 9], [214895866464933, 240644164599199, 367628607449380, 482700034865784], 33⟩,
      ⟨26136591752749660358659443, 13622612444122263607836672, [6, 7, 8, 9], [269639942608364, 363997552741027, 479063996628390], 36⟩,
      ⟨29616638513067448174747937, 14111032489714906952630274, [6, 7, 8, 9], [294732993064040, 362378953610385, 477437375722679], 27⟩,
      ⟨36212565611100082102469607, 15107699857349271455701239, [6, 7, 8, 9], [328090147786305, 361001062125814, 475107344284859], 37⟩]⟩,
  ⟨1293058111267245266042881, 1521106939286041732841472, 43356236707261706151899909,
    [10713282645209652219871233, 11526938340838531902996480, 13120277872001265751293953, 14647307367472957338157056, 15898508227489706220191745, 16458026084468588791463938, 17091652490963451182579712, 17666247514244669301830406],
    [12565539043015272903475200, 14504265560780269632356352, 19671112825706914173157376, 27927591091762622399250432, 42275371561078979133702144, 53800255361226601912074240, 69987958121154086214565888],
    [⟨12421769790436332481272464, 10713282645209652219871233, [4, 5, 6, 7, 8, 9], [77428007507976, 123348044762887, 250052252886698, 379411486479424, 494440720697360], 22⟩,
      ⟨14075709222385164909287699, 11526938340838531902996480, [4, 5, 6, 7, 8, 9], [101936636157552, 121493401662312, 247211070627862, 376263746422125, 491312829995837], 22⟩,
      ⟨18073568399448596507035262, 13120277872001265751293953, [5, 6, 7, 8, 9], [154296583208322, 242563694470201, 371092576875469, 486160660179558], 30⟩,
      ⟨23206921195136384354813804, 14647307367472957338157056, [5, 6, 7, 8, 9], [207637814131051, 239822997381292, 366888626380737, 481959575569842], 33⟩,
      ⟨29798276657624575642451872, 15898508227489706220191745, [6, 7, 8, 9], [262820595766947, 363201819105497, 478266345478631], 36⟩,
      ⟨33765871098644604001647164, 16458026084468588791463938, [6, 7, 8, 9], [288566605399803, 361548848030621, 476605126915154], 27⟩,
      ⟨38261744601882992875712972, 17091652490963451182579712, [6, 7, 8, 9], [311478733409247, 360055193946467, 475084227312069], 28⟩,
      ⟨42047171691691244934332802, 17666247514244669301830406, [6, 7, 8, 9], [326424892237693, 359905413096467, 474020810985104], 26⟩]⟩,
  ⟨1521106939286041732841473, 1863532101657120659734528, 51077266678708439213878762,
    [13806182705120377992904705, 14869667477990392169758721, 15793826949370438360236032, 16753278130174491770224640, 18540273648175875629252608, 19952560986067825497997313, 20701316384407027720388608, 21483316090069623271009771],
    [16881168990030628386766848, 19583419714075645184049152, 22944838935165938102697984, 27175472647606761900998656, 39327670265548194348793856, 61125475803794794396778496, 78947471981493079467098112],
    [⟨16582360653163117445395994, 13806182705120377992904705, [4, 5, 6, 7, 8, 9], [94247693938614, 120922489108631, 246608351514964, 375594593677998, 490647092205636], 25⟩,
      ⟨18790276322327994095070459, 14869667477990392169758721, [5, 6, 7, 8, 9], [122295629345574, 244187858309004, 372904087100128, 487967447300872], 22⟩,
      ⟨21292172547344179127632698, 15793826949370438360236032, [5, 6, 7, 8, 9], [145418268560211, 241840967137170, 370286578249579, 485356076481652], 22⟩,
      ⟨24127192384455004470150005, 16753278130174491770224640, [5, 6, 7, 8, 9], [172053251052357, 239823304615868, 368029887323752, 483101138662692], 23⟩,
      ⟨30979928254955137247118569, 18540273648175875629252608, [5, 6, 7, 8, 9], [226046456451510, 238733593159795, 364042284953897, 479109303886418], 34⟩,
      ⟨39779015286525108026500082, 19952560986067825497997313, [6, 7, 8, 9], [280599554071880, 360526402105384, 475578850741844], 37⟩,
      ⟨45075529636447560092702534, 20701316384407027720388608, [6, 7, 8, 9], [304411310178228, 358988520436112, 474023035040664], 28⟩,
      ⟨50611865696607434953608729, 21483316090069623271009771, [6, 7, 8, 9], [323993588908565, 358554463013316, 472684540024112], 28⟩]⟩]

theorem cellsOK31 : cellsOK 932482557013304410113 cells31 1863532101657120659734528 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells32.lean <==
import KtMinor45.MiddleDefs

/-! Cells 573 to 622 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `1863532101657120659734529 ≤ t ≤ 2875648992741558250352148480`. -/
def cells32 : List Cell := [
  ⟨1863532101657120659734529, 2115668330720119102636032, 62689548037260090445453551,
    [15252787750941978225803265, 16432371130239008743882753, 17556094599088799125340160, 18599764254338834705154049, 20699450054217936530309120, 22367519602088470623813634, 23179966290914819761504258, 24826512747878496176232687],
    [18216141458679192602279936, 21069817758321592923848704, 24586488912607863298326528, 28999840223833042605572096, 41507334955241635852582912, 63558408303722663981875200, 81406043444512140879200256],
    [⟨17960856225672330131168784, 15252787750941978225803265, [4, 5, 6, 7, 8, 9], [84879419609548, 121008829393646, 246783441637946, 375788955712521, 490840491601341], 24⟩,
      ⟨20352316447876281209702301, 16432371130239008743882753, [5, 6, 7, 8, 9], [119945035294644, 244189436852692, 372905401889896, 487968757681442], 22⟩,
      ⟨23062195899237529980125500, 17556094599088799125340160, [5, 6, 7, 8, 9], [134676277777249, 241830667081426, 370275711607461, 485345221958893], 22⟩,
      ⟨26132891607545110547601316, 18599764254338834705154049, [5, 6, 7, 8, 9], [162279926209007, 239676280541408, 367866183892291, 482937428334382], 23⟩,
      ⟨33555297035633698264781027, 20699450054217936530309120, [5, 6, 7, 8, 9], [215679763476480, 237382142285650, 363793314586632, 478859195287439], 33⟩,
      ⟨43085854258260488739886914, 22367519602088470623813634, [6, 7, 8, 9], [270755623616036, 360195452534566, 475246935945030], 37⟩,
      ⟨48822669101810608095230133, 23179966290914819761504258, [6, 7, 8, 9], [295675476271940, 358603103470777, 473641623875370], 27⟩,
      ⟨59545051332980116955697062, 24826512747878496176232687, [6, 7, 8, 9], [328235546040299, 357359949232743, 471369540213208], 37⟩]⟩,
  ⟨2115668330720119102636033, 2479339323885816616321024, 71252213950300985969837218,
    [17569181475358865847484417, 18917821050602868057309184, 21492460378947189450211329, 24003018129523278398619648, 26008285119286402351104001, 26934855768748653732167682, 27986384495725108036370433, 28923344086363503436465314],
    [20657387763042953625337856, 23849247612532742581911552, 32376975390503762497896448, 46012472569884272645636096, 69784192132580049554505728, 88897834644153114547978240, 115757090929132012537118720],
    [⟨20414101083669789694264107, 17569181475358865847484417, [4, 5, 6, 7, 8, 9], [78452999564537, 120755794297995, 246436140428055, 375403301737676, 490456724422973], 23⟩,
      ⟨23132207063710248415901077, 18917821050602868057309184, [5, 6, 7, 8, 9], [119093358379583, 243684926241486, 372343307212873, 487408350154660], 22⟩,
      ⟨29702341813887664060751711, 21492460378947189450211329, [5, 6, 7, 8, 9], [155608747673362, 239087664335135, 367207630578068, 482278688120447], 30⟩,
      ⟨38138561824178831967046074, 24003018129523278398619648, [5, 6, 7, 8, 9], [208649813837090, 236487693443331, 363075165872424, 478138739523591], 33⟩,
      ⟨48970882738162419757459163, 26008285119286402351104001, [6, 7, 8, 9], [264084367921198, 359424330773648, 474472021608876], 36⟩,
      ⟨55491280020065689587628673, 26934855768748653732167682, [6, 7, 8, 9], [289704210340802, 357798469720782, 472833496500733], 27⟩,
      ⟨62879858113435528689801251, 27986384495725108036370433, [6, 7, 8, 9], [312394073566486, 356341327812499, 471332151332580], 28⟩,
      ⟨68892417441014018738704315, 28923344086363503436465314, [6, 7, 8, 9], [326604757159027, 356294752120690, 470317398711833], 25⟩]⟩,
  ⟨2479339323885816616321025, 3023057779966437155143680, 83618202436696770838903433,
    [22558583946551439424225280, 24284640835557398188916736, 25755918607022354799263745, 27335796522717841404723201, 30247941683653917049618433, 32502091980241302164865025, 33739794589273260017319937, 35007806454759799517198986],
    [27646779980663517016489984, 32083784389691269319753728, 37613978556073934820737024, 44574415854537365369389056, 64589175257685252120772608, 100609486314164809136865280, 130091664811357512790966272],
    [⟨27146855737143579405662924, 22558583946551439424225280, [4, 5, 6, 7, 8, 9], [95147939746123, 118451615431390, 243094054406638, 371684710902787, 486751473326068], 25⟩,
      ⟨30761417584172550553106167, 24284640835557398188916736, [5, 6, 7, 8, 9], [121521739045063, 240711136699132, 369025646251935, 484096515206671], 22⟩,
      ⟨34857252749647793048564594, 25755918607022354799263745, [5, 6, 7, 8, 9], [147009495420180, 238384263022727, 366420075176867, 481490538556143], 23⟩,
      ⟨39498442031422776203356377, 27335796522717841404723201, [5, 6, 7, 8, 9], [173347978719942, 236419678158040, 364213868654997, 479280528947671], 23⟩,
      ⟨50717003487914228978287804, 30247941683653917049618433, [5, 6, 7, 8, 9], [227203040611325, 236383456618675, 360285347919874, 475338247223890], 34⟩,
      ⟨65121921536722707745492509, 32502091980241302164865025, [6, 7, 8, 9], [281992549629641, 356807245574976, 471836425252007], 38⟩,
      ⟨73792804650076584773759026, 33739794589273260017319937, [6, 7, 8, 9], [305556541477857, 355300658927382, 470301956934588], 28⟩,
      ⟨82585683663919238616141967, 35007806454759799517198986, [6, 7, 8, 9], [324317324429743, 354976477063277, 469018755060897], 28⟩]⟩,
  ⟨3023057779966437155143681, 3421885689561895957168128, 102135442064715069621886834,
    [24813718869145470636130304, 26745449526827159163764737, 28518512026752506323271681, 30225117802496212617658368, 33651333237286583123574784, 36302599571571823515533313, 37638556862131441143644160, 40322470763958551958609779],
    [29685999567969936323117056, 34341472988653730603728896, 40091553873538967748476928, 47308290118987576286117888, 67764643715885350883688448, 103934707379206453746204672, 133231361785550327714414592],
    [⟨29262294080976906574790424, 24813718869145470636130304, [4, 5, 6, 7, 8, 9], [85581985714496, 118536405394742, 243308925545853, 371924148174317, 486990317741006], 24⟩,
      ⟨33158523271045528476138042, 26745449526827159163764737, [5, 6, 7, 8, 9], [117942330189446, 240779444821679, 369101626203953, 484172440504912], 22⟩,
      ⟨37573529350565600712452296, 28518512026752506323271681, [5, 6, 7, 8, 9], [135803160096194, 238418472747606, 366459019134138, 481529517303227], 22⟩,
      ⟨42576386659854404500585286, 30225117802496212617658368, [5, 6, 7, 8, 9], [163311330911009, 236314753056299, 364097148523135, 479163512951355], 23⟩,
      ⟨54669162621977951178535759, 33651333237286583123574784, [5, 6, 7, 8, 9], [216428889041869, 234345745988209, 360087405799819, 475138748621644], 33⟩,
      ⟨70196594315655143825410461, 36302599571571823515533313, [6, 7, 8, 9], [271845995418894, 356521758931459, 471549646554549], 37⟩,
      ⟨79543162259344192386090325, 37638556862131441143644160, [6, 7, 8, 9], [296572222400333, 354955437039256, 469964860997844], 28⟩,
      ⟨96775365186012797660253707, 40322470763958551958609779, [6, 7, 8, 9], [328390979722475, 353882472706299, 467747419835252], 37⟩]⟩,
  ⟨3421885689561895957168129, 3995207216906973407608832, 115737044001234837118447802,
    [28482226506138377204531200, 30689572010795117131595777, 34803444361604333586874368, 38883534583054096412966913, 42059032505511615683100673, 43577023865483954258706433, 45301242386582682124419072, 46808906509548215280136379],
    [33565126990125268308328448, 38758527442329410413264896, 52666989010046712109072384, 74918834756601764483432448, 113835217488306110052958208, 145154556487965838822866944, 189184967575594005711290368],
    [⟨33159218280772665726368705, 28482226506138377204531200, [4, 5, 6, 7, 8, 9], [79402124731239, 118281620836814, 242961154192704, 371536479757409, 486603590888569], 23⟩,
      ⟨37574316899762775153012481, 30689572010795117131595777, [5, 6, 7, 8, 9], [116865946476990, 240291997407709, 368556439579858, 483627558777265], 22⟩,
      ⟨48246377913975140646048510, 34803444361604333586874368, [5, 6, 7, 8, 9], [156858554719551, 235743352692069, 363455427422272, 478520030586816], 31⟩,
      ⟨61949575504666186580812650, 38883534583054096412966913, [5, 6, 7, 8, 9], [209606388652196, 233328199056294, 359390853326634, 474438204487646], 33⟩,
      ⟨79544829501007699801954833, 42059032505511615683100673, [6, 7, 8, 9], [265352152890562, 355774223773784, 470796608097519], 36⟩,
      ⟨90136100498531324201461040, 43577023865483954258706433, [6, 7, 8, 9], [290789402338699, 354174977348337, 469180090899438], 27⟩,
      ⟨102137582845386769075406240, 45301242386582682124419072, [6, 7, 8, 9], [313264016322106, 352761899382055, 467697446286902], 28⟩,
      ⟨111580939689718784003360507, 46808906509548215280136379, [6, 7, 8, 9], [326788933394130, 352843021228681, 466728269610786], 25⟩]⟩,
  ⟨3995207216906973407608833, 4848769894009105488543744, 135313400562982499248731289,
    [36439933518379846882820096, 41524512020603941658034177, 44096234716746218278486016, 46584154126838914103640064, 50562505310414756772839425, 52345505424062599841972224, 54367396557244406993780736, 56399154360570658122593434],
    [44755132171682815544393728, 60441972996481410509307904, 71665152164101378824732672, 86029985429252649328312320, 129223943374549079864377344, 163711315162756644136288256, 211916175773935361194983424],
    [⟨43929829359420980479249658, 36439933518379846882820096, [4, 5, 6, 7, 8, 9], [95981172182202, 116113626962292, 239714540274705, 367910299659113, 482981530774929], 25⟩,
      ⟨56407017448251903308291852, 41524512020603941658034177, [5, 6, 7, 8, 9], [148539876514928, 235058870822875, 362686104357421, 477748238342127], 30⟩,
      ⟨63917524563600128688497906, 44096234716746218278486016, [5, 6, 7, 8, 9], [174575069912374, 233144750133943, 360527717671209, 475580852046378], 23⟩,
      ⟨72428044083104363030801914, 46584154126838914103640064, [5, 6, 7, 8, 9], [200872703868150, 232365796858533, 358540796238292, 473582947889271], 24⟩,
      ⟨92999449483686188379871501, 50562505310414756772839425, [6, 7, 8, 9], [257038882496703, 354855703239768, 469870775316789], 36⟩,
      ⟨105382182318505465298398132, 52345505424062599841972224, [6, 7, 8, 9], [283325636026440, 353213648466279, 468211335106995], 27⟩,
      ⟨119413656875020708991074852, 54367396557244406993780736, [6, 7, 8, 9], [306646829147541, 351741639184991, 466697267654998], 28⟩,
      ⟨133206067534599141165440697, 56399154360570658122593434, [6, 7, 8, 9], [324598218794462, 351553842933409, 465467890592950], 27⟩]⟩,
  ⟨4848769894009105488543745, 5472543723275896792023040, 164503087733870140513635252,
    [39911963345371385301041152, 43032133086270125783384064, 45800545877300406774661120, 48562498515894686665670658, 54086186425338239748407297, 58256071845022267628060672, 60427756969079426435252226, 64750251636118728649788341],
    [47824985218019282208686080, 55333526325407792974790656, 64627402311864965442568192, 76291733732135088318054400, 109363400851315338545987584, 168001258207808976586801152, 215528715861409559140630528],
    [⟨47130923734066487041415768, 39911963345371385301041152, [4, 5, 6, 7, 8, 9], [86226051045692, 116176312867080, 239967059089325, 368192738729493, 483263954406093], 24⟩,
      ⟨53406333320868005102851914, 43032133086270125783384064, [5, 6, 7, 8, 9], [116228982625519, 237493551036360, 365422421432592, 480491545422095], 22⟩,
      ⟨60517303986512884403484399, 45800545877300406774661120, [5, 6, 7, 8, 9], [136967740307607, 235133582546212, 362770721715881, 477833142376345], 23⟩,
      ⟨68575089396091956846278104, 48562498515894686665670658, [5, 6, 7, 8, 9], [164289092601028, 233079234621720, 360455603365974, 475508377571794], 23⟩,
      ⟨88052157736216102809264039, 54086186425338239748407297, [5, 6, 7, 8, 9], [217156995402078, 231574520598313, 356505197100766, 471533801257602], 33⟩,
      ⟨113061208527499629860974719, 58256071845022267628060672, [6, 7, 8, 9], [272899345574073, 352971299956223, 467967721731052], 37⟩,
      ⟨128115133544802072285383748, 60427756969079426435252226, [6, 7, 8, 9], [297425385386113, 351431219377462, 466402655512487], 28⟩,
      ⟨155503348315898218965307004, 64750251636118728649788341, [6, 7, 8, 9, 10], [328542470242549, 350580094095294, 464236997601500, 562572280553198], 37⟩]⟩,
  ⟨5472543723275896792023041, 6366288595347113475309568, 185863260688959901846778928,
    [45656779555482104733106177, 49224199347667610441351169, 52595577483572420141907969, 55727373752277204786479105, 62282487880388219613741056, 67254970874510706703597568, 69714454348842547351126018, 74915660368170151890170929],
    [53918772001906881990754304, 62272419674897019702345728, 72549924251167927035756544, 85425341410909197688635392, 121628345280970628108648448, 185139276392061203256442880, 236295702622755032351637504],
    [⟨53250715747463010640041471, 45656779555482104733106177, [4, 5, 6, 7, 8, 9], [80280725525105, 115918987560668, 239620177392495, 367804603895397, 482875827608847], 23⟩,
      ⟨60340966173938993766496444, 49224199347667610441351169, [5, 6, 7, 8, 9], [114833293663329, 237025196324185, 364896622245292, 479964783192288], 22⟩,
      ⟨68375272476556668497269311, 52595577483572420141907969, [5, 6, 7, 8, 9], [130126382557213, 234665305124664, 362244173145707, 477304707865646], 22⟩,
      ⟨77479334234832933043973837, 55727373752277204786479105, [5, 6, 7, 8, 9], [158047269015154, 232524589689340, 359830428872441, 474879982225087], 23⟩,
      ⟨99485434425570164249853511, 62282487880388219613741056, [5, 6, 7, 8, 9], [210517220540500, 230364267391334, 355830141086458, 470853214500692], 33⟩,
      ⟨127741826392653706688883714, 67254970874510706703597568, [6, 7, 8, 9], [266593277795702, 352246453832282, 467235826373729], 37⟩,
      ⟨144750452968766626087241063, 69714454348842547351126018, [6, 7, 8, 9], [291824179258961, 350673472408384, 465640505384891], 27⟩,
      ⟨178692822968751752828279370, 74915660368170151890170929, [6, 7, 8, 9, 10], [326937316312181, 349559588587496, 463250214797697, 561630507580080], 39⟩]⟩,
  ⟨6366288595347113475309569, 7691440320114367515328512, 216504309987176290966271764,
    [58207843250481706930536448, 66204628531420259017555969, 70343572310811017161474049, 74291809019711599583166465, 80496596232883905633452034, 83371653531126664647409666, 86645727196922771507511296, 89878764208937387198215956],
    [71633746567576995072311296, 96845086458212406586769408, 114886557842360986209615872, 137997570017518734003929088, 207707624209483649611988992, 263426339146093881544671232, 341341152422954066809716736],
    [⟨70288658431053782614013023, 58207843250481706930536448, [5, 6, 7, 8, 9], [113913058662306, 236462933224146, 364265103773139, 479331868381140], 25⟩,
      ⟨90252423930356157897347284, 66204628531420259017555969, [5, 6, 7, 8, 9], [150003372874931, 231858681168014, 359079190086120, 474124528271920], 30⟩,
      ⟨102269394562214501859365521, 70343572310811017161474049, [5, 6, 7, 8, 9], [175738309148037, 229992710011919, 356966021360248, 471997493897187], 23⟩,
      ⟨115886406244254273873637746, 74291809019711599583166465, [5, 6, 7, 8, 9], [202057149486685, 229300851038055, 355004294159251, 470020293656172], 24⟩,
      ⟨148801091066223470328244627, 80496596232883905633452034, [6, 7, 8, 9], [258492341974405, 351355385950744, 466335535492260], 36⟩,
      ⟨168613726156347057444978558, 83371653531126664647409666, [6, 7, 8, 9], [284599784732949, 349740617688705, 464699206726727], 27⟩,
      ⟨191064382959898140842490346, 86645727196922771507511296, [6, 7, 8, 9, 10], [307658095219295, 348309709502494, 463205284202989, 561587269131679], 28⟩,
      ⟨212444312979236345300493591, 89878764208937387198215956, [6, 7, 8, 9, 10], [324782871132884, 348292826651623, 462028693580226, 560464106303409], 27⟩]⟩,
  ⟨7691440320114367515328513, 8656324328973570387476480, 262002628343329227443327653,
    [63488733603852277591834624, 68457132262929339078672384, 72742962922022920018460673, 77165189423092009961259008, 85962181417585533775773696, 92458768125328578836430850, 95959706275579149036814336, 102838493930984875945677477],
    [76187574080823576166924288, 88164032926320237442236416, 103016815892703147416616960, 121656939027962871811145728, 174525802257959483636449280, 268507154427879489108180992, 344720893007570337779417088],
    [⟨75065009810341428235334109, 63488733603852277591834624, [4, 5, 6, 7, 8, 9], [86816270109771, 113923642412688, 236751400932321, 364588917866022, 479656431361720], 24⟩,
      ⟨85059799746034529095673869, 68457132262929339078672384, [5, 6, 7, 8, 9], [114862915225198, 234324389090614, 361860795102770, 476919838790800], 22⟩,
      ⟨96385380500393047135672928, 72742962922022920018460673, [5, 6, 7, 8, 9], [138121140124728, 231970839919046, 359206368796604, 474252443142835], 23⟩,
      ⟨109218944812277828744304893, 77165189423092009961259008, [5, 6, 7, 8, 9], [165215894113930, 229963920634534, 356936294349303, 471967543541055], 23⟩,
      ⟨140239901122780498028786383, 85962181417585533775773696, [5, 6, 7, 8, 9], [217881213293351, 229123079527772, 353041175078232, 468039560156329], 34⟩,
      ⟨180071597475425891118534987, 92458768125328578836430850, [6, 7, 8, 9, 10], [273908839958668, 349539195892506, 464496980484798, 562819849065155], 37⟩,
      ⟨204047852120551059655592774, 95959706275579149036814336, [6, 7, 8, 9, 10], [298206013044673, 348026917386990, 462951543045313, 561344985749053], 28⟩,
      ⟨247113181892886342102742382, 102838493930984875945677477, [6, 7, 8, 9, 10], [328673002454176, 347468269930081, 460834446789733, 559323367074040], 37⟩]⟩,
  ⟨8656324328973570387476481, 10034386536328941887553536, 295174533052864501903237146,
    [72386633644147877353619456, 78078857811271061805727744, 83261912128618705547427840, 88255003562754409741942785, 98666349511942350556889088, 106376512225699155186548737, 110330341796757836348260354, 118593289883375904747397146],
    [85654036630468811848417280, 98941855208154426012336128, 115327708827742239350325248, 135857032415383694277083136, 193603433608373940330168320, 295202097976815748189782016, 377091314429735583258509312],
    [⟨84568919630612401778418534, 72386633644147877353619456, [4, 5, 6, 7, 8, 9], [81093827555822, 113662036087357, 236406562372709, 364201648976071, 479268258916400], 23⟩,
      ⟨95829140456961233465926058, 78078857811271061805727744, [5, 6, 7, 8, 9], [113027923918547, 233877594531927, 361357383078604, 476414325983826], 22⟩,
      ⟨108588642267529241515112150, 83261912128618705547427840, [5, 6, 7, 8, 9], [131402897829653, 231514961711967, 358691854684148, 473734868144432], 23⟩,
      ⟨123047052006077737551611132, 88255003562754409741942785, [5, 6, 7, 8, 9], [159177265970534, 229425552646751, 356327367591754, 471354045607330], 23⟩,
      ⟨157995542224302165965107869, 98666349511942350556889088, [5, 6, 7, 8, 9], [211394358936870, 227627184652565, 352387676123980, 467379142588969], 33⟩,
      ⟨202870291939365253926979095, 106376512225699155186548737, [6, 7, 8, 9, 10], [267780084803828, 348836527658506, 463785889706103, 562141339913953], 37⟩,
      ⟨229882157484307160957706339, 110330341796757836348260354, [6, 7, 8, 9, 10], [292766701937478, 347290505558613, 462211638704546, 560638465686475], 28⟩,
      ⟨283038827907188751970880031, 118593289883375904747397146, [6, 7, 8, 9, 10], [327073891975657, 346458913048465, 459878553484754, 558409637218362], 38⟩]⟩,
  ⟨10034386536328941887553537, 12069449442189098245685248, 342605347877754444860712578,
    [91966502687313747469402112, 104410088614605636782522369, 110997466987176152975540225, 117196167314541456507535361, 126777208182169182654169088, 131381449284992880043098114, 136615114227317449607348224, 141682061074142391875495555],
    [113393174114665651295485952, 153458841262227946565795840, 182135874348293353419833344, 218900364481904127665766400, 330121204892823434167320576, 419094225860631197328080896, 543563424924761510268370944],
    [⟨111227671518678739847810438, 91966502687313747469402112, [5, 6, 7, 8, 9], [111860494710749, 233332648975903, 360743061150003, 475797212683749], 26⟩,
      ⟨142819157268978716655274080, 104410088614605636782522369, [5, 6, 7, 8, 9], [151399533537597, 228777867757324, 355594059740631, 470614900777067], 31⟩,
      ⟨161835307127651014199417137, 110997466987176152975540225, [5, 6, 7, 8, 9], [176841315546932, 226958211615391, 353523645695933, 468526058736751], 24⟩,
      ⟨183383427923292487000849299, 117196167314541456507535361, [5, 6, 7, 8, 9], [203181475989553, 226397750032301, 351585935744785, 466568609249459], 24⟩,
      ⟨235468982452832024143755390, 126777208182169182654169088, [6, 7, 8, 9, 10], [259897819844493, 347972269038699, 462910682561329, 561305929460102], 36⟩,
      ⟨266821313211646259202247176, 131381449284992880043098114, [6, 7, 8, 9, 10], [285757607756174, 346384959346703, 461297382931418, 559765133128666], 27⟩,
      ⟨302348158311036110540183279, 136615114227317449607348224, [6, 7, 8, 9, 10], [308582774211985, 345004222396792, 459822098051888, 558355229561405], 28⟩,
      ⟨335158887048589947174946435, 141682061074142391875495555, [6, 7, 8, 9, 10], [324973551982408, 345206208479524, 458693729116453, 557276509136470], 27⟩]⟩,
  ⟨12069449442189098245685249, 13545977679749574893240320, 412749156020565255694338345,
    [99904153005463601275731969, 107698935475268659233947648, 114289986820210393140428802, 121294583608110856043233280, 135130916247678034112413697, 145194829814257775812804609, 150765811555045023634423809, 161532240263716649992997162],
    [120048029645054888265121792, 138946695290121446397837312, 162422527574212446636736512, 191882318965126404365090816, 275483034911149947701166080, 424409847646191529932881920, 545241706697721706576871424],
    [⟨118254613099886955831069455, 99904153005463601275731969, [4, 5, 6, 7, 8, 9], [87357189669229, 111774446807496, 233655891877843, 361107186355081, 476163022884057], 24⟩,
      ⟨134000031902152983462591513, 107698935475268659233947648, [5, 6, 7, 8, 9], [113908322469740, 231264867057982, 358409932429401, 473451190251478], 22⟩,
      ⟨151841928860830003621438799, 114289986820210393140428802, [5, 6, 7, 8, 9], [139241047945578, 228924958772896, 355761260038427, 470783460076916], 23⟩,
      ⟨172059446799332593034227208, 121294583608110856043233280, [5, 6, 7, 8, 9], [166094439830571, 226963351012313, 353534232129359, 468536738469230], 23⟩,
      ⟨220928702871575345372845707, 135130916247678034112413697, [5, 6, 7, 8, 9], [218621932606788, 227059789597707, 349689991752952, 464651331099789], 34⟩,
      ⟨283678069762956756451025525, 145194829814257775812804609, [6, 7, 8, 9, 10], [274820417652902, 346222127945950, 461134762561135, 559609744365020], 38⟩,
      ⟨321449365920877643348832335, 150765811555045023634423809, [6, 7, 8, 9, 10], [298916042576510, 344738772057403, 459607463688057, 558149939435089], 28⟩,
      ⟨388446158658400821604792208, 161532240263716649992997162, [6, 7, 8, 9, 10], [328851706775366, 344575665588200, 457534626907321, 556167666669065], 37⟩]⟩,
  ⟨13545977679749574893240321, 15648185127332000271695872, 463705877595896544445273006,
    [113538580657709061297405953, 122502899204267095793598464, 130394216212666385298358274, 138275689757465468372779009, 154624753804552056363548672, 166486127825806379706220545, 172759550223092778237165568, 185695035949106202761171887],
    [134594211064501699453386752, 155502752339502292375961600, 181342321008578530864267264, 213716210241953267800080384, 304819045193439748546363392, 465519614506080552353792000, 595130853847183033567805440],
    [⟨132853958263488514660832288, 113538580657709061297405953, [4, 5, 6, 7, 8, 9], [81846194948729, 111505612248186, 233314086432310, 360721944402165, 475775995685096], 24⟩,
      ⟨150543257290076723954200550, 122502899204267095793598464, [5, 6, 7, 8, 9], [111495214770605, 230842349730387, 357932218488476, 472970386665977], 22⟩,
      ⟨170587859117891654377064358, 130394216212666385298358274, [5, 6, 7, 8, 9], [132693020708425, 228480534005949, 355257847046920, 470275886411814], 23⟩,
      ⟨193301368671420649341089663, 138275689757465468372779009, [5, 6, 7, 8, 9], [160251312582148, 226440754110151, 352941240216814, 467937928855216], 23⟩,
      ⟨248203870454631603312427046, 154624753804552056363548672, [5, 6, 7, 8, 9, 10], [212246325255661, 225161536176168, 349058492550730, 464011687937547, 562356792899487], 33⟩,
      ⟨318700078184018557737903298, 166486127825806379706220545, [6, 7, 8, 9, 10], [268879220615663, 345540509181722, 460443517985063, 558949150265329], 37⟩,
      ⟨361134500586497236996800403, 172759550223092778237165568, [6, 7, 8, 9, 10], [293646290150564, 344021304263452, 458888769004998, 557462607225095], 28⟩,
      ⟨443511853441530390063358140, 185695035949106202761171887, [6, 7, 8, 9, 10], [327247101097817, 343565719324774, 456608626118593, 555281147917581], 38⟩]⟩,
  ⟨15648185127332000271695873, 18740492508199670771613696, 536335933734291671773720713,
    [143754970325480265069101057, 162921141829388094981275649, 173291560656846468188995585, 182925798410317142301868032, 197576153672007055006760961, 204853854424579612690350081, 213125414074554269854334977, 220956851945682923972046985],
    [177568652478986948028923904, 240545892279451561194684416, 285629911793540146564956160, 343471408327366727656538112, 518943685192748263551270912, 659436208004699670844538880, 856059052750563837321674752],
    [⟨174122784219782165077697463, 143754970325480265069101057, [5, 6, 7, 8, 9], [109973884275558, 230317322843418, 357338234782390, 472372347857623], 26⟩,
      ⟨223578080562635475153959441, 162921141829388094981275649, [5, 6, 7, 8, 9], [152730182348731, 225810914778291, 352225682395795, 467215031417910], 31⟩,
      ⟨253347156129200664858158857, 173291560656846468188995585, [5, 6, 7, 8, 9], [177887536273552, 224036410549726, 350195717727556, 465162355930077], 24⟩,
      ⟨287079938056683498294403933, 182925798410317142301868032, [5, 6, 7, 8, 9, 10], [204241260052748, 223676005097144, 348281201443337, 463224048276956, 561605065895457], 24⟩,
      ⟨368617937085924004717916253, 197576153672007055006760961, [6, 7, 8, 9, 10], [261235743881481, 344701719636726, 459592230146803, 558135318911769], 37⟩,
      ⟨417698845181599483001423656, 204853854424579612690350081, [6, 7, 8, 9, 10], [286860711326962, 343140816433018, 458000320580460, 556612619225097], 27⟩,
      ⟨473314800265329248745955904, 213125414074554269854334977, [6, 7, 8, 9, 10], [309463436246644, 341826023895695, 456542799437637, 555217598764287], 29⟩,
      ⟨523155711829874942731560080, 220956851945682923972046985, [6, 7, 8, 9, 10], [325185855627366, 342315268483609, 455459264502994, 554180257508199], 27⟩]⟩,
  ⟨18740492508199670771613697, 23478874857408553434480640, 643321217648864615352979371,
    [175493974197996033176240128, 200066363126633483487674368, 212527454974289281516830721, 225671010081993075038617600, 244785184088877470127751169, 253552632695139351358603265, 263515680667664452014833664, 274489957756483933463334827],
    [212237774799562293662187520, 285491040932266905304039424, 337721985730855583801671680, 404041539907345427199950848, 602485066762883101148315648, 759946903627533838561837056, 978873142835432591009513472],
    [⟨208855820613681785510024825, 175493974197996033176240128, [5, 6, 7, 8, 9], [109100040578957, 229699631052605, 356639058853472, 471668094424965], 25⟩,
      ⟨268176182091142948233375345, 200066363126633483487674368, [5, 6, 7, 8, 9], [142980191981277, 225064208068219, 351376489549543, 466356673293984], 30⟩,
      ⟨303883425885946128580394248, 212527454974289281516830721, [5, 6, 7, 8, 9, 10], [169238795863773, 223186832933660, 349233884130999, 464188752698348, 562525746629715], 24⟩,
      ⟨344345033955307466121465289, 225671010081993075038617600, [5, 6, 7, 8, 9, 10], [194013360206239, 222491062899352, 347335901638335, 462265743864946, 560690087532569], 24⟩,
      ⟨442147775708818153854722878, 244785184088877470127751169, [6, 7, 8, 9, 10], [251357202579209, 343675115794771, 458549546555085, 557138074999121], 36⟩,
      ⟨501019068071385368742064490, 253552632695139351358603265, [6, 7, 8, 9, 10], [278057564913410, 342061879156954, 456906314683903, 555565495270532], 27⟩,
      ⟨567728981942073325250272434, 263515680667664452014833664, [6, 7, 8, 9, 10], [301652588577734, 340642079054457, 455411808799339, 554134257516309], 28⟩,
      ⟨642771595265137127635554619, 274489957756483933463334827, [6, 7, 8, 9, 10], [322547133576719, 340772904881764, 454032256218779, 552812605715757], 29⟩]⟩,
  ⟨23478874857408553434480641, 27031021414890934517104640, 807539304905892815182158285,
    [197437024162398073086017536, 213040598294755025226825729, 226332783747852277680963585, 240150609638705554723438593, 268628074757318504869789697, 288807204510067278221410304, 299866377666390153437904897, 322223031412307950802491854],
    [234453208923328907722096640, 270928886284166047960399872, 316109018095455320475172864, 372708933059585169166434304, 532043624953904234974150656, 813880414912141934544814080, 1041329630436396075998773248],
    [⟨231363884508681923411212793, 197437024162398073086017536, [4, 5, 6, 7, 8, 9], [82550154798852, 108929846966921, 229589504668930, 356514326730353, 471542421868872], 24⟩,
      ⟨262169627826544816396116684, 213040598294755025226825729, [5, 6, 7, 8, 9], [109974943173809, 227173376539934, 353775526339358, 468780315596846], 22⟩,
      ⟨297077108212754796240078269, 226332783747852277680963585, [5, 6, 7, 8, 9], [134080885024738, 224820022452962, 351098840841211, 466075919316689], 23⟩,
      ⟨336632465612849258154816790, 240150609638705554723438593, [5, 6, 7, 8, 9, 10], [161346697774283, 222837303870931, 348836997071247, 463786822364226, 562142207785733], 23⟩,
      ⟨432244641929160622284413632, 268628074757318504869789697, [5, 6, 7, 8, 9, 10], [213092147230629, 222477427048744, 345019599000737, 459916038434563, 558444898178253], 34⟩,
      ⟨555013106464134066820006458, 288807204510067278221410304, [6, 7, 8, 9, 10], [270017372061996, 341540925017423, 456377383958725, 555059038115085], 37⟩,
      ⟨628912243021647281675839219, 299866377666390153437904897, [6, 7, 8, 9, 10], [294534698000981, 340056459876538, 454845135907515, 553591244058266], 28⟩,
      ⟨770331176434893701616158177, 322223031412307950802491854, [6, 7, 8, 9, 10], [327472741396232, 340250465163967, 452620627681328, 551459176336848], 38⟩]⟩,
  ⟨27031021414890934517104641, 32236206270462091918835712, 930833270548641538941558775,
    [249139641530938537357082625, 281825493286222532523851777, 299960544401508422350012417, 316575234783299759694151681, 341316983101247798040854529, 354100610963292511776276481, 368618813072542386477858816, 381963135409152427885764600],
    [308270349043981522946752512, 418021730490221075451871232, 496594744978493171897991168, 597470856197074510403338240, 904437321747867560799371264, 1150407633194922490472693760, 1494764923384675917612711936],
    [⟨302197317982858766316201317, 249139641530938537357082625, [5, 6, 7, 8, 9], [107843521837876, 226674865462821, 353209098167187, 468208431034432], 26⟩,
      ⟨388029037144858163714930674, 281825493286222532523851777, [5, 6, 7, 8, 9, 10], [154080023231228, 222226411153524, 348140132363265, 463080843084394, 561468360728489], 31⟩,
      ⟨439694503185706066506978232, 299960544401508422350012417, [5, 6, 7, 8, 9, 10], [178904288502170, 220506313392645, 346156067266896, 461069004823261, 559546885091524], 24⟩,
      ⟨498239146106869674718460605, 316575234783299759694151681, [5, 6, 7, 8, 9, 10], [205258240673914, 220521792343815, 344268755833657, 459153056064566, 557715327113866], 25⟩,
      ⟨639751727190017907853444347, 341316983101247798040854529, [6, 7, 8, 9, 10], [262618519348142, 340728326824245, 455550511085818, 554267052185282], 37⟩,
      ⟨724933680012198993862953718, 354100610963292511776276481, [6, 7, 8, 9, 10], [287972176685312, 339199538286366, 453983055926807, 552764921496199], 28⟩,
      ⟨821457478081864864532241678, 368618813072542386477858816, [6, 7, 8, 9, 10], [310333196428833, 337998568501462, 452545853651133, 551386825588343], 29⟩,
      ⟨905299579483435484680800855, 381963135409152427885764600, [6, 7, 8, 9, 10], [325430649642786, 338973859425333, 451507416097834, 550390910405230], 27⟩]⟩,
  ⟨32236206270462091918835713, 40174063606872536694915072, 1111745591837932791044613843,
    [302706142039676857469632512, 344350439368105116630515714, 366046463811292925670719489, 388581720484833100885393409, 420680619350793888144031745, 436005369180084062444847106, 453425797674756522224123905, 472172276363208505924626131],
    [366907631628978128381018112, 494136305898914366837751808, 584869147717848682928799744, 700176561328916021054013440, 1046389768022892719888138240, 1321392316807491014700826624, 1703928377537846580170719232],
    [⟨360930949464953651907919744, 302706142039676857469632512, [5, 6, 7, 8, 9], [106696176216729, 226074064342362, 352526052211768, 467518514124723], 25⟩,
      ⟨463444512782239227675044753, 344350439368105116630515714, [5, 6, 7, 8, 9, 10], [144666955210894, 221499947653871, 347310408608202, 462239827318906, 560665336858893], 31⟩,
      ⟨525151432741503392130014499, 366046463811292925670719489, [5, 6, 7, 8, 9, 10], [170556815413284, 219679264929841, 345221273651481, 460120148596739, 558640026134925], 24⟩,
      ⟨595074533636862067836648148, 388581720484833100885393409, [5, 6, 7, 8, 9, 10], [195345479727121, 219107582089548, 343351566814811, 458220616227388, 556823367850408], 24⟩,
      ⟨764090826013335289753061626, 420680619350793888144031745, [6, 7, 8, 9, 10], [253043007654860, 339733054413986, 454536888646614, 553295777776397], 36⟩,
      ⟨865828337499564347285381952, 436005369180084062444847106, [6, 7, 8, 9, 10], [279466013521067, 338152154029292, 452920834518230, 551746308266378], 27⟩,
      ⟨981112041259053429570094631, 453425797674756522224123905, [6, 7, 8, 9, 10], [302779886825821, 336797930788085, 451448802235171, 550333991711016], 28⟩,
      ⟨1106776995661150779938524001, 472172276363208505924626131, [6, 7, 8, 9, 10], [322784719239601, 337400459581118, 450128385974992, 549066776947389], 29⟩]⟩,
  ⟨40174063606872536694915073, 46099573861683175209566208, 1388096215766402636684300960,
    [338928017752306124956106752, 387836272532354542365310977, 411758462757400136363540481, 438949588337667493213503489, 477661090139819406190968832, 494599602005354723774824449, 513835327172018836468662273, 551734639893796938676015776],
    [403098966951381240943476736, 539384295250537993088270336, 636227064286282616051597312, 758299369324375678419730432, 1119864332145966494257250304, 1404746708126832838106415104, 1798710479211155820449366016],
    [⟨397696224320551706489933002, 338928017752306124956106752, [4, 5, 6, 7, 8, 9], [83188014210802, 106482924228032, 226014156416296, 352457847325144, 467449605685981], 24⟩,
      ⟨510652060148337976168701702, 387836272532354542365310977, [5, 6, 7, 8, 9, 10], [135404420242234, 221305017652915, 347087868024478, 462014175233792, 560449825271200], 30⟩,
      ⟨578644592012477124037126337, 411758462757400136363540481, [5, 6, 7, 8, 9, 10], [162359778513673, 219376581787559, 344878103814214, 459771661768816, 558306863428285], 24⟩,
      ⟨655690224314423327178384031, 438949588337667493213503489, [5, 6, 7, 8, 9, 10], [186085027505886, 217809088024467, 343005392945955, 457868564814083, 556486499291333], 24⟩,
      ⟨841922913493406080326488846, 477661090139819406190968832, [6, 7, 8, 9, 10], [243674997320933, 339315789770684, 454111913017946, 552888417594175], 36⟩,
      ⟨954023647026568578363824563, 494599602005354723774824449, [6, 7, 8, 9, 10], [271099137353351, 337681141362563, 452442421438550, 551287367926282], 27⟩,
      ⟨1081050419817327975878443849, 513835327172018836468662273, [6, 7, 8, 9, 10], [295373661872356, 336236356858782, 450931661367689, 549837497717410], 28⟩,
      ⟨1320508965216248601226092976, 551734639893796938676015776, [6, 7, 8, 9, 10], [327738383099872, 337363977661981, 448760131161682, 547752542909765], 38⟩]⟩,
  ⟨46099573861683175209566209, 54750217129935683949953024, 1594692228542674318223772479,
    [394658511905319809110245377, 453801443087514716914843649, 481329502772225203366789120, 512615310327515254358016000, 562565253151446713508036610, 604317891824237878909599744, 629445415312345565583376384, 651672202288189845654506303],
    [462061309921210322602950656, 615019624486641555883425792, 723382626087049919469715456, 859720260113331528086323200, 1257548299184931049991831552, 1981304792738062173466525696, 2576594224989157540849778688],
    [⟨456886972993142754562631657, 394658511905319809110245377, [4, 5, 6, 7, 8, 9], [76674344976614, 106197273952402, 225645069836129, 352038082973602, 467025440782795], 23⟩,
      ⟨586654485876721054190526726, 453801443087514716914843649, [5, 6, 7, 8, 9, 10], [127523878375556, 220808649369835, 346520382759927, 461438602557495, 559900016219887], 30⟩,
      ⟨664766623155920677757763514, 481329502772225203366789120, [5, 6, 7, 8, 9, 10], [155341911746662, 218783882190397, 344199480457019, 459082288582310, 557647645369847], 23⟩,
      ⟨753279270679589390088642578, 512615310327515254358016000, [5, 6, 7, 8, 9, 10], [179855966230543, 217119907251283, 342258183050697, 457108482339682, 555759008523731], 24⟩,
      ⟨967229729416597823342975867, 562565253151446713508036610, [6, 7, 8, 9, 10], [235834540625473, 338572883098192, 453354567756819, 552162267006633], 35⟩,
      ⟨1241947556346918597180939386, 604317891824237878909599744, [6, 7, 8, 9, 10], [289024948191368, 335398744498643, 450095104460186, 549034154996439], 39⟩,
      ⟨1407310952264635826953224094, 629445415312345565583376384, [6, 7, 8, 9, 10], [311160362020134, 334372128807808, 448677134829274, 547672089852029], 29⟩,
      ⟨1546351393806307800757863935, 651672202288189845654506303, [6, 7, 8, 9, 10], [325708383196346, 336032727064738, 447681422005913, 546715494558725], 26⟩]⟩,
  ⟨54750217129935683949953025, 67880809786651236001382400, 1896692197120172266182488208,
    [515521941281036437980971009, 585241942063993872671834114, 622515283349877785148522497, 660661924945416434311233536, 713889211875495674986364928, 740335574466195863478730753, 770385563800127688876752897, 801846374722106353531039888],
    [626175739729246057329065984, 844268104155965656282431488, 999827176667858994066358272, 1197686594821511731589677056, 1793745918181321958238453760, 2267669658422085558409887744, 2927219404843243790844035072],
    [⟨615765801614393427359124049, 515521941281036437980971009, [5, 6, 7, 8, 9, 10], [104476226801350, 222592180126960, 348559185146822, 463505406203917, 561873626399869], 25⟩,
      ⟨790658939999982562817793732, 585241942063993872671834114, [5, 6, 7, 8, 9, 10], [146258180511091, 218077213662848, 343389053609868, 458258599528657, 556859709575090], 31⟩,
      ⟨895933954764436954534843880, 622515283349877785148522497, [5, 6, 7, 8, 9, 10], [171799545257961, 216311094269466, 341349704657843, 456183839742507, 554873665519166], 24⟩,
      ⟨1015226174891365807828560922, 660661924945416434311233536, [5, 6, 7, 8, 9, 10], [196608335589615, 215944760295054, 339506642635772, 454306409859382, 553074851224687], 24⟩,
      ⟨1303576212247187793365120086, 713889211875495674986364928, [6, 7, 8, 9, 10], [254671940954770, 335928627662860, 450653788384563, 549570637665405], 37⟩,
      ⟨1477145368362613767271585798, 740335574466195863478730753, [6, 7, 8, 9, 10], [280803570585541, 334379799541141, 449063697784627, 548043274326051], 27⟩,
      ⟨1673824989114923168999817142, 770385563800127688876752897, [6, 7, 8, 9, 10], [303849701505322, 333119676126241, 447613000872603, 546648938070197], 29⟩,
      ⟨1881668089279493540299897196, 801846374722106353531039888, [6, 7, 8, 9, 10], [323056755660919, 334389322160034, 446347294888224, 545432149697938], 29⟩]⟩,
  ⟨67880809786651236001382401, 77642184340899757501186048, 2355831704121814326774675917,
    [574526768602739584484245505, 656280927595760449000308737, 697158854929663919875162113, 743612387377089519164588032, 807410364553637231308308482, 836460529017013590848176129, 869480125133585243921448960, 932531541240444512086866382],
    [684269588555024976071098368, 916406518148359475393724416, 1081367221997549041863360512, 1289261530997814309018402816, 1906994803035823698742345728, 2394033306246421775571222528, 3067697686998438963232899072],
    [⟨674957083826215823052091180, 574526768602739584484245505, [5, 6, 7, 8, 9, 10], [104161491603685, 222580479430810, 348545693585566, 463491738914076, 561860581557931], 24⟩,
      ⟨866662050806299620472756390, 656280927595760449000308737, [5, 6, 7, 8, 9, 10], [136660387569363, 217928198164996, 343218299937811, 458084991005038, 556693598179501], 31⟩,
      ⟨982056762202881586234475835, 697158854929663919875162113, [5, 6, 7, 8, 9, 10], [163313700150121, 216051023056652, 341057415011900, 455886222809017, 554588616565372], 24⟩,
      ⟨1112816100914011357884275814, 743612387377089519164588032, [5, 6, 7, 8, 9, 10], [186772293606605, 214566344116337, 339220753697647, 454014826049239, 552795334809987], 24⟩,
      ⟨1428884157672941211596808131, 807410364553637231308308482, [6, 7, 8, 9, 10], [244902658108336, 335561055033443, 450278489259696, 549210238999829], 36⟩,
      ⟨1619137872878788790021247083, 836460529017013590848176129, [6, 7, 8, 9, 10], [272126386638801, 333955353979312, 448633559209657, 547629891068063], 27⟩,
      ⟨1834723575954510960221297030, 869480125133585243921448960, [6, 7, 8, 9, 10], [296166607207526, 332559240532535, 447143314885016, 546197151291494], 28⟩,
      ⟨2234885607770740824898772696, 932531541240444512086866382, [6, 7, 8, 9, 10], [328052657658237, 334987991058541, 445021734504429, 544156624056785], 38⟩]⟩,
  ⟨77642184340899757501186049, 91840905752930541178454016, 2697645935922952261867553451,
    [666481587763128865887617024, 764982225972747306218291200, 811854079013912900756570113, 865136172238952774376620033, 947236859092140489682452481, 1018564989583169154604597248, 1061444628963863911825670144, 1097569104303419484614312620],
    [781853362292985842668404736, 1041719606287798207095242752, 1225848386883221012164378624, 1457475762080946227976863744, 2135697727965066415933751296, 3370451984610663483742093312, 4386751694448963306976706560],
    [⟨772888500872322863195181935, 666481587763128865887617024, [4, 5, 6, 7, 8, 9, 10], [77503762542595, 103857832156168, 222213229528913, 348126269142656, 463066785722653, 561454940963596], 23⟩,
      ⟨992408479385748318641208483, 764982225972747306218291200, [5, 6, 7, 8, 9, 10], [129026319031950, 217443482962841, 342661794039731, 457519042382052, 556151996172270], 30⟩,
      ⟨1124546133226362069233557322, 811854079013912900756570113, [5, 6, 7, 8, 9, 10], [156534390455146, 215475822017134, 340396741921587, 455213298978865, 553943962913786], 24⟩,
      ⟨1274277711267733227582766414, 865136172238952774376620033, [5, 6, 7, 8, 9, 10], [180750407340947, 213873701803309, 338495807221786, 453275425219077, 552086363133895], 24⟩,
      ⟨1636204969186452859615292065, 947236859092140489682452481, [6, 7, 8, 9, 10], [237193786994327, 334840906846183, 449542392935773, 548503186546760], 35⟩,
      ⟨2100928767346188527686994462, 1018564989583169154604597248, [6, 7, 8, 9, 10], [290022612179571, 331734782849809, 446331468907819, 545416125962235], 40⟩,
      ⟨2380664182721927858175591977, 1061444628963863911825670144, [6, 7, 8, 9, 10], [311952692646447, 330979436731480, 444931603743667, 544069147640750], 29⟩,
      ⟨2607792583960483977177190704, 1097569104303419484614312620, [6, 7, 8, 9, 10], [326015284126186, 333567687526873, 443977239210651, 543150683259159], 26⟩]⟩,
  ⟨91840905752930541178454017, 99999999999999999999999999, 3195466400280900078408136091,
    [764891544044173635436412928, 866795599157736807182893056, 922501820919008382802722817, 978542585101615971616948224, 1055708599685984673805107202, 1095368777403916236246482945, 1140391580487221849312198657, 1212100097721994291420951964],
    [931370608647100277731622912, 1257206145459007318938091520, 1489682966569586115265691648, 1785708748778820024567595008, 2680248098031256215547281408, 3392281082779798581997993984, 4383839651484744651498323968],
    [⟨915516451886042087092770398, 764891544044173635436412928, [5, 6, 7, 8, 9, 10], [102962953195342, 220017756036673, 345615369358110, 460520224325139, 559022442794541], 25⟩,
      ⟨1175546393617457831359868734, 866795599157736807182893056, [5, 6, 7, 8, 9, 10], [147856264915732, 215553267252779, 340486694100801, 455304934850518, 554031761033800], 31⟩,
      ⟨1332068577435908952973015742, 922501820919008382802722817, [5, 6, 7, 8, 9, 10], [173088386797920, 213833878962770, 338488510626773, 453267953638798, 552079197797733], 24⟩,
      ⟨1509431447900428107014908225, 978542585101615971616948224, [5, 6, 7, 8, 9, 10], [197997637648632, 213754661878575, 336663834979145, 451405600701855, 550292386228006], 25⟩,
      ⟨1938148343851928313467342619, 1055708599685984673805107202, [6, 7, 8, 9, 10], [256319583721509, 333119961198234, 447780271421831, 546809601491453], 37⟩,
      ⟨2196209797649843878736563207, 1095368777403916236246482945, [6, 7, 8, 9, 10], [282176572242317, 331598854518275, 446211618595609, 545300779922919], 28⟩,
      ⟨2488631734817128179200159637, 1140391580487221849312198657, [6, 7, 8, 9, 10], [304983560670515, 330454543350989, 444778202653859, 543921239737630], 29⟩,
      ⟨2945539245675655771792586663, 1212100097721994291420951964, [6, 7, 8, 9, 10], [331294003318503, 335487200877313, 443006849320528, 542215929583624], 35⟩]⟩,
  ⟨100000000000000000000000000, 102020134002675587846504448, 3481825744435475123272723786,
    [752146295139609020939108353, 859882293464311361582399488, 913374056804457394487689216, 974165367971213842120179713, 1059663799126755428406394882, 1141081335452016711718404096, 1189792616687764862853447681, 1249305984035876258008051020],
    [891916555369917854519394304, 1192916532136838971902656512, 1406612701752802815950979072, 1675742232829011566478229504, 2472651374725581474229125120, 3932122998033735767598039040, 5139624531040061626129580032],
    [⟨880343413885625999572229282, 752146295139609020939108353, [5, 6, 7, 8, 9, 10], [103094077094022, 221033663994939, 346777976570174, 461699891001483, 560149627090459], 24⟩,
      ⟨1130383318842799898768772495, 859882293464311361582399488, [5, 6, 7, 8, 9, 10], [134719469408488, 216368841752196, 341426009920831, 456261508122975, 554948047537859], 31⟩,
      ⟨1280892109119264067413933283, 913374056804457394487689216, [5, 6, 7, 8, 9, 10], [161523634255780, 214484759907753, 339253174610004, 454047796275951, 552826942502839], 24⟩,
      ⟨1451440911993998498932590105, 974165367971213842120179713, [5, 6, 7, 8, 9, 10], [185114148126693, 212993319245216, 337411439114906, 452168835948831, 551024852720057], 24⟩,
      ⟨1863687021820729397200064427, 1059663799126755428406394882, [6, 7, 8, 9, 10], [242921512031032, 333765747090240, 448442050026712, 547445804726877], 36⟩,
      ⟨2393021504768897882435799100, 1141081335452016711718404096, [6, 7, 8, 9, 10], [294514604806101, 330762060229795, 445301730089667, 544425121860545], 40⟩,
      ⟨2711648616284525320394431285, 1189792616687764862853447681, [6, 7, 8, 9, 10], [315943875859249, 330535721238994, 443923631270226, 543098612596226], 29⟩,
      ⟨3091092761533409030663685345, 1249305984035876258008051020, [6, 7, 8, 9, 10], [335426291236380, 337969064441857, 442580770775411, 541805314962975], 31⟩]⟩,
  ⟨102020134002675587846504449, 104602785990871704724832256, 3552756581018518995401514997,
    [768942625913687128131239937, 879715081559664421307940864, 934306794839326105257639936, 996353107219233146742505472, 1085151826495595847761264641, 1168268090814398519683579905, 1218042705768552655619096576, 1280078541053630192578535414],
    [909790859592053251582722048, 1215892011927961172063551488, 1433115987492220897568227328, 1706613898176476760892243968, 2514685051595368683911774208, 3992713993591443814728335360, 5214220849142978642788220928],
    [⟨898277537937375278459964876, 768942625913687128131239937, [5, 6, 7, 8, 9, 10], [103045720633383, 220977879033725, 346714156435444, 461635158937454, 560087790862426], 24⟩,
      ⟨1153411189951276959762109326, 879715081559664421307940864, [5, 6, 7, 8, 9, 10], [133590414625383, 216296237378489, 341342509031090, 456176498184497, 554866634469492], 30⟩,
      ⟨1306986105643256794379580220, 934306794839326105257639936, [5, 6, 7, 8, 9, 10], [160521898806023, 214399047755887, 339154638807230, 453947325891842, 552730622824265], 24⟩,
      ⟨1481009283789491925645912087, 996353107219233146742505472, [5, 6, 7, 8, 9, 10], [184223811474779, 212887465065784, 337303609284915, 452058738222028, 550919209715020], 24⟩,
      ⟨1901653562736216127392317233, 1085151826495595847761264641, [6, 7, 8, 9, 10], [241775576063243, 333658651715287, 448332466237570, 547340468544475], 36⟩,
      ⟨2441771508288097986087686444, 1168268090814398519683579905, [6, 7, 8, 9, 10], [293606024957955, 330638124409497, 445181075909597, 544308963932375], 40⟩,
      ⟨2766889607359309529969201733, 1218042705768552655619096576, [6, 7, 8, 9, 10], [315127607362697, 330317893875252, 443799836678151, 542979325142086], 29⟩,
      ⟨3163049994803112950903472026, 1280078541053630192578535414, [6, 7, 8, 9, 10], [335125494129532, 337710230946931, 442425478623078, 541655617496181], 32⟩]⟩,
  ⟨104602785990871704724832257, 107923234852121378528690176, 3643455286780223627448676553,
    [790469771866445558921035776, 905156561832640743995342848, 961155313002954220959170560, 1024806027951490795833393153, 1117879552624067063903682562, 1203170555285376948877918208, 1254301479523115267296067584, 1319615149113537307527999691],
    [932643216528249978276020224, 1245242300189138829449363456, 1466957887229053053194731520, 1746016237090313455817195520, 2568265332987364158019207168, 4069838162609350552307367936, 5309103347862135707405385728],
    [⟨921209762042178304655937254, 790469771866445558921035776, [4, 5, 6, 7, 8, 9, 10], [79895018939162, 102988822448901, 220909680626098, 346636130265483, 461556013981478, 560012183997641], 24⟩,
      ⟨1182856748563023125703877465, 905156561832640743995342848, [5, 6, 7, 8, 9, 10], [132172349868057, 216206469896391, 341239259550099, 456071375888787, 554765955542082], 30⟩,
      ⟨1340352294833845529282242126, 961155313002954220959170560, [5, 6, 7, 8, 9, 10], [159263377039487, 214292587732091, 339032178687998, 453822451820070, 552610901297683], 24⟩,
      ⟨1518818129455542745821843441, 1024806027951490795833393153, [5, 6, 7, 8, 9, 10], [183105592250405, 212757505024833, 337169304147395, 451921597514138, 550787610247426], 24⟩,
      ⟨1950201081547049690220070955, 1117879552624067063903682562, [6, 7, 8, 9, 10], [240338287575229, 333525257111457, 448195960272078, 547209246042948], 36⟩,
      ⟨2504107756358334264123058525, 1203170555285376948877918208, [6, 7, 8, 9, 10], [292464528263149, 330484357129115, 445030538472585, 544164027617734], 40⟩,
      ⟨2837525830430087858935763344, 1254301479523115267296067584, [6, 7, 8, 9, 10], [314103250484622, 330055653938077, 443645297748248, 542830403944733], 29⟩,
      ⟨3255390817539726938709312550, 1319615149113537307527999691, [6, 7, 8, 9, 10], [334750843680568, 337388488656772, 442231346200176, 541468463154461], 32⟩]⟩,
  ⟨107923234852121378528690177, 112222407780586285927759872, 3760091214400921145961060983,
    [818234006182582865688002560, 938005103697452722892570625, 995814330160249282473492480, 1061527811111572200033878017, 1160186239973806324995588096, 1248278944227385696678051840, 1301149018533949442812280833, 1370761829928993668440234616],
    [962025398343481969367580672, 1282940812806154346366500864, 1510401492407836234253074432, 1796569776432214736357031936, 2636900735224942735719923712, 4168455756494032984262836224, 5430318321399000243898417152],
    [⟨950699942838107257361836230, 818234006182582865688002560, [4, 5, 6, 7, 8, 9, 10], [78438726605237, 102922500570743, 220826930973275, 346541449050046, 461459969456644, 559920429322762], 23⟩,
      ⟨1220722890247712736300917337, 938005103697452722892570625, [5, 6, 7, 8, 9, 10], [130389407844325, 216095839973232, 341111999954765, 455941797518016, 554641847445340], 30⟩,
      ⟨1383260254707460998581378224, 995814330160249282473492480, [5, 6, 7, 8, 9, 10], [157680236841374, 214160580331547, 338880234436780, 453667497522351, 552462330935766], 24⟩,
      ⟨1567439217810583456365330631, 1061527811111572200033878017, [5, 6, 7, 8, 9, 10], [181699426658334, 212598373521840, 337002190141336, 451750938344734, 550623834743797], 24⟩,
      ⟨2012631794781941984751324825, 1160186239973806324995588096, [6, 7, 8, 9, 10], [238534989663756, 333359260634501, 448026073681602, 547045923008276], 36⟩,
      ⟨2584270378933879902019038615, 1248278944227385696678051840, [6, 7, 8, 9, 10], [291028565984002, 330293801380041, 444842809867880, 543983270232163], 40⟩,
      ⟨2928361982195347329395371559, 1301149018533949442812280833, [6, 7, 8, 9, 10], [312816339551469, 329742444915717, 443452449036662, 542644552127960], 29⟩,
      ⟨3374671947767803728302310885, 1370761829928993668440234616, [6, 7, 8, 9, 10], [334284672790863, 336989131692702, 441988653537239, 541234469217937], 33⟩]⟩,
  ⟨112222407780586285927759873, 117838001313115274995564544, 3911149959314183369318823152,
    [854324878475936686502051841, 980762252124076203141234689, 1040918566653172757422931969, 1109303092199828657256005633, 1215335334071434369203961857, 1307067061172942264971821056, 1362182206773899644962340865, 1437498267300312711840232688],
    [1000070928962604603549941760, 1331693108534065051333558272, 1566544570572481505257324544, 1861855730561602393464635392, 2725365534068382131319472128, 4295281226067712790979674112, 5586027455976894846698782720],
    [⟨988893574844748732575798724, 854324878475936686502051841, [4, 5, 6, 7, 8, 9, 10], [76606263153904, 102846148114277, 220727599678077, 346427784106241, 461344659579805, 559810264399748], 23⟩,
      ⟨1269764484499858784234221788, 980762252124076203141234689, [5, 6, 7, 8, 9, 10], [128145089190980, 215960090313195, 340955823423741, 455782759547402, 554489513120736], 30⟩,
      ⟨1438831661370211096168694395, 1040918566653172757422931969, [5, 6, 7, 8, 9, 10], [155685583960954, 213997254903864, 338692115901026, 453475629429479, 552278352572382], 24⟩,
      ⟨1630409871305226561105724510, 1109303092199828657256005633, [5, 6, 7, 8, 9, 10], [179928401914202, 212404023425544, 336794524402016, 451538840846909, 550420273950554], 24⟩,
      ⟨2093487714374500562485357196, 1215335334071434369203961857, [6, 7, 8, 9, 10], [236272761793799, 333152938997586, 447814888570969, 546842878603711], 35⟩,
      ⟨2688091434780385623332472581, 1307067061172942264971821056, [6, 7, 8, 9, 10], [289219268718903, 330057936045642, 444608851955737, 543757978808307], 40⟩,
      ⟨3046006651023578979391188286, 1362182206773899644962340865, [6, 7, 8, 9, 10], [311197255312316, 329371668066611, 443211907063700, 542412716766027], 29⟩,
      ⟨3530027031720542844630222517, 1437498267300312711840232688, [6, 7, 8, 9, 10], [333705368332283, 336494348118574, 441685246082492, 540941897811469], 33⟩]⟩,
  ⟨117838001313115274995564545, 125254287039324380574253056, 4108534588046586840633085638,
    [974327131781037549722533888, 1036983025354782265619513345, 1100211748614973159760723970, 1172086012087811389284941825, 1287979056919334024315404290, 1384489160618651705229180929, 1442527417366443457872134144, 1525515279110598122823519943],
    [1199761622902993816224006144, 1395516012714023792108634112, 1639985304524477980842393600, 1947189034202672183470194688, 2840755457770681271597400064, 4460315872998536482664742912, 5788412566541742253226852352],
    [⟨1177114867541352232344362730, 974327131781037549722533888, [5, 6, 7, 8, 9, 10], [102795066278015, 218156375337372, 343481216276330, 458352286335021, 556949345028299], 26⟩,
      ⟨1333845891236445377167935400, 1036983025354782265619513345, [5, 6, 7, 8, 9, 10], [125317048068609, 215794500942665, 340765286104979, 455588707681963, 554303625408865], 23⟩,
      ⟨1511445408284120231784099527, 1100211748614973159760723970, [5, 6, 7, 8, 9, 10], [153167457017747, 213795772744985, 338459890176347, 453238740025206, 552051181276429], 24⟩,
      ⟨1712692026292108412783749398, 1172086012087811389284941825, [5, 6, 7, 8, 9, 10], [177693440194153, 212167203892525, 336536913890523, 451275691773832, 550167687982566], 24⟩,
      ⟨2199140092717497069374553642, 1287979056919334024315404290, [6, 7, 8, 9, 10], [233438654772824, 332896874636148, 447552744123675, 546590810821348], 35⟩,
      ⟨2823751773906302566761361785, 1384489160618651705229180929, [6, 7, 8, 9, 10], [286934969042204, 329766321631180, 444317523318775, 543477408298381], 39⟩,
      ⟨3199729954446633508952243493, 1442527417366443457872134144, [6, 7, 8, 9, 10], [309156435728219, 328936816800638, 442912062188729, 542123693220050], 29⟩,
      ⟨3734202640669838126334271071, 1525515279110598122823519943, [6, 7, 8, 9, 10], [332970801908225, 335872351849339, 441306742363193, 540576851508268], 34⟩]⟩,
  ⟨125254287039324380574253057, 135184418954804837025316864, 4369329984210722103338228135,
    [1042473122732814864467623936, 1111845260478649127510474753, 1179149122026105958723223553, 1255634103392372913615142912, 1384914160303518690773565441, 1487795271312641377957838849, 1549681422565092101319557121, 1643164288795107138938362279],
    [1274338030032679818701570048, 1480440359363894294639280128, 1737620893922968545471234048, 2060534581086507492557455360, 2993697503350456204455313408, 4678520189536844958320820224, 6055692490457969445602066432],
    [⟨1251833999541430346102801265, 1042473122732814864467623936, [5, 6, 7, 8, 9, 10], [101996467625925, 217957732730437, 343253061268186, 458120329511711, 556727411721819], 26⟩,
      ⟨1418513760076830065412651077, 1111845260478649127510474753, [5, 6, 7, 8, 9, 10], [121753129583439, 215594142021427, 340534696369857, 455353829965852, 554078606859466], 23⟩,
      ⟨1607386672885067488606992826, 1179149122026105958723223553, [5, 6, 7, 8, 9, 10], [149980572434679, 213548211737272, 338174364005708, 452947426698334, 551771783983878], 23⟩,
      ⟨1821407721859946971149770351, 1255634103392372913615142912, [5, 6, 7, 8, 9, 10], [174865978485349, 211879171832376, 336218091117213, 450949950918790, 549854979188520], 24⟩,
      ⟨2338733809019488328546184393, 1384914160303518690773565441, [6, 7, 8, 9, 10], [229904549295971, 332579633530238, 447227900883473, 546278410665997], 35⟩,
      ⟨3002993653647957191567250237, 1487795271312641377957838849, [6, 7, 8, 9, 10], [284043655979113, 329406160725839, 443955151657757, 543128365796614], 39⟩,
      ⟨3402837613200679375992244993, 1549681422565092101319557121, [6, 7, 8, 9, 10], [306577726896594, 328431267612229, 442538599238784, 541763659414986], 29⟩,
      ⟨4005481457034686698825998402, 1643164288795107138938362279, [6, 7, 8, 9, 10], [332011608248291, 335074258431820, 440836075621080, 540122824611018], 35⟩]⟩,
  ⟨135184418954804837025316865, 148711374605843839345229824, 4718722110967156781166199425,
    [1134149377175760063600525313, 1285915738998777308432564224, 1368578574339893136262692865, 1453988871178842092397920257, 1568862340161511420271263746, 1627916661916517167297200129, 1694939651528613091690414080, 1803071917257238856752530049],
    [1374252272862448884444561408, 1852465538950428503025123328, 2193293969751800023659577344, 2626197240758896949618278400, 3931680564216284058872709120, 4968688982896064151672586240, 6410418731583343601580507136],
    [⟨1351936519842332464632011086, 1134149377175760063600525313, [5, 6, 7, 8, 9, 10], [101333095891274, 217712261632914, 342971051093366, 457833569279927, 556453010050891], 25⟩,
      ⟨1735920853225926147032515359, 1285915738998777308432564224, [5, 6, 7, 8, 9, 10], [145934794379569, 213245742662154, 337825287018902, 452591194816357, 551430071461860], 31⟩,
      ⟨1967056029479403497660840241, 1368578574339893136262692865, [5, 6, 7, 8, 9, 10], [171277721267129, 211529371691973, 335824769875233, 450547997147800, 549469040099734], 24⟩,
      ⟨2228966496900359295113790596, 1453988871178842092397920257, [5, 6, 7, 8, 9, 10], [195729105508081, 211443259461696, 334021467713196, 448703973839422, 547697543395710], 25⟩,
      ⟨2862049634965499910398905908, 1568862340161511420271263746, [6, 7, 8, 9, 10], [254370354193061, 330478577902823, 445072807601354, 544204655402434], 37⟩,
      ⟨3243127116461631008033355870, 1627916661916517167297200129, [6, 7, 8, 9, 10], [280372402234878, 328961771376113, 443505065463221, 542694753379833], 28⟩,
      ⟨3674944475117574175203084883, 1694939651528613091690414080, [6, 7, 8, 9, 10], [303308981600585, 327847341740665, 442073950564689, 541315642680747], 29⟩,
      ⟨4372301671080295703843108489, 1803071917257238856752530049, [6, 7, 8, 9, 10], [330797799355894, 334078327528079, 440249095602475, 539556449939794], 36⟩]⟩,
  ⟨148711374605843839345229825, 167539079372966093398212608, 5195003657383116547059851343,
    [1259962854128253350807863297, 1433214826356003085674872834, 1524302035558739584240058369, 1624356648651860661376122880, 1756777941964961592347983872, 1821913776474992645521801217, 1895918249046881608530919424, 2024986524673581944225112144],
    [1510410883627584793580929024, 2028592274613088424948662272, 2397150111006398253530873856, 2862784363553098509309706240, 4256869814219266809627934720, 5359170331951589807710273536, 6886477827599315311758671872],
    [⟨1488393467546494468068182578, 1259962854128253350807863297, [5, 6, 7, 8, 9, 10], [100817750125823, 217415775764594, 342630347607125, 457487052047513, 556121377770448], 25⟩,
      ⟨1911135042361700040912790842, 1433214826356003085674872834, [5, 6, 7, 8, 9, 10], [140778793243909, 212879224057633, 337402035745569, 452159150547448, 551015559478842], 31⟩,
      ⟨2165599716853963772414849701, 1524302035558739584240058369, [5, 6, 7, 8, 9, 10], [166706032214249, 211105229809634, 335341714312976, 450054189745530, 548994806404709], 24⟩,
      ⟨2453945969115026000093306544, 1624356648651860661376122880, [5, 6, 7, 8, 9, 10], [190312776341928, 210677738141835, 333548124430583, 448219355560786, 547231727861582], 25⟩,
      ⟨3150928995522125162375903470, 1756777941964961592347983872, [6, 7, 8, 9, 10], [249095016347712, 329961241874831, 444542164252022, 543693707183288], 36⟩,
      ⟨3570470316999305266294418265, 1821913776474992645521801217, [6, 7, 8, 9, 10], [275692270337440, 328414012900674, 442947124467536, 542157106632093], 27⟩,
      ⟨4045872916428783852748727995, 1895918249046881608530919424, [6, 7, 8, 9, 10], [299148533615213, 327174238955472, 441496702067373, 540758937447612], 29⟩,
      ⟨4878719004021679821572873780, 2024986524673581944225112144, [6, 7, 8, 9, 10], [329289013341165, 332856896938944, 439515998160508, 538848858590741], 37⟩]⟩,
  ⟨167539079372966093398212609, 194460342113577379353853952, 5858506450922487113911369553,
    [1436966188774494255016050689, 1641546955578248784563404801, 1744378078177907919747547137, 1861208786531040750653669377, 2023857935876475685846384641, 2097495663321940836590026753, 2181206788880639729139187712, 2340988141924463032413978451],
    [1699974408876221727042961408, 2272841125358277831149223936, 2679255592150208906203758592, 3190730861643143336410742784, 4704962565356015279195291648, 5895470717841476688690544640, 7538138453643850232685920256],
    [⟨1678490200625660302116753867, 1436966188774494255016050689, [5, 6, 7, 8, 9, 10], [100425854929597, 217069913852524, 342232790845754, 457082607370858, 555734238534085], 24⟩,
      ⟨2155224079264654741006970393, 1641546955578248784563404801, [5, 6, 7, 8, 9, 10], [134176875717587, 212440693486955, 336895329833817, 451641747762548, 550519041550693], 31⟩,
      ⟨2442188831431118254616753281, 1744378078177907919747547137, [5, 6, 7, 8, 9, 10], [160852679428695, 210592425290435, 334752303480235, 449451433443342, 548415791819250], 24⟩,
      ⟨2767362496433251647086284365, 1861208786531040750653669377, [5, 6, 7, 8, 9, 10], [184334069793269, 209179271264454, 332935381330190, 447591890648871, 546628448114087], 24⟩,
      ⟨3553363782608734763137127197, 2023857935876475685846384641, [6, 7, 8, 9, 10], [242347536170131, 329324749763506, 443888980128404, 543064587807601], 36⟩,
      ⟨4026488673446774841779908564, 2097495663321940836590026753, [6, 7, 8, 9, 10], [269696328940374, 327739793360887, 442257341944970, 541492217291615], 27⟩,
      ⟨4562609411607309865462434597, 2181206788880639729139187712, [6, 7, 8, 9, 10], [293825420342200, 326394798730316, 440781007405979, 540068524783605], 28⟩,
      ⟨5595141133457633488413050557, 2340988141924463032413978451, [6, 7, 8, 9, 10], [327413595567113, 331365448069877, 438601154340832, 537965487636674], 39⟩]⟩,
  ⟨194460342113577379353853953, 234274325662330579127894016, 6808274243887011463674229731,
    [1693768721427722203503263744, 1945518808761649653155364865, 2065188393914133575836368897, 2201230950485316107077943296, 2415871158313393887025037312, 2599389190079685185165590528, 2709436034215430937766789120, 2805394776701383323503326181],
    [1971098482215491845272633344, 2620483077432123634191695872, 3079720299859680782635237376, 3656516601896757577688023040, 5336685667840987179593498624, 8379696213599320543330304000, 10874052000842283244916310016],
    [⟨1950603229213312651833626582, 1693768721427722203503263744, [4, 5, 6, 7, 8, 9, 10], [74123210773323, 100111705037495, 216689115404822, 341794921334370, 456637021655213, 555307633924146], 23⟩,
      ⟨2504624124183078125668703848, 1945518808761649653155364865, [5, 6, 7, 8, 9, 10], [125679794508446, 211926772981863, 336301164120172, 451034802197686, 549936440443978], 30⟩,
      ⟨2838110951831909560935234587, 2065188393914133575836368897, [5, 6, 7, 8, 9, 10], [153312185086471, 209976352361289, 334040209764107, 448722881252022, 547715714995414], 24⟩,
      ⟨3216001034700345672917682918, 2201230950485316107077943296, [5, 6, 7, 8, 9, 10], [177632025893901, 208407535689577, 332151241351067, 446788509202097, 545855769073306], 24⟩,
      ⟨4129427068649319312398726345, 2415871158313393887025037312, [6, 7, 8, 9, 10], [233701548565988, 328545924377135, 443089300779703, 542294101581170], 36⟩,
      ⟨5302289312504081006281759622, 2599389190079685185165590528, [6, 7, 8, 9, 10], [286969969580515, 325481982262514, 439896137981249, 539214614182345], 40⟩,
      ⟨6008280932176765574938547859, 2709436034215430937766789120, [6, 7, 8, 9, 10], [309087511641413, 325017316653067, 438506935929167, 537873806075300], 29⟩,
      ⟨6639232320032908917432086348, 2805394776701383323503326181, [6, 7, 8, 9, 10], [325076539597892, 329552158811946, 437461639224651, 536864619727641], 27⟩]⟩,
  ⟨234274325662330579127894017, 295693487988592707442311168, 8214816229827903951876871155,
    [2249483434895678560635191297, 2551388504015828611028221953, 2715855981580696872279867392, 2891476994079976675965140992, 3119370239864896043079434242, 3237560641011156049165549568, 3371585279363975954644860929, 3514624838237573949685191668],
    [2708211658887330597647155200, 3644355774806449930754850816, 4310558915739001972292845568, 5153905342891594290814779392, 7691515839605850782409162752, 9701828415740477038873542656, 12490500326827429851851390976],
    [⟨2666960357909045246077512319, 2249483434895678560635191297, [5, 6, 7, 8, 9, 10], [98607444841087, 213702356971186, 338353685302331, 453130381526395, 551947259616914], 25⟩,
      ⟨3424444884853849453750743519, 2551388504015828611028221953, [5, 6, 7, 8, 9, 10], [143523519827050, 209246108040499, 333193633187004, 447856257036776, 546882646689342], 31⟩,
      ⟨3880404423884746275904875128, 2715855981580696872279867392, [5, 6, 7, 8, 9, 10], [168946956483162, 207546515940934, 331200108550810, 445813466513109, 544917590640012], 24⟩,
      ⟨4397074270198669716871200983, 2891476994079976675965140992, [5, 6, 7, 8, 9, 10], [192759063108026, 207541667848257, 329432526929939, 443999984822365, 543171507146614], 25⟩,
      ⟨5645955121998793188024648838, 3119370239864896043079434242, [6, 7, 8, 9, 10], [251927271472947, 325899994723795, 440367355812177, 539669310841178], 37⟩,
      ⟨6397705312577657506510801242, 3237560641011156049165549568, [6, 7, 8, 9, 10], [278069109071717, 324397242527999, 438806454985535, 538162582102564], 28⟩,
      ⟨7249549878124788668225369717, 3371585279363975954644860929, [6, 7, 8, 9, 10], [301135943812191, 323378108685793, 437383100953677, 536787855604684], 29⟩,
      ⟨8212972442851704962979556542, 3514624838237573949685191668, [6, 7, 8, 9, 10], [322043521556313, 327311462144654, 436052299263067, 535502220566675], 30⟩]⟩,
  ⟨295693487988592707442311169, 342010882434783840804274176, 10388336150840605333404121840,
    [2545065602820954433997766657, 2901894691428502437244174337, 3085595693013041076619968513, 3294146575719797367785914368, 3573561000870394342754222082, 3705724715404841017896075265, 3855899213427873358645559297, 4130646987828609025123154673],
    [3014997581253310932928430080, 4034602259331043628595281920, 4757956844271384380810723328, 5668111613775351152990224384, 8371816276252494402875817984, 10498823436864269207834984448, 13434259087653045925427806208],
    [⟨2976308138611957280374380179, 2545065602820954433997766657, [5, 6, 7, 8, 9, 10], [98084570468287, 213504491459181, 338125117473837, 452897168914583, 551723578099303], 24⟩,
      ⟨3821655297872334482215615473, 2901894691428502437244174337, [5, 6, 7, 8, 9, 10], [135486974070092, 208934561490547, 332832135921772, 447486038845897, 546526658594044], 31⟩,
      ⟨4330502788938676946655827790, 3085595693013041076619968513, [5, 6, 7, 8, 9, 10], [161833509855276, 207140537259611, 330740081365662, 445341640735919, 544463446404673], 24⟩,
      ⟨4907102536287437837580618492, 3294146575719797367785914368, [5, 6, 7, 8, 9, 10], [185040658565802, 205881961782689, 328960317700905, 443514933594573, 542704225026699], 25⟩,
      ⟨6300844378885951366787098447, 3573561000870394342754222082, [6, 7, 8, 9, 10], [243684441990732, 325381147321471, 439833507677911, 539154108018061], 36⟩,
      ⟨7139792060949424915616908861, 3705724715404841017896075265, [6, 7, 8, 9, 10], [270765643524836, 323828050648577, 438227977027179, 537603870045458], 27⟩,
      ⟨8090444329083648136157957910, 3855899213427873358645559297, [6, 7, 8, 9, 10], [294648476374540, 322579871680982, 436773075459631, 536198151154906], 29⟩,
      ⟨9891500349776591458291424870, 4130646987828609025123154673, [7, 8, 9, 10], [330257702885408, 434643669032834, 534139728235474], 39⟩]⟩,
  ⟨342010882434783840804274177, 410239648261787403251875840, 12029898756638544123830803881,
    [2987701867014333851806728192, 3425006987578017039754723329, 3638010845679592983723245569, 3880104162650814390655254528, 4247536051408183734216687617, 4575661014935319171727097857, 4770986169722748683413356545, 4930320475050062423735737769],
    [3483745851345963430495387648, 4636344042752194956073369600, 5451539331726309101831979008, 6475233119186773002537664512, 9468448411700998853158240256, 14892854008843678346421207040, 19343339750598450700789743616],
    [⟨3446623699519379522735359900, 2987701867014333851806728192, [5, 6, 7, 8, 9, 10], [97732641443241, 213125415647291, 337687250003996, 452450298211142, 551294901709219], 23⟩,
      ⟨4425552431941216403164947759, 3425006987578017039754723329, [5, 6, 7, 8, 9, 10], [127279221090004, 208432448690873, 332248976905724, 446888609986030, 545952060553105], 31⟩,
      ⟨5014807892220320791159511692, 3638010845679592983723245569, [5, 6, 7, 8, 9, 10], [154555882260353, 206542069038037, 330047049315724, 444630548986166, 543778808587876], 24⟩,
      ⟨5682521805496767506260515711, 3880104162650814390655254528, [5, 6, 7, 8, 9, 10], [178559971938715, 205064714341614, 328200238045628, 442733949369650, 541951621980557], 24⟩,
      ⟨7296502429140163888344025349, 4247536051408183734216687617, [6, 7, 8, 9, 10], [235282048759830, 324626047245116, 439055959292414, 538403479321214], 36⟩,
      ⟨9368894571939816569831791428, 4575661014935319171727097857, [6, 7, 8, 9, 10], [288011659644494, 321655152606356, 435914983351051, 535368447779189], 40⟩,
      ⟨10616348391139789837112275920, 4770986169722748683413356545, [6, 7, 8, 9, 10], [309960288263285, 321861961455328, 434543742124608, 534042541094205], 29⟩,
      ⟨11692115394152808549320203295, 4930320475050062423735737769, [7, 8, 9, 10], [328314673460832, 433540069705310, 533071524024313], 27⟩]⟩,
  ⟨410239648261787403251875841, 514973360601734402317221888, 14451243315083396225673409980,
    [3950078977046059341632765953, 4214873565595073642336616448, 4471264184860643324785065984, 4762706729795202077415178241, 5272455264164670700135645184, 5671314632261188154657079296, 5912137852970129846851076097, 6147744941029575176294708669],
    [4765806181377060410144849920, 5527170517506752171003084800, 6475261576700252242021711872, 7663000667211974660147118080, 11068832697847415657539305472, 17168904207876132665531826176, 22121895597084317940193427456],
    [⟨4691631798637681725404728673, 3950078977046059341632765953, [5, 6, 7, 8, 9, 10], [96696495962380, 210223324417273, 334328635662586, 449018008949038, 547999336879419], 25⟩,
      ⟨5316315314985421557903372924, 4214873565595073642336616448, [5, 6, 7, 8, 9, 10], [116669110222963, 207860869681208, 331584720812371, 446207794634028, 545297062765117], 23⟩,
      ⟨6024174475191207587152944139, 4471264184860643324785065984, [5, 6, 7, 8, 9, 10], [145117277465399, 205831772745672, 329220531193399, 443782029139778, 542961549442571], 24⟩,
      ⟨6826283987567577059578903715, 4762706729795202077415178241, [5, 6, 7, 8, 9, 10], [170179081983295, 204196496082802, 327276508690701, 441784280862174, 541036082908726], 24⟩,
      ⟨8765122141565315779269151432, 5272455264164670700135645184, [6, 7, 8, 9, 10], [224510944451548, 323708305530307, 438110341292884, 537490217739169], 35⟩,
      ⟨11254639610142354369422007934, 5671314632261188154657079296, [6, 7, 8, 9, 10], [279274453457231, 320585214789474, 434860788685444, 534348692704327], 39⟩,
      ⟨12753177464057437514483083327, 5912137852970129846851076097, [6, 7, 8, 9, 10], [301976741784495, 319869009262536, 433460690408097, 532993921976971], 29⟩,
      ⟨14396837106341359379607843378, 6147744941029575176294708669, [6, 7, 8, 9, 10], [322558768735240, 325870098776049, 432174379497527, 531748824039707], 30⟩]⟩,
  ⟨514973360601734402317221889, 593610701302242759449509888, 18174253237498875621620622015,
    [4447825185609933261427965952, 5062104492497023761628790784, 5385825458450876442964131840, 5752855324904967665931517952, 6226907478279585518061617153, 6465156142657400435816529920, 6735607210831839126068658177, 7191242552083878460553994943],
    [5275651434520250198645538816, 7065741799085401863897481216, 8335702241948053256823373824, 9933333002137924964154605568, 14694541165603585182295654400, 18439540316931529428307017728, 23604015874323931440410001408],
    [⟨5207010731895267241208786331, 4447825185609933261427965952, [5, 6, 7, 8, 9, 10], [95891696539530, 210082372006228, 334165018989488, 448850593583478, 547838453237389], 24⟩,
      ⟨6685934124719363284904396046, 5062104492497023761628790784, [5, 6, 7, 8, 9, 10], [136725710348968, 205569000918845, 328914426945224, 443467647148889, 542658665114100], 31⟩,
      ⟨7576155910732451302240305638, 5385825458450876442964131840, [5, 6, 7, 8, 9, 10], [162753579081011, 203827822700858, 326870382615266, 441366552410989, 540633233957137], 24⟩,
      ⟨8584909350439570685389060477, 5752855324904967665931517952, [5, 6, 7, 8, 9, 10], [185710135988410, 202798823189471, 325125309774953, 439570479352883, 538900208935129], 25⟩,
      ⟨11023241805924658805038037167, 6226907478279585518061617153, [6, 7, 8, 9, 10], [244952829940331, 321577265212712, 435910593157477, 535364121493579], 37⟩,
      ⟨12490969400165095503171637360, 6465156142657400435816529920, [6, 7, 8, 9, 10], [271574870615430, 320060707926757, 434334790765639, 533839686208392], 28⟩,
      ⟨14154122653102138210453480780, 6735607210831839126068658177, [6, 7, 8, 9, 10], [295055591692163, 318948632367674, 432903762092987, 532454456167362], 29⟩,
      ⟨17258842774637197306751377659, 7191242552083878460553994943, [7, 8, 9, 10], [329769632509680, 430810206676941, 530426713714387], 39⟩]⟩,
  ⟨593610701302242759449509889, 709002748726608309012922368, 20973681466617364767234930522,
    [5200834518181812587244552193, 5950489276844991957260304384, 6324540143090924348967485441, 6749445686177284378570260481, 7372150372617164157450452993, 7648348761019554053658509314, 7962929778139866499278438400, 8548675514435005605479003995],
    [6075244293988236367904112640, 8093354554909698946175598592, 9520822064779949474347745280, 11313081550395392366187905024, 16571014065727911588691705856, 20678930274504755867686010880, 26315256321591088963441917952],
    [⟨6009060348003542116085232799, 5200834518181812587244552193, [5, 6, 7, 8, 9, 10], [95477939788982, 209707072485882, 333729591671747, 448404961464108, 547410145058428], 23⟩,
      ⟨7715786217247033328274998442, 5950489276844991957260304384, [5, 6, 7, 8, 9, 10], [128799805543301, 205078820205624, 328342610605003, 442880181914480, 542092561987097], 31⟩,
      ⟨8743131216267814599126855455, 6324540143090924348967485441, [5, 6, 7, 8, 9, 10], [155727494559716, 203245306974672, 326196096614963, 440672750344631, 539963965319708], 24⟩,
      ⟨9907265612674153908574041552, 6749445686177284378570260481, [5, 6, 7, 8, 9, 10], [179433423361709, 201892489686238, 324388843463626, 438811616341095, 538167530859462], 25⟩,
      ⟨12721180856550064281808962280, 7372150372617164157450452993, [6, 7, 8, 9, 10], [236730747566721, 320847236029447, 435156772896139, 534635010483609], 36⟩,
      ⟨14414986408783029335270479762, 7648348761019554053658509314, [6, 7, 8, 9, 10], [264258579458996, 319283361515627, 433536301670674, 533066758983769], 27⟩,
      ⟨16334319550091814700150043558, 7962929778139866499278438400, [6, 7, 8, 9, 10], [288513624140982, 317992601817900, 432074462880419, 531651047889835], 28⟩,
      ⟨20320282353017284981743067058, 8548675514435005605479003995, [7, 8, 9, 10], [327726090739593, 429742458165953, 529391283472638], 41⟩]⟩,
  ⟨709002748726608309012922369, 885280025855667486240800768, 25086822786812770944775722583,
    [6844269214197751473709776896, 7285827525069782175998541825, 7733963017856930694209470465, 8243463252256544729572835329, 9105923687003264849165680641, 9817427048755058013632462849, 10239630498391237402027884544, 10608620522229050587885180504],
    [8276210379335131821605126144, 9604443417796431419700936704, 11258368228316260727162667008, 13330107696634730966752952320, 19291167964702654752157073408, 29959767132115345861953716224, 38625324054302685090421932032],
    [⟨8144498915920436539115544391, 6844269214197751473709776896, [5, 6, 7, 8, 9, 10], [95171377621910, 206877540460897, 330440674212484, 445034464524629, 544167726364462], 26⟩,
      ⟨9228926347579687093190488602, 7285827525069782175998541825, [5, 6, 7, 8, 9, 10], [118540225875800, 204517106215965, 327686906434446, 442206232533050, 541442922181196], 23⟩,
      ⟨10457743614227597954483717107, 7733963017856930694209470465, [5, 6, 7, 8, 9, 10], [146623689980589, 202554235335861, 325389621993563, 439842488055810, 539162766257744], 24⟩,
      ⟨11850175999031482197519626438, 8243463252256544729572835329, [5, 6, 7, 8, 9, 10], [171339125254232, 200992224715802, 323492006774646, 437887006976511, 537274460163586], 24⟩,
      ⟨15215927174979473919134206003, 9105923687003264849165680641, [6, 7, 8, 9, 10], [226138914045696, 319959183111576, 434239186800394, 533747138259054], 35⟩,
      ⟨19537637231143346002960556023, 9817427048755058013632462849, [6, 7, 8, 9, 10], [280074428476943, 316922636098643, 431051395770319, 530659520876168], 39⟩,
      ⟨22139043405050917027058174304, 10239630498391237402027884544, [6, 7, 8, 9, 10], [302577390552216, 316657798551578, 429669394365114, 529319857019520], 29⟩,
      ⟨24914065195074952830212179227, 10608620522229050587885180504, [7, 8, 9, 10], [325187533158555, 428414964715560, 528103198171566], 30⟩]⟩,
  ⟨885280025855667486240800769, 1017070674177701427831373824, 31380285093738448333660545153,
    [7672190731963540062005624832, 8716384737428028570680164353, 9279289681841887638563323904, 9916467990293132691843842049, 10724216514980309628056764417, 11143870815754791920250912768, 11618395806696913126633242625, 12357434264540224749434101891],
    [9110659431287085706210443264, 12211839726722238745977815040, 14411882423650172661368094720, 17179125525507576078387904512, 25438774087349209492476657664, 31934426332149618677397848064, 40888518578035006478309392384],
    [⟨8990602206196384762228843214, 7672190731963540062005624832, [5, 6, 7, 8, 9, 10], [93859474772191, 206795642486456, 330345102860835, 444936403258870, 544073313132173], 24⟩,
      ⟨11544161744085041777430171981, 8716384737428028570680164353, [5, 6, 7, 8, 9, 10], [137896579567565, 202336973613811, 325135746472217, 439581022243368, 538910386243995], 31⟩,
      ⟨13081249022263198917103017595, 9279289681841887638563323904, [5, 6, 7, 8, 9, 10], [163616859928529, 200648730661104, 323136968896314, 437520805959277, 536920639185776], 24⟩,
      ⟨14822997093759479856146509140, 9916467990293132691843842049, [6, 7, 8, 9, 10], [199966856615981, 321424470509435, 435753495754957, 535212186386787], 25⟩,
      ⟨19033105019875699593186237290, 10724216514980309628056764417, [6, 7, 8, 9, 10], [245759059302738, 317917622581466, 432125967110151, 531700836791351], 37⟩,
      ⟨21567333510330597432659568901, 11143870815754791920250912768, [6, 7, 8, 9, 10], [272073031564968, 316433501743338, 430573847817986, 530196525673820], 28⟩,
      ⟨24438990604007437761863496571, 11618395806696913126633242625, [6, 7, 8, 9, 10], [295321253889168, 315510848996949, 429161483505747, 528826890629587], 29⟩,
      ⟨29733875723737089984685566624, 12357434264540224749434101891, [7, 8, 9, 10], [329761520143100, 427094894693620, 526821360638210], 39⟩]⟩,
  ⟨1017070674177701427831373825, 1209732130138557977483804672, 36092127739617537999040021325,
    [8936996057827668981404663809, 10205719244880859022617477121, 10853950429603705816455577600, 11591033962195866651879014401, 12643834765185081132711936000, 13128590572719643170653077506, 13679728793079890994119311360, 14630574164223847814085608270],
    [10456788247365847033904627712, 13943725383687035807386828800, 16410297993210818375561773056, 19506327835643605797987942400, 28608777000132596049488379904, 35720653227644600035533914112, 45475324525452967477956837376],
    [⟨10340567726291152798881475489, 8936996057827668981404663809, [5, 6, 7, 8, 9, 10], [93347169458584, 206426245807768, 329914667710492, 444494669940856, 543647957922479], 24⟩,
      ⟨13277551783538809639967739179, 10205719244880859022617477121, [5, 6, 7, 8, 9, 10], [130242512882722, 201858797484843, 324575553084920, 439003910170508, 538353215121413], 31⟩,
      ⟨15045437264031680476168643910, 10853950429603705816455577600, [5, 6, 7, 8, 9, 10], [156831432238549, 200079729206964, 322481087714025, 436844089044465, 536266633507498], 24⟩,
      ⟨17048713961451482408729050728, 11591033962195866651879014401, [5, 6, 7, 8, 9, 10], [180213047793672, 198906747692450, 320712589421411, 435017937492962, 534500689446295], 25⟩,
      ⟨21890982048342856491476250993, 12643834765185081132711936000, [6, 7, 8, 9, 10], [237810307340118, 317209567736384, 431392882176484, 530990464125989], 36⟩,
      ⟨24805732444193375183675698604, 13128590572719643170653077506, [6, 7, 8, 9, 10], [265005335009442, 315677193941529, 429798485569470, 529444591922061], 27⟩,
      ⟨28108577346327310272864465459, 13679728793079890994119311360, [6, 7, 8, 9, 10], [288976555188685, 314491576875831, 428357481224904, 528046522135613], 29⟩,
      ⟨34868664764158703669946425990, 14630574164223847814085608270, [7, 8, 9, 10], [327648051404626, 426062811422140, 525818688031650], 41⟩]⟩,
  ⟨1209732130138557977483804673, 1502663784610920431060254720, 42988814294792981947924839948,
    [11703516969229890132767670272, 12434343366091272743343357952, 13207593175305825701465161729, 14089627061358589358712553472, 15536545776058044399782723584, 16117165827230802543151939586, 16778995758380256219317141504, 18067584929723526639267315213],
    [14187875167501142644947419136, 16474847465357677964835160064, 19322419673388799886578679808, 22888068742502099918864252928, 33176469243646680781778059264, 41150900721386526051680649216, 52023934506382264202520690688],
    [⟨13956424629614437388725834884, 11703516969229890132767670272, [5, 6, 7, 8, 9, 10], [94176987546588, 203654053518148, 326678650636687, 441169292921355, 540442972587358], 26⟩,
      ⟨15814700979391355507577893870, 12434343366091272743343357952, [5, 6, 7, 8, 9, 10], [120335115023546, 201307405077282, 323929106643649, 438337644672440, 537709776730431], 23⟩,
      ⟨17920403950511735138573018637, 13207593175305825701465161729, [5, 6, 7, 8, 9, 10], [148047847852084, 199406745753145, 321694559386156, 436032147463275, 535481656151136], 24⟩,
      ⟨20306478014855016895150542520, 14089627061358589358712553472, [5, 6, 7, 8, 9, 10], [172347758442014, 197937552044710, 319843756107954, 434119740182757, 533631525567754], 24⟩,
      ⟨26074033894484676921861798570, 15536545776058044399782723584, [6, 7, 8, 9, 10], [227548634806651, 316347320748697, 430499535929979, 530124447491421], 36⟩,
      ⟨29545751172747308656424482185, 16117165827230802543151939586, [6, 7, 8, 9, 10], [255862118031373, 314755669979357, 428846311241278, 528520799290168], 27⟩,
      ⟨33479722236095978374385134929, 16778995758380256219317141504, [6, 7, 8, 9, 10], [280816960514017, 313401135995759, 427364689955910, 527082545064182], 28⟩,
      ⟨42556574057366044915162663388, 18067584929723526639267315213, [7, 8, 9, 10], [325049910036181, 424775587047891, 524567413556004], 43⟩]⟩,
  ⟨1502663784610920431060254721, 1720757603686073985717501952, 53491137201262384441000612013,
    [13065738047282738362050412544, 14819596963735724703478710272, 15789226655963845316306796545, 16883606814202173164116508673, 18237144323633308528019505152, 18966282417159395579046920193, 19785828489044894886389612546, 20967287958673294837595394222],
    [15532648285785774501520211968, 20835637061686550453110702080, 24596625192008288382192975872, 29325584677099781705821061120, 43465841481324641312391036928, 54584020238141166936842567680, 69905422079396340860555624448],
    [⟨15325467397668235596061695190, 13065738047282738362050412544, [5, 6, 7, 8, 9, 10], [92009647269948, 203636623511424, 326658077437436, 441148126513616, 540422556015527], 25⟩,
      ⟨19678289661225352343252238233, 14819596963735724703478710272, [5, 6, 7, 8, 9, 10], [138996007938304, 199232177059582, 321490340804137, 435821252408341, 535277713838818], 31⟩,
      ⟨22298423488618429961287858011, 15789226655963845316306796545, [5, 6, 7, 8, 9, 10], [164332339626961, 197601695715913, 319537774665268, 433803270747081, 533325194388924], 24⟩,
      ⟨25267424081956956437194308363, 16883606814202173164116508673, [6, 7, 8, 9, 10], [197414276901780, 317857270940882, 432064415947337, 531641192875751], 25⟩,
      ⟨32444014735460657236839613586, 18237144323633308528019505152, [6, 7, 8, 9, 10], [246511401858430, 314385254093000, 428463047201291, 528148835037583], 37⟩,
      ⟨36763885108764562483612593088, 18966282417159395579046920193, [6, 7, 8, 9, 10], [272527275960579, 312935737983468, 426933515260238, 526663732262202], 28⟩,
      ⟨41658939539723097076139083760, 19785828489044894886389612546, [6, 7, 8, 9, 10], [295578021901907, 312292501933222, 425538398766300, 525308448199628], 29⟩,
      ⟨50580938771860284367132201515, 20967287958673294837595394222, [7, 8, 9, 10], [330019545485590, 423496770961181, 523323326193805], 39⟩]⟩,
  ⟨1720757603686073985717501953, 2038412361226590341061148672, 61321035977976962369089884444,
    [15164172065912149091953934337, 17285871987635195604918861825, 18399136019356674313817161729, 19661712347473257923770056704, 21414441835739102570063331329, 22253846471128151916785172480, 23205381337864058091283152897, 24726061496958658054812520734],
    [17769910543074172738950135808, 23716721743814061049084116992, 27922436704241939502950514688, 33199616788587638726816956416, 48750826522737263929236389888, 60901302746996811123843399680, 77561947002757159520711999488],
    [⟨17568770956126697086191750073, 15164172065912149091953934337, [5, 6, 7, 8, 9, 10], [91343795275092, 203275524849918, 326235531796927, 440713327308245, 540003113638770], 24⟩,
      ⟨22558748447632072191539132966, 17285871987635195604918861825, [5, 6, 7, 8, 9, 10], [131584262938121, 198766835809457, 320942954314947, 435255816325791, 534730815016992], 31⟩,
      ⟨25562410906557951388587946485, 18399136019356674313817161729, [5, 6, 7, 8, 9, 10], [157753719430669, 197043764866264, 318901073854281, 433144584712695, 532687456751539], 24⟩,
      ⟨28966006375424716432972603870, 19661712347473257923770056704, [6, 7, 8, 9, 10], [196127386977681, 317168397616309, 431350713519274, 530949586552329], 25⟩,
      ⟨37193088405984496277779969375, 21414441835739102570063331329, [6, 7, 8, 9, 10], [238828721624015, 313698432050760, 427750134481868, 527456756900907], 37⟩,
      ⟨42145290592019042504811510471, 22253846471128151916785172480, [6, 7, 8, 9, 10], [265697350989382, 312197635909449, 426180584662135, 525932228242481], 28⟩,
      ⟨47756870838398249005614760445, 23205381337864058091283152897, [6, 7, 8, 9, 10], [289408829389431, 311164265708659, 424759148534753, 524550710469529], 29⟩,
      ⟨59086183975187471071037698000, 24726061496958658054812520734, [7, 8, 9, 10], [327874395446562, 422498773950946, 522352034453513], 41⟩]⟩,
  ⟨2038412361226590341061148673, 2519170013050657521977524224, 72739049767253582964925880059,
    [19752842777739989040341450752, 20960126329073948051504103424, 22283002013801734088404500481, 23787303496735638950707724289, 26180607545338136216844894208, 27181439051238355934226939904, 28321260506052747218286280704, 30395117815580757011650533116],
    [24018325082318510744630460416, 27905672067779810034116984832, 32744179457279207468534071296, 38801239489121771510743171072, 56328907161318030641415061504, 69917951238940798567946649600, 88442838875089204496721510400],
    [⟨23614911980240669623512403671, 19752842777739989040341450752, [5, 6, 7, 8, 9, 10], [93881455304552, 200542106227921, 323031414483299, 437411903415254, 536815406095880], 26⟩,
      ⟨26759200979718981233492097555, 20960126329073948051504103424, [5, 6, 7, 8, 9, 10], [122001202933954, 198227206814334, 320307640362025, 434599264985440, 534095597889413], 23⟩,
      ⟨30322147195472861300707196430, 22283002013801734088404500481, [5, 6, 7, 8, 9, 10], [149251861805212, 196388391650947, 318135688762879, 432352364225313, 531920157438426], 24⟩,
      ⟨34359494188214678205693549933, 23787303496735638950707724289, [5, 6, 7, 8, 9, 10], [173216003513141, 195037717968782, 316325581913765, 430477079491063, 530102667833735], 25⟩,
      ⟨44118463842202382262103084090, 26180607545338136216844894208, [6, 7, 8, 9, 10], [228905355825572, 312861149108885, 426880366046291, 526612074273576], 36⟩,
      ⟨49992769054476342837747265311, 27181439051238355934226939904, [6, 7, 8, 9, 10], [256870187333251, 311301715314310, 425255211280007, 525032820189075], 27⟩,
      ⟨56649228918606979780073419947, 28321260506052747218286280704, [6, 7, 8, 9, 10], [281508316825939, 310023179108972, 423795869604142, 523613682403092], 28⟩,
      ⟨71775939897899997022056952106, 30395117815580757011650533116, [7, 8, 9, 10], [325178554272943, 421253952548679, 521139834481528], 43⟩]⟩,
  ⟨2519170013050657521977524225, 2875648992741558250352148480, 90045721646048202055268372020,
    [21973693905089180106674405376, 23447220764292386427714404353, 24893194648847980944959733760, 26538864169943351303658799104, 29534953820295976839096041474, 31881881639725233982194843649, 33275440432437284162592833537, 35177237099048152054956494389],
    [26151600173238412039346454528, 30277688616771839211956338688, 35402246384612956732011839488, 41803161668671294339027042304, 59976109395580607619036872704, 92141623692369111626991796224, 118032906801462674305295843328],
    [⟨25798531188330260649945532282, 21973693905089180106674405376, [5, 6, 7, 8, 9, 10], [90376891489784, 200597737522711, 323096606331602, 437479152601694, 536880389998140], 25⟩,
      ⟨29233565707452706808000216007, 23447220764292386427714404353, [5, 6, 7, 8, 9, 10], [111447288481063, 198239442518407, 320322304193911, 434614421634494, 534110264340464], 23⟩,
      ⟨33125969759027458714284434809, 24893194648847980944959733760, [5, 6, 7, 8, 9, 10], [139909649608703, 196253122717710, 317978002434176, 432189091741987, 531761983827314], 24⟩,
      ⟨37536641388780432974454377608, 26538864169943351303658799104, [5, 6, 7, 8, 9, 10], [164937458047529, 194681932403233, 316065686135717, 430207544984855, 529841301623606], 24⟩,
      ⟨48198001600287124783462751577, 29534953820295976839096041474, [6, 7, 8, 9, 10], [218078555897837, 312602687051249, 426611958829111, 526351333058319], 35⟩,
      ⟨61887459088325112337062998460, 31881881639725233982194843649, [6, 7, 8, 9, 10], [272941245749036, 309564041237662, 423409149355025, 523237358744544], 39⟩,
      ⟨70127678530172091733528174864, 33275440432437284162592833537, [6, 7, 8, 9, 10], [295831349907606, 309330852153953, 422029882566102, 521895184423715], 29⟩,
      ⟨84990106350805733888606858238, 35177237099048152054956494389, [7, 8, 9, 10], [330192153676093, 420016114856101, 519933459844896], 39⟩]⟩]

theorem cellsOK32 : cellsOK 1863532101657120659734529 cells32 2875648992741558250352148480 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells33.lean <==
import KtMinor45.MiddleDefs

/-! Cells 623 to 672 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `2875648992741558250352148481 ≤ t ≤ 10995589617029501664432993861632`. -/
def cells33 : List Cell := [
  ⟨2875648992741558250352148481, 3393000074947677931358388224, 102895528474117820386461712116,
    [25414134383961369712772775937, 28926600405558514869960966145, 30810074392992394674098405376, 32940992777280862351593046017, 35826544125846937043587825664, 37260982557397312872225177600, 38886534409737328947955236864, 41327984221290259923406520053],
    [29823371728007521224234106880, 39835247657367384948933132288, 46915019204819719861422784512, 55796635994025799672636899328, 82026243498239588039244382208, 102519467014210952515177938944, 130607452799106324479195742208],
    [⟨29480062483299031326249398992, 25414134383961369712772775937, [5, 6, 7, 8, 9, 10], [89476974837262, 200247829216472, 322685466513336, 437054982985017, 536470472826423], 24⟩,
      ⟨37853149514098695583736353195, 28926600405558514869960966145, [5, 6, 7, 8, 9, 10], [132755375466942, 195799677427736, 317442543110839, 431634525860179, 531224641415430], 31⟩,
      ⟨42893237815608221106578447062, 30810074392992394674098405376, [5, 6, 7, 8, 9, 10], [158584820061580, 194129273203330, 315446623805239, 429565432538348, 529218507712000], 24⟩,
      ⟨48604406077783950314132281255, 32940992777280862351593046017, [6, 7, 8, 9, 10], [193591184276947, 313745681036600, 427799903884080, 527505071930079], 25⟩,
      ⟨62409292766886739167259424585, 35826544125846937043587825664, [6, 7, 8, 9, 10], [239786753782553, 310308482130528, 424223855999723, 524029915436750], 37⟩,
      ⟨70718993555792383323525184426, 37260982557397312872225177600, [6, 7, 8, 9, 10], [266338488955455, 308840323467597, 422677980700990, 522525738333308], 28⟩,
      ⟨80135118150188991635332022100, 38886534409737328947955236864, [6, 7, 8, 9, 10], [289771688444822, 308028650866480, 421275887742321, 521160685837907], 29⟩,
      ⟨98925509664275832217727220210, 41327984221290259923406520053, [7, 8, 9, 10], [328056559755448, 419049282698586, 518990853496562], 41⟩]⟩,
  ⟨3393000074947677931358388225, 4172476152041793875234258944, 121565947218494184302054362425,
    [32915178436171377573172871168, 34909736877391727749362614273, 37138841887993130134034972672, 39671341287128984694560915456, 43584169187172017299271974912, 45290186941013174317372932097, 47239287282964285154220048385, 50552430215934061156200500538],
    [40164198054798392025193381888, 46688832806306290649528270848, 54808147570429935990358409216, 64969821630457836223848251392, 94456218524970314758740770816, 117319994717457124811587190784, 148472775564068399343988637696],
    [⟨39466684711239051575577585559, 32915178436171377573172871168, [5, 6, 7, 8, 9, 10], [94329121388577, 197536930952627, 319494675402882, 433758669823160, 533282018457150], 26⟩,
      ⟨44721612728216692434994607386, 34909736877391727749362614273, [5, 6, 7, 8, 9, 10], [123511737605500, 195271208539443, 316817841389829, 430987251244149, 530597283332908], 24⟩,
      ⟨50676226281632439825005278040, 37138841887993130134034972672, [5, 6, 7, 8, 9, 10], [150383540778361, 193487864487716, 314700759657413, 428791409575027, 528467507974705], 24⟩,
      ⟨57423687418296246456732097325, 39671341287128984694560915456, [5, 6, 7, 8, 9, 10], [174034146535047, 192304924592373, 312928674678751, 426950804516706, 526680489055732], 25⟩,
      ⟨73733474165024454007105701441, 43584169187172017299271974912, [6, 7, 8, 9, 10], [230197168708717, 309495397477074, 423377081687131, 523206114448141], 36⟩,
      ⟨83550972189340267573512970231, 45290186941013174317372932097, [6, 7, 8, 9, 10], [257793772380405, 307967951295336, 421779172511618, 521650612839125], 27⟩,
      ⟨94675654888580359396624205901, 47239287282964285154220048385, [6, 7, 8, 9, 10], [282060911001116, 306795013304226, 420342573762525, 520251184624489], 28⟩,
      ⟨119608237812421510391671675331, 50552430215934061156200500538, [7, 8, 9, 10], [325375708165378, 417844350427575, 517815461868666], 43⟩]⟩,
  ⟨4172476152041793875234258945, 4748157422517610743144120320, 149737009362937452313266805103,
    [36505318427971953684796932096, 38887280773283105796345823233, 41310952633824879397671272448, 44069163310375786627173711873, 48976970479025599632635854850, 52967148779580022013141450754, 55313321116958072497709776896, 58323521978031500811834153328],
    [43494711965514298166177955840, 50376685436451198514023628800, 58921753918031212992490635264, 69591472436081152974267613184, 99945383034096335217364041728, 153607920402772102300892659712, 196788863404096585899479924736],
    [⟨42900371449980773680770237096, 36505318427971953684796932096, [5, 6, 7, 8, 9, 10], [89004765655845, 197673429731498, 319655578638700, 433925081467155, 533443108505498], 25⟩,
      ⟨48612489544537954186653839926, 38887280773283105796345823233, [5, 6, 7, 8, 9, 10], [112630618417204, 195320514646974, 316876400545923, 431047938417263, 530656111703952], 23⟩,
      ⟨55085167327120450043164595775, 41310952633824879397671272448, [5, 6, 7, 8, 9, 10], [140767397366479, 193388744634613, 314587087862227, 428673406056059, 528352989074073], 24⟩,
      ⟨62419672143653815372756208134, 44069163310375786627173711873, [5, 6, 7, 8, 9, 10], [165499397410250, 191885895512059, 312712801125156, 426726317485459, 526462425370693], 25⟩,
      ⟨80148445533767303720457420074, 48976970479025599632635854850, [6, 7, 8, 9, 10], [218992788523093, 309280234483937, 423153117417315, 522988166321612], 36⟩,
      ⟨102912641173370322337031246590, 52967148779580022013141450754, [6, 7, 8, 9, 10], [273210501427205, 306317792811037, 419998954733806, 519916192872671], 39⟩,
      ⟨116615300146625948537875836857, 55313321116958072497709776896, [6, 7, 8, 9, 10], [295929833099808, 306643211280385, 418635048898130, 518586752553576], 29⟩,
      ⟨141105129498352196677345317529, 58323521978031500811834153328, [7, 8, 9, 10], [330406430911274, 416644065606098, 516643656370060], 39⟩]⟩,
  ⟨4748157422517610743144120321, 5580706298247570014785765376, 170569449732418941548211193826,
    [42082760697042818095357362176, 47828370423525371288773197825, 50975555546242607162702430209, 54522932996673302742993731584, 59234916708142923205146836994, 61672676206228789289465937921, 64409084906061828168735522816, 68253617028422224455419807715],
    [49446769104566518948212768768, 66095564188564586301786947584, 77867010712897297702857998336, 92632742175821782843794653184, 136315750658434161721972097024, 170430867288527714094231322624, 217168244292231278880318554112],
    [⟨48868965546141101076269608903, 42082760697042818095357362176, [5, 6, 7, 8, 9, 10], [87761960637492, 197338544054113, 319260512594257, 433516454278921, 533047525047889], 24⟩,
      ⟨62748993848482709851994740540, 47828370423525371288773197825, [5, 6, 7, 8, 9, 10], [133859857352341, 192947038133586, 314063620466475, 428129872900993, 527825419505990], 32⟩,
      ⟨71103925310907982227345008299, 50975555546242607162702430209, [5, 6, 7, 8, 9, 10], [159362016496535, 191331256200461, 312111015836056, 426100531196439, 525854415696622], 24⟩,
      ⟨80571302973034538132970516939, 54522932996673302742993731584, [6, 7, 8, 9, 10], [191351698233874, 310438917660104, 424360605207014, 524162913651053], 25⟩,
      ⟨103455600873024928003285552766, 59234916708142923205146836994, [6, 7, 8, 9, 10], [240626679517611, 307036241781709, 420811252340461, 520707756390674], 37⟩,
      ⟨117230554090367217329674477032, 61672676206228789289465937921, [6, 7, 8, 9, 10], [266793148822366, 305604443620122, 419289744219439, 519224748618849], 28⟩,
      ⟨132839621019666501694794346001, 64409084906061828168735522816, [6, 7, 8, 9, 10], [289996064394387, 305102522211580, 417904989672985, 517874330939730], 29⟩,
      ⟨163664138786085644456337346010, 68253617028422224455419807715, [7, 8, 9, 10], [328346714019677, 415706250617107, 515727775371735], 41⟩]⟩,
  ⟨5580706298247570014785765377, 6829583814909066541388529664, 200731305744207935188327031890,
    [54171924788404666723651813377, 57455752273053115498587226113, 61165961109055824460045615104, 65374892464815389356826034176, 71720857777524066933803057153, 74605463686454923516914434049, 77880001602041052015886336000, 83082373270559227332296008787],
    [66363416556271257900533415936, 77182027941098664130399698944, 90641769469869147530253565952, 107483769328194302001427775488, 156465639056293392642832596992, 194439922781857664835237445632, 246161781730125857880404918272],
    [⟨65167913685920393455359706598, 54171924788404666723651813377, [5, 6, 7, 8, 9, 10], [95376115334713, 194636055203811, 316066788004865, 430208655239796, 529842378322498], 27⟩,
      ⟨73844920582793148477747498407, 57455752273053115498587226113, [5, 6, 7, 8, 9, 10], [124941819436910, 192430005935981, 313450052135468, 427492510149930, 527206594157455], 24⟩,
      ⟨83677257525234691889237461213, 61165961109055824460045615104, [5, 6, 7, 8, 9, 10], [151447764883614, 190700071718747, 311384421746449, 425344590789904, 525119695195867], 24⟩,
      ⟨94818754921594140041372287635, 65374892464815389356826034176, [6, 7, 8, 9, 10], [189763244413528, 309647692063308, 423536201620812, 523360938068924], 25⟩,
      ⟨121749691298012767964488727362, 71720857777524066933803057153, [6, 7, 8, 9, 10], [231329605246671, 306247548367892, 419987895489654, 519905360551998], 36⟩,
      ⟨137960474355706829263271552053, 74605463686454923516914434049, [6, 7, 8, 9, 10], [258521234178716, 304752580063130, 418416766879046, 518373313748506], 28⟩,
      ⟨156329698100534756561269021670, 77880001602041052015886336000, [6, 7, 8, 9, 10], [282500727709439, 303725073349504, 416999902836001, 516990800055491], 29⟩,
      ⟨196967400307787945413370146536, 83082373270559227332296008787, [7, 8, 9, 10], [325697794660452, 414540092265717, 514588277338749], 43⟩]⟩,
  ⟨6829583814909066541388529665, 7748362120207406375752433664, 246039867469851606017275836238,
    [59921023439082627419468726273, 63736787254389762889997090816, 67750473826196763786981933056, 72316839758417229606203424768, 80285640905592852975798190081, 86978206557490124473533202432, 90839445899040824810782326785, 95565978155212318327997445966],
    [71481304140159956299819253760, 82822141972667009243759509504, 96899732875623758267510947840, 114471704682556406679472177152, 164542571047218484562081349632, 252956762042238273190333775872, 324108624298678283478811803648],
    [⟨70491602248957935721185007181, 59921023439082627419468726273, [5, 6, 7, 8, 9, 10], [87954190967257, 194855532331183, 316326674480086, 430478121099978, 530103677861244], 25⟩,
      ⟨79877450042608695583740402834, 63736787254389762889997090816, [5, 6, 7, 8, 9, 10], [113758496946437, 192513833775996, 313549833193754, 427596180119932, 527307262323987], 23⟩,
      ⟨90513008950704743408149792378, 67750473826196763786981933056, [5, 6, 7, 8, 9, 10], [141572687481167, 190633635681004, 311312442013035, 425269677592076, 525046869723651], 24⟩,
      ⟨102564676074914863392657543242, 72316839758417229606203424768, [5, 6, 7, 8, 9, 10], [166022247820638, 189214406920182, 309474080203410, 423355165094509, 523184782162331], 25⟩,
      ⟨131695650934535791414560804015, 80285640905592852975798190081, [6, 7, 8, 9, 10], [219785080721201, 306073568455899, 419806415652134, 519728454316050], 36⟩,
      ⟨169100563067180700286142576319, 86978206557490124473533202432, [6, 7, 8, 9, 10], [273392220330203, 303194190412917, 416697334967433, 516695290597125], 40⟩,
      ⟨191616041452305097454146630270, 90839445899040824810782326785, [6, 7, 8, 9, 10], [296072183667953, 304297620051312, 415345287824569, 515375254387124], 29⟩,
      ⟨231520766862825040090810566641, 95565978155212318327997445966, [7, 8, 9, 10], [330661810648665, 413376565848627, 513450439421106], 39⟩]⟩,
  ⟨7748362120207406375752433665, 9072552644613123338041032704, 279414135340454586712101561692,
    [73594089405024514986385342465, 78158636746505447338149937153, 83353876770773767162584629249, 89182764803333967690887856129, 96822739385569850237757947905, 100893725551958326904470110208, 105420057186254604641314537473, 111410085650796014516878255452],
    [92867183590187135601028890624, 108386670556876000658519490560, 127727838179772848509439442944, 151987800750092120637489283072, 223849801710475090724351115264, 279954603474152584029755408384, 356800643126385304383835340800],
    [⟨90712488453078455560638917648, 73594089405024514986385342465, [5, 6, 7, 8, 9, 10], [106254629893566, 192190501042929, 313165929895327, 427197267888847, 526919872223554], 28⟩,
      ⟨102790715964448192709270794740, 78158636746505447338149937153, [5, 6, 7, 8, 9, 10], [134901616443428, 190203421189159, 310800975246697, 424737279094275, 524529229583809], 24⟩,
      ⟨116477140784745987917382796523, 83353876770773767162584629249, [5, 6, 7, 8, 9, 10], [160089266327958, 188647229508022, 308889224282719, 422745465246586, 522591401098579], 25⟩,
      ⟨131985891897881865299503025168, 89182764803333967690887856129, [6, 7, 8, 9, 10], [189468266798173, 307243605876255, 421028909674945, 520919808476421], 25⟩,
      ⟨169473239841080969845485015929, 96822739385569850237757947905, [6, 7, 8, 9, 10], [241328526992293, 303877440555102, 417508640222311, 517487201253607], 37⟩,
      ⟨192038339562144141512919284105, 100893725551958326904470110208, [6, 7, 8, 9, 10], [267185500606563, 302484172944575, 416008595680093, 516022668556840], 28⟩,
      ⟨217607947404365522323701735595, 105420057186254604641314537473, [6, 7, 8, 9, 10], [290229141302654, 302425926157841, 414638979008106, 514684846933359], 29⟩,
      ⟨267593755118858391155868571288, 111410085650796014516878255452, [7, 8, 9, 10], [328667830752103, 412467519208723, 512561170580039], 41⟩]⟩,
  ⟨9072552644613123338041032705, 11050425003190634833694949376, 327567498614537697055997676785,
    [88096032384194207550395121664, 93470507622260830793451438081, 99572890832915587206272253952, 106500452160517959053415022593, 116678282233891670480446816257, 121476972942349606230874390530, 126901479567061164229279088640, 134969978784647307874856062194],
    [108373418788218022151174750208, 126099568733707754210223718400, 148147895778638785015852302336, 175726441781527080055768875008, 256104717472080805452186648576, 318414899627027958577833705472, 403255969862226952970085335040],
    [⟨106345596651612464275489118885, 88096032384194207550395121664, [5, 6, 7, 8, 9, 10], [96769567404364, 191839290706745, 312748778303639, 426763675204947, 526498715885476], 27⟩,
      ⟨120505348336243340139782366541, 93470507622260830793451438081, [5, 6, 7, 8, 9, 10], [126295564819797, 189697985463324, 310198943431071, 424110341811286, 523919493922191], 24⟩,
      ⟨136550449053493172675422730897, 99572890832915587206272253952, [5, 6, 7, 8, 9, 10], [152445598790124, 188020755628355, 308181761958269, 422007603434003, 521873044286580], 24⟩,
      ⟨154731930110546243221262213242, 106500452160517959053415022593, [6, 7, 8, 9, 10], [187441487075240, 306480505807470, 420231842663027, 520143125877891], 25⟩,
      ⟨198679731035092653630985016396, 116678282233891670480446816257, [6, 7, 8, 9, 10], [232349859698586, 303111431401562, 416707148681036, 516704804224651], 37⟩,
      ⟨225133629878148345538496893616, 121476972942349606230874390530, [6, 7, 8, 9, 10], [259195043253730, 301648163345940, 415160184907548, 515193805563630], 28⟩,
      ⟨255109824429743230866410227583, 126901479567061164229279088640, [6, 7, 8, 9, 10], [282916905931051, 300830397940382, 413761710659128, 513827017369558], 29⟩,
      ⟨320606678470059921006780023772, 134969978784647307874856062194, [7, 8, 9, 10], [326075729700535, 411338124237036, 511455766343061], 43⟩]⟩,
  ⟨11050425003190634833694949377, 12499997014798595658237345792, 399589907034400573260442852226,
    [103266654163175331092198588417, 109836086639659470752787202048, 117375238027072019297973829632, 130113297406389430196761526273, 135286976043866137922182840321, 141183926266630486557179510784, 147416015612667155948658229248, 154796169669537962669004249988],
    [133427191598258096841848520704, 156150163056588189641937518592, 184485973491890747793232363520, 265386940466148861861083217920, 327567136479052676088511594496, 411686631864930776610936717312, 527588201745497348290860023808],
    [⟨129727849250211747956139918260, 103266654163175331092198588417, [5, 6, 7, 8, 9, 10], [114829704574176, 189814063318164, 310337563315967, 424254721056191, 524059928776175], 30⟩,
      ⟨147000911697563885056506391338, 109836086639659470752787202048, [5, 6, 7, 8, 9, 10], [142325227137155, 187982883019586, 308149339971125, 421973772496996, 521840101239754], 24⟩,
      ⟨166573855689507628937007037937, 117375238027072019297973829632, [5, 6, 7, 8, 9, 10], [166270747700499, 186670825507252, 306353917719052, 420099454552687, 520014093147637], 25⟩,
      ⟨213885064461003765739051105977, 130113297406389430196761526273, [6, 7, 8, 9, 10], [220503526927357, 302976269023958, 416565918667620, 516566904130152], 36⟩,
      ⟨242363529928084837828577806669, 135286976043866137922182840321, [6, 7, 8, 9, 10], [248712282674826, 301433946347472, 414946376662796, 514984861588911], 27⟩,
      ⟨274633859017824830977285894870, 141183926266630486557179510784, [6, 7, 8, 9, 10], [273548335435198, 300192546127697, 413498818194653, 513569784690893], 28⟩,
      ⟨311200932505821037878838866801, 147416015612667155948658229248, [6, 7, 8, 9, 10], [296280318319256, 302354502142686, 412156233877450, 512256873541654], 29⟩,
      ⟨375483124087592888662114282513, 154796169669537962669004249988, [7, 8, 9, 10], [330918461348337, 410210782711375, 510351496526011], 39⟩]⟩,
  ⟨12499997014798595658237345793, 14582217414266201853436887040, 452438492723606661503986590295,
    [118820662071693900981867642882, 126274407951715892809930113024, 134861634426700808826623361025, 144200182244469124433914626049, 156461042094814855255879057408, 163174623491691962911300780032, 170537558624664401770830626817, 179788040137344094465938317913],
    [150476711924913264782867431424, 175684479017410711889404493824, 207061967435255157546043834368, 246452084616418074663355154432, 363264065604663125876018249728, 454433474449410395568877862912, 579307146096954366263746887680],
    [⟨146885272990611647445431280796, 118820662071693900981867642882, [5, 6, 7, 8, 9, 10], [107569156246560, 189495181771625, 309957475036206, 423858801753859, 523674801502584], 29⟩,
      ⟨166442819867610082881164035946, 126274407951715892809930113024, [5, 6, 7, 8, 9, 10], [135859333522893, 187564659254342, 307650857136158, 421453625184917, 521333534187836], 24⟩,
      ⟨188604423857062808745737562480, 134861634426700808826623361025, [5, 6, 7, 8, 9, 10], [160412466738696, 186083368381246, 305790680167222, 419510864317340, 519440315609307], 25⟩,
      ⟨213716811135190783764481437689, 144200182244469124433914626049, [6, 7, 8, 9, 10], [187992875317783, 304155311665867, 417800922281551, 517772432072478], 25⟩,
      ⟨274417817471038658294966232922, 156461042094814855255879057408, [6, 7, 8, 9, 10], [241980937740882, 300825244973405, 414309565927678, 514362430408190], 37⟩,
      ⟨310956125361282190775768088756, 163174623491691962911300780032, [6, 7, 8, 9, 10], [267541258354747, 299477102146857, 412829971391428, 512915508527410], 28⟩,
      ⟨352359452424790991461150613002, 170537558624664401770830626817, [6, 7, 8, 9, 10], [290489232058046, 300047061328233, 411473581962920, 511588507151726], 29⟩,
      ⟨432538840233032900915526018087, 179788040137344094465938317913, [7, 8, 9, 10], [329012278607831, 409328512613231, 509487013459456], 41⟩]⟩,
  ⟨14582217414266201853436887041, 17679323545595847956867579904, 528432761238281643511737718623,
    [141625403775575189652192100352, 150381894068274053202518736898, 160445897810412868941719273473, 171722868981987092927589908480, 187679423692759614827316379650, 195564357894594626619539718145, 204421988658068463573633335296, 216795451709035192765263353696],
    [174955032173340175698166284288, 203654701331740058765383172096, 239307975480225743715524673536, 283880161489720370565098766336, 414182411181988191429499813888, 515183758753850082238071308288, 652676596435150656682049142784],
    [⟨171556999768993825910180062141, 141625403775575189652192100352, [5, 6, 7, 8, 9, 10], [98287261431739, 189146656441796, 309541900111364, 423425785179466, 523253500339199], 27⟩,
      ⟨194399548901021243705559767775, 150381894068274053202518736898, [5, 6, 7, 8, 9, 10], [127468195604320, 187074444514660, 307064946878420, 420841994421991, 520737701647767], 24⟩,
      ⟨220283548114081046332487568354, 160445897810412868941719273473, [5, 6, 7, 8, 9, 10], [152919285154981, 185460537622925, 305107157564623, 418796253169550, 518743457935664], 24⟩,
      ⟨249613961781542738307085890011, 171722868981987092927589908480, [6, 7, 8, 9, 10], [185309194108842, 303435619992199, 417047387872233, 517036970167006], 25⟩,
      ⟨320510671287623393212751170280, 187679423692759614827316379650, [6, 7, 8, 9, 10], [233308219035141, 300081165059632, 413529405001388, 513599609192220], 37⟩,
      ⟨363186171360980561911872875865, 195564357894594626619539718145, [6, 7, 8, 9, 10], [259819093778541, 298651301957182, 412005444046489, 512108657377243], 28⟩,
      ⟨411543848252958449072287204842, 204421988658068463573633335296, [6, 7, 8, 9, 10], [283321551443556, 298137237555774, 410623883192819, 510756265432778], 29⟩,
      ⟨516035137656409076081820829779, 216795451709035192765263353696, [7, 8, 9, 10], [326513379910869, 408233086405827, 508413120007769], 43⟩]⟩,
  ⟨17679323545595847956867579905, 19940770745193704218458849280, 641616828908931381080623927243,
    [165465857489479924232736473090, 176248637527861342823440711680, 188518550729942213011320078336, 208504207221923262765757104128, 216963984366843322457477087233, 226591801744860169285748654080, 236443164226737846279294943234, 247931082510028342564043345869],
    [214358506637620021914218004480, 250889767552113584062576197632, 296404270538520225487458926592, 426694083640880865124118691840, 526803854656221123924631486464, 662158006856489182050857779200, 848806826253444240192080707584],
    [⟨208302486603924720097502363233, 165465857489479924232736473090, [5, 6, 7, 8, 9, 10], [115769670649158, 187219646613757, 307238966981031, 421023681800745, 520914715362211], 30⟩,
      ⟨236037640465210592307364637688, 176248637527861342823440711680, [5, 6, 7, 8, 9, 10], [142596824294938, 185447539974340, 305112336149337, 418801658920788, 518748730345183], 24⟩,
      ⟨267465687158697073152455127367, 188518550729942213011320078336, [6, 7, 8, 9, 10], [184248927631709, 303350672095208, 416958263374169, 516949964515012], 25⟩,
      ⟨343432740403619143899320857990, 208504207221923262765757104128, [6, 7, 8, 9, 10], [221180989852761, 299982859157968, 413426605522393, 513499070101853], 36⟩,
      ⟨389160278520861905387728507688, 216963984366843322457477087233, [6, 7, 8, 9, 10], [249095152896956, 298466810111026, 411829439938314, 511936373467487], 27⟩,
      ⟨440976367600969987602777395123, 226591801744860169285748654080, [6, 7, 8, 9, 10], [273683108027040, 297315281090456, 410399531372990, 510536330745596], 28⟩,
      ⟨499691688786067284105806070111, 236443164226737846279294943234, [7, 8, 9, 10], [300867653140402, 409063742975215, 509227981647530], 30⟩,
      ⟨602163300256790317328923724367, 247931082510028342564043345869, [7, 8, 9, 10], [331193958427651, 407141683631923, 507342327284500], 39⟩]⟩,
  ⟨19940770745193704218458849281, 23178605903995938708935147520, 724358459275142996447493356185,
    [189755417349119085888453738497, 201951995980961181656198152193, 215867390100301849418312712192, 240435121388153839603916210178, 250022509544835831053856800769, 260958560135490143933922541568, 272723218507914542846973050881, 286913318942725140504023399065],
    [241058721852912472201613017088, 281487048901869381310857871360, 331772994280603875824996712448, 473974095658136384706195750912, 582676393277811313019503771648, 729090993827439949934609039360, 929693512769531853901370753024],
    [⟨235164761055567853587391874312, 189755417349119085888453738497, [5, 6, 7, 8, 9, 10], [108707778174551, 186907834279960, 306865904543632, 420634150335947, 520535184094427], 29⟩,
      ⟨266476585205946532469954532968, 201951995980961181656198152193, [5, 6, 7, 8, 9, 10], [136312610858396, 185042202932835, 304628241609312, 418295332190977, 518254830510243], 24⟩,
      ⟨301957530304648646301890024031, 215867390100301849418312712192, [5, 6, 7, 8, 9, 10], [160500850606173, 183630783622918, 302803858018447, 416385485531559, 516390709114702], 25⟩,
      ⟨387721143671427810084184840533, 240435121388153839603916210178, [6, 7, 8, 9, 10], [213874547672921, 299435593983803, 412852026245376, 512937035946494], 36⟩,
      ⟨439345614172579098708315858702, 250022509544835831053856800769, [6, 7, 8, 9, 10], [242587018104187, 297875375993249, 411210161750445, 511330106985129], 27⟩,
      ⟨497843803061352760374924352522, 260958560135490143933922541568, [6, 7, 8, 9, 10], [267864215507213, 296582614744304, 409750037065481, 509899956741376], 28⟩,
      ⟨564130935307877588643634175587, 272723218507914542846973050881, [6, 7, 8, 9, 10], [290797668342999, 298024121328533, 408404644661724, 508581665471166], 29⟩,
      ⟨691399539125671381813300403276, 286913318942725140504023399065, [7, 8, 9, 10], [329373582844273, 406285309771455, 506501882513868], 41⟩]⟩,
  ⟨23178605903995938708935147521, 27974931065344581733707677696, 842945956805281793550795484715,
    [225232580823800408467474219008, 239463449299107670214104317952, 255716704458082671355523760128, 273768168018711264922553024513, 298564983317382469874733809665, 311365624531738254166439493633, 325613950743355430293357985792, 344401455746469043772740939309],
    [279265848888809940970205347840, 325163908150375083317569519616, 382143361570166162969916866560, 453364790664875193394532450304, 662145913661016557930827218944, 823958423580117737867904548864, 1044218552098905331091093061632],
    [⟨273664484726579617133181877621, 225232580823800408467474219008, [5, 6, 7, 8, 9, 10], [99659333650264, 186563894850624, 306454245088641, 420204186848112, 520116171788850], 28⟩,
      ⟨310102487527253847859397572696, 239463449299107670214104317952, [5, 6, 7, 8, 9, 10], [128235872859037, 184563489648491, 304054249952488, 417694732038492, 517668805764697], 24⟩,
      ⟨351392154033682434036390664421, 255716704458082671355523760128, [5, 6, 7, 8, 9, 10], [153277440846379, 183001635939639, 302138712898348, 415688454857953, 515709913063713], 25⟩,
      ⟨398179475763087203317332208295, 273768168018711264922553024513, [6, 7, 8, 9, 10], [183434361268982, 300489935672966, 413959420790296, 514020098520678], 25⟩,
      ⟨511272567283204576641396983805, 298564983317382469874733809665, [6, 7, 8, 9, 10], [234207949403208, 297152435698234, 410450800896504, 510586437131877], 37⟩,
      ⟨579347718712468182152036987276, 311365624531738254166439493633, [6, 7, 8, 9, 10], [260397187383829, 295759342503212, 408948740555888, 509114580690343], 28⟩,
      ⟨656486971246828097823435406144, 325613950743355430293357985792, [6, 7, 8, 9, 10], [283729852850570, 295682651544354, 407582417375503, 507775046489657], 29⟩,
      ⟨821464202565364597848928562104, 344401455746469043772740939309, [7, 8, 9, 10], [326971636813294, 405222522596762, 505458339746055], 43⟩]⟩,
  ⟨27974931065344581733707677697, 31464446477187988396443697152, 1018839693229366016245846936201,
    [262415983804676746585145606144, 279750509605813335634315575296, 299440770043793683686484869121, 330469465928787675273039446018, 344140001820971272263012712449, 359663797216606269128264646657, 384055629476534750087951155201, 392761767953285151626433038986],
    [340496925132333347857489723392, 398551582536787555831609556992, 470830861171519507422261542912, 678256229312384728036672536576, 837583057709793151501692043264, 1052885611870156902971446657024, 1767188703362341940073362096128],
    [⟨330768820249537866999873903890, 262415983804676746585145606144, [5, 6, 7, 8, 9, 10], [116333312272589, 184736792311823, 304262707343640, 417912883086273, 517881683464815], 30⟩,
      ⟨374810176988502874785716312138, 279750509605813335634315575296, [5, 6, 7, 8, 9, 10], [142775837131511, 183008360951995, 302179368534023, 415731054994560, 515751527980516], 24⟩,
      ⟨424715572248225411872546999400, 299440770043793683686484869121, [6, 7, 8, 9, 10], [181947819444155, 300446826300605, 413913982121616, 513975670274723], 25⟩,
      ⟨545345589629800309826560671259, 330469465928787675273039446018, [6, 7, 8, 9, 10], [221817176873319, 297089136759274, 410384732773853, 510521718672839], 36⟩,
      ⟨617957511275824488548661990187, 344140001820971272263012712449, [6, 7, 8, 9, 10], [249443679471354, 295598960037191, 408808971286675, 508977541184053], 28⟩,
      ⟨700237597963226423451219084630, 359663797216606269128264646657, [6, 7, 8, 9, 10], [273801360021051, 294567416527445, 407395757700359, 507591705766045], 29⟩,
      ⟨899122873505154878498820701167, 384055629476534750087951155201, [7, 8, 9, 10], [322559517402996, 404729752869508, 504974390605901], 45⟩,
      ⟨955060642334785541618436370716, 392761767953285151626433038986, [7, 8, 9, 10], [331458824062430, 404166895659645, 504421006317558], 24⟩]⟩,
  ⟨31464446477187988396443697153, 36444662671877411080834646016, 1146954723804347858999656598294,
    [299916329651855794375040696320, 319466594178480782912123830273, 341752551680343710355211419648, 379747153997562518407034699776, 395192035895761494994166218752, 412791821556492706534857375745, 431230826360690386525281583105, 452905055360500258458023774999],
    [381860518950612095933674946560, 445969100712562705543112687616, 525652293389905385621527986176, 751629156722208043221064351744, 924345337412572147716909432832, 1156873100142909689382821691392, 1475675796956000616132152131584],
    [⟨372361681031396017605446380369, 299916329651855794375040696320, [5, 6, 7, 8, 9, 10], [109527876802226, 184430044596750, 303894364171472, 417527385527745, 517505488446266], 29⟩,
      ⟨421941062842089441118572003992, 319466594178480782912123830273, [5, 6, 7, 8, 9, 10], [136720520150689, 182613278179086, 301706937927360, 415235789321188, 515267660311523], 24⟩,
      ⟨478121862644886230363056824717, 341752551680343710355211419648, [5, 6, 7, 8, 9, 10], [160563871404074, 181283785442219, 299916245558168, 413356924169745, 513430915150000], 25⟩,
      ⟨613920623910119174064247639137, 379747153997562518407034699776, [6, 7, 8, 9, 10], [214743996478606, 296557223485234, 409824983322197, 509973329792400], 36⟩,
      ⟨695663205289572329130098362926, 395192035895761494994166218752, [6, 7, 8, 9, 10], [243149746102657, 295023805543345, 408206735622572, 508387034737671], 27⟩,
      ⟨788289684929389112381151989163, 412791821556492706534857375745, [6, 7, 8, 9, 10], [268158409035429, 293801769207676, 406765120428912, 506972829125607], 28⟩,
      ⟨893249237046272994362950722482, 431230826360690386525281583105, [7, 8, 9, 10], [296417472460954, 405428170678685, 505660800416688], 29⟩,
      ⟨1093044448927561867320998308504, 452905055360500258458023774999, [7, 8, 9, 10], [329710794051755, 403336052299334, 503604352374976], 41⟩]⟩,
  ⟨36444662671877411080834646017, 43792650709965879892594655232, 1329982165326092345000392009968,
    [354482487310569731083349262337, 377205096664527615870644518912, 403152795513445090597917425664, 431618317120923732238292484096, 469858940705836161756385247233, 490395837247416030448630890497, 512954377907525093489391960064, 541245621351680789977312930033],
    [440857597105901108815231713280, 513441087568968858579568164864, 603488222408495232839539752960, 716055268753659914806313877504, 1046830303027115873746234114048, 1303155893955541411292231237632, 1652119321322418414117701287936],
    [⟨431781991515716531689190027206, 354482487310569731083349262337, [5, 6, 7, 8, 9, 10], [100796704150186, 184088501872775, 303484070674208, 417097852716329, 517086233589294], 28⟩,
      ⟨489273095748147745941383656431, 377205096664527615870644518912, [5, 6, 7, 8, 9, 10], [128943718358770, 182145942749118, 301145000201225, 414646450570197, 514691724257374], 24⟩,
      ⟨554419051574230709420009140160, 403152795513445090597917425664, [5, 6, 7, 8, 9, 10], [153593805513862, 180638968058506, 299269242043483, 412677349657835, 512766137375480], 25⟩,
      ⟨628239090642116485287372238157, 431618317120923732238292484096, [6, 7, 8, 9, 10], [181866708921737, 297638542601820, 410963410929358, 511088479723870], 25⟩,
      ⟨806674960141271475160673102894, 469858940705836161756385247233, [6, 7, 8, 9, 10], [235052409483618, 294321159559082, 407467649077832, 507662091170889], 37⟩,
      ⟨914082483211825535292101794636, 490395837247416030448630890497, [6, 7, 8, 9, 10], [260933110850876, 292970574540143, 405986437945140, 506208420374746], 28⟩,
      ⟨1035791151826963172653280973946, 512954377907525093489391960064, [6, 7, 8, 9, 10], [284160505854393, 293515573563210, 404633405405813, 504879922182393], 29⟩,
      ⟨1293561442375885168971602129499, 541245621351680789977312930033, [7, 8, 9, 10], [327427069231099, 402303699305582, 502589129963892], 43⟩]⟩,
  ⟨43792650709965879892594655233, 55094767706144850071590535168, 1600363810611553296389762158199,
    [436893594797275727741677731840, 464409688872351503133410590720, 495742059046979779863989190656, 531127323556565475464923054080, 583476471484866565517590134785, 608340598305775616937141731328, 636378542281917042930739052545, 676375454800752656783678606968],
    [527900826227667620671443173376, 612696272180110672207988916224, 717659924341704032925780017152, 848303979575863072400806510592, 1225648530604568385425539858432, 1515767797678701500265081602048, 1907999102124774983214796111872],
    [⟨519562059786051504926117476721, 436893594797275727741677731840, [5, 6, 7, 8, 9, 10], [89776138138333, 183735484825647, 303059837744938, 416653581141310, 516652495815598], 26⟩,
      ⟨588740944318778234684069342273, 464409688872351503133410590720, [5, 6, 7, 8, 9, 10], [118884880840297, 181606038528996, 300494257617187, 413963649452106, 514024233148603], 24⟩,
      ⟨667130890311925931171158098111, 495742059046979779863989190656, [5, 6, 7, 8, 9, 10], [144624296361324, 179957553741093, 298491648084455, 411860173249133, 511966444747284], 25⟩,
      ⟨755958336350053577316715370723, 531127323556565475464923054080, [6, 7, 8, 9, 10], [179311850051343, 296808570451023, 410089880293974, 510232866790619], 25⟩,
      ⟨970669717830449370346245260978, 583476471484866565517590134785, [6, 7, 8, 9, 10], [224558417690352, 293467134930116, 406567247727070, 506778542269872], 37⟩,
      ⟨1099912889198386571643902161143, 608340598305775616937141731328, [6, 7, 8, 9, 10], [251593222800214, 292025362418069, 405030007137997, 505269125009839], 28⟩,
      ⟨1246364588903415129540553518003, 636378542281917042930739052545, [6, 7, 8, 9, 10], [275514580983218, 291349282708437, 403644776980080, 503908123656628], 29⟩,
      ⟨1596269211019827652052641443703, 676375454800752656783678606968, [7, 8, 9, 10], [324445314141288, 401021655868621, 501327585085199], 45⟩]⟩,
  ⟨55094767706144850071590535169, 63595818061593491798570827776, 2016891267168169312770240670756,
    [526520652232783100122578812929, 561410287514117569030605766657, 601126642743523251446041542656, 666194429388814474889050193921, 693926808651460532860235022337, 725466853984223847483644575744, 776227735070532533549254311937, 794209431298835768329071881253],
    [671762645934895088278691643392, 784620284187073387149825933312, 924770420871030271258507870208, 1323450374422854276892971761664, 1628054180739785784469990932480, 2037869516166356977783826022400, 3384200162903486483683449241600],
    [⟨654788726279654739831346851055, 526520652232783100122578812929, [5, 6, 7, 8, 9, 10], [110278701795824, 181444252703270, 300299184730242, 413758897527941, 513824026528872], 30⟩,
      ⟨741972832269388317678952070526, 561410287514117569030605766657, [5, 6, 7, 8, 9, 10], [136996498680603, 179682449985607, 298167601332843, 411519484282320, 511632945098235], 24⟩,
      ⟨840765367103669171075010001552, 601126642743523251446041542656, [6, 7, 8, 9, 10], [178472372630005, 296414547840863, 409674958848076, 509826320169135], 25⟩,
      ⟨1079564100831910958657551981582, 666194429388814474889050193921, [6, 7, 8, 9, 10], [215562265423554, 293067255616435, 406145349345265, 506364396762934], 36⟩,
      ⟨1223306390844159122687016959148, 693926808651460532860235022337, [6, 7, 8, 9, 10], [243613789347587, 291565175388915, 404553984764588, 504801459398777], 27⟩,
      ⟨1386187744411821410358576538828, 725466853984223847483644575744, [6, 7, 8, 9, 10], [268327864556504, 290458250362343, 403133387963156, 503405233404225], 29⟩,
      ⟨1779900296125829520530265626871, 776227735070532533549254311937, [7, 8, 9, 10], [317511814884073, 400467098385812, 500781782058504], 45⟩,
      ⟨1919353099961231157542644017505, 794209431298835768329071881253, [7, 8, 9, 10], [330017810933729, 399742074351769, 500067287775717], 26⟩]⟩,
  ⟨63595818061593491798570827777, 76089776880160658388122861568, 2330617533880904243165027987285,
    [619712643178639545140420542465, 660115459937855502392594792449, 706229015766094746361188581376, 789302407384081998162761351170, 821487537596427180389288640513, 858198685957802621525811003392, 897603439549234021455538159617, 945118841909994869630004457302],
    [772946671294442116110901837824, 900390105818928840656587587584, 1058359042464314964960536952832, 1501289217834055521626042138624, 1837709584773017492096211222528, 2288363378071732970413105348608, 2902131601697728188195595616256],
    [⟨756640732843067741627175358087, 619712643178639545140420542465, [5, 6, 7, 8, 9, 10], [101882757343801, 181105778265834, 299890753854103, 413330099033223, 513404678538479], 28⟩,
      ⟨857386275948471926273404393440, 660115459937855502392594792449, [5, 6, 7, 8, 9, 10], [129525763775082, 179227076045223, 297618402570932, 410941883837671, 511067398869714], 24⟩,
      ⟨971545932271737953072996537029, 706229015766094746361188581376, [5, 6, 7, 8, 9, 10], [153734518291508, 177791696709870, 295786702640987, 409013650400646, 509178178213381], 25⟩,
      ⟨1247489670516498896224957878939, 789302407384081998162761351170, [6, 7, 8, 9, 10], [206787966111331, 292439339823277, 405482377649196, 505713423467104], 36⟩,
      ⟨1413590990362615312043574818676, 821487537596427180389288640513, [6, 7, 8, 9, 10], [235800107017649, 290883021062811, 403835667001546, 504095538538043], 27⟩,
      ⟨1601808443998600954785476607319, 858198685957802621525811003392, [6, 7, 8, 9, 10], [261339043314634, 289595288846519, 402377992239707, 502662254195561], 28⟩,
      ⟨1815086760426394627479421171600, 897603439549234021455538159617, [7, 8, 9, 10], [291206135598397, 401037917683072, 501344031723930], 29⟩,
      ⟨2262917096760774143609538552479, 945118841909994869630004457302, [7, 8, 9, 10], [327843867071651, 398740536122806, 499080506821876], 43⟩]⟩,
  ⟨76089776880160658388122861569, 95213493686853410373949718528, 2792256016676806904795341914193,
    [759895460152337565939063062530, 808484662103256633200762421249, 863937983726208164648372404225, 926147837817273202196558643200, 1014644219704466178251155308544, 1058911438868588908301097369601, 1108380217262573996823485087744, 1174836187182151123156155891795],
    [921612608306688949715197755392, 1070003898908512712548966989824, 1253543656028247103329204699136, 1481886376900167291807291408384, 2143691930425486322414032781312, 2652447756537050466419505889280, 3340166666249336144635052949504],
    [⟨906512805310322686531675081639, 759895460152337565939063062530, [5, 6, 7, 8, 9, 10], [91130814415040, 180752202247302, 299463933633703, 412881845288425, 512966204952801], 27⟩,
      ⟨1027213583022661272723386828760, 808484662103256633200762421249, [5, 6, 7, 8, 9, 10], [119871405824107, 178698671313668, 296978914534932, 410269005272382, 510408349268147], 24⟩,
      ⟨1163985482571360505469583769450, 863937983726208164648372404225, [5, 6, 7, 8, 9, 10], [145114976847876, 177108002193974, 295029697863368, 408215885665034, 508395999518715], 25⟩,
      ⟨1318968348967980518859810061968, 926147837817273202196558643200, [6, 7, 8, 9, 10], [176923947970854, 293378331215079, 406474158919070, 506687167981576], 25⟩,
      ⟨1693588883881553651549294620510, 1014644219704466178251155308544, [6, 7, 8, 9, 10], [225682421557342, 290053859924075, 402959457099327, 503234090074183], 37⟩,
      ⟨1919087623901555531325172333664, 1058911438868588908301097369601, [6, 7, 8, 9, 10], [252326243173244, 288652187330543, 401449140775169, 501748301754892], 28⟩,
      ⟨2174611172323738883321074963638, 1108380217262573996823485087744, [6, 7, 8, 9, 10], [276019306219953, 288422015891357, 400082933891602, 500403516855263], 29⟩,
      ⟨2778449189956801078867973778835, 1174836187182151123156155891795, [7, 8, 9, 10], [324928899165260, 397500137970871, 497857651620313], 45⟩]⟩,
  ⟨95213493686853410373949718529, 109535808996320501007378284544, 3499921450043637457653791902624,
    [912290408525578061692889202689, 973695979437548703594236084225, 1043461431136816137094916210689, 1153502719801597321624797839361, 1202600002269063049032048312320, 1258316493405082312857784156161, 1343092162957548355334204030977, 1375305266676878603778341391266],
    [1166145146608277484267485790208, 1362173578993258173864081358848, 1605405445083878343775099027456, 2299335292756981909885240213504, 2829314921951478121772275990528, 3541885430092128978354476941312, 5890521740949363348041958948864],
    [⟨1136258134317079936684160331935, 912290408525578061692889202689, [5, 6, 7, 8, 9, 10], [110963572881366, 178577741867479, 296832521592155, 410114919700107, 510257398054300], 30⟩,
      ⟨1287549147185997344842234633748, 973695979437548703594236084225, [5, 6, 7, 8, 9, 10], [137224765589637, 176867927115434, 294753357911829, 407924547013133, 508110271622343], 24⟩,
      ⟨1458984324381324324491153828181, 1043461431136816137094916210689, [6, 7, 8, 9, 10], [175812091344833, 293035261711784, 406111864674624, 506331520421275], 25⟩,
      ⟨1873372955054613149826516476088, 1153502719801597321624797839361, [6, 7, 8, 9, 10], [216324764851153, 289700111098807, 402585301351307, 502866115894084], 36⟩,
      ⟨2122809666037364014917739297552, 1202600002269063049032048312320, [6, 7, 8, 9, 10], [244031334599352, 288228969813199, 401019538074136, 501325441673976], 28⟩,
      ⟨2405458489225545421167518497489, 1258316493405082312857784156161, [6, 7, 8, 9, 10], [268465882291421, 287286513862546, 399618907192800, 499946302072569], 29⟩,
      ⟨3088669838952896117812287219978, 1343092162957548355334204030977, [7, 8, 9, 10], [318189631346049, 396965152286429, 497330143105367], 45⟩,
      ⟨3325969316312744589358036054427, 1375305266676878603778341391266, [7, 8, 9, 10], [330173487556294, 396266404706897, 496640182983015], 26⟩]⟩,
  ⟨109535808996320501007378284545, 130505298390794430451801915392, 4030616376849336702434490067529,
    [1069387926963682382097072259072, 1140248756002190119674388152322, 1221060764252833801940827635713, 1360933992752740155946159833088, 1417704715739699642493543907329, 1482518837913726407665449435137, 1549916785030277543564935168002, 1629628042417281154468337822283],
    [1337403332018969807280796598272, 1558199668319260125129850486784, 1831652138318745415379807371264, 2600949361641921096800171720704, 3185148960862685455254221225984, 3967207906572049509203962757120, 5033127837832485888340548124672],
    [⟨1308549551719109185098184749523, 1069387926963682382097072259072, [5, 6, 7, 8, 9, 10], [102892516538707, 178243076903210, 296426925589482, 409687916576875, 509839017720730], 29⟩,
      ⟨1482780900291797479030048337997, 1140248756002190119674388152322, [5, 6, 7, 8, 9, 10], [130045152777740, 176424066846081, 294216942473170, 407358840775940, 507555335827294], 24⟩,
      ⟨1680210883402686401488595688737, 1221060764252833801940827635713, [6, 7, 8, 9, 10], [175072432193026, 292426479371866, 405468870736811, 505700156394163], 25⟩,
      ⟨2157433479684412595144749721145, 1360933992752740155946159833088, [6, 7, 8, 9, 10], [207845981406930, 289090128485886, 401939491870753, 502230805670746], 36⟩,
      ⟨2444692410098972334588541414951, 1417704715739699642493543907329, [6, 7, 8, 9, 10], [236489031908295, 287565909175424, 400321418333355, 500638088045678], 27⟩,
      ⟨2770199422727861970241563737462, 1482518837913726407665449435137, [6, 7, 8, 9, 10], [261677815071866, 286362378201850, 398886668631104, 499224740309995], 28⟩,
      ⟨3139047190550692186768653271577, 1549916785030277543564935168002, [7, 8, 9, 10], [289460176247392, 397556754624277, 497914109947336], 29⟩,
      ⟨3906642518470622993779549795996, 1629628042417281154468337822283, [7, 8, 9, 10], [328126524480305, 395294608859716, 495680945955631], 43⟩]⟩,
  ⟨130505298390794430451801915393, 162449423233661995299180118016, 4808521742650982431388174494741,
    [1304669805985698876324203986945, 1389444721905097704816139829249, 1486248580784572517647304884225, 1593766448653795997425950785537, 1741936976947043628623924822016, 1819857625229647279137914617856, 1905799571362109404404158300160, 2014897371403889747848201088023],
    [1588033980655861714121696215040, 1844290294533322058841276284928, 2160997475441290124864966885376, 2554947194814388978772227391488, 3700190240586320132274405769216, 4580319823247579965757188997120, 5769938645148889128192052297728],
    [⟨1561098448097913231693109628303, 1304669805985698876324203986945, [5, 6, 7, 8, 9, 10], [92503600276704, 177888295368999, 295996766392218, 409234901552359, 509395049169340], 27⟩,
      ⟨1768956291547173460045363053784, 1389444721905097704816139829249, [5, 6, 7, 8, 9, 10], [120775230699309, 175907359932106, 293589262148028, 406696574967153, 506905470168807], 24⟩,
      ⟨2004490085309509450180386992574, 1486248580784572517647304884225, [5, 6, 7, 8, 9, 10], [145545260430012, 174375234830569, 291689936194974, 404690548611528, 504935626400918], 25⟩,
      ⟨2271384839356261309620236845966, 1593766448653795997425950785537, [6, 7, 8, 9, 10], [174863424699199, 290064889113878, 402971966741606, 503246387546982], 25⟩,
      ⟨2916515864812642077525262505192, 1741936976947043628623924822016, [6, 7, 8, 9, 10], [226719253484675, 286760925816500, 399469175092081, 499798644223378], 37⟩,
      ⟨3304845440557303072842267927390, 1819857625229647279137914617856, [6, 7, 8, 9, 10], [252953991650360, 285405777244108, 397985191167388, 498336066070302], 28⟩,
      ⟨3744880498592461717831710255603, 1905799571362109404404158300160, [6, 7, 8, 9, 10], [276460229587133, 285841245664412, 396636295076853, 497005931951196], 29⟩,
      ⟨4774242080552049502818786682334, 2014897371403889747848201088023, [7, 8, 9, 10], [325374093981617, 394090978228901, 494492170349298], 45⟩]⟩,
  ⟨162449423233661995299180118017, 186272799807574044428908625920, 5995282460827624955850599354966,
    [1560575244043360871090697011201, 1667194153154585824178397511680, 1788002592589492378716214394880, 1971976892408833435678550261762, 2057949575821806755795544571904, 2155052672314977596965117755393, 2294504912686963141470205247488, 2351290156866232721721290576471],
    [1998258712425761951202815246336, 2334322527826091153709756055552, 2750996759171510285053965893632, 3942937045415428276670215225344, 4852769732840150176299298586624, 6075214658407190960776926986240, 10117562954835524871655631355904],
    [⟨1946383243417927080241370473051, 1560575244043360871090697011201, [5, 6, 7, 8, 9, 10], [111587045703012, 175824518525167, 293488642235258, 406590379212212, 506801241836537], 30⟩,
      ⟨2205541161354216180663749756187, 1667194153154585824178397511680, [5, 6, 7, 8, 9, 10], [137409553715189, 174164232919030, 291458753656460, 404446156412033, 504695500309822], 25⟩,
      ⟨2499205555163741513972836804605, 1788002592589492378716214394880, [6, 7, 8, 9, 10], [173312312386552, 289772858096204, 402662708158256, 502942246452994], 25⟩,
      ⟨3209043454357442315977788682767, 1971976892408833435678550261762, [6, 7, 8, 9, 10], [217015438539726, 286451006056627, 399140686852353, 499474987276402], 36⟩,
      ⟨3636322626129359697506663386460, 2057949575821806755795544571904, [6, 7, 8, 9, 10], [244352663576942, 285011802273670, 397600164170218, 497956378946580], 28⟩,
      ⟨4120493358650383445940069204442, 2155052672314977596965117755393, [6, 7, 8, 9, 10], [268522394904188, 284301332027759, 396218377830984, 496593354162424], 29⟩,
      ⟨5290818201800130280082330330334, 2294504912686963141470205247488, [7, 8, 9, 10], [318830469100962, 393575766476898, 493983266997451], 45⟩,
      ⟨5690178401527764515497038692823, 2351290156866232721721290576471, [7, 8, 9, 10], [330331850392026, 392900744263487, 493315385124109], 26⟩]⟩,
  ⟨186272799807574044428908625921, 221023538807629026099925614592, 6881486629207020661691907855584,
    [1822052630938575118295478829057, 1944674470449027599378472239104, 2084359852868514429905940774912, 2317153447515950935521435320321, 2416238328463660524832242532353, 2528967999162548687200948584449, 2708762131790004158083123642370, 2774476223748040312767521772769],
    [2284400633162727156909002981376, 2661974185787581835733953937408, 3129218713448786263751155253248, 4447784674336109625161933651968, 5448727486326413885411394846720, 6787831709592577645420258263040, 11145631396350174355076889444352],
    [⟨2234091613265552625723496458752, 1822052630938575118295478829057, [5, 6, 7, 8, 9, 10], [103827653063929, 175494315745325, 293086755596586, 406166136694105, 506384801106911], 29⟩,
      ⟨2531557455581431225450206369429, 1944674470449027599378472239104, [5, 6, 7, 8, 9, 10], [130506918244537, 173731243041784, 290935108843877, 403892437198419, 504151332399490], 24⟩,
      ⟨2868630414641888907049378887272, 2084359852868514429905940774912, [6, 7, 8, 9, 10], [172481919903730, 289183169708315, 402038208187907, 502327928724092], 25⟩,
      ⟨3683394363483680769928933892877, 2317153447515950935521435320321, [6, 7, 8, 9, 10], [208814485074494, 285858780742483, 398512006509242, 498855396551255], 36⟩,
      ⟨4173832625016600230774241907576, 2416238328463660524832242532353, [6, 7, 8, 9, 10], [237057390891456, 284366489953712, 396922056266446, 497287510656425], 28⟩,
      ⟨4729571982397411686541869420101, 2528967999162548687200948584449, [6, 7, 8, 9, 10], [261932775462241, 283277675586245, 395508411160456, 495892449966923], 29⟩,
      ⟨6072890635452503683428847169140, 2708762131790004158083123642370, [7, 8, 9, 10], [311898044083450, 392853003184836, 493268960468012], 45⟩,
      ⟨6658122754773166890143546661987, 2774476223748040312767521772769, [7, 8, 9, 10], [328369658289374, 391959306596641, 492384458891029], 28⟩]⟩,
  ⟨221023538807629026099925614593, 273715811297834444759540695040, 8175640537140857165051196710890,
    [2211933225763353795972256759809, 2357969282613378574628828479489, 2524703208634340863182020542464, 2707205885923154295453332275200, 2953685491208479120017449811969, 3088745267748203558616407474177, 3234673475697083708681154985985, 3412537830637025910674663251947],
    [2701566077156467615716660477952, 3138389708497621890729674539008, 3677848986613121168101789925376, 4349014514030651315475183566848, 6304780848337109667727808659456, 7807378617073790026149477220352, 9839104337316081297208199086080],
    [⟨2654241872617723348780792047593, 2211933225763353795972256759809, [5, 6, 7, 8, 9, 10], [93824778647860, 175139121889904, 292654252848879, 405709419979465, 505936379776927], 27⟩,
      ⟨3007650072021969568993447000786, 2357969282613378574628828479489, [5, 6, 7, 8, 9, 10], [121602524327094, 173226260017444, 290319652095018, 403241330761366, 503511253758468], 24⟩,
      ⟨3408114026478023689986885126610, 2524703208634340863182020542464, [5, 6, 7, 8, 9, 10], [145921197264196, 171755938320830, 288466987060688, 401279380680994, 501581199958380], 25⟩,
      ⟨3861899136978925072838618413933, 2707205885923154295453332275200, [6, 7, 8, 9, 10], [173212129048669, 286861914056240, 399577449920074, 499905309565076], 25⟩,
      ⟨4958776648565394036005030392701, 2953685491208479120017449811969, [6, 7, 8, 9, 10], [227630133273528, 283584332151743, 396092988526371, 496469412459796], 37⟩,
      ⟨5619030088425778439431904206571, 3088745267748203558616407474177, [6, 7, 8, 9, 10], [253499931768176, 282284877301406, 394633141415825, 495028035399947], 28⟩,
      ⟨6367195252435622251029422143137, 3234673475697083708681154985985, [7, 8, 9, 10], [283705990291546, 393297746290591, 493708895305294], 29⟩,
      ⟨8100565052437968594613706574983, 3412537830637025910674663251947, [7, 8, 9, 10], [325799972630757, 390789929426958, 491227463780888], 45⟩]⟩,
  ⟨273715811297834444759540695041, 312851494223751328750786052096, 10140730230522151718478093042888,
    [2636323534049502654829837680641, 2819015735189732346934291595264, 3025295166160690717478443024386, 3329774523808446321732169498625, 3478043471918397013132469862400, 3644428315524890082755603333121, 3871199165190823314792338423809, 3969947945141570861632122340553],
    [3381011158032352255839001640960, 3949833603333607153053380640768, 4654628484145521836965878562816, 6675499343697852752055362387968, 8217282725349289333183353978880, 10287739499272607289988242997248, 17155270951787949194746859094016],
    [⟨3292213090154423213509980441194, 2636323534049502654829837680641, [5, 6, 7, 8, 9, 10], [112153582183355, 173178961967884, 290262134702111, 403180464619755, 503451407258611], 30⟩,
      ⟨3730566170274840758766265605383, 2819015735189732346934291595264, [5, 6, 7, 8, 9, 10], [137554798584663, 171566329499024, 288278627585877, 401079728314201, 501384680883531], 25⟩,
      ⟨4227285284910370209545591380455, 3025295166160690717478443024386, [6, 7, 8, 9, 10], [170986785331959, 286622247300407, 399322948331271, 499654571381259], 25⟩,
      ⟨5427941749414997031005659654599, 3329774523808446321732169498625, [6, 7, 8, 9, 10], [217608830701064, 283315682627754, 395807844790069, 496187956910061], 37⟩,
      ⟨6150663796686445727713269952870, 3478043471918397013132469862400, [6, 7, 8, 9, 10], [244616128840417, 281908705865939, 394290539140356, 494689568907503], 28⟩,
      ⟨6969615166549379207032043980266, 3644428315524890082755603333121, [6, 7, 8, 9, 10], [268582086586734, 281530398326889, 392925536282775, 493340747175134], 29⟩,
      ⟨8949163018381769415005873547478, 3871199165190823314792338423809, [7, 8, 9, 10], [319441084740495, 390294397708888, 490737192332442], 46⟩,
      ⟨9613739134516994584048369978493, 3969947945141570861632122340553, [7, 8, 9, 10], [330484494699843, 389641346236041, 490089676857038], 25⟩]⟩,
  ⟨312851494223751328750786052097, 369731258361271826665334374400, 11602064674517200032119026191024,
    [3066160328302793658915362963456, 3275587317309267853222267060224, 3513876571130633634802298781696, 3896996947531553321479055605761, 4067682907927523973092897456129, 4259371909707609662263312515073, 4551647417108974243802022674433, 4665426085876686355691763239601],
    [3853110424953731811515463368704, 4490615614241043836637932421120, 5278910539853819091486559436800, 7509855252488165721261658341376, 9202674408481287858923692359680, 11466982414570512405990668763136, 18860172370369077203668857520128],
    [⟨3766638923033157385761949978246, 3066160328302793658915362963456, [5, 6, 7, 8, 9, 10], [104692005865737, 172853763370221, 289864705233307, 402759820072664, 503037756797832], 29⟩,
      ⟨4268161068896319134484355146842, 3275587317309267853222267060224, [5, 6, 7, 8, 9, 10], [130915715169289, 171143323437554, 287767694967129, 400538037289131, 500851385987689], 25⟩,
      ⟨4836460112659915781626497192019, 3513876571130633634802298781696, [6, 7, 8, 9, 10], [170024241586935, 286052013865590, 398717468226567, 499057907940860], 25⟩,
      ⟨6210137711451789936021877640068, 3896996947531553321479055605761, [6, 7, 8, 9, 10], [209689469378785, 282740383877747, 395195563055241, 495583450842886], 36⟩,
      ⟨7037007941063556751319103197863, 4067682907927523973092897456129, [6, 7, 8, 9, 10], [237541527621692, 281279316857422, 393037308344173, 494039117474619], 28⟩,
      ⟨7973974662635142106291912231806, 4259371909707609662263312515073, [6, 7, 8, 9, 10], [262245058492261, 280355629662689, 391642733588662, 492658382917334], 29⟩,
      ⟨10238786138847581176947371898754, 4551647417108974243802022674433, [7, 8, 9, 10], [312715484372551, 389593030883614, 490042819236726], 45⟩,
      ⟨11205825559076355846860838692486, 4665426085876686355691763239601, [7, 8, 9, 10], [328574063964622, 388730461153798, 489187416050936], 28⟩]⟩,
  ⟨369731258361271826665334374401, 455586753341633524835916185600, 13728296987557259218455423791607,
    [3704280103541452513450066444289, 3952656324197461315669964357633, 4236231814538856569092702208001, 4744726281234001881289275211776, 4946457053816529239427833135105, 5174739217403685591151477260289, 5420277903283514901100287229953, 5709225015814623493998259909113],
    [4538840437460288352462093418496, 5274093100436663889127622574080, 6181394512031033407811092480000, 8706922493890580408268190908416, 10611279963562428271630504427520, 13146633699131624618905527386112, 16575786463717679736698913685504],
    [⟨4456925489638663919789751590955, 3704280103541452513450066444289, [5, 6, 7, 8, 9, 10], [95071794363316, 172499292505830, 289431285254491, 402300925920707, 502586387726679], 28⟩,
      ⟨5050358224018158867101044266236, 3952656324197461315669964357633, [5, 6, 7, 8, 9, 10], [122357913395779, 170649953973758, 287164816518669, 399898572403127, 500221634925772], 24⟩,
      ⟨5722805608979500444129562021399, 4236231814538856569092702208001, [5, 6, 7, 8, 9, 10], [146233631811599, 169248434631257, 285356369374773, 397978479276225, 498329418128074], 25⟩,
      ⟨7348227856692847756815432335742, 4744726281234001881289275211776, [6, 7, 8, 9, 10], [199469131765411, 282044580296971, 394454557445197, 494851588870449], 36⟩,
      ⟨8326633028594061356227136117412, 4946457053816529239427833135105, [6, 7, 8, 9, 10], [228528240054852, 280516457735258, 392229736260108, 493239611563496], 27⟩,
      ⟨9435311335606505068372292466810, 5174739217403685591151477260289, [6, 7, 8, 9, 10], [254203471311933, 279290177999246, 390791337227855, 491814769457565], 28⟩,
      ⟨10691608444146401614739481195375, 5420277903283514901100287229953, [7, 8, 9, 10], [282120159584801, 390062371803266, 490508041729583], 29⟩,
      ⟨13572845198088158373751394099596, 5709225015814623493998259909113, [7, 8, 9, 10], [326155769912045, 387595204587877, 488062251345152], 45⟩]⟩,
  ⟨455586753341633524835916185601, 519097769163805241317829640192, 16942073358012987619838210184081,
    [4399483890888887248700586328065, 4708676104309420485324486737921, 5055979265326260947084285837314, 5553057454075824161377054883841, 5802219906482705464038497714176, 6081795197612243744726800400384, 6452135400407545484065168687105, 6621559104292028250010705826706],
    [5650244760019652171507624312832, 6601070766712471535260163637248, 7778531151131736821178583482368, 11162920508537199309477549965312, 13745324792008090084455902871552, 17213057540156084439195628601344, 28738742768958718689329853497344],
    [⟨5500285917845078947981023206012, 4399483890888887248700586328065, [5, 6, 7, 8, 9, 10], [112666305645915, 170635846221304, 287147946231483, 399880673320334, 500204004655180], 30⟩,
      ⟨6232640479231399349498433878819, 4708676104309420485324486737921, [5, 6, 7, 8, 9, 10], [137648831104324, 169070120735102, 285208754209197, 397821604115411, 498174734705335], 25⟩,
      ⟨7062506917562742499248907208265, 5055979265326260947084285837314, [6, 7, 8, 9, 10], [168852776438309, 283578822864898, 396088490783505, 496464968891544], 25⟩,
      ⟨9068438387683558793906830619544, 5553057454075824161377054883841, [6, 7, 8, 9, 10], [218228089239192, 280286143324107, 391985659734009, 492997903473082], 37⟩,
      ⟨10275886930735447123341822919768, 5802219906482705464038497714176, [6, 7, 8, 9, 10], [245083537216474, 278911286280345, 390488783421591, 491514876788742], 28⟩,
      ⟨11644105379452491665679249204271, 6081795197612243744726800400384, [7, 8, 9, 10], [279056909994912, 389140970333497, 490178751298872], 29⟩,
      ⟨14951327261807456251670056742730, 6452135400407545484065168687105, [7, 8, 9, 10], [320018606759543, 387116979159544, 487588385664727], 46⟩,
      ⟨16041905474395009340383606996721, 6621559104292028250010705826706, [7, 8, 9, 10], [330584356346333, 386486405074506, 486961724626948], 25⟩]⟩,
  ⟨519097769163805241317829640193, 611078150580661392818063802368, 19322317261500806301937242494774,
    [5097585884633077377951628001281, 5450910967203856444554878124032, 5851971153227886762812409643009, 6472800787073175997836244811778, 6757771161780636718291144933377, 7080395876200597812682982162433, 7556279235339932015101105668096, 7750750217026413444096203708215],
    [6419607794760212025787646214144, 7482653170164165754997214019584, 8796205569703836197139494469632, 12525431492737577275002514833408, 15356507634107454624785636524032, 19142838137963415209970673647616, 31535001680100161971974353977344],
    [⟨6273037974027069019306454079547, 5097585884633077377951628001281, [5, 6, 7, 8, 9, 10], [105486825203231, 170316186805385, 286755720613025, 399464467847661, 499794002423255], 29⟩,
      ⟨7108283276298231410835160658884, 5450910967203856444554878124032, [5, 6, 7, 8, 9, 10], [131257807039863, 168656055047204, 284710592670390, 397292104026241, 497652536377345], 25⟩,
      ⟨8054740198498133098405538905832, 5851971153227886762812409643009, [6, 7, 8, 9, 10], [167705948154758, 283028203245423, 395502341520819, 495886355586510], 25⟩,
      ⟨10342491139688067481378233113212, 6472800787073175997836244811778, [6, 7, 8, 9, 10], [210631786302504, 279725772065945, 391388699811513, 492406604265162], 36⟩,
      ⟨11719577835794889791160997263675, 6757771161780636718291144933377, [6, 7, 8, 9, 10], [238340414286347, 278291228400605, 389847486376387, 490879125827300], 28⟩,
      ⟨13280021495227245861926497303955, 7080395876200597812682982162433, [6, 7, 8, 9, 10], [262806724964865, 277637034576326, 388471690391137, 489514662713678], 29⟩,
      ⟨17051885134031325581385888363745, 7556279235339932015101105668096, [7, 8, 9, 10], [313500503889594, 386436239540914, 486913303130514], 45⟩,
      ⟨18627688996728705451736080793072, 7750750217026413444096203708215, [7, 8, 9, 10], [328714834738414, 385605277415489, 486087505408965], 28⟩]⟩,
  ⟨611078150580661392818063802369, 749300887374787184662476226560, 22773192208108893949119248414956,
    [6129529367166580963936204488705, 6546874825337261563002488881152, 7022851860438276236172473663489, 7841362404292866605713935302656, 8178352855183805481671907606528, 8561705517697236950321503141889, 9206648900247613199045103714305, 9437893243550891426734087026925],
    [7533105103373241316356973920256, 8755408387856792395481253675008, 10262625942068367941173885534208, 14474217353800062566310694879232, 17651540908200232706292112687104, 21881293662693786067471085600768, 35462994297820963918067032653824],
    [⟨7393373039988497350756346828659, 6129529367166580963936204488705, [5, 6, 7, 8, 9, 10], [96234872552506, 169963654743493, 286322925015340, 399005054505385, 499341330631223], 28⟩,
      ⟨8377789223208944178881923832032, 6546874825337261563002488881152, [5, 6, 7, 8, 9, 10], [123029262300975, 168174014894651, 284120572437042, 396664683594182, 497033576074508], 25⟩,
      ⟨9493278898399142602430843117118, 7022851860438276236172473663489, [6, 7, 8, 9, 10], [166851613736980, 282352925294610, 394783161310065, 495176172082789], 25⟩,
      ⟨12189611393249904022573372612915, 7841362404292866605713935302656, [6, 7, 8, 9, 10], [200820861507694, 279046984358358, 390665071916829, 491689580752034], 36⟩,
      ⟨13812639293746888706464333296791, 8178352855183805481671907606528, [6, 7, 8, 9, 10], [229631858619167, 277547619955679, 389061856393673, 490099993580196], 28⟩,
      ⟨15651770848479347347491932983616, 8561705517697236950321503141889, [6, 7, 8, 9, 10], [255009608909849, 276434770729842, 387645205036613, 488694296186435], 28⟩,
      ⟨20097271585619740548169952946980, 9206648900247613199045103714305, [7, 8, 9, 10], [305101158489159, 385596262510681, 486079872479537], 44⟩,
      ⟨22459024202071419333742176830781, 9437893243550891426734087026925, [7, 8, 9, 10], [326384660553810, 384505439087158, 484995647603254], 31⟩]⟩,
  ⟨749300887374787184662476226561, 851149658068671811411679117312, 27965852545286714701304660038368,
    [6802435544963869524183679500289, 7254902839226555322428211331073, 7771477078567633131999527436288, 8347320210558348128672102219777, 9144956733985908232126138941441, 9561564581640891992620260130817, 10372930550933033408901911937024, 10913272295661449610560226005729],
    [8126625257107671970733027753984, 9413977528290746271523860905984, 10998389914663920364453315477504, 12959825163088232384332746981376, 18614242903084091781637210112000, 22928408492927715097666264236032, 36482186876909812009935984132096],
    [⟨8012350902509399771126795374071, 6802435544963869524183679500289, [5, 6, 7, 8, 9, 10], [85056545047928, 170175416773505, 286583147221684, 399281300314735, 499613536038206], 26⟩,
      ⟨9079183030607117384399358498858, 7254902839226555322428211331073, [5, 6, 7, 8, 9, 10], [113113575205209, 168190878910613, 284142059207501, 396687537255990, 497056125235636], 24⟩,
      ⟨10288062206243035249731250523776, 7771477078567633131999527436288, [5, 6, 7, 8, 9, 10], [137704404793906, 166671104154393, 282244081879309, 394667188271855, 495061624047920], 25⟩,
      ⟨11657901774059576060195403119083, 8347320210558348128672102219777, [6, 7, 8, 9, 10], [166942638145313, 280636149688168, 392359271130490, 493367871092189], 25⟩,
      ⟨14969042183141608833721199751217, 9144956733985908232126138941441, [6, 7, 8, 9, 10], [219030216053607, 277353935929279, 388857326081929, 489897099174043], 37⟩,
      ⟨16962146993718980763485599010706, 9561564581640891992620260130817, [6, 7, 8, 9, 10], [245614991579006, 276021448847847, 387381626970656, 488432567465915], 28⟩,
      ⟨21779827861528736501172235204806, 10372930550933033408901911937024, [7, 8, 9, 10], [295029483463860, 385312726954399, 485798584712852], 43⟩,
      ⟨26443148603878181340526458373892, 10913272295661449610560226005729, [7, 8, 9, 10], [330617303711433, 383432783176471, 483928835197265], 41⟩]⟩,
  ⟨851149658068671811411679117313, 998143611886838805098385113088, 31796527157230540491794235196566,
    [8375317891413337741053631922177, 8963808337568139960647579336705, 9628935648394636283085974405120, 10619732524385775240264399454208, 11094761467201530878483092209665, 11630196275231183173632927989760, 12396927378412500404268898975744, 12725056171970914469063308543126],
    [10567866049618521891471901065216, 12319127376921249066084819009536, 14481944451982685784934052790272, 20643534627622367981156331159552, 25321478543795302406870018293760, 31577475706144029248879748710400, 52098000286198230003641990774784],
    [⟨10322820995021667988193648688318, 8375317891413337741053631922177, [5, 6, 7, 8, 9, 10], [106206299362187, 167876994006281, 283755422961501, 396276232645321, 496650258481821], 30⟩,
      ⟨11697288641794561744462336474433, 8963808337568139960647579336705, [5, 6, 7, 8, 9, 10], [131552932164053, 166264305889087, 281758408861728, 394149675357788, 494550382549995], 25⟩,
      ⟨13254764529525664576531181751971, 9628935648394636283085974405120, [6, 7, 8, 9, 10], [165541632587290, 280104960536325, 391793252261514, 492807338701672], 25⟩,
      ⟨17019454548122087904341051322843, 10619732524385775240264399454208, [6, 7, 8, 9, 10], [211683407487849, 276809549208999, 388276059495528, 489320362833471], 37⟩,
      ⟨19285568593245706001103751999182, 11094761467201530878483092209665, [6, 7, 8, 9, 10], [239091455633772, 275407891016396, 386758371443948, 487813648026009], 28⟩,
      ⟨21853412217950543706157148062061, 11630196275231183173632927989760, [6, 7, 8, 9, 10], [263352875139300, 275159409068668, 385399970296339, 486464201314958], 29⟩,
      ⟨28060336729202923655733802694872, 12396927378412500404268898975744, [7, 8, 9, 10], [314248366820413, 383378783965861, 483877059912176], 45⟩,
      ⟨30597429029948602702062633419975, 12725056171970914469063308543126, [7, 8, 9, 10], [328827515779206, 382578454746707, 483079872286050], 28⟩]⟩,
  ⟨998143611886838805098385113089, 1218083078066180109427795820544, 37330875559813141501382716074453,
    [10024621064984484804024778883074, 10717166004709973606032654467073, 11504239055464262759136882589697, 12804857545892985309762506719232, 13364387992031546143671429627905, 13999842933211291766004125794304, 15031991054154468000751723479041, 15420246330683779352059658676693],
    [12354540202256414733327224799232, 14362134840237358894999375183872, 16836380766743265132112599056384, 23777029038529221480747135664128, 29014537225144451955029908127744, 35986416359939817322844174417920, 58435625386667649036054857515008],
    [⟨12119560859140853460506703018669, 10024621064984484804024778883074, [5, 6, 7, 8, 9, 10], [97310559529290, 167527258207700, 283324368606692, 395817518419076, 496197503063588], 28⟩,
      ⟨13733261639384715653181069505759, 10717166004709973606032654467073, [5, 6, 7, 8, 9, 10], [123634937411526, 165793120370792, 281181502441576, 392939837546937, 493942631163846], 25⟩,
      ⟨15561824182230774485461588809872, 11504239055464262759136882589697, [6, 7, 8, 9, 10], [164567269885074, 279449301238099, 391094285639642, 492114909188204], 25⟩,
      ⟨19981777780010244780482492735397, 12804857545892985309762506719232, [6, 7, 8, 9, 10], [202199785873771, 276149217856251, 387570380185794, 488619936427390], 36⟩,
      ⟨22642320580943692368896926992506, 13364387992031546143671429627905, [6, 7, 8, 9, 10], [230674781482052, 274680752276423, 385994122861171, 487054436136475], 28⟩,
      ⟨25657110540139508284198808012902, 13999842933211291766004125794304, [6, 7, 8, 9, 10], [255775421659412, 273737857944107, 384597961710068, 485666767486581], 29⟩,
      ⟨32944382052306076573776027895824, 15031991054154468000751723479041, [7, 8, 9, 10], [306106318119918, 382563080353962, 483066373979616], 45⟩,
      ⟨36722993140970843026277605941785, 15420246330683779352059658676693, [7, 8, 9, 10], [326564211699411, 381513474701076, 482020959692991], 30⟩]⟩,
  ⟨1218083078066180109427795820545, 1379524233112060703847464566784, 45622298496828770150796043278815,
    [11078134091408485540303458009088, 11824922339608248519706785349632, 12675515023115887427822882390017, 13613832098028567545441454915584, 14885875405238519450380143689728, 15573917072748889534789337481217, 16877094215627857414848931430400, 17778228357588449423634134784479],
    [13261508837917948830153065889792, 15364276688751346719637798649856, 17950709449203094605058738749440, 21152935778664327041380966727680, 30406297722881149786416851451904, 37465710798688674873472530251776, 59686635601124598347435259985920],
    [⟨13071007363128883003759247898938, 11078134091408485540303458009088, [5, 6, 7, 8, 9, 10], [85853497901805, 167766380671102, 283619324163737, 396131418257029, 496507337330862], 26⟩,
      ⟨14811391773554590467666845223168, 11824922339608248519706785349632, [5, 6, 7, 8, 9, 10], [113509467914523, 165838935561482, 281239331129479, 393001404340540, 494003571602669], 24⟩,
      ⟨16783505675970100229668033983569, 12675515023115887427822882390017, [5, 6, 7, 8, 9, 10], [137789636597154, 164363751692642, 279377468653115, 391017658757012, 492038982948274], 25⟩,
      ⟨19018203493763816188358475927060, 13613832098028567545441454915584, [6, 7, 8, 9, 10], [165330704593035, 277785535406781, 389319210730695, 490355249575075], 26⟩,
      ⟨24419856665732347619116075879107, 14885875405238519450380143689728, [6, 7, 8, 9, 10], [219786620539604, 274521085194248, 385827380988950, 486888749280801], 37⟩,
      ⟨27671322804888236023134391312748, 15573917072748889534789337481217, [6, 7, 8, 9, 10], [246111618906272, 273241128585453, 384371875686150, 485441863506606], 28⟩,
      ⟨35530681794847623658503319678035, 16877094215627857414848931430400, [7, 8, 9, 10], [295654018119217, 382316775094371, 482821646619176], 43⟩,
      ⟨43076395590232277460656799033386, 17778228357588449423634134784479, [7, 8, 9, 10], [330613117108605, 380475589582196, 480986508297980], 41⟩]⟩,
  ⟨1379524233112060703847464566785, 1611739552428094091516625027072, 51715337809291157647029027389512,
    [13602125281075618126771930529793, 14568117738057475177070230241281, 15655765973856192862653201252352, 17223415892259896203087034974209, 18005670910712932409382533070848, 18881573087811532667933387915266, 20105147522753115800964431872001, 20651793302111080932464515792969],
    [17193924664967698904561938857984, 20045555719911114665616253911040, 23566130043736545379628385042432, 33626643176557820229175136485376, 41265054862790542399692213321728, 51480770468991561496622478131200, 85057705757352388444398144192512],
    [⟨16789512020056928356982179370836, 13602125281075618126771930529793, [5, 6, 7, 8, 9, 10], [106872718681889, 165530616230178, 280858124390375, 392595496045907, 493601755343579], 30⟩,
      ⟨19025009573274396163133950453253, 14568117738057475177070230241281, [5, 6, 7, 8, 9, 10], [131879411100281, 163961403487368, 278903439728242, 390512087445763, 491537954816474], 25⟩,
      ⟨21558160167537442754381157587345, 15655765973856192862653201252352, [6, 7, 8, 9, 10], [163559986313440, 277275965183964, 388774907655180, 489815331358475], 25⟩,
      ⟨27681225592143336150775657218093, 17223415892259896203087034974209, [6, 7, 8, 9, 10], [212679688633616, 273992154375131, 385261438739845, 486326283267423], 37⟩,
      ⟨31366937958731063781317636219007, 18005670910712932409382533070848, [6, 7, 8, 9, 10], [239797867073803, 272626912276107, 383766162692483, 484839361461323], 28⟩,
      ⟨35543397225379220931744392264919, 18881573087811532667933387915266, [7, 8, 9, 10], [272977661170087, 382423610239442, 483503502163715], 29⟩,
      ⟨45638625432815466250991110105056, 20105147522753115800964431872001, [7, 8, 9, 10], [314957976512257, 380416980009014, 480930859561582], 46⟩,
      ⟨49677531139286747626390533133111, 20651793302111080932464515792969, [7, 8, 9, 10], [328922596292029, 379646044442366, 480160940806629], 28⟩]⟩,
  ⟨1611739552428094091516625027073, 1957725402675235512107420090368, 60488266613419880365365085083042,
    [16207669165466308306975187795969, 17339755247131890826658367668225, 18626746241498839502823805157377, 20672520722654952986445357252608, 21590442449359499089385571221505, 22630131175088505672396049481728, 24264260625429000535183875637248, 24908250533173653424339148608931],
    [20027623343174880219267749380096, 23287252838434822064682464968704, 27302316314717621445346151366656, 38606123856820559119033210765312, 47138043172133533422532595548160, 58494970316787050098660521017344, 95161265491249740541460421279744],
    [⟨19637665002276450623693727263693, 16207669165466308306975187795969, [5, 6, 7, 8, 9, 10], [98327763148268, 165183973000302, 280429244452648, 392138668417246, 493149427231771], 28⟩,
      ⟨22252389719174112822699391659323, 17339755247131890826658367668225, [5, 6, 7, 8, 9, 10], [124281815193608, 163499011467283, 278338343127754, 389909125628982, 490940230683105], 25⟩,
      ⟨25215260987322296618135025517460, 18626746241498839502823805157377, [6, 7, 8, 9, 10], [162402748125964, 276641545279631, 388096937951814, 489142598153343], 25⟩,
      ⟨32377035996136665504909874428973, 20672520722654952986445357252608, [6, 7, 8, 9, 10], [203511759861212, 273349819926680, 384573382229786, 485642216302229], 36⟩,
      ⟨36687988253911211438152608994601, 21590442449359499089385571221505, [6, 7, 8, 9, 10], [231660651171970, 271912278802344, 383022744889669, 484099620584677], 28⟩,
      ⟨41572937136053387679700633098340, 22630131175088505672396049481728, [6, 7, 8, 9, 10], [256509461993980, 271227546719257, 381645762530266, 482728800753554], 29⟩,
      ⟨53380707929054229585610166791072, 24264260625429000535183875637248, [7, 8, 9, 10], [307071748331894, 379624716158660, 480142221460551], 45⟩,
      ⟨59359275956603695691487377667678, 24908250533173653424339148608931, [7, 8, 9, 10], [326726311847151, 378614457806905, 479133713707048], 30⟩]⟩,
  ⟨1957725402675235512107420090369, 2210738356371777363129873203200, 73575687502385121185636327025893,
    [17836740618357198094005790834688, 19051364969477137143062622896129, 20437105371824896089055282855937, 21944096973208054842599413907456, 23956741990936473595529224257538, 25079394411393272279906906013697, 27148036178299757656150475014145, 28633685588328879668079429872870],
    [21393320810325913015873257340928, 24789091448960017559069397090304, 28963176875068139953387122720768, 34132753635744367180360255012864, 49101246789141155864565786869760, 60519627433179623093590531506176, 96529473082532657473340066234368],
    [⟨21079787401719675831161000790537, 17836740618357198094005790834688, [5, 6, 7, 8, 9, 10], [86619382646495, 165448583686653, 280756853100445, 392487640130634, 493494971867248], 27⟩,
      ⟨23886528485236228132958088477854, 19051364969477137143062622896129, [5, 6, 7, 8, 9, 10], [113953579059316, 163571686737195, 278430527300858, 390007505410706, 491037769311815], 25⟩,
      ⟨27066982802182110890185277866216, 20437105371824896089055282855937, [6, 7, 8, 9, 10], [162145871158452, 276605521736477, 388058390309077, 489104340742734], 25⟩,
      ⟨30670909691479050385958411059293, 21944096973208054842599413907456, [6, 7, 8, 9, 10], [164051946326878, 275026274179395, 386369477982632, 487427348035595], 26⟩,
      ⟨39382227596793484196736137645640, 23956741990936473595529224257538, [6, 7, 8, 9, 10], [220499957011501, 271783585591646, 382892136642386, 483969624294497], 37⟩,
      ⟨44625910279632206870500779560782, 25079394411393272279906906013697, [6, 7, 8, 9, 10], [246576712487454, 270572220230702, 381455874265227, 482539560014944], 28⟩,
      ⟨57300803041874516441916486661488, 27148036178299757656150475014145, [7, 8, 9, 10], [296293757207281, 379413839075728, 479932396805914], 44⟩,
      ⟨69373149625776910887089651535718, 28633685588328879668079429872870, [7, 8, 9, 10], [330593304578629, 377610543069827, 478130772397370], 41⟩]⟩,
  ⟨2210738356371777363129873203201, 2573471180715203114706946490368, 83156837519097338354154514389298,
    [21838890020128521666583882366977, 23408135603577884413699576299521, 25163901231285250699041301331968, 27620132117011329436891194851329, 28893044716452427510418222612481, 30304634219875174568798380359680, 32240703878972553267998841896961, 33140087551458469943335920310579],
    [27657165538773826648596388249600, 32247729202808737801004180832256, 37913826664491411491575507714048, 54151455282074715428485993594880, 66480205654354349461295515828224, 82972427160782556861848512102400, 137276566670132717855854706032640],
    [⟨26997072478292336430764264520500, 21838890020128521666583882366977, [5, 6, 7, 8, 9, 10], [107559807795866, 163269597769918, 278055676173275, 389607408926134, 490641060983798], 30⟩,
      ⟨30591690916109952360751178837521, 23408135603577884413699576299521, [5, 6, 7, 8, 9, 10], [132192174183615, 161745474195028, 276143729423861, 387564697638735, 488614293399231], 25⟩,
      ⟨34664927238288478535054483581384, 25163901231285250699041301331968, [6, 7, 8, 9, 10], [161787068107003, 274539773596664, 385848588491848, 486909819996775], 26⟩,
      ⟨44510647641593605067342953799291, 27620132117011329436891194851329, [6, 7, 8, 9, 10], [213623589195870, 271269545443923, 382341149990448, 483421132314475], 37⟩,
      ⟨50437171520074370985439669994199, 28893044716452427510418222612481, [6, 7, 8, 9, 10], [240462836279328, 269947072404717, 380867229465223, 481953080801858], 28⟩,
      ⟨57152802885038465413575685276059, 30304634219875174568798380359680, [7, 8, 9, 10], [271158087092748, 379538781229300, 480629163542989], 29⟩,
      ⟨73385651539333875126981629855086, 32240703878972553267998841896961, [7, 8, 9, 10], [315629927289926, 377547308432927, 478071598080063], 46⟩,
      ⟨79744504868013650321807018272863, 33140087551458469943335920310579, [7, 8, 9, 10], [329000463006151, 376804747426501, 477327717145160], 27⟩]⟩,
  ⟨2573471180715203114706946490369, 3111693141333866519510927802368, 96906204832038933177321855245174,
    [25909530271748469041218847768576, 27741844625934632268697020923904, 29816639644856287868304505176065, 33003719414770342755520017858561, 34491976727637727909863254654976, 36170616462046309577882677018625, 38732095386344412764506693828610, 39787382108549918781676526885751],
    [32100392299005032887980014960640, 37332572853342981031431856193536, 43775009059324252294969263390720, 61973686444671097529815323901952, 75712467742060090441285878415360, 94001113287829823659836507684864, 153194529962854938627715960406016],
    [⟨31460838501055076650862033087097, 25909530271748469041218847768576, [5, 6, 7, 8, 9, 10], [99333584297781, 162927259080646, 277630544226407, 389153489747913, 490190880682144], 29⟩,
      ⟨35649800479655810679300506485188, 27741844625934632268697020923904, [5, 6, 7, 8, 9, 10], [124875408917970, 161291413294600, 275591594267444, 386974168756928, 488027950216350], 25⟩,
      ⟨40396516265662986306365159577436, 29816639644856287868304505176065, [6, 7, 8, 9, 10], [160371190174853, 273254107267843, 385190475174198, 486255753964362], 25⟩,
      ⟨51870153630751048116294642625656, 33003719414770342755520017858561, [6, 7, 8, 9, 10], [204759363326754, 270644729063911, 381670381954223, 482753174471214], 37⟩,
      ⟨58776584347024164074927296658939, 34491976727637727909863254654976, [6, 7, 8, 9, 10], [232592950822018, 269239208894297, 380144105843943, 481232369742413], 28⟩,
      ⟨66602595629382273906796568154620, 36170616462046309577882677018625, [7, 8, 9, 10], [268945034605585, 378784883758358, 479877100892170], 29⟩,
      ⟨85519425605502722688624444466077, 38732095386344412764506693828610, [7, 8, 9, 10], [307993752250070, 376777689506633, 477304355073384], 45⟩,
      ⟨94876708838244126985466472798449, 39787382108549918781676526885751, [7, 8, 9, 10], [326872292568763, 375805091583070, 476330923759759], 30⟩]⟩,
  ⟨3111693141333866519510927802369, 3503847299821570642252203556864, 117332189386836408202506133101614,
    [28397660011800665229129844523009, 30354135404721935038732868517888, 32577348715187333505559910416385, 36538132837407557251152088137729, 38129094167388974902783349096449, 39939201203027126780818962251776, 43186665184961727834366752587776, 45608431338846504011384780282926],
    [34126511058030808240770774990848, 39548674931572795594841801097216, 46211126182833893585744677568512, 64634756238547246520429807927296, 78436910348311451055919607054336, 96705204798913131463712721338368, 154423881207855315262591152947200],
    [⟨33616235085436915040355232777882, 28397660011800665229129844523009, [5, 6, 7, 8, 9, 10], [87398074365408, 163215135404773, 277988259024936, 389535437421397, 490569689753927], 27⟩,
      ⟨38092184784993616663987629573237, 30354135404721935038732868517888, [5, 6, 7, 8, 9, 10], [114357705386428, 161388886338408, 275716320806734, 387107591115506, 488160443523196], 25⟩,
      ⟨43164100263051208927700380949506, 32577348715187333505559910416385, [6, 7, 8, 9, 10], [160014216557994, 273250461855724, 385186503799255, 486251806226560], 25⟩,
      ⟨55423801826215783933153949464478, 36538132837407557251152088137729, [6, 7, 8, 9, 10], [191832603948779, 270638797778877, 381664209759735, 482747026368947], 36⟩,
      ⟨62803395302458757019634162784451, 38129094167388974902783349096449, [6, 7, 8, 9, 10], [221172746761400, 269137671967502, 380048073284933, 481136631229389], 28⟩,
      ⟨71165570234325534948229492452558, 39939201203027126780818962251776, [6, 7, 8, 9, 10], [247013871657930, 268019431986872, 378630121212061, 479722574808977], 29⟩,
      ⟨91378400973950583605434514817426, 43186665184961727834366752587776, [7, 8, 9, 10], [296925460306338, 376600628651766, 477127959976962], 44⟩,
      ⟨110463478078238690108167599175497, 45608431338846504011384780282926, [7, 8, 9, 10, 11], [330517975512951, 374836082600248, 474885037474933, 562428068953126], 41⟩]⟩,
  ⟨3503847299821570642252203556865, 4064252500334751743071968296960, 132230719320704275736692804591533,
    [34678292448033571217298390253569, 37183883734916213676690271895553, 39985031905379699669518197456897, 43807316146827965884811924471809, 45854588538396089475070360027137, 48094486038280262232118919168000, 51139477672018353007502976614401, 52591372484559697230529380786093],
    [43993247145781624334554740293632, 51303392499492091809673936633856, 60324754130468046756964401676288, 86239357132117467099950359773184, 105915911303144236823096296734720, 132248509375695039992710754729984, 219078202411782723844881992646656],
    [⟨42929029288036043277335418417743, 34678292448033571217298390253569, [5, 6, 7, 8, 9, 10], [108196089416440, 161093144465960, 275348085268985, 386713637523852, 487769205077080], 30⟩,
      ⟨48644963129398528422620935939803, 37183883734916213676690271895553, [5, 6, 7, 8, 9, 10], [132634782691369, 159609242189556, 272799128168157, 384701680500625, 485769801502387], 25⟩,
      ⟨55121964719570742530390598090158, 39985031905379699669518197456897, [6, 7, 8, 9, 10], [160286628205575, 271222626040585, 383006901276993, 484083857246091], 26⟩,
      ⟨70778003717693816339266073524405, 43807316146827965884811924471809, [6, 7, 8, 9, 10], [214517994434731, 268637899549194, 379511674941797, 480601814560496], 37⟩,
      ⟨80201985423862826702806934973160, 45854588538396089475070360027137, [6, 7, 8, 9, 10], [241089612575724, 267368743746684, 378058099942463, 479151748910710], 28⟩,
      ⟨90880755715938323523386340850228, 48094486038280262232118919168000, [7, 8, 9, 10], [269764132409247, 376741829015932, 477837926902292], 29⟩,
      ⟨116693200227054551477868227722308, 51139477672018353007502976614401, [7, 8, 9, 10, 11], [316244751630805, 374766804100184, 474821450086956, 562367211399036], 46⟩,
      ⟨126594404179694062097234449507819, 52591372484559697230529380786093, [7, 8, 9, 10, 11], [329082692669580, 374051186130174, 474102518177849, 561679106770697], 27⟩]⟩,
  ⟨4064252500334751743071968296961, 4892435060225054586421928525824, 153541391915111324670726847856494,
    [40969643983617566356481710751744, 43877975290956009318279412711424, 47170702679739814559441280303104, 52118941751158571887358851940354, 54504303047046172561547785666560, 57177756266071038266917982830594, 61154427727423246565941392179200, 62849722399673208841771234623342],
    [50882912104563384286319235563520, 59192243217312030821611779129344, 69423788551216241509165392986112, 98399128391057796432751293890560, 120277430206911848227714449276928, 149405619413270283473917730357248, 243904258048395020353921834024960],
    [⟨49847591726876271066151446878451, 40969643983617566356481710751744, [5, 6, 7, 8, 9, 10], [100262568485720, 160756190911517, 274254375881691, 386264186549805, 487322761375428], 29⟩,
      ⟨56484721454416582139817197612475, 43877975290956009318279412711424, [5, 6, 7, 8, 9, 10], [125644015022138, 159158662092495, 272258215330778, 384120386870796, 485191716730748], 25⟩,
      ⟨64005574737982717030311724632980, 47170702679739814559441280303104, [6, 7, 8, 9, 10], [158517724361813, 270622662486975, 382361164999756, 483441069572706], 25⟩,
      ⟨82184784773276648621146806058046, 52118941751158571887358851940354, [6, 7, 8, 9, 10], [205945647520532, 268030091795954, 378857852132908, 479949702571223], 37⟩,
      ⟨93127561731468488722050833336380, 54504303047046172561547785666560, [6, 7, 8, 9, 10], [233475049384539, 266659321189465, 377354752490230, 478449639483739], 28⟩,
      ⟨105527352513898889234249087826173, 57177756266071038266917982830594, [7, 8, 9, 10], [266945840509666, 376011709167119, 477108448217722], 29⟩,
      ⟨135499802783613188721529477558122, 61154427727423246565941392179200, [7, 8, 9, 10, 11], [308880016363195, 374018506768549, 474075177110427, 561652927533720], 45⟩,
      ⟨149976708536758568895711300025058, 62849722399673208841771234623342, [7, 8, 9, 10, 11], [327038550547286, 373082228223447, 473136106209984, 560753809244570], 30⟩]⟩,
  ⟨4892435060225054586421928525825, 5493704713150832266848778584064, 185071911985501682128652679748643,
    [44723308618891367886562118336512, 47819268766153993148104037105664, 51337297355665505942914851667968, 57492307963369574429443527540737, 60030592767257031598041970245632, 62914999090902137359723579572225, 67955998839973073612072835612672, 71822031449702573641734606789667],
    [53844249628169056220858393034752, 62410663217339578158040062361600, 72935113550472780266698646224896, 102096841156603803232202211196928, 123943295629317878473102362411008, 152852138890290754459253031829504, 244357636744285628494449146331136],
    [⟨53023990547933141563925117424741, 44723308618891367886562118336512, [5, 6, 7, 8, 9, 10], [88130488717875, 161065192077082, 275313469242124, 386676597089463, 487732415563079], 27⟩,
      ⟨60084052864820464944015296538405, 47819268766153993148104037105664, [5, 6, 7, 8, 9, 10], [114913351847862, 159279194212806, 272414235692197, 384288079920909, 485358503188353], 25⟩,
      ⟨68084151557756726233272412123139, 51337297355665505942914851667968, [6, 7, 8, 9, 10], [157968132872737, 270652284575740, 382392978522052, 483472743252045], 25⟩,
      ⟨87421781073779912718831984515500, 57492307963369574429443527540737, [6, 7, 8, 9, 10], [192733887861168, 268055248819115, 378885189549336, 479976972607519], 36⟩,
      ⟨99061855988100466505830996825104, 60030592767257031598041970245632, [6, 7, 8, 9, 10], [221807375700002, 266579824821479, 377291829945767, 478386806562312], 28⟩,
      ⟨112251788870844756574835670859425, 62914999090902137359723579572225, [6, 7, 8, 9, 10], [247427179692140, 265591158996224, 375891256464461, 476987938002997], 29⟩,
      ⟨144134149978830827947332842439157, 67955998839973073612072835612672, [7, 8, 9, 10, 11], [297550791210528, 373873672294356, 473930904090303, 561514812719370], 44⟩,
      ⟨173958878203101434695237605411010, 71822031449702573641734606789667, [7, 8, 9, 10, 11], [330526117859185, 372146725810875, 472197115198267, 559854421872945], 41⟩]⟩,
  ⟨5493704713150832266848778584065, 6350246965408242899374168866816, 207987220263478978072765473428650,
    [54449237602133309515968047742976, 58408844632655963104317129359360, 62807262044316058830802000019456, 68737388560583352637902775386113, 71992546781869751169527041753088, 75485793457860361857124670636033, 80207242305424399020048544432129, 82532263109207258513794632979626],
    [69226822869376422615480805621760, 80746507842256559530731949260800, 94966223038111038623529316646912, 135880662684531999946767012462592, 166946695731917284811306449240064, 208552351425552397376320503283712, 345982229890586583721891254501376],
    [⟨67523564237543007215711349347924, 54449237602133309515968047742976, [5, 6, 7, 8, 9, 10], [109001837070966, 158988276500320, 272051737754700, 383898422475036, 484970928488852], 30⟩,
      ⟨76514222361330329358233600319197, 58408844632655963104317129359360, [6, 7, 8, 9, 10], [157551483080167, 270212871850285, 381919882490799, 483001669157441], 25⟩,
      ⟨86701972706352617723818457776082, 62807262044316058830802000019456, [6, 7, 8, 9, 10], [159178496694144, 268655397214111, 380241772565425, 481329727815266], 26⟩,
      ⟨111327536631923641110338169104565, 68737388560583352637902775386113, [6, 7, 8, 9, 10], [215365664593268, 266093609048116, 376769655353846, 477865365468971], 37⟩,
      ⟨126150625918204715309951326692077, 71992546781869751169527041753088, [6, 7, 8, 9, 10], [241681624643140, 264894459987954, 375335449819883, 476432427584170], 28⟩,
      ⟨142947386612625560903889604262106, 75485793457860361857124670636033, [7, 8, 9, 10, 11], [268846323563661, 374028882763267, 474651222823931, 562204307328213], 29⟩,
      ⟨183548077659700195494544430074694, 80207242305424399020048544432129, [7, 8, 9, 10, 11], [316951565391081, 372069537761013, 472127965385800, 559788167604845], 46⟩,
      ⟨198753524887926280053592383231614, 82532263109207258513794632979626, [7, 8, 9, 10, 11], [329185496037569, 371383552494243, 471435336302836, 559124515842643], 27⟩]⟩,
  ⟨6350246965408242899374168866817, 7611096786885362380920437342208, 240661159952268463699404514727600,
    [64058590616296191904503826481152, 68646634958922141689755033665536, 73823996770987986715004205268993, 81433176573051534966081168867328, 85212592877987581021261444153345, 89400608181512231075363820666882, 95499072821014275796130710159361, 98204142670335969821527979398832],
    [79796701087110106996991621857280, 92853887411954973995077971476480, 108930165875050826142640764878848, 154565079110684368110221808107520, 189028337010374898145295259926528, 234931591205233246185964066308096, 384223621012651824034492366979072],
    [⟨78131239375826426239673576167773, 64058590616296191904503826481152, [5, 6, 7, 8, 9, 10], [101396094632750, 158654272480946, 271635028840326, 383450339559585, 484525137044889], 29⟩,
      ⟨88534293034911612098502218538034, 68646634958922141689755033665536, [5, 6, 7, 8, 9, 10], [126456718864709, 157102785087576, 269684867890928, 381351171691622, 482435224447038], 25⟩,
      ⟨100322497195875201575564395117094, 73823996770987986715004205268993, [6, 7, 8, 9, 10], [156873887642058, 268077210385583, 379618070519851, 480707918224794], 26⟩,
      ⟨128816636265088438252422099521859, 81433176573051534966081168867328, [6, 7, 8, 9, 10], [207073753006209, 265502255151543, 376132427143467, 477228824732114], 37⟩,
      ⟨145968372113056994637444315620294, 85212592877987581021261444153345, [6, 7, 8, 9, 10, 11], [234314207457496, 264171370806233, 374651284494725, 475272722342401, 562799041135486], 28⟩,
      ⟨165403835056593410461068749950005, 89400608181512231075363820666882, [7, 8, 9, 10, 11], [265308536968816, 373321904777882, 473944511811420, 561527849123513], 29⟩,
      ⟨212382728230292778699400297026702, 95499072821014275796130710159361, [7, 8, 9, 10, 11], [309818236921981, 371342338792420, 471401858685402, 559092426209277], 46⟩,
      ⟨234509341265555613336124735738402, 98204142670335969821527979398832, [7, 8, 9, 10, 11], [327206739615648, 370443772635787, 470497053529397, 558225178566544], 30⟩]⟩,
  ⟨7611096786885362380920437342209, 9544826337063505303576747442176, 288812792301615772750537422945376,
    [78517423943335535288456361017344, 84031349503704959875822886322176, 90296695067771849775423271469056, 100679410218398112788529780097026, 105226699318906401722753999699969, 110364348163639268857308518547457, 118797822498990918311805938827266, 122065549237407251705849567132769],
    [95344688879057406534744107122688, 110616384225644039537884047343616, 129377999864579692951612101230592, 181704802618872633122790234390528, 220962738115328347826885272535040, 272961716549734026785659878899712, 438739746141487422581001456451584],
    [⟨93763785625374167507238813664074, 78517423943335535288456361017344, [5, 6, 7, 8, 9, 10], [91538578184059, 158291499309640, 271182092312833, 382963115621498, 484040278844678], 28⟩,
      ⟨106248288635082252149059899098361, 84031349503704959875822886322176, [5, 6, 7, 8, 9, 10], [117715072428905, 156599130653956, 269063340399621, 380681392424724, 481767883278898], 25⟩,
      ⟨120395083907841128194886548928351, 90296695067771849775423271469056, [6, 7, 8, 9, 10], [155498893986995, 267366822682489, 378851336869288, 479943212909264], 25⟩,
      ⟨154590347781921314077869329706083, 100679410218398112788529780097026, [6, 7, 8, 9, 10], [196321055650690, 264789104677255, 375362741099427, 476459663257033], 36⟩,
      ⟨175173813448146797246411064726651, 105226699318906401722753999699969, [6, 7, 8, 9, 10, 11], [224786601406797, 263365059363537, 373814520699540, 474436633725747, 561998924675709], 28⟩,
      ⟨198497935726584373976997235418016, 110364348163639268857308518547457, [7, 8, 9, 10, 11], [262837750469332, 372445665150266, 473068181006965, 560688762603768], 29⟩,
      ⟨254876394632984028777187355335765, 118797822498990918311805938827266, [7, 8, 9, 10, 11], [300565752882004, 370446907303236, 470506846618514, 558234559510724], 45⟩,
      ⟨288446798190545832615722521178722, 122065549237407251705849567132769, [7, 8, 9, 10, 11], [324719715270798, 369271903851151, 469326033882628, 557102280423767], 33⟩]⟩,
  ⟨9544826337063505303576747442177, 10995589617029501664432993861632, 362766746432683133637886936720147,
    [88678711400790218453852136407040, 94793225837910228188148283736065, 101752971981923495542601883320321, 114556508632937686563436628017152, 125337200277474194669692226895873, 131327840932784088344717749649408, 139511690350990860293599530057728, 143654786382321626192266705085204],
    [105325259233168817185843205636096, 121880568160913068637330794872832, 142188432855679645162615066329088, 197953687028227508505832390131712, 291881469488757197959752226701312, 364828447251586731701641098035200, 606083594467538115904858522386432],
    [⟨103934412994327989268730066803332, 88678711400790218453852136407040, [5, 6, 7, 8, 9, 10], [82638215540531, 158288664416999, 271178632693642, 382959393252892, 484036574044868], 26⟩,
      ⟨117773119304931406874015738640846, 94793225837910228188148283736065, [5, 6, 7, 8, 9, 10], [109842813359219, 156447096354390, 268874148341012, 380477439641362, 481564623278147], 25⟩,
      ⟨133454427953237807787533571682692, 101752971981923495542601883320321, [6, 7, 8, 9, 10], [155076601004603, 267077979170918, 378539443945754, 479632050826831], 25⟩,
      ⟨171358877461480364714356939895366, 114556508632937686563436628017152, [6, 7, 8, 9, 10], [186613168539517, 264500960489615, 375051613585762, 475672564651319], 36⟩,
      ⟨220029154035620939835054528343692, 125337200277474194669692226895873, [6, 7, 8, 9, 10, 11], [242271671918185, 261928202942678, 372021694777532, 472643994432191, 560282496651077], 39⟩,
      ⟨249325695525066325000116223325821, 131327840932784088344717749649408, [7, 8, 9, 10, 11], [268256512542035, 370724410393602, 471345956621445, 559038861085206], 30⟩,
      ⟨320140530087534262896310850139080, 139511690350990860293599530057728, [7, 8, 9, 10, 11], [317626500164597, 368787194464334, 468844331774765, 556640214136278], 47⟩,
      ⟨345982491242885851749606647877776, 143654786382321626192266705085204, [7, 8, 9, 10, 11], [329208554062691, 368134839067259, 468180029017926, 556002853125974], 27⟩]⟩]

theorem cellsOK33 : cellsOK 2875648992741558250352148481 cells33 10995589617029501664432993861632 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells34.lean <==
import KtMinor45.MiddleDefs

/-! Cells 673 to 722 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `10995589617029501664432993861633 ≤ t ≤ 45976201193682667204293629482893312`. -/
def cells34 : List Cell := [
  ⟨10995589617029501664432993861633, 13122954917148008456236505759744, 418319645912036436024514963930528,
    [111078131926526900984259081666561, 119115884147097496563085524074496, 128131506048296198872180398751745, 141098640537679888741873586536449, 147740229831368241411312693805056, 154987874657930771278290967592960, 165402650023585235550253491421184, 170206879061043962785643974196641],
    [138777688087455733243068045852672, 161528379544130943067125389983744, 189539530843503712659770051657728, 269244561612087015531674234519552, 329447055012712922115996873916416, 409684361210121852129968744562688, 671212905326142670788832455032832],
    [⟨135808505189813830050294364215145, 111078131926526900984259081666561, [5, 6, 7, 8, 9, 10], [102511744303995, 156119125579231, 268463256555789, 380034373131983, 481122981806074], 30⟩,
      ⟨153891197569155598797626077598430, 119115884147097496563085524074496, [5, 6, 7, 8, 9, 10], [127211701416100, 154621834124234, 266563572661100, 377983834171074, 479077607697425], 25⟩,
      ⟨174381572466090004314065044013238, 128131506048296198872180398751745, [6, 7, 8, 9, 10], [155119411723614, 264984615767615, 376276978675478, 477373249398839], 26⟩,
      ⟨223910371248434818795868630704290, 141098640537679888741873586536449, [6, 7, 8, 9, 10, 11], [208203321355625, 262432384178505, 372814175213056, 473436582603238, 561041543456564], 37⟩,
      ⟨253723690805782662192240386983392, 147740229831368241411312693805056, [6, 7, 8, 9, 10, 11], [235151019976854, 261161227424848, 371357139247023, 471978984037889, 559645439658200], 28⟩,
      ⟨287506607742978353673698116022998, 154987874657930771278290967592960, [7, 8, 9, 10, 11], [263769915663366, 370042188834725, 470662749077796, 558384022341840], 29⟩,
      ⟨369165791807656853594599887460502, 165402650023585235550253491421184, [7, 8, 9, 10, 11], [310724330770818, 368081325695628, 468138673048089, 555963158523484], 46⟩,
      ⟨406663497740592600991062334298122, 170206879061043962785643974196641, [7, 8, 9, 10, 11], [327330272689387, 367223120230424, 467268803071849, 555128287355105], 29⟩]⟩,
  ⟨13122954917148008456236505759745, 16369975512596472005543296237568, 499871128991470362871904054787859,
    [135469602075548578907767290462208, 145088335904271104694964505804801, 155999006838164838469005134004225, 173533808026869396763099090911233, 181498891334129178537763004219392, 190445551168370516600374308110338, 204660590877782546370421149663234, 210438014447737881759349240479508],
    [165122369997674620757732422057984, 191639541093111835412501595422720, 224207552439292217542952070676480, 315332130522088772857585695981568, 383719198681002379624993603452928, 474319841155679373704673751990272, 764074037721867636164498951241728],
    [⟨162284395388284753698887119837509, 135469602075548578907767290462208, [5, 6, 7, 8, 9, 10], [93018375852093, 155758523560581, 268011063948786, 379546584958894, 480636635706096], 28⟩,
      ⟨183892311591120074135316683829616, 145088335904271104694964505804801, [5, 6, 7, 8, 9, 10], [118790699946014, 154125022049181, 265955558180126, 377326797333095, 478421726502589], 25⟩,
      ⟨208377288410360501826525675927987, 155999006838164838469005134004225, [6, 7, 8, 9, 10], [153262547375410, 264298694550617, 375534598401404, 476631441932773], 26⟩,
      ⟨267561734579374843419579042939194, 173533808026869396763099090911233, [6, 7, 8, 9, 10, 11], [197835295255064, 261738422596544, 372063311243468, 472685566920524, 560322315944480], 37⟩,
      ⟨303187165638495340753096680860189, 181498891334129178537763004219392, [6, 7, 8, 9, 10, 11], [225947590680991, 260352563297039, 370543600406180, 471164569386695, 558865023107322], 28⟩,
      ⟨343556067732976684297649131101997, 190445551168370516600374308110338, [7, 8, 9, 10, 11], [260417243211948, 369194972739472, 469813865015565, 557570131682516], 29⟩,
      ⟨441134723026437354274895617430149, 204660590877782546370421149663234, [7, 8, 9, 10, 11], [301777409962245, 367212067070572, 467268380159420, 555127872135367], 45⟩,
      ⟨497707366046339995252899458521982, 210438014447737881759349240479508, [7, 8, 9, 10, 11], [324926500017384, 366088106627674, 466133366167469, 554038071738880], 32⟩]⟩,
  ⟨16369975512596472005543296237569, 18795690078171062966404306173952, 624515806774616988988972087686999,
    [152299175124168765275040657702912, 162906782168620768170917406703616, 174978877019621442831112961261568, 196615556917726819403313203642370, 205409247710137396079177079193601, 215389014412524495532899744874496, 233160776330280460574265375195137, 246829538984541074059249975342936],
    [181396327570960138375032228282368, 209961955781163145922353450450944, 244987557037254080938383692005376, 341413012074967220744290660515840, 413358517697892868704679980171264, 508242602904469843414398529437696, 806239208952457290578938952679424],
    [⟨178926774355939394499894282883769, 152299175124168765275040657702912, [5, 6, 7, 8, 9, 10], [83780366048771, 155789642279127, 268050180818872, 379588788649313, 480678719884207], 27⟩,
      ⟨202750597573669813303954921285834, 162906782168620768170917406703616, [5, 6, 7, 8, 9, 10], [110628895609792, 154006523668621, 265809082974150, 377168458897662, 478263630218944], 25⟩,
      ⟨229746525998978608948487420954652, 174978877019621442831112961261568, [6, 7, 8, 9, 10], [152717040959786, 264053238808677, 375268812903848, 475889481080442], 25⟩,
      ⟨295000378778399506853230575519971, 196615556917726819403313203642370, [6, 7, 8, 9, 10, 11], [187750917864902, 261491431261254, 371795927142886, 472418050774390, 560066069808485], 36⟩,
      ⟨334279222866871258171920356337834, 205409247710137396079177079193601, [6, 7, 8, 9, 10, 11], [217026207064124, 260028668477070, 370206521806107, 470827018630964, 558541487460178], 28⟩,
      ⟨378787984283976001848057562770994, 215389014412524495532899744874496, [6, 7, 8, 9, 10, 11], [242841500544958, 259133940105303, 368814180895793, 469432139273328, 557204049556934], 29⟩,
      ⟨486373399356541924738341156834505, 233160776330280460574265375195137, [7, 8, 9, 10, 11], [293091061218880, 366813481901987, 466869139217165, 554744589742872], 44⟩,
      ⟨594421385450961302759784196705886, 246829538984541074059249975342936, [7, 8, 9, 10, 11], [329188757672795, 364993927340477, 465024197569969, 552972592841542], 43⟩]⟩,
  ⟨18795690078171062966404306173953, 22339378283179800599480728813568, 717745955627537881377851981339343,
    [190151925892459184717988181835776, 204047271902725229750245381898241, 219481499042875929738746850705408, 241350941799982118004010971561985, 252879762453525286070273701838849, 265168884209369231852352720338944, 282829058290881062098743806918656, 291242548855411846146713800841935],
    [238234146370637009275494435127296, 277357400408458766659261745332224, 325541259798350562994010181337088, 462938159537341158359505014095872, 566726138233392796269704552382464, 705191644278825937343375495659520, 1157311986688670619941053042524160],
    [⟨233017995430956814824487470326060, 190151925892459184717988181835776, [5, 6, 7, 8, 9, 10], [103560478862919, 153684861695230, 265404528111928, 376731032274750, 477826799103846], 30⟩,
      ⟨264043981059321549380932199323381, 204047271902725229750245381898241, [6, 7, 8, 9, 10, 11], [152243996921662, 263552100834846, 374726060616211, 475347410054968, 562870502234575], 25⟩,
      ⟨299201028678976549038935252567776, 219481499042875929738746850705408, [6, 7, 8, 9, 10, 11], [153834737844045, 261996039116638, 373039416496216, 473661814827831, 561257199436746], 26⟩,
      ⟨384181725522923841963560638263325, 241350941799982118004010971561985, [6, 7, 8, 9, 10, 11], [209293146569371, 259469562562377, 369602642719041, 470222138187031, 557961609928975], 37⟩,
      ⟨435334927972845096854424981846228, 252879762453525286070273701838849, [6, 7, 8, 9, 10, 11], [235940469091312, 258282573917190, 368169063750620, 468785379547354, 556583664091697], 28⟩,
      ⟨493299100198387702663581102228656, 265168884209369231852352720338944, [7, 8, 9, 10, 11], [262917821644927, 366865564221996, 467478210647609, 555329297236751], 29⟩,
      ⟨633408582683922706559507712527981, 282829058290881062098743806918656, [7, 8, 9, 10, 11], [311582495381128, 364925292201986, 464974469363413, 552924799152019], 46⟩,
      ⟨696144418577111498511138570810878, 291242548855411846146713800841935, [7, 8, 9, 10, 11], [327431367973047, 364107907637464, 464138021322577, 552120964098707], 29⟩]⟩,
  ⟨22339378283179800599480728813569, 27722799945952728949108651327488, 854090278679233524210156653909111,
    [230778120024495892529802653990912, 247336146454148671448387944448001, 266057411357350736370399363203073, 295329806382645231430405403443201, 309103544579030706030729333047296, 324413831554186784186174286069762, 348141373593603354514733834174466, 358216679251920281880382098773112],
    [282299345818820847660651243372544, 327745534721567632859838373953536, 383553855383699985942806555262976, 540173141633639501558877356294144, 657743593772019711268100662886400, 813568304146511425240849595760640, 1313341553463120197408550308282368],
    [⟨277282516319993664425029089884488, 230778120024495892529802653990912, [5, 6, 7, 8, 9, 10], [94415179848509, 153327478414600, 264954479740084, 376244228931350, 477340531515613], 28⟩,
      ⟨314202254430477848493397812031826, 247336146454148671448387944448001, [5, 6, 7, 8, 9, 10, 11], [119802680930084, 151749655384352, 262957597412799, 374081882317543, 474703823368233, 562254648116167], 25⟩,
      ⟨356037798558005300246024568969814, 266057411357350736370399363203073, [6, 7, 8, 9, 10, 11], [151262362710506, 261336097810781, 372323228575933, 472945581877638, 560571350115211], 26⟩,
      ⟨457161582650028989871512707004129, 295329806382645231430405403443201, [6, 7, 8, 9, 10, 11], [199280300878290, 258794566011923, 368870686857676, 469488687515278, 557258284011225], 37⟩,
      ⟨518031940181462356678933216230829, 309103544579030706030729333047296, [6, 7, 8, 9, 10, 11], [227044362412847, 257452341905991, 367378213763692, 467992218783587, 555822622728914], 28⟩,
      ⟨587007091655830759968930755911186, 324413831554186784186174286069762, [7, 8, 9, 10, 11], [258463233769954, 366047348078712, 466656914487694, 554540831077339], 29⟩,
      ⟨753732025462037345106696765835160, 348141373593603354514733834174466, [7, 8, 9, 10, 11], [302930471529814, 364081207005677, 464128173979235, 552111486987044], 45⟩,
      ⟨847890751484973469179146332906569, 358216679251920281880382098773112, [7, 8, 9, 10, 11], [325115044262163, 363007583509948, 463036576618235, 551062022954881], 32⟩]⟩,
  ⟨27722799945952728949108651327489, 31727864815779480535019632459776, 1061495877678698092554039298045311,
    [258278937258600789132185127878657, 276441707044310093316328137949184, 297088877849134098776802549825537, 333228252364866285262849435500546, 348354700119642772633485265862656, 365471608529536542550224665575425, 395089134942084252110269007790081, 418776173487131540007476062270847],
    [308444207031176509467416059707392, 357102362796062570485215345508352, 416743972438879793892392383283200, 581327859187642326086706540838912, 704132294821531759702380797493248, 866068963026525995830955529469952, 1375822476462632665036090219954176],
    [⟨304123660802264608576672983851011, 258278937258600789132185127878657, [5, 6, 7, 8, 9, 10], [84862470996984, 153390020898621, 265033349644688, 376329554168599, 477425772523796], 27⟩,
      ⟨344617255779106360076727885521954, 276441707044310093316328137949184, [5, 6, 7, 8, 9, 10, 11], [111368255334439, 151661455914196, 262851379468705, 373966752413184, 474588774358834, 562144539712890], 25⟩,
      ⟨390502510286229155301160613072299, 297088877849134098776802549825537, [6, 7, 8, 9, 10, 11], [150477888457131, 261132365483878, 372102011246164, 472724291391324, 560359406668195], 26⟩,
      ⟨501415148487884437285606630123419, 333228252364866285262849435500546, [6, 7, 8, 9, 10, 11], [188828578858148, 258586799846918, 368645242562586, 469262720279412, 557041555242206], 36⟩,
      ⟨568177799853319236133710237742735, 348354700119642772633485265862656, [6, 7, 8, 9, 10, 11], [217800499124002, 257154566941264, 367081942676338, 467694989715933, 555537366156456], 28⟩,
      ⟨643829794970701523834608882263782, 365471608529536542550224665575425, [7, 8, 9, 10, 11], [256543627081618, 365708894886331, 466316988356008, 554214414861122], 29⟩,
      ⟨826693820763238217274164034663000, 395089134942084252110269007790081, [7, 8, 9, 10, 11], [293913874980631, 363721862545501, 463767695347275, 551764970562803], 44⟩,
      ⟨1008348280468546262074623848605824, 418776173487131540007476062270847, [7, 8, 9, 10, 11], [329151762558627, 361957125166441, 461963357640271, 550029762696884], 43⟩]⟩,
  ⟨31727864815779480535019632459777, 37557401831680275623257648922624, 1215979949408477952737444518098683,
    [321452725704957215054605399883777, 345154332144309792123743782305792, 371129251323328952321110525870080, 407696557423294016120700650127361, 427439831973236949735923299385344, 447866752348702444609829823578113, 477609401541967119984914583257089, 492141941268984121627361634088700],
    [403805896542680331510324574289920, 470230543301187221954338670772224, 552090071183972924971866684129280, 785911894722832372837993574039552, 962555045181829860868400414195712, 1198534477966774946090333990027264, 1970116344319095801739940982685696],
    [⟨394770890833743676626835667460758, 321452725704957215054605399883777, [5, 6, 7, 8, 9, 10, 11], [104552947639926, 151346163418271, 262453462921443, 373535355076908, 474157613058632, 561731848256715], 30⟩,
      ⟨447334024264069611240867912024466, 345154332144309792123743782305792, [6, 7, 8, 9, 10, 11], [149967738322824, 260644888937577, 371572649922032, 472194641263127, 559852050728090], 25⟩,
      ⟨506895857598988606799542618018425, 371129251323328952321110525870080, [6, 7, 8, 9, 10, 11], [153115100847071, 259106096311683, 369900313036340, 470520335350953, 558247498924331], 26⟩,
      ⟨650867164770831521017307726755560, 407696557423294016120700650127361, [6, 7, 8, 9, 10, 11], [210323865668449, 256609952188110, 366494306747427, 467105317795496, 554971343124917], 38⟩,
      ⟨737529120912058874071480397407064, 427439831973236949735923299385344, [6, 7, 8, 9, 10, 11], [236688621370765, 255547654830095, 365082884007872, 465688241100945, 553610535693076], 29⟩,
      ⟨835729982453235830507188166265435, 447866752348702444609829823578113, [7, 8, 9, 10, 11], [262714203934289, 363788140571650, 464387492493009, 552360735935784], 30⟩,
      ⟨1073098538957954949016067886195095, 477609401541967119984914583257089, [7, 8, 9, 10, 11], [312395212976367, 361870361910908, 461905719401686, 549974294243108], 47⟩,
      ⟨1176746031452956884745991012346466, 492141941268984121627361634088700, [7, 8, 9, 10, 11], [327511510932753, 361095426270895, 461101290803603, 549200252671825], 29⟩]⟩,
  ⟨37557401831680275623257648922625, 46372862907176136400689896095744, 1441071352053389616834308645947751,
    [388279724729560963934240697745409, 416413827399771617669312084443137, 448074935772727114062967729029121, 496418849614739866333172123828225, 519927116569237535946778563575809, 545640457967851312532005339529216, 584925767940308028155071865815040, 602261040098607451096516188539240],
    [476586640412697138108961512226816, 553490106669047965768066355167232, 647927409204870194095197064790016, 913683638809236203806509106200576, 1113228747319441942707940498604032, 1377889875457609112215792404922368, 2228843522196739071156089358647296],
    [⟨467847370083565970523561346624683, 388279724729560963934240697745409, [5, 6, 7, 8, 9, 10, 11], [95741960312634, 150992741116196, 262006600624039, 373050707964923, 473673104665939, 561268008744762], 29⟩,
      ⟨530140523681575774782505295000556, 416413827399771617669312084443137, [5, 6, 7, 8, 9, 10, 11], [120765034051939, 149468772118209, 260064189984923, 370941763196261, 471563200512283, 559247045586752], 25⟩,
      ⟨600727914317814665361928033144628, 448074935772727114062967729029121, [6, 7, 8, 9, 10, 11], [149573643855809, 258474131967785, 369212693162908, 469831438666267, 557586983739075], 26⟩,
      ⟨771349910497889912106468820431878, 496418849614739866333172123828225, [6, 7, 8, 9, 10, 11], [200651493909941, 255953197383089, 365780926133475, 466389196579770, 554283757104739], 37⟩,
      ⟨874053957853918915651380863672363, 519927116569237535946778563575809, [6, 7, 8, 9, 10, 11], [228081673636370, 254665184595083, 364314238389322, 464915959470017, 552868584410570], 28⟩,
      ⟨990432890239105282023868283677870, 545640457967851312532005339529216, [7, 8, 9, 10, 11], [257104800211119, 362998253573163, 463593261135284, 551597282046053], 29⟩,
      ⟨1271741004590511263975279548899683, 584925767940308028155071865815040, [7, 8, 9, 10, 11], [304026982342968, 361050381100576, 461082723597772, 549182367730841], 46⟩,
      ⟨1426552904149962312427826981837467, 602261040098607451096516188539240, [7, 8, 9, 10, 11], [325284191641327, 360027638482899, 460032410482063, 548171325156843], 32⟩]⟩,
  ⟨46372862907176136400689896095745, 52904685688936486803127989698560, 1781897342755785253647496031170189,
    [432629226572967436882746703609856, 463330687949642485570809291079681, 498203244002560780572974930460672, 557848652557812317795143785644032, 583535942526857062331168946388994, 612469729761939888059670669033473, 661283195508503888904775285080065, 701773849732703385124292460998285],
    [517974746332719307355878617776128, 599824109713193152720110845165568, 700114648868481066749589157052416, 977501723251729000743377542578176, 1184477632134077505211137699872768, 1457394119776214813976833604714496, 2318336761074723280923057530601472],
    [⟨510522136211958744067618733548175, 432629226572967436882746703609856, [5, 6, 7, 8, 9, 10, 11], [85892670245657, 151084483314538, 262122738117884, 373176684365921, 473799057889699, 561388597650327], 27⟩,
      ⟨578497368904952617984535536573532, 463330687949642485570809291079681, [5, 6, 7, 8, 9, 10, 11], [112071517702574, 149407044141034, 259996032014278, 370867691697785, 471489048978507, 559175988218928], 25⟩,
      ⟨655523398677876226791080524793042, 498203244002560780572974930460672, [6, 7, 8, 9, 10, 11], [148370431450388, 258312083692823, 369036253923379, 469654627810337, 557417427168622], 26⟩,
      ⟨841708705135924461478502981849005, 557848652557812317795143785644032, [6, 7, 8, 9, 10, 11], [189851412343044, 255782539358271, 365595418789956, 466202927713140, 554104877182100], 37⟩,
      ⟨953780917157654289129372734678181, 583535942526857062331168946388994, [6, 7, 8, 9, 10, 11], [218529634537383, 254381380961979, 364056970003826, 464657395227714, 552620121956657], 28⟩,
      ⟨1080775370841854694746123640532105, 612469729761939888059670669033473, [7, 8, 9, 10, 11], [254205588364892, 362701699849194, 463294874966199, 551310393696617], 29⟩,
      ⟨1387743045891061032085692828844233, 661283195508503888904775285080065, [7, 8, 9, 10, 11], [294697849041985, 360728476214903, 460759435485200, 548871209483571], 45⟩,
      ⟨1689488877876859555252997283890092, 701773849732703385124292460998285, [7, 8, 9, 10, 11], [329113828390681, 359021978117068, 458993610022495, 547170926215700], 42⟩]⟩,
  ⟨52904685688936486803127989698561, 62378068930691084486987126669312, 2034721643272732626274623107038264,
    [536786576611620469167674756169728, 576715136127108115791366703808512, 619677204628472020028182696558594, 680319718164592088850648338006016, 713676848894445887626186781097984, 747027111681944001242634980950016, 796736929903401946809061771051009, 821499643093723681849910718823481],
    [676014946337076175492147283230720, 787391233001772462626134703472640, 924784237175990943643725264322560, 1317739614883347385146966483664896, 1614635645343696030134083300360192, 2011893505574962978207866487308288, 3312162152925287133259037725949952],
    [⟨660577401875928513376672831598282, 536786576611620469167674756169728, [5, 6, 7, 8, 9, 10, 11], [105495648513679, 149098223605881, 259605193521750, 370442864147150, 471063701480581, 558768347880477], 30⟩,
      ⟨748532261066611677201574416892236, 576715136127108115791366703808512, [6, 7, 8, 9, 10, 11], [147795058110248, 257838191015043, 368520305750116, 469137489656169, 556921435877773], 26⟩,
      ⟨848198173698244649635100898612444, 619677204628472020028182696558594, [6, 7, 8, 9, 10, 11], [152977723074486, 256310676116878, 366855918406791, 467468211768988, 555319699410393], 26⟩,
      ⟨1089108013416670127013389324432001, 680319718164592088850648338006016, [6, 7, 8, 9, 10, 11], [211298936813553, 253849451412879, 363485180812285, 464082614470883, 552067701825104], 38⟩,
      ⟨1234121060625783993270352887190075, 713676848894445887626186781097984, [7, 8, 9, 10, 11], [252977997827399, 362094582234808, 462684019975428, 550722966236802], 29⟩,
      ⟨1398442370745298158430400017896461, 747027111681944001242634980950016, [7, 8, 9, 10, 11], [263008924505999, 360806638822665, 461387779283399, 549475944786510], 30⟩,
      ⟨1795635547810024531440556348656303, 796736929903401946809061771051009, [7, 8, 9, 10, 11], [313164977062778, 358912941131699, 458929045748848, 547108712027039], 47⟩,
      ⟨1964786440796077474687966195133788, 821499643093723681849910718823481, [7, 8, 9, 10, 11], [327574165658737, 358183614507544, 458155263756419, 546363241777649], 29⟩]⟩,
  ⟨62378068930691084486987126669313, 76639764261171618537432946835456, 2401772770341224790657042367258286,
    [645384911276630029269406956126209, 692601948384468292253051936309248, 745326672087788602906995306004481, 824388119262374165459200475398145, 863996889228636654353013847097344, 906341911008727293762952081965056, 970944321815162542359654489391105, 1000379177329739749052377243983534],
    [794749830665659249883102199152640, 923275684216543510808981592342528, 1081140134554744032914792605810688, 1526474858467654061583133403250688, 1860933222487313562207687213580288, 2305011045396245853051075203956736, 3735792853890718252409754457473024],
    [⟨779741455925377711215425281727549, 645384911276630029269406956126209, [5, 6, 7, 8, 9, 10, 11], [97001417686721, 148749522035435, 259162614808017, 369961612965262, 470581735844363, 558306360772157], 29⟩,
      ⟨883562824573916664161326146675319, 692601948384468292253051936309248, [6, 7, 8, 9, 10, 11], [147279725054485, 257271397512021, 367902933703228, 468518491130793, 556327611105926], 25⟩,
      ⟨1001207847853289217128978942890259, 745326672087788602906995306004481, [6, 7, 8, 9, 10, 11], [148296210482985, 255707579832072, 366198044975523, 466807961004979, 554685859694327], 26⟩,
      ⟨1285576324030856699208762183677906, 824388119262374165459200475398145, [6, 7, 8, 9, 10, 11], [201952960981829, 253210004354930, 362790025423016, 463383565169623, 551395670068773], 37⟩,
      ⟨1456748822874902217258230659735849, 863996889228636654353013847097344, [6, 7, 8, 9, 10, 11], [229064660069867, 251995680984874, 361347732692941, 461932313483194, 549999884353942], 29⟩,
      ⟨1650712675147615744946384897148973, 906341911008727293762952081965056, [7, 8, 9, 10, 11], [256424690835870, 360043536869140, 460619186202276, 548736216871088], 29⟩,
      ⟨2119557030538153646434771607187012, 970944321815162542359654489391105, [7, 8, 9, 10, 11], [305069544260935, 358115859612595, 458128672358964, 546337597520683], 46⟩,
      ⟨2371046580212915442924815993410226, 1000379177329739749052377243983534, [7, 8, 9, 10, 11], [325433164244529, 357146204624663, 457117737549037, 545363268201325], 32⟩]⟩,
  ⟨76639764261171618537432946835457, 87165185075481603823076856823808, 2955044406881867426475651858541646,
    [715984807290832175065919679102977, 767252157266302879096866867249153, 825394456559411757481688301568000, 922711745561160364961711253356545, 965788297136587548719815157874689, 1057968718163958682481976147968001, 1125644524089485036272686970437633, 1161877513741824396092255052344398],
    [859313929524088879533887378685952, 995314443873277866406876725379072, 1161907353128095331975083409276928, 1623671103251759216178270287429632, 1968221965729333789351183512502272, 3009470542575998070002518100803584, 5023985959058366275331514408370176],
    [⟨846634397506530370381530807718504, 715984807290832175065919679102977, [5, 6, 7, 8, 9, 10, 11], [86872691583871, 148868413251277, 259313714138029, 370125937196720, 470746319022652, 558464131854255], 27⟩,
      ⟨959362457847689526104688977134848, 767252157266302879096866867249153, [5, 6, 7, 8, 9, 10, 11], [112729536381637, 147239523837748, 257239238532865, 367867892835050, 468483351320543, 556293895851892], 25⟩,
      ⟨1087100085040497658239752436834281, 825394456559411757481688301568000, [6, 7, 8, 9, 10, 11], [146412584615523, 255587781343584, 366067250419406, 466676663738213, 554559793959669], 26⟩,
      ⟨1395864139675404023910494062185209, 922711745561160364961711253356545, [6, 7, 8, 9, 10, 11], [190822013602113, 253074424158532, 362642580376164, 463235257353799, 551253069121384], 37⟩,
      ⟨1581721290564640648049606727949751, 965788297136587548719815157874689, [6, 7, 8, 9, 10, 11], [219216530423039, 251706213462884, 361127800845465, 461710881675085, 549786841402261], 28⟩,
      ⟨2030970339201134967043161808474554, 1057968718163958682481976147968001, [7, 8, 9, 10, 11], [269847963388572, 358516245490395, 459079737066877, 547253869533214], 42⟩,
      ⟨2607817536073181167079050769244551, 1125644524089485036272686970437633, [7, 8, 9, 10, 11], [319956937050772, 356683318348672, 456671112189393, 544932666247705], 48⟩,
      ⟨2796549694760892670334671440411658, 1161877513741824396092255052344398, [7, 8, 9, 10, 11], [329062148704205, 356188040109080, 456112446143436, 544393963868048], 26⟩]⟩,
  ⟨87165185075481603823076856823809, 102377419146560922725771091378176, 3363823520683388754055267776956463,
    [885700127329019572328937811869696, 952129957902826080720670758535168, 1072617270641197383317201696587777, 1121760646369619150622291541360642, 1177356268485851279145611355488256, 1230984556656818705324836795711488, 1313328232080790234081552200892418, 1354956221327809087239871431149615],
    [1118098189162832137598541248856064, 1302581092071710188978402618245120, 1807651812178389633908411469922304, 2182850340453533553182304028852224, 2675817052303233470661252194762752, 3336552473802809334041991354253312, 5500960761019601987316412892315648],
    [⟨1092073605747912842381491354328871, 885700127329019572328937811869696, [5, 6, 7, 8, 9, 10, 11], [106382885824117, 146937022642050, 256855726945509, 367449969657659, 468064193132984, 555891692654676], 31⟩,
      ⟨1237481516988358795626808147366042, 952129957902826080720670758535168, [6, 7, 8, 9, 10, 11], [145730777648360, 255127640625712, 365565002347733, 466172392463356, 554075551869167], 26⟩,
      ⟨1588957720494355686568946246282435, 1072617270641197383317201696587777, [6, 7, 8, 9, 10, 11], [182934824979575, 252614230144119, 362140159675105, 462729801819901, 550766997442741], 36⟩,
      ⟨1800524982966770107719179039506906, 1121760646369619150622291541360642, [6, 7, 8, 9, 10, 11], [212221639091612, 251184362114244, 360571466474794, 461150674683848, 549247769797267], 28⟩,
      ⟨2040262099156968884993645467337803, 1177356268485851279145611355488256, [7, 8, 9, 10, 11], [250608047182166, 359200271017198, 459769262360958, 547917936206044], 29⟩,
      ⟨2311919841510595511478336509881935, 1230984556656818705324836795711488, [7, 8, 9, 10, 11], [263615993505212, 357918078010987, 458476528945076, 546672774548338], 30⟩,
      ⟨2968563837844299752517797271734263, 1313328232080790234081552200892418, [7, 8, 9, 10, 11], [313894215371713, 356049764803458, 456041214332410, 544325237197034], 47⟩,
      ⟨3241320182681594379002895584326188, 1354956221327809087239871431149615, [7, 8, 9, 10, 11], [327622225891549, 355371365957554, 455296768736869, 543607168843168], 29⟩]⟩,
  ⟨102377419146560922725771091378177, 125178740568267652510649501614080, 3955202808074299446882984321216568,
    [1060095273859846025022028623380480, 1138374129523591457673884796452864, 1224762245893902333190570489413632, 1352942878344340975208834634088449, 1418834333720284255694879744589825, 1487238278021617666727839560368130, 1592788445850924278404357065539584, 1642122439474378104372387608653881],
    [1309484127813890115213654356918272, 1521691307797906311862209447198720, 1782478804811964660719648661045248, 2519686916282342028304253779443712, 3073471756556099515354355093995520, 3809810703950402744169216063045632, 6186180891004942801244383764021248],
    [⟨1284066350543994712900109082010051, 1060095273859846025022028623380480, [5, 6, 7, 8, 9, 10, 11], [98191591953401, 146593529028784, 256418232175357, 366973038226100, 467585728325228, 555432497054708], 29⟩,
      ⟨1455037798754092759468776048920303, 1138374129523591457673884796452864, [6, 7, 8, 9, 10, 11], [145180743486546, 254574868220467, 364961381579972, 465566144985575, 553493250497028], 26⟩,
      ⟨1648773830811960556534373274253704, 1224762245893902333190570489413632, [6, 7, 8, 9, 10, 11], [147536146024971, 253031246555992, 363274293163232, 463870581778207, 551863884550397], 26⟩,
      ⟨2117067505132171494909317212818277, 1352942878344340975208834634088449, [6, 7, 8, 9, 10, 11], [203188597323372, 250560950841257, 359894173839403, 460468422537903, 548591087316089], 38⟩,
      ⟨2398951768478565235116201913625761, 1418834333720284255694879744589825, [6, 7, 8, 9, 10, 11], [229999232018954, 249454217860600, 358474916075130, 459037929873982, 547213598829593], 29⟩,
      ⟨2718368485433413814643577755217325, 1487238278021617666727839560368130, [7, 8, 9, 10, 11], [256392341718022, 357179678435717, 457731580523697, 545954932355288], 30⟩,
      ⟨3490454227219463839905412933335688, 1592788445850924278404357065539584, [7, 8, 9, 10, 11], [306060902234100, 355274142976654, 455262805836336, 543574375160071], 46⟩,
      ⟨3894188328016265579443436389355529, 1642122439474378104372387608653881, [7, 8, 9, 10, 11], [325562176133316, 354361996764297, 454289523270994, 542635214171138], 32⟩]⟩,
  ⟨125178740568267652510649501614081, 141941561362023730248805051793408, 4842690864442308273127638025323547,
    [1171062683198771172621836064129025, 1255644119265576036546558352687104, 1351339270186763066905598544052225, 1508385351294210227222982911066113, 1579740585996356314523447762878464, 1729142547066543584288496003579906, 1840887762146233724034585683034114, 1901006347854039243866437610587164],
    [1408737286664067265374346838802432, 1632021363178133306932840951185408, 1905469693034210934199337309175808, 2664951269628874823155575072751616, 3231640356013704589809586809077760, 4946913394452002156054243352510464, 8267089095497071498028238025785344],
    [⟨1387454162373741992108245028034584, 1171062683198771172621836064129025, [5, 6, 7, 8, 9, 10, 11], [87799477077308, 146737716364259, 256602206873430, 367173620220310, 467786971324106, 555625646410751], 28⟩,
      ⟨1572191537794935224762210089843198, 1255644119265576036546558352687104, [5, 6, 7, 8, 9, 10, 11], [113345193915669, 145154990599967, 254576820325938, 364963508526066, 465568281563396, 553495302938523], 25⟩,
      ⟨1781526408977085519835899187126530, 1351339270186763066905598544052225, [6, 7, 8, 9, 10, 11], [144631602760288, 252955103289959, 363190930468602, 463786756915497, 551783302631092], 26⟩,
      ⟨2287525189627017810483668372540893, 1508385351294210227222982911066113, [6, 7, 8, 9, 10, 11], [191743089632055, 250458448751931, 359783032861104, 460356441295300, 548483285062301], 37⟩,
      ⟨2592105629977253824981360292784009, 1579740585996356314523447762878464, [6, 7, 8, 9, 10, 11], [219864055932176, 249127092104807, 358290805552377, 458852236569227, 547034725524843], 28⟩,
      ⟨3328329511630184334893299936848417, 1729142547066543584288496003579906, [7, 8, 9, 10, 11], [270564169847060, 355700042206050, 456237605567363, 544514641646981], 42⟩,
      ⟨4273659688045054367718963813656403, 1840887762146233724034585683034114, [7, 8, 9, 10, 11], [320458112927456, 353898720530024, 453851493998321, 542212393126578], 48⟩,
      ⟨4574655997807821615490817978032958, 1901006347854039243866437610587164, [7, 8, 9, 10, 11], [329015114920591, 353455088579528, 453316211026437, 541695632296041], 26⟩]⟩,
  ⟨141941561362023730248805051793409, 166086115859714343662127580971008, 5495847495396797268419180987159930,
    [1348350066153811774455965647110146, 1444418541079173892123493151014913, 1553585478326602238720054094987265, 1747020529402983134125103117238273, 1828179102786652960664160315637762, 2004723087877017122530350122139650, 2139774398789141126266107904131072, 2208812431977570564018152895157628],
    [1594674128385464143279623598243840, 1843778381345770510529418324082688, 2148421605444277817255094764175360, 2984502888602761546833820859236352, 3605667555099786928338898228609024, 5470027434969350602057239379312640, 9030967812176889213803876321329152],
    [⟨1574586670243243713064056463090606, 1348350066153811774455965647110146, [5, 6, 7, 8, 9, 10, 11], [80885450710351, 146551271098059, 256364474925560, 366914421697415, 467526914209768, 555376045319518], 27⟩,
      ⟨1784240449605776821336738576670028, 1444418541079173892123493151014913, [5, 6, 7, 8, 9, 10, 11], [107218020357221, 144858444491048, 254200821425382, 364552755636983, 465155619746454, 553098857689516], 25⟩,
      ⟨2021809305370044620227555425403451, 1553585478326602238720054094987265, [6, 7, 8, 9, 10, 11], [143784612666024, 252509046871317, 362702848299189, 463295886686740, 551311366480440], 26⟩,
      ⟨2596054535790924771891793540196157, 1747020529402983134125103117238273, [6, 7, 8, 9, 10, 11], [184112136942380, 250010483233657, 359292784803051, 459862401523023, 548007621930443], 37⟩,
      ⟨2941715181308604392082320371117022, 1828179102786652960664160315637762, [6, 7, 8, 9, 10, 11], [213095100821271, 248611481428595, 357749541995778, 458306289513340, 546508748868861], 28⟩,
      ⟨3777237061456435504193640453878241, 2004723087877017122530350122139650, [7, 8, 9, 10, 11], [264385577411452, 355119493231696, 455651185784862, 543949045734244], 42⟩,
      ⟨4850068391764980408923183318757013, 2139774398789141126266107904131072, [7, 8, 9, 10, 11], [314585268017063, 353277970812354, 453239127083741, 541621165310552], 47⟩,
      ⟨5284056847264770045773965072220405, 2208812431977570564018152895157628, [7, 8, 9, 10, 11], [327628710020611, 352659487602200, 452524020028201, 540930589650020], 29⟩]⟩,
  ⟨166086115859714343662127580971009, 202121734655699696260505149636608, 6437521630391454110049071057538402,
    [1721243635115554119372113088348161, 1849471149219868110698079888343040, 1988675271323672357341839765798912, 2194878383975898578395016072265728, 2303110675188119191884693736783874, 2411704802679469354108662117826561, 2582919866018926186823646596562945, 2664549964638445256648223003970915],
    [2132426613144086296502135093723136, 2478670404907165197483595247124480, 2904564090182269073482067658932224, 4110504347190321611375805881909248, 5016604760704899021374470003621888, 6223428358231463391083210404265984, 10123356167258181524616480743751680],
    [⟨2089957280979332119310395396204037, 1721243635115554119372113088348161, [5, 6, 7, 8, 9, 10, 11], [99316546147196, 144520476809667, 253769067867222, 364080916494549, 464681465639720, 552643253065195], 30⟩,
      ⟨2368231859917480570417082522258272, 1849471149219868110698079888343040, [6, 7, 8, 9, 10, 11], [143171959348611, 251970466681783, 362113273806602, 462702756872454, 550740986745866], 26⟩,
      ⟨2683558268569065900690357916180601, 1988675271323672357341839765798912, [6, 7, 8, 9, 10, 11], [147353965272631, 250440655029709, 360437170602161, 461015422082233, 549117601078369], 26⟩,
      ⟨3445757024005228850076403198484495, 2194878383975898578395016072265728, [6, 7, 8, 9, 10, 11], [204362092515193, 248002295111490, 357089741744778, 457640547187178, 545867195807821], 38⟩,
      ⟨3904554241395676456892773092855612, 2303110675188119191884693736783874, [7, 8, 9, 10, 11], [247059413980760, 355692147433643, 456229565700160, 544506887254368], 29⟩,
      ⟨4424439598553026734478191908219263, 2411704802679469354108662117826561, [7, 8, 9, 10, 11], [256859559303970, 354403781400475, 454927941546685, 543251291153212], 30⟩,
      ⟨5681092899141793614926395879309403, 2582919866018926186823646596562945, [7, 8, 9, 10, 11], [307003776310716, 352521987604027, 452482045300497, 540890010260782], 46⟩,
      ⟨6321772109253814098973064391177390, 2664549964638445256648223003970915, [7, 8, 9, 10, 11], [325673409008823, 351674722875889, 451544787493009, 539984558613000], 31⟩]⟩,
  ⟨202121734655699696260505149636609, 228514004963641192887548580462592, 7844628260118852879577684768140185,
    [1893493562219919369397059677323264, 2031399869319983986820022337011713, 2186864566231092567757759134564352, 2437663955720242489518527900286977, 2554448827450080199689774603173889, 2793787777063903386147846474432512, 2976222465525434410303697731977217, 3074568273324496468318062048127897],
    [2282783325332627468369185032110080, 2645102394323606657700146274369536, 3088766291396874751800498416779264, 4323308432348682346591817130049536, 5244443016991580663750196266532864, 8036915842912568867756522818502656, 13444460669132767363887217541906432],
    [⟨2247523626109057982031216108638557, 1893493562219919369397059677323264, [5, 6, 7, 8, 9, 10, 11], [88675974239775, 144688258063849, 253984002085269, 364315829681462, 464917547707427, 552870110494248], 28⟩,
      ⟨2546777920156623527432902256216065, 2031399869319983986820022337011713, [5, 6, 7, 8, 9, 10, 11], [113921220797348, 143149908185050, 252004817110853, 362150875812191, 462740591765206, 550777374643453], 25⟩,
      ⟨2885877460530227146587081992345519, 2186864566231092567757759134564352, [6, 7, 8, 9, 10, 11], [143065766995804, 250409789862086, 360403271933836, 460981279016854, 549084740228730], 26⟩,
      ⟨3705540008767086123387858714124716, 2437663955720242489518527900286977, [6, 7, 8, 9, 10, 11], [192617301160290, 247930817440651, 357013253485909, 457563352572070, 545792794389867], 37⟩,
      ⟨4198926928711658028382742318041613, 2554448827450080199689774603173889, [6, 7, 8, 9, 10, 11], [220475109095447, 246643307773004, 355542516380994, 456078379315822, 544361082503501], 28⟩,
      ⟨5391528899280365003897952634991520, 2793787777063903386147846474432512, [7, 8, 9, 10, 11], [271283056621013, 352971591941535, 453479468047267, 541853226045213], 43⟩,
      ⟨6922860141482471605123616166829762, 2976222465525434410303697731977217, [7, 8, 9, 10, 11], [320930875508764, 351206922933903, 451115175391371, 539569376035267], 48⟩,
      ⟨7397601169330015963158958924416152, 3074568273324496468318062048127897, [7, 8, 9, 10, 11], [328978426097373, 350824991967909, 450601806992881, 539073205128019], 26⟩]⟩,
  ⟨228514004963641192887548580462593, 266402059666161535141584805298176, 8876262576444591460817490194920703,
    [2172663932660005087730074833125378, 2328834729383520709042864994123776, 2506054920063866605653507279159298, 2813237262056731914669573451808768, 2945683567854763793420641401569280, 3227622788323627004747764729905154, 3446802103105070249108738085486593, 3559393265099208683532605187355904],
    [2576543623748940394814353193304064, 2979773156382858334874963911114752, 3472774853130307057248410718437376, 4828951266053272349213882023149568, 5836615995400099193524239776874496, 8866160957497629457351001895862272, 14657378153596837117851451795701760],
    [⟨2543091806341965727102007392030978, 2172663932660005087730074833125378, [5, 6, 7, 8, 9, 10, 11], [81999897016000, 144501179503607, 253744547184228, 364054113354879, 464654527072946, 552617365682638], 27⟩,
      ⟨2881700546363318851632315062136117, 2328834729383520709042864994123776, [5, 6, 7, 8, 9, 10, 11], [108004208565677, 142858665288722, 251636464409796, 361747501570321, 462334675619948, 550386952868537], 25⟩,
      ⟨3265394516313423484266267583017409, 2506054920063866605653507279159298, [6, 7, 8, 9, 10, 11], [141973001100268, 249978360187577, 359930052734025, 460504577211728, 548625891646348], 26⟩,
      ⟨4192849554459208728956504860331886, 2813237262056731914669573451808768, [6, 7, 8, 9, 10, 11], [185232947952620, 247494791138224, 356534979576542, 457080587457904, 545327442768801], 37⟩,
      ⟨4751120986577385020698117702653447, 2945683567854763793420641401569280, [6, 7, 8, 9, 10, 11], [213922339921471, 246128248524758, 355015951496809, 455546386128835, 543847952170537], 28⟩,
      ⟨6100560104523899548414101088272284, 3227622788323627004747764729905154, [7, 8, 9, 10, 11], [265223274751755, 352407862031586, 452909105615781, 541302476654462], 42⟩,
      ⟨7833274230239911942350470611570730, 3446802103105070249108738085486593, [7, 8, 9, 10, 11], [315240393219529, 350595214485665, 450519814840365, 538993897316003], 48⟩,
      ⟨8515196784017006673682695039857231, 3559393265099208683532605187355904, [7, 8, 9, 10, 11], [327634164896084, 350048795370249, 449833123398882, 537955042736378], 28⟩]⟩,
  ⟨266402059666161535141584805298177, 322714532975301851622140645736448, 10358611110287494213021035984229142,
    [2763298381063234790144548393713665, 2970889147734539955298354033852417, 3191600208978482520589189305597953, 3520796776083998045359084555730945, 3696320074585871721097973070823425, 3866195193272119988363281746100224, 4141513582179995950837776687038465, 4273968714872498666714114580976407],
    [3432985492009727611711536320479232, 3991431551711977808698382812708864, 4679199714658856808605173204123648, 6629122975415127559673692523855872, 8094608727979296393634806547611648, 10050003969730154728839177622781952, 16376045288200084329910384807903232],
    [⟨3362948655360449500150302493931167, 2763298381063234790144548393713665, [5, 6, 7, 8, 9, 10, 11], [100380093588978, 142526358102222, 251210988178908, 361281398248454, 461865515121762, 549935618674832], 30⟩,
      ⟨3810720066564857166650824025730241, 2970889147734539955298354033852417, [6, 7, 8, 9, 10, 11], [141256068491703, 249454250233122, 359354935301595, 459925047678314, 548067943275855], 26⟩,
      ⟨4318111548498680682275251126239293, 3191600208978482520589189305597953, [6, 7, 8, 9, 10, 11], [147704089206327, 247932605224510, 357683762890375, 458239933073901, 546444811471895], 26⟩,
      ⟨5544564980365167875970711253141593, 3520796776083998045359084555730945, [6, 7, 8, 9, 10, 11], [205476941083831, 245530628796582, 354373269864076, 454896858340114, 543221298312772], 38⟩,
      ⟨6282815230429288179821813480943959, 3696320074585871721097973070823425, [7, 8, 9, 10, 11], [244842258384081, 352995898973692, 453504060369897, 541876968669369], 29⟩,
      ⟨7119362359265643261978090128521280, 3866195193272119988363281746100224, [7, 8, 9, 10, 11], [257637809265165, 351713245666259, 452206044272283, 540623407853053], 30⟩,
      ⟨9141442219907090759026791487980249, 4141513582179995950837776687038465, [7, 8, 9, 10, 11], [307906570273747, 349856351639600, 449783335645175, 537906884408201], 47⟩,
      ⟨10146447721110050887411550508379340, 4273968714872498666714114580976407, [7, 8, 9, 10, 11], [325819627679993, 349085789701057, 448879918959005, 537033744357190], 31⟩]⟩,
  ⟨322714532975301851622140645736449, 363805377804188763269983379652608, 12564334058655217489590946620600278,
    [3027408871494717824775133924950017, 3249682415152510279653275069317121, 3498924448709712163599458624339969, 3895530087147289757163991183917057, 4084427782795816183413255419461632, 4463560271065754247020700841803777, 4756858292566864625330842876510208, 4913609936642778936391677844484056],
    [3657418524967777724676192767836160, 4238667438614253245814164712062976, 4950424092815132755259718277005312, 6934283266560120142815373285130240, 8414463765664176590466186584522752, 12908557580940578080499206509821952, 21617305672136254717707195856715776],
    [⟨3599741977158581107083407098813686, 3027408871494717824775133924950017, [5, 6, 7, 8, 9, 10, 11], [89505027968994, 142716154498437, 251455116842931, 361548860525185, 462134747425625, 550194631962156], 28⟩,
      ⟨4079042052856965179657408946301281, 3249682415152510279653275069317121, [6, 7, 8, 9, 10, 11], [141221037261517, 249519473131755, 359426505254107, 459997177441015, 548137394357950], 26⟩,
      ⟨4622160192189401863520210557219097, 3498924448709712163599458624339969, [6, 7, 8, 9, 10, 11], [141764166968844, 247947669224225, 357700295174128, 458256611416358, 546460881963367], 26⟩,
      ⟨5934971166773487795510320388540829, 3895530087147289757163991183917057, [6, 7, 8, 9, 10, 11], [193447201308523, 245487935373702, 354329881881835, 454852998075981, 543178976440748], 37⟩,
      ⟨6725203396625595671564231173545979, 4084427782795816183413255419461632, [6, 7, 8, 9, 10, 11], [221052721007440, 244255893428384, 352879616146599, 453386351936226, 541763320041645], 29⟩,
      ⟨8635332093661993973548982629604903, 4463560271065754247020700841803777, [7, 8, 9, 10, 11], [271987623989747, 350327712478979, 450802493625039, 539267147857280], 43⟩,
      ⟨11087985889801369067226172971527375, 4756858292566864625330842876510208, [7, 8, 9, 10, 11], [321438725222135, 348607434320316, 448458217422365, 536626022902633], 49⟩,
      ⟨11827558714936640767023039084157913, 4913609936642778936391677844484056, [7, 8, 9, 10, 11], [329079504640419, 348305526347628, 447964829365844, 536148965208536], 26⟩]⟩,
  ⟨363805377804188763269983379652609, 422602783443966971746725729927168, 14175469991700541079510947698806398,
    [3462133268299441557522914549432320, 3713118462436425303174157392936961, 3997326445479265820378347213946880, 4480070401083271614086495443353602, 4693716078721784366899884153896961, 5139010681014880143087940656955393, 5488893656588390109710051067297792, 5669383001770372017521837979963007],
    [4116319426749372248557129304113152, 4761652305841098533892565302771712, 5550499135278471438874565847023616, 7725274651168247385629142311501824, 9341304364510784997409913657360384, 14207929107013933763343526848888832, 23522047814860208091291347037716480],
    [⟨4061340150369884019256912638648123, 3462133268299441557522914549432320, [5, 6, 7, 8, 9, 10, 11], [83057351567850, 142529147130963, 251214859454206, 361285639872743, 461869785147457, 549939726853575], 27⟩,
      ⟨4602101308769826055885793840661001, 3713118462436425303174157392936961, [5, 6, 7, 8, 9, 10, 11], [108744423231947, 140934158349042, 249158856567866, 359030669322898, 459598207041452, 547753214238686], 25⟩,
      ⟨5214863978889345652947335587028355, 3997326445479265820378347213946880, [6, 7, 8, 9, 10, 11], [140321243428898, 247531636125132, 357242888646235, 457795101605645, 546016150578738], 26⟩,
      ⟨6696017893463286038814579338876447, 4480070401083271614086495443353602, [6, 7, 8, 9, 10, 11], [186300058401659, 245063539122561, 353863374247770, 454381354311361, 542723825872855], 37⟩,
      ⟨7587582317685711037953746431506085, 4693716078721784366899884153896961, [6, 7, 8, 9, 10, 11], [214706319148796, 243732968649937, 352367394476905, 452868019433125, 541262797421592], 28⟩,
      ⟨9742648547118935596366197052975410, 5139010681014880143087940656955393, [7, 8, 9, 10, 11], [266068109632583, 349780345538193, 450247801435835, 538355676718090], 42⟩,
      ⟨12509808360356610508170366590168728, 5488893656588390109710051067297792, [7, 8, 9, 10, 11], [315945987466080, 347998769469450, 447878938305240, 536065839706508], 48⟩,
      ⟨13568406892115756866614428958905257, 5669383001770372017521837979963007, [7, 8, 9, 10, 11], [327728611881262, 347544420661417, 447219668963152, 535428200580134], 28⟩]⟩,
  ⟨422602783443966971746725729927169, 509637529122914933732693575204864, 16482920994831677353055638786468887,
    [4387480094017528754876958409490432, 4719685814327753686027295633965057, 5064523318367743851972583793623042, 5585788301621991861897472560332800, 5866746021947893086907330876932097, 6129081712343061767324565143289857, 6565312699588235512873028736253952, 6778324449628618838937012546104344],
    [5465262145513742565477901722976256, 6355858377807511047534626448867328, 7454328914257039516038016081592320, 10571650001295786510927596168937472, 12915271077764042816672519507935232, 16048162015191555236945716815331328, 26198023855047279185990713935396864],
    [⟨5351220970244848842053089105387266, 4387480094017528754876958409490432, [5, 6, 7, 8, 9, 10, 11], [101385812594158, 140607428213359, 248740091390243, 358570835508298, 459134614435118, 547306726916996], 30⟩,
      ⟨6063727764451712034377687832990682, 4719685814327753686027295633965057, [6, 7, 8, 9, 10, 11], [139439553767087, 247022441124439, 356682822084239, 457229839548194, 545471321362019], 26⟩,
      ⟨6871103736106821213021914178941067, 5064523318367743851972583793623042, [6, 7, 8, 9, 10, 11], [148439492058477, 245505045680758, 355012384347904, 455542782651181, 543844476050969], 26⟩,
      ⟨8822671837859260047152395175381547, 5585788301621991861897472560332800, [6, 7, 8, 9, 10, 11], [206536466299478, 243142947037207, 351741458994832, 452234407815492, 540650806943253], 38⟩,
      ⟨9997396944986473225155526547360491, 5866746021947893086907330876932097, [7, 8, 9, 10, 11], [242849626555558, 350382732361225, 450858312822582, 539321100749785], 29⟩,
      ⟨11328534882906437563303514671243740, 6129081712343061767324565143289857, [7, 8, 9, 10, 11], [258584368111603, 349105243074345, 449563407077449, 537694350383996], 30⟩,
      ⟨14546126723485552503543874470242074, 6565312699588235512873028736253952, [7, 8, 9, 10, 11], [308865680930830, 347273152383900, 447162153378883, 535372498769075], 47⟩,
      ⟨16103704014213616039833513650411254, 6778324449628618838937012546104344, [7, 8, 9, 10, 11], [325994691636503, 346599906071445, 446292734124976, 534531290461036], 31⟩]⟩,
  ⟨509637529122914933732693575204865, 572917458405170908935431569539072, 19902326679604163226094296308840210,
    [4787572783894727841091896481939456, 5141816043471851535632007933460481, 5536027498503448115615275363074048, 6157490237093317338450777989971968, 6459510545000291054005064948514817, 7052335958114718660815509004484609, 7518452796015660634240701094166528, 7765717016520495335457400046417683],
    [5795299363152208721814878670553088, 6717422843660211440989453156352000, 7846816828470883322426223606366208, 10999311322957106270836674948759552, 13351348243172797506590857154789376, 20504690102559979041674893501399040, 34377205895770755851996346781270016],
    [⟨5702112062385132553356299574619488, 4787572783894727841091896481939456, [5, 6, 7, 8, 9, 10, 11], [90289339899112, 140817754633368, 249011784151162, 358869193990683, 459435426173451, 547596449410496], 28⟩,
      ⟨6461339462705403776857265632639313, 5141816043471851535632007933460481, [6, 7, 8, 9, 10, 11], [139365741475459, 247117221018200, 356787066906987, 457335065707224, 545572753664913], 26⟩,
      ⟨7321656816904266375539742682220930, 5536027498503448115615275363074048, [6, 7, 8, 9, 10, 11], [140781419216523, 245564706401076, 355078119935365, 455609204043504, 543908548737235], 26⟩,
      ⟨9401193445170143054080721030267161, 6157490237093317338450777989971968, [6, 7, 8, 9, 10, 11], [194235215033027, 243126401807865, 351729711115938, 452222511658408, 540639315150128], 37⟩,
      ⟨10652947809376537254148999201348332, 6459510545000291054005064948514817, [6, 7, 8, 9, 10, 11], [221600195095249, 241968277135919, 350298926715251, 450773309413820, 539238937270488], 29⟩,
      ⟨13678655749887469588284996478983566, 7052335958114718660815509004484609, [7, 8, 9, 10, 11], [272721691453851, 347764284575769, 448202872281161, 536379099037998], 43⟩,
      ⟨17563741648977429583100941714497802, 7518452796015660634240701094166528, [7, 8, 9, 10, 11], [321969832414876, 346102954129242, 445878132254696, 534129983851631], 49⟩,
      ⟨18702118872034582718313545545077415, 7765717016520495335457400046417683, [7, 8, 9, 10, 11], [329195155636299, 345905442326637, 445404658319617, 533671686181907], 26⟩]⟩,
  ⟨572917458405170908935431569539073, 663178404538463186235516841361408, 22390908450728875483001247762654605,
    [5457187768017660652031225620332545, 5856067095508756152478315917082625, 6306281115387434079159855869853696, 7057416047767278549294063716139008, 7398281929242333695320834321678336, 8091427551366451165310450422251520, 8645554851304855193775472826646529, 8931456682877051130265593947792781],
    [6504318216573733644630629497700352, 7525712211936262014831039677988864, 8774115422648263757408421967560704, 12222883789428717104501927524171776, 14785712256385284330131931036385280, 22518982510149549988160431378661376, 37334656063902797585275411780075520],
    [⟨6415102677191190111168001093152149, 5457187768017660652031225620332545, [5, 6, 7, 8, 9, 10, 11], [84060798843369, 140631413526095, 248771514267719, 358605346249360, 459169411664467, 547340243234952], 27⟩,
      ⟨7269263674924053162033399749684345, 5856067095508756152478315917082625, [5, 6, 7, 8, 9, 10, 11], [109441476362943, 139081711875082, 246764397044951, 356398891029876, 456943202456890, 545194995987992], 26⟩,
      ⟨8237154888175063115529422823211369, 6306281115387434079159855869853696, [6, 7, 8, 9, 10, 11], [138865496097072, 245165002551019, 354637659347306, 455164097684300, 543479147301305], 26⟩,
      ⟨10576716237610451534100928297981920, 7057416047767278549294063716139008, [6, 7, 8, 9, 10, 11], [187316237702547, 242713298341997, 351274753423422, 451761824689092, 540194242685093], 37⟩,
      ⟨11984989643175067614268997750065031, 7398281929242333695320834321678336, [6, 7, 8, 9, 10, 11], [215443398382949, 241425236220150, 349800886195026, 450268536698299, 538375709242090], 28⟩,
      ⟨15389031320576131954985141490036788, 8091427551366451165310450422251520, [7, 8, 9, 10, 11], [266987878570831, 347231998089847, 447662620280268, 535856615175959], 43⟩,
      ⟨19759907353823471772404862218978576, 8645554851304855193775472826646529, [7, 8, 9, 10, 11], [316642393296054, 345489318908572, 445314887652506, 533584698442923], 48⟩,
      ⟨21384362231645485104262555091361105, 8931456682877051130265593947792781, [7, 8, 9, 10, 11], [327826593319235, 345153412362644, 444682325561741, 532972232068789], 28⟩]⟩,
  ⟨663178404538463186235516841361409, 796257020162948589676249709805568, 25943633998688916684493206071574410,
    [6891532626781817078245439483936768, 7417110745733974029219921886445569, 7948986320589259489132739731390465, 8766888746226368658996801356955649, 9209678284544108054112701014605826, 9609878465343102328523271006322688, 10296332458262227303026314352525313, 10634414151736934067444995170795402],
    [8606083689086075460757787089305600, 10010845357475450796996507727822848, 11746281613572565960059985885921280, 16675042379316634487962996163215360, 20382533385481310090055681759510528, 25348031387958544292407153291952128, 41453199078367159961434838299312128],
    [⟨8422664789916326694103842633042327, 6891532626781817078245439483936768, [5, 6, 7, 8, 9, 10, 11], [102337063747743, 138760195376229, 246352690474993, 355945767237127, 456485659431729, 544753843871854], 30⟩,
      ⟨9544129577394110808569669011596533, 7417110745733974029219921886445569, [6, 7, 8, 9, 10, 11], [137734250573994, 244671395868465, 354093490848433, 454614027089195, 542948373510402], 26⟩,
      ⟨10814915666493479279220462107163392, 7948986320589259489132739731390465, [6, 7, 8, 9, 10, 11], [149392364265681, 243156227111651, 352421655323479, 452922931974888, 541315828373553], 27⟩,
      ⟨13886626595112074891970017667834158, 8766888746226368658996801356955649, [6, 7, 8, 9, 10, 11], [207549053523167, 240836650357281, 349191021378549, 449650231446183, 537778258432117], 38⟩,
      ⟨15735609444567896490189336563892465, 9209678284544108054112701014605826, [7, 8, 9, 10, 11], [241153724060321, 347848429810106, 448288401967814, 536461803523886], 29⟩,
      ⟨17830781500175853781400895980232658, 9609878465343102328523271006322688, [7, 8, 9, 10, 11], [259655940219643, 346575965906931, 446996525722037, 535212260586878], 30⟩,
      ⟨22895176645631373952916837154584523, 10296332458262227303026314352525313, [7, 8, 9, 10, 11], [309782241359898, 344772218563588, 444617650881276, 532909520074562], 47⟩,
      ⟨25282691784719278892516583580567353, 10634414151736934067444995170795402, [7, 8, 9, 10, 11], [326161759605552, 344223026712124, 443780791631086, 532098947271492], 31⟩]⟩,
  ⟨796257020162948589676249709805569, 1000764514745536387095270644514816, 31187354233791273049394451233457176,
    [8450076341585722030548244120993793, 9083914800398043456429106221023232, 9771806168115706112621999000911872, 10842463018200371216468924723888128, 11383078849732461724674016147406848, 11916126414064219763229263136817154, 12812818113128165494899295091949568, 13224601365524059703988814835434521],
    [10302592859977260758252304616914944, 11950876502779982871704519594475520, 13973123084164799372589797591744512, 19642602150973452910826726136741888, 23878159045063795452059251483082752, 29498187609249019398317436273950720, 47440615539913150813471434222862336],
    [⟨10125051502379212851594783582288293, 8450076341585722030548244120993793, [5, 6, 7, 8, 9, 10, 11], [93128141679441, 138404076973532, 245892295161305, 355438843426137, 455973644773176, 544260070620221], 29⟩,
      ⟨11473186447142951475159945802898410, 9083914800398043456429106221023232, [6, 7, 8, 9, 10, 11], [137049275653828, 244079497368716, 353440644117757, 453953862120046, 542311204368113], 26⟩,
      ⟨13000823474327311385315064385424106, 9771806168115706112621999000911872, [6, 7, 8, 9, 10, 11], [141244899149359, 242552687504762, 351755039735015, 452248161149900, 540664092698371], 26⟩,
      ⟨16693387778906899853090400401866768, 10842463018200371216468924723888128, [6, 7, 8, 9, 10, 11], [197310337075872, 240158019227985, 348451909573791, 448900589506436, 537053688723170], 38⟩,
      ⟨18916086538113014084866976995632661, 11383078849732461724674016147406848, [7, 8, 9, 10, 11], [239254658184097, 347057070880213, 447485014883744, 535684823696501], 29⟩,
      ⟨21434734198740983647045641360241351, 11916126414064219763229263136817154, [7, 8, 9, 10, 11], [250507672203470, 345770568097168, 446178399683034, 534420583771223], 30⟩,
      ⟨27522743511129373968370864117964825, 12812818113128165494899295091949568, [7, 8, 9, 10, 11], [300876742651723, 343913728569493, 443757571590390, 532076378543737], 46⟩,
      ⟨31142067627279198959969802875431349, 13224601365524059703988814835434521, [7, 8, 9, 10, 11], [323891045387028, 343070652670225, 442664784943224, 531017436863534], 34⟩]⟩,
  ⟨1000764514745536387095270644514817, 1154465708108175688384367992766464, 39256484921620554173506568976356855,
    [9547666928814985027427159169302529, 10252217014806161504493792147800065, 11042710316079212406875441825054721, 12339500170488752792124078805745665, 12942483666735578784406678389391360, 14139774747689511559224334368112641, 15116280677723425511883306998693889, 15616178048817758596781435612321272],
    [11407817618810414044917816289656832, 13202009890748257198871829599485952, 15394951073387506082714775166386176, 21465596810065763795663044499996672, 25977247321780509439864260519788544, 39618588992419666887608291825811456, 65775420566191958953582323501629440],
    [⟨11247171237914013340049740658367461, 9547666928814985027427159169302529, [5, 6, 7, 8, 9, 10, 11], [85064611230671, 138346535499516, 245817832282627, 355356833916944, 455890797075814, 544180164491221], 28⟩,
      ⟨12744714689619966015902731037018110, 10252217014806161504493792147800065, [6, 7, 8, 9, 10, 11], [136848458223656, 243864523760879, 353203444259945, 453713939072271, 542079594514517], 26⟩,
      ⟨14441653735320922427696168209408837, 11042710316079212406875441825054721, [6, 7, 8, 9, 10, 11], [137333751758554, 242293696309028, 351468815349693, 451958351692581, 540384119267650], 26⟩,
      ⟨18543450455155525147925467110957941, 12339500170488752792124078805745665, [6, 7, 8, 9, 10, 11], [188342202001839, 239863694010138, 348128034993459, 448571994776677, 536736010693800], 37⟩,
      ⟨21012482197780821413112671505857686, 12942483666735578784406678389391360, [6, 7, 8, 9, 10, 11], [216205075441524, 238641100040244, 346677998028701, 447100046958453, 535312414575242], 29⟩,
      ⟨26980561209649270217410888755693485, 14139774747689511559224334368112641, [7, 8, 9, 10, 11], [267938844377164, 344131594103031, 444511957584040, 532807153033832], 43⟩,
      ⟨34643726349689011514524736079084538, 15116280677723425511883306998693889, [7, 8, 9, 10, 11], [317315020751065, 342450244519171, 442189000758893, 530556170329002], 48⟩,
      ⟨37408064883264690230692193020898700, 15616178048817758596781435612321272, [7, 8, 9, 10, 11], [327943766484869, 342311829494140, 441582934010827, 529968585075123], 28⟩]⟩,
  ⟨1154465708108175688384367992766465, 1380201394343306206937810812796928, 45328198474680270584099076945059744,
    [11202646242642354525120989990223872, 12016908993983575706078676848214017, 12940328955897621303507841259143170, 13847271050434832502448491902009344, 15273333417090105708558341818548225, 16723962868342421217030873005686786, 17926285952005292777642506074456065, 18520914158760262354377148419645344],
    [13136663240906336469207201081196544, 15169720687434585625969326766948352, 17649713390456031469721943741038592, 20719204678544705737278844513026048, 29442723346424597705063543271849984, 44455965799037452478451262896996352, 72827883513993577975029038340636672],
    [⟨12986746296026649566988874477897254, 11202646242642354525120989990223872, [5, 6, 7, 8, 9, 10, 11], [77337520534161, 138154627433822, 245569189237396, 355082948745760, 455614083139532, 543913255234225], 27⟩,
      ⟨14715911475713935420367966747018039, 12016908993983575706078676848214017, [5, 6, 7, 8, 9, 10, 11], [103249012198737, 136531548889071, 243460476423619, 352757496208486, 453262778436468, 541644002507955], 26⟩,
      ⟨16675312324173602690626235296342677, 12940328955897621303507841259143170, [6, 7, 8, 9, 10, 11], [135753132423073, 241818315601295, 350943265928600, 451426088812007, 539869831211169], 26⟩,
      ⟨18895604364543501422466184875433006, 13847271050434832502448491902009344, [6, 7, 8, 9, 10, 11], [150495779221146, 240305112393255, 349268872059175, 449729173527682, 537854546705770], 27⟩,
      ⟨24262436267749677678998635850079075, 15273333417090105708558341818548225, [6, 7, 8, 9, 10, 11], [208569947052096, 238039805582954, 346085011306199, 446497703079611, 534729597174313], 39⟩,
      ⟨31153584838557051105152722979273928, 16723962868342421217030873005686786, [7, 8, 9, 10, 11], [260794929270097, 343494926816683, 443864291974498, 532179776163309], 42⟩,
      ⟨40001994753645123922678598235619087, 17926285952005292777642506074456065, [7, 8, 9, 10, 11], [310672496484429, 341730310294845, 441511620256378, 529899327495852], 48⟩,
      ⟨44057660180365107065578697593623799, 18520914158760262354377148419645344, [7, 8, 9, 10, 11], [326297627848510, 341383891842494, 440708548104418, 529120459003163], 30⟩]⟩,
  ⟨1380201394343306206937810812796929, 1725417674485304509261356468273152, 54254865972404389815895558106850314,
    [14660896763661108310542120088764416, 15771320785771854196076873531785217, 16946357749918881178129407231918081, 18791279848760944179100634128056320, 19738775526210959951984662285385729, 20632727154457506686165268106838016, 22189102523307783816437615149711360, 22914509278635494320821741165421579],
    [17932405250913475608000330031169536, 20807518508406555289096466447990784, 24340345871367867130758619354628096, 34260132925046647623949907539263488, 41673945028848138948306204845146112, 51533663137063765305119792800202752, 83058067509261243155085023336464384],
    [⟨17613976104137655283456654537759156, 14660896763661108310542120088764416, [5, 6, 7, 8, 9, 10, 11], [94381637450238, 136179883263125, 243004597977268, 352254131205506, 452753383890082, 541152085857552], 29⟩,
      ⟨19959249774759631170715022574907998, 15771320785771854196076873531785217, [6, 7, 8, 9, 10, 11], [134909975531003, 241242392811584, 350306256868112, 450780715071028, 539246095618482], 26⟩,
      ⟨22616793006643274704215937257647552, 16946357749918881178129407231918081, [6, 7, 8, 9, 10, 11], [141801020151950, 239724005332147, 348625246661263, 449076430712838, 537223669678421], 26⟩,
      ⟨29040537064495534595509982869546568, 18791279848760944179100634128056320, [6, 7, 8, 9, 10, 11], [198681552355921, 237371335641495, 345365104905640, 445766151939454, 534021557684708], 38⟩,
      ⟨32907239650862946110107523797977232, 19738775526210959951984662285385729, [7, 8, 9, 10, 11], [236812983007224, 343993923363487, 444371979943002, 532671574363056], 29⟩,
      ⟨37288787705074680260063757462254534, 20632727154457506686165268106838016, [7, 8, 9, 10, 11], [251688283415460, 342713425407546, 443068938099533, 531409096618231], 30⟩,
      ⟨47879751170789247222699398706304401, 22189102523307783816437615149711360, [7, 8, 9, 10, 11], [302059856672706, 340886908938295, 440675549517252, 529088350164066], 47⟩,
      ⟨54004797039309748498971829474536432, 22914509278635494320821741165421579, [7, 8, 9, 10, 11], [324087433694317, 340235584672109, 439625960152531, 528069934722061], 34⟩]⟩,
  ⟨1725417674485304509261356468273153, 1983759891973935363911546195410944, 67924244748749655972394988053095391,
    [16487372111704990591124186261880832, 17715233815233761352144979845185537, 19079884507614794601428737847197696, 21293596156344057204241522277482497, 22347387697024465041019142125125633, 24388871161891112140721082995834881, 26087151545348038422956740697915392, 26942046951358521660964980606002144],
    [19745581326023893276392219161395200, 22855609982954009440345251114909696, 26657866918546306333967735001710592, 37202901978871345713660239301050368, 45040133221749370939790277442797568, 68783179102759869365472286149181440, 114346093596272969417716928174096384],
    [⟨19460621943622353034502323939202399, 16487372111704990591124186261880832, [5, 6, 7, 8, 9, 10, 11], [86009128980790, 136153283835531, 242970139684367, 352216074386990, 452714864914023, 541114884182062], 28⟩,
      ⟨22051773651134007006505400014222534, 17715233815233761352144979845185537, [6, 7, 8, 9, 10, 11], [134706203792937, 241067213624068, 350112425886124, 450584289328134, 539056221567222], 26⟩,
      ⟨24987933200162298676242547054203402, 19079884507614794601428737847197696, [6, 7, 8, 9, 10, 11], [136243925156572, 239519086455277, 348398173125262, 448846079337985, 537000992593361], 26⟩,
      ⟨32085141339503839848993160247943250, 21293596156344057204241522277482497, [6, 7, 8, 9, 10, 11], [189343111455325, 237113583689783, 345082595160936, 445478984728400, 533743558804051], 38⟩,
      ⟨36357228275289262385337067849101573, 22347387697024465041019142125125633, [7, 8, 9, 10, 11], [235986113213708, 343655976096952, 444028113272377, 532338481502207], 29⟩,
      ⟨46683605185789628057292834923538342, 24388871161891112140721082995834881, [7, 8, 9, 10, 11], [268856183354093, 341131174875481, 441457147853383, 529846493587506], 43⟩,
      ⟨59942935601169533144778604692997840, 26087151545348038422956740697915392, [7, 8, 9, 10, 11], [317954267014372, 339537729725671, 439158008293997, 527615651457083], 49⟩,
      ⟨64585332073510052628655296457974593, 26942046951358521660964980606002144, [7, 8, 9, 10, 11], [328112977552116, 339686690456352, 438576203483394, 527050865378371], 28⟩]⟩,
  ⟨1983759891973935363911546195410945, 2361743256570923173678733011714048, 78165517271923383814060113377797023,
    [19269566539318719485335170596208641, 20683935749581356371192534913777664, 22282264714247012047588175646818305, 25049578409657852873305030131712001, 26266070249053741685488127131516929, 28729671753253736772828232580857857, 30809003242807278584078573745733633, 31834800732918039809297800531714975],
    [22662502820827372770455862774857728, 26176798150534675768752587390582784, 30462986252418266785526098062999552, 42205787427277053142890205188980736, 50893080877705042610424040057208832, 76965159973514601637198834471796736, 126294197126863630103017725341204480],
    [⟨22394795647464087927162589245811992, 19269566539318719485335170596208641, [5, 6, 7, 8, 9, 10, 11], [78560669075199, 135959466796783, 242717931906777, 351937489429859, 452432869878811, 540842514472143], 27⟩,
      ⟨25376628044671626463721209027330341, 20683935749581356371192534913777664, [5, 6, 7, 8, 9, 10, 11], [104101731113305, 134392086046492, 240671146542074, 349674082512119, 450139992615831, 538251513732655], 26⟩,
      ⟨28755486812871893070984938418137464, 22282264714247012047588175646818305, [6, 7, 8, 9, 10, 11], [134002953471596, 239063689763226, 347893339179432, 448333843640399, 536505743517006], 26⟩,
      ⟨36922775936956686016701508681929333, 25049578409657852873305030131712001, [6, 7, 8, 9, 10, 11], [181026981808622, 236641763817233, 344559800634482, 444947440973665, 533228894576684], 37⟩,
      ⟨41838986435895513437624585387729358, 26266070249053741685488127131516929, [6, 7, 8, 9, 10, 11], [209535966296480, 235350624954655, 343079524310038, 443441469581810, 531770103608702], 29⟩,
      ⟨53722321992143498391531911359080267, 28729671753253736772828232580857857, [7, 8, 9, 10, 11], [261918371655158, 340513165906340, 440827293702232, 529235562356802], 43⟩,
      ⟨68980826881395075804676278616088981, 30809003242807278584078573745733633, [7, 8, 9, 10, 11], [311518832005518, 338797763524473, 438499904199732, 526976650693930], 48⟩,
      ⟨75773153833890006191042294417079932, 31834800732918039809297800531714975, [7, 8, 9, 10, 11], [326436113465031, 338741781689918, 437729368775023, 526228384129083], 30⟩]⟩,
  ⟨2361743256570923173678733011714049, 2937055527408766589813607198883840, 93164869581288735439946504484414869,
    [25111801818602131576113691994619904, 27030351498955271756711826036883456, 29002120074971503085113516820004864, 32152645882397850987725537895514112, 33786810364125738218174306693677057, 35266966658915754148759810867200002, 37937952761261218647736107751440385, 39195461157258961489840112938509717],
    [30808778890204622503237749382840320, 35758537818898407754989844069089280, 41851937550976257172816300129386496, 58980676556306345428676975012085760, 71788910343694990970348830371872768, 88860732386805456812031074107392000, 143515779254777247228915195591000064],
    [⟨30246204780684257258821000178895633, 25111801818602131576113691994619904, [5, 6, 7, 8, 9, 10, 11], [95562797037644, 134044858426102, 240220536147867, 349175166443000, 449634156322050, 537762723375365], 30⟩,
      ⟨34273440158374812789412752026367063, 27030351498955271756711826036883456, [6, 7, 8, 9, 10, 11], [132889952133471, 238504714330572, 347273380112936, 447704578485213, 535897196881779], 26⟩,
      ⟨38836895696740856239163336344640188, 29002120074971503085113516820004864, [6, 7, 8, 9, 10, 11], [142843130784791, 236989672412406, 345591464644529, 445996210722279, 534244246564645], 27⟩,
      ⟨49867561179866033603085660070170840, 32152645882397850987725537895514112, [6, 7, 8, 9, 10, 11], [199981923923895, 234684351654019, 342378469861561, 442727752247501, 531078413619497], 38⟩,
      ⟨56507349809180512779445525594283371, 33786810364125738218174306693677057, [7, 8, 9, 10, 11], [234713606727389, 341028626262976, 441352771092146, 529745263343422], 29⟩,
      ⟨64031216023178917876611389087461039, 35266966658915754148759810867200002, [7, 8, 9, 10, 11], [252993607785208, 339754300221713, 440053546124309, 528484830943491], 30⟩,
      ⟨82217708835185109918844383761021995, 37937952761261218647736107751440385, [7, 8, 9, 10, 11], [303186358035392, 337960798253438, 437687148894022, 526187249295383], 47⟩,
      ⟨92450581791402701333238678403801315, 39195461157258961489840112938509717, [7, 8, 9, 10, 11], [324281006333792, 337581109212401, 436678498112250, 525207309498846], 33⟩]⟩,
  ⟨2937055527408766589813607198883841, 3365788545484922241269569251442688, 116023730618334511096760747604800454,
    [28110089316186575402973727645761537, 30221263086424679192798241312735233, 32536396716415003181302414957346816, 36280017790973544781473718615408640, 38096520563820810945588928891060224, 41534233024698947202819183477784578, 44449368216585900403469769771057153, 45879077906139616982200277137060808],
    [33739536969345510774372787726319616, 39061006393156227876777570418556928, 45570959959872241316175792975118336, 63651387686104431681279565924139008, 77089628694995949014379302949486592, 117878058366352064447761274739097600, 196210951618469468430848407885578240],
    [⟨33241355371767349975661536287112211, 28110089316186575402973727645761537, [5, 6, 7, 8, 9, 10, 11], [86899170577205, 134046964896114, 240223594695262, 349178553546665, 449637590924818, 537766042593609], 28⟩,
      ⟨37667390417362809599669675221668802, 30221263086424679192798241312735233, [6, 7, 8, 9, 10, 11], [132651993797150, 238367398504883, 347121026238155, 447549901086056, 535747587045768], 26⟩,
      ⟨42682745182498866589574484294693019, 32536396716415003181302414957346816, [6, 7, 8, 9, 10, 11], [135686259035925, 236835713415468, 345420423583097, 445822380592331, 534075987091165], 26⟩,
      ⟨54805729668334796332671379123515403, 36280017790973544781473718615408640, [6, 7, 8, 9, 10, 11], [190291220078157, 234459586704873, 342135356216893, 442480175616986, 530838427826819], 38⟩,
      ⟨62103027792872245643059138971806729, 38096520563820810945588928891060224, [7, 8, 9, 10, 11], [233476263381892, 340730811440949, 441049162269744, 529450783598275], 29⟩,
      ⟨79741866139313178000437638966309208, 41534233024698947202819183477784578, [7, 8, 9, 10, 11], [269736474667007, 338226901878762, 438494778076221, 526971660142838], 43⟩,
      ⟨102390582896989693353675019543997177, 44449368216585900403469769771057153, [7, 8, 9, 10, 11], [318564493467848, 336765971828098, 436218485091554, 524760146867674], 49⟩,
      ⟨110086869824714872602758162724855132, 45879077906139616982200277137060808, [8, 9, 10, 11], [337331831123527, 435658792046705, 524216145642069], 27⟩]⟩,
  ⟨3365788545484922241269569251442689, 3990755920368358020241698020392960, 133077641631765201380293868182301582,
    [32728236616496443783591591963262976, 35152090923634403000386500253712384, 37877752061752512495228812389253120, 42510591556641265017656578456682497, 44602403904147955015482890965221376, 48733568687942972795480548793384962, 52284535335137948113953034912923649, 54017390532905631361132270243539855],
    [38598262374764567868868618564403200, 44595166046295173027217552309223424, 51909238287491859632128892464005120, 71994472122900787326872938921066496, 86855444891910174468168878775074816, 131550445925064956619293059805347840, 216208711898067910993308831614763008],
    [⟨38127382682342065164608028045100052, 32728236616496443783591591963262976, [5, 6, 7, 8, 9, 10, 11], [79718318042167, 133852178185981, 239969056436848, 348896631144826, 449351690713864, 537489730423782], 27⟩,
      ⟨43203984705982823254029170964684659, 35152090923634403000386500253712384, [6, 7, 8, 9, 10, 11], [132337121384402, 237979319559451, 346690369495221, 447112598315154, 535324557433126], 26⟩,
      ⟨48956528435907257695392400514998843, 37877752061752512495228812389253120, [6, 7, 8, 9, 10, 11], [132560814548326, 236402353969444, 344938742176291, 445332746385799, 533601976127581], 26⟩,
      ⟨62861426824501064141961130393944517, 42510591556641265017656578456682497, [6, 7, 8, 9, 10, 11], [182250140764236, 234000277421422, 341625474717466, 441960815450450, 530334907605530], 37⟩,
      ⟨71231328563756892596787383052353675, 44602403904147955015482890965221376, [6, 7, 8, 9, 10, 11], [210451667825145, 232772013199376, 340170611896710, 440478014520661, 528896703765489], 29⟩,
      ⟨91462836340299368215386990450357509, 48733568687942972795480548793384962, [7, 8, 9, 10, 11], [263008067681476, 337626917660764, 437882187533082, 526376705780288], 43⟩,
      ⟨117440606543295594614073646179167224, 52284535335137948113953034912923649, [7, 8, 9, 10, 11], [312324744927224, 335978827486765, 435579117824429, 524138529561685], 48⟩,
      ⟨128667349266595145996073143802392802, 54017390532905631361132270243539855, [8, 9, 10, 11], [336341096144523, 434839045242045, 523418951646623], 30⟩]⟩,
  ⟨3990755920368358020241698020392961, 4937596422699182522427385170624512, 157961766758973748179465714246204959,
    [42474788065348786891884520288550913, 45746141925463161225297195618533377, 49006713784141936686384846657814528, 54329750523418553640714863424569344, 57099823178878168826997258844110849, 59528377857889288198846806545661953, 64058322115148885329864053881831424, 66200954589328114206771542741859873],
    [52262450318149481292907993291030528, 60675573688719551779481879566090240, 71052936161346773657282120435892224, 100250007291512783420886810158432256, 122098409946663545870147149860175872, 151278834084390097754342837018689536, 244811435741262103330195727735324672],
    [⟨51282677326584981271172566895459247, 42474788065348786891884520288550913, [5, 6, 7, 8, 9, 10, 11], [96687636456725, 131994088246846, 237534820535205, 346196899421977, 446611370748521, 534839591581109], 30⟩,
      ⟨58110886481744978226031844391338539, 45746141925463161225297195618533377, [6, 7, 8, 9, 10, 11], [131009882609908, 235862163127956, 344338014671794, 444721896705033, 533010476879325], 26⟩,
      ⟨65848261123131262559627059792945970, 49006713784141936686384846657814528, [6, 7, 8, 9, 10, 11], [144103557048603, 234348689300617, 342653327510995, 443007611703107, 531349661344693], 27⟩,
      ⟨84550840926791838805272459142953240, 54329750523418553640714863424569344, [6, 7, 8, 9, 10, 11], [201215757379270, 232094476012617, 339488067701050, 439781880696782, 528221186025766], 38⟩,
      ⟨95808654601693475013484709664911813, 57099823178878168826997258844110849, [7, 8, 9, 10, 11], [233089529522043, 338156753614521, 438423356794381, 526902302355815], 29⟩,
      ⟨108565428752322836828516452338507047, 59528377857889288198846806545661953, [7, 8, 9, 10, 11], [254321821567357, 336889774940315, 437129229199485, 525645205462540], 30⟩,
      ⟨139400769891584633567659337550857348, 64058322115148885329864053881831424, [7, 8, 9, 10, 11], [304259642157085, 335134269692064, 434789015913991, 523370140501681], 47⟩,
      ⟨156282803591707367840832278124997673, 66200954589328114206771542741859873, [8, 9, 10, 11], [335144222692060, 433818957145139, 522426525973263], 33⟩]⟩,
  ⟨4937596422699182522427385170624513, 5640314936098415544703185162600448, 195708240168417544625022962145829006,
    [47331371315587200265846036021379073, 50915794782611447878586809062522880, 54776403178471113252734143710625793, 61049429769404712697188200432533504, 64137850702072764890601651575980033, 69857909450859502807855073350123522, 74796962841396201233778250243637248, 77139009212987248148652444585959566],
    [56930339109513385048617435803942912, 65921128059228579033386600907145216, 76930528079058817368871765840756736, 107539764422212472325594016745783296, 130291747298787480174740064165691392, 199474221513932238262294372065214464, 332437191873045490741416870144901120],
    [⟨56071349593317761513432354160307184, 47331371315587200265846036021379073, [5, 6, 7, 8, 9, 10, 11], [87748387982957, 132022798375805, 237573125996744, 346239433551012, 446654579509637, 534881402608349], 29⟩,
      ⟨63537163053037254564667793214518717, 50915794782611447878586809062522880, [6, 7, 8, 9, 10, 11], [130684925638079, 235761265446070, 344225761629600, 444607727087098, 532899906589110], 26⟩,
      ⟨71997038025803879933260452386317201, 54776403178471113252734143710625793, [6, 7, 8, 9, 10, 11], [135664961059843, 234240001757413, 342532286055211, 442884374683050, 531230220585025], 27⟩,
      ⟨92446026751365973106746556979156358, 61049429769404712697188200432533504, [6, 7, 8, 9, 10, 11], [191189539108514, 231897786442401, 339282510893444, 439572173405790, 528017648952100], 38⟩,
      ⟨104755072205484809241646611363607738, 64137850702072764890601651575980033, [7, 8, 9, 10, 11], [231139207428333, 337898629684192, 438159719802547, 526646267004871], 29⟩,
      ⟨134508175238802075600400626328277738, 69857909450859502807855073350123522, [7, 8, 9, 10, 11], [270579287903461, 335415107660221, 435621572394864, 524179786385070], 44⟩,
      ⟨172711915758910572884155681090769244, 74796962841396201233778250243637248, [7, 8, 9, 10, 11], [319151217688998, 334159135176011, 433367131173547, 521986760061972], 49⟩,
      ⟨185310352434225779600479178696100124, 77139009212987248148652444585959566, [8, 9, 10, 11], [335311925713342, 432827737327671, 521461843681657], 27⟩]⟩,
  ⟨5640314936098415544703185162600449, 6660978927986643247226657521532928, 223753061629676702631223330904777963,
    [54902702414039168853456512687800321, 59005188381517744424264165293555712, 63580752653283320409452037690884097, 71257890231077876714302814908579840, 74808035125436921046137785504759808, 81651078892352536401550859145576448, 87639860927498445302785272270815233, 90503796486097815810327233695622381],
    [64922725686359894888148888125964288, 75027684835196711208210225805918208, 87355091478537746144676851199508480, 121276816484134351886028715264573440, 146378556582116607063734578030051328, 222028692981229376360937343122669568, 365472343994707987435642406148505600],
    [⟨64106325469056114626589024161945438, 54902702414039168853456512687800321, [5, 6, 7, 8, 9, 10, 11], [80821672713630, 131827923465995, 237317434971926, 345955484301451, 446366105150829, 534602245186383], 27⟩,
      ⟨72641983537059430417763589299732751, 59005188381517744424264165293555712, [6, 7, 8, 9, 10, 11], [130363966904654, 235381514163044, 343803240623401, 444177921026055, 532483601668341], 26⟩,
      ⟨82314151272724760974923328455586216, 63580752653283320409452037690884097, [6, 7, 8, 9, 10, 11], [131523837461967, 233829485526997, 342074816098212, 442418523209257, 530778661689724], 26⟩,
      ⟨105693462387258193697489786381810170, 71257890231077876714302814908579840, [6, 7, 8, 9, 10, 11], [183412530835573, 231450409837565, 338785331767054, 439064850092257, 527525175362083], 38⟩,
      ⟨119766383403398434841459233263842997, 74808035125436921046137785504759808, [7, 8, 9, 10, 11], [230311452091806, 337354492192619, 437603955163293, 526106430095342], 29⟩,
      ⟨153783080354732477315923241790279946, 81651078892352536401550859145576448, [7, 8, 9, 10, 11], [264057350988713, 334832554247873, 435025734523753, 523600372095506], 43⟩,
      ⟨197461383832009806321057157680338387, 87639860927498445302785272270815233, [7, 8, 9, 10, 11], [313094237364255, 333283048729523, 432746010332112, 521382111955035], 48⟩,
      ⟨215788367394608460910320352759364216, 90503796486097815810327233695622381, [8, 9, 10, 11], [334242026207020, 432033912015334, 520688891847740], 30⟩]⟩,
  ⟨6660978927986643247226657521532929, 8200332114743059791581502437851136, 264525738225680063173268090071726604,
    [70967404341154579675910939749646336, 76470901205819366216902237214474240, 81794534594051019182990754777661442, 90686947842633910270195096566628352, 95294946179723264833343997186408450, 99257280824042035817287288241520640, 106848834414491384290674817045102593, 110431356065977542114469201076730381],
    [87561261559283593895697789336158208, 101683807269914102979400265430466560, 119137591249332851540793069257359360, 168281735086654808373655929224167424, 205094984021272884763215851635605504, 254346895489216871319784639780880384, 412392152802347661469710842962378752],
    [⟨85878933594755964958234729913819055, 70967404341154579675910939749646336, [5, 6, 7, 8, 9, 10, 11], [97747425968666, 130023988448527, 234943714837659, 343315935815049, 443682074603144, 532003234601256], 30⟩,
      ⟨97313580753926433928352976621830187, 76470901205819366216902237214474240, [6, 7, 8, 9, 10, 11], [129305395610842, 233310353057126, 341496003100448, 441828915560383, 530207012399872], 26⟩,
      ⟨110270733493705426821362718583214007, 81794534594051019182990754777661442, [6, 7, 8, 9, 10, 11], [145428029125413, 231798474815156, 339808678664254, 440108908269276, 528538554218965], 27⟩,
      ⟨141590424522717992732037843426523254, 90686947842633910270195096566628352, [6, 7, 8, 9, 10, 11], [202387343326285, 229600645843410, 336690146367473, 436925179555137, 525446928736105], 39⟩,
      ⟨160442970516993108373821944416409701, 95294946179723264833343997186408450, [7, 8, 9, 10, 11], [232084779552298, 335374026914842, 435579814360219, 524139183403015], 30⟩,
      ⟨181805703846777172026648323373097683, 99257280824042035817287288241520640, [7, 8, 9, 10, 11], [255628125498988, 334116385640714, 434292910149095, 522887537914648], 31⟩,
      ⟨233443144638066142257251656311518759, 106848834414491384290674817045102593, [7, 8, 9, 10, 11], [305283163841686, 332408306678809, 431977937393385, 520634203130205], 48⟩,
      ⟨260952811533616949493691274639561070, 110431356065977542114469201076730381, [8, 9, 10, 11], [332974750831912, 431044057988390, 519724684792318], 33⟩]⟩,
  ⟨8200332114743059791581502437851137, 9338235140988727131276916337672192, 326092063150455230262108412358648753,
    [78731504047501845383558350979989505, 84741262850448485029152129269366784, 91075101800486018347677586223529985, 101488537390558492716202276885102593, 106666568556763196564903692781748225, 111435463402050312819913205372420096, 120324115382225279718315552533381120, 128105802253003447199520351204631475],
    [94887875274565909853805479095959552, 109891292735956657092808382445780992, 128286327454790525173534860834242560, 179467019998430777938579569923588096, 217515123939108990148639863053746176, 267955937319928929558122491837153280, 427388834293283251147493994573856768],
    [⟨93426940310641463310769161360417778, 78731504047501845383558350979989505, [5, 6, 7, 8, 9, 10, 11], [88548284556469, 130077240808946, 235015175209298, 343395491218139, 443763034696796, 532081674328527], 29⟩,
      ⟨105866592887770087131742088883263196, 84741262850448485029152129269366784, [6, 7, 8, 9, 10, 11], [128805712466159, 233244915724363, 341422998749743, 441754534617934, 530134886546358], 26⟩,
      ⟨119962565962232150575240289135780382, 91075101800486018347677586223529985, [6, 7, 8, 9, 10, 11], [136079609118215, 231729194700403, 339731348407880, 440030036604718, 528462016327079], 27⟩,
      ⟨154034983746585811066605927373739437, 101488537390558492716202276885102593, [6, 7, 8, 9, 10, 11], [192040919341259, 229424596615307, 336520432134545, 436751732973229, 525278375685162], 38⟩,
      ⟨174544503550617457682750325091726433, 106666568556763196564903692781748225, [7, 8, 9, 10, 11], [229017818602094, 335155663913472, 435356385628812, 523921927132519], 29⟩,
      ⟨197784834189699328063156546841204437, 111435463402050312819913205372420096, [7, 8, 9, 10, 11], [245905992053442, 333877669063502, 434048616689903, 522649856831665], 30⟩,
      ⟨253960754134944538920639258014926605, 120324115382225279718315552533381120, [7, 8, 9, 10, 11], [296229797925833, 332083452738124, 431685742427361, 520349610880557], 47⟩,
      ⟨308102456064621848598066475285789836, 128105802253003447199520351204631475, [8, 9, 10, 11], [333673016905822, 430081569953678, 518786810341359], 44⟩]⟩,
  ⟨9338235140988727131276916337672193, 10985163118246731936814525312925696, 371650421546342219405016447988191771,
    [90995231911218030822730340694491136, 97853174446764378391589421307658240, 105408817719355928493536847631220737, 118013688518351553303073347818487809, 123961015102464250111914353813880833, 135162959424226069421643635718356993, 145138537013990022457133608703361024, 149772744607516584919083138531119645],
    [107875116496130237066208583744487424, 124693741951600623974323458590900224, 145222977308880765271861752875712512, 201809193588160955731307502262812672, 243688133008198300223956577501052928, 370151426191469021821752439784603648, 610191292756222057978052524659179520],
    [⟨106479628528138796442616206584809473, 90995231911218030822730340694491136, [5, 6, 7, 8, 9, 10, 11], [81864873262487, 129882962505184, 234759271402067, 343110571428461, 443473065695443, 531800719616454], 28⟩,
      ⟨120657226349790790470892352300782094, 97853174446764378391589421307658240, [6, 7, 8, 9, 10, 11], [128470045715212, 232873657617323, 341008869303662, 441332532142808, 529725634159170], 26⟩,
      ⟨136722549389599346910461736814229810, 105408817719355928493536847631220737, [6, 7, 8, 9, 10, 11], [130987261513379, 231340173635501, 339296739340688, 439586693822079, 528031742725937], 27⟩,
      ⟨175555228450590617786822399018511156, 118013688518351553303073347818487809, [6, 7, 8, 9, 10, 11], [184517481260493, 228988357040594, 336035731899082, 436256283504379, 524796833650268], 38⟩,
      ⟨198930135546580076326586644719514589, 123961015102464250111914353813880833, [7, 8, 9, 10, 11], [227984593204781, 334627524021584, 434816017317335, 523396398509504], 29⟩,
      ⟨255431350186946360137985958283648817, 135162959424226069421643635718356993, [7, 8, 9, 10, 11], [265064524841794, 332126600492410, 432254817564591, 520903824249273], 43⟩,
      ⟨327980345858906239327078855347493274, 145138537013990022457133608703361024, [7, 8, 9, 10, 11], [313832182878710, 330727887625049, 429997452096431, 518704642360157], 49⟩,
      ⟨357534756418914898409377753380227121, 149772744607516584919083138531119645, [8, 9, 10, 11], [332509362192736, 429311108307369, 518035693681629], 30⟩]⟩,
  ⟨10985163118246731936814525312925697, 13458096590106374028000724539932672, 437649854851976231528312715013966954,
    [117161364629737239152015480205606913, 126293880843068139843831189813067776, 134890195152321394860125171967066112, 142541876797100801033318264307974145, 149575337857630541854289474701230080, 163535346733178758144099624283013121, 176107573923340647945061342904320000, 181976135185906741821604418477804651],
    [144933303974418784216445656259100672, 168354075255877895418979927862542336, 197352767634423772626277985796751360, 234020745782012960469425992100741120, 281304295700757807679376648870821888, 422542790583966475962383240213299200, 686363001078415585057292363539415040],
    [⟨142084105216717717830448011861403236, 117161364629737239152015480205606913, [6, 7, 8, 9, 10, 11], [128130779437050, 232443043897283, 340528337926163, 440842728695134, 529250534917314], 30⟩,
      ⟨161002384031707885268727930789835086, 126293880843068139843831189813067776, [6, 7, 8, 9, 10, 11], [127833485735098, 230844675088205, 338742878193597, 439021527433440, 527483115710028], 26⟩,
      ⟨182439602405600865082622875128332870, 134890195152321394860125171967066112, [6, 7, 8, 9, 10, 11], [146745221780599, 229335811612646, 337054607816899, 437297582102764, 525808781052096], 27⟩,
      ⟨206731153244033459323153041611050500, 142541876797100801033318264307974145, [6, 7, 8, 9, 10, 11], [174793971711005, 228466754695189, 335453108953852, 435660539043224, 524217672675062], 28⟩,
      ⟨234257086499197572812242725687065011, 149575337857630541854289474701230080, [6, 7, 8, 9, 10, 11], [203501149824289, 227204225226205, 333981122862691, 434154429778591, 522752808582082], 29⟩,
      ⟨300792053104188444786316914401722863, 163535346733178758144099624283013121, [7, 8, 9, 10, 11], [256894502340897, 331430734699081, 431541546382286, 520209159300515], 43⟩,
      ⟨386224641323466777095714096830963601, 176107573923340647945061342904320000, [7, 8, 9, 10, 11], [306260609028754, 329787229986504, 429250830575234, 517976722855034], 48⟩,
      ⟨430473905440611655000907022494384245, 181976135185906741821604418477804651, [8, 9, 10, 11], [331128087244073, 428351460165728, 517099778005249], 33⟩]⟩,
  ⟨13458096590106374028000724539932673, 15278979483176796489399364260724736, 536865723022575623885644531503142735,
    [129414706580370393898691335920025600, 139367377458326234369499386764853249, 149608182459536042187618146500739072, 166723307956804982986679669437235200, 182908731242681415660363259534376962, 190599206035503699720925198841544705, 197580198612630668573770977583824897, 210211358391347051154422163929241425],
    [156266426177674284537626659995516928, 181002966271692745978553291514052608, 211374719212072005132875459217850368, 295920674310402949928626445902413824, 438729941358081053667933345391050752, 550792941211293704014006186397401088, 706281854116270178591328166731579392],
    [⟨153814604915782110411938843216421402, 129414706580370393898691335920025600, [5, 6, 7, 8, 9, 10, 11], [89301804226814, 128206478416507, 232545735439884, 340642952240978, 440959567890082, 529363875741418], 29⟩,
      ⟨174294781619403566089781567606650860, 139367377458326234369499386764853249, [6, 7, 8, 9, 10, 11], [127017554294525, 230814473865087, 338709076617197, 438987029552684, 527449622999948], 26⟩,
      ⟨197501862169647443821954654892592225, 149608182459536042187618146500739072, [6, 7, 8, 9, 10, 11], [136770436700542, 229301298011538, 337016014912873, 437258152179726, 525770470990609], 27⟩,
      ⟨253597410868986453119256857834547602, 166723307956804982986679669437235200, [6, 7, 8, 9, 10, 11], [192848074862237, 227036820636170, 333845662330199, 434015749666706, 522617877182212], 38⟩,
      ⟨325625521161982726880732148956081534, 182908731242681415660363259534376962, [7, 8, 9, 10, 11], [246799511734842, 331225515818893, 431331185226600, 520004243283898], 42⟩,
      ⟨368982055583779850144883801622533138, 190599206035503699720925198841544705, [7, 8, 9, 10, 11], [272156365255613, 330055121635227, 430130224063772, 518834002247647], 32⟩,
      ⟨418111445494177874246239936259823755, 197580198612630668573770977583824897, [7, 8, 9, 10, 11], [296925758442537, 329461066249872, 428991382724959, 517723712092958], 33⟩,
      ⟨506164949346937266859048511479724963, 210211358391347051154422163929241425, [8, 9, 10, 11], [332443277259016, 427416704981370, 516187822141807], 44⟩]⟩,
  ⟨15278979483176796489399364260724737, 17905346557128281471542873884196864, 609995659961731430157648171233912580,
    [149045632131448577499010984608530433, 160371374875817601580970766709555200, 172641595312043172130707337209970689, 193159942832055404960405300652802048, 202994100662416948239651156004962305, 221125061361228985103853168625713153, 237536718369441903305886747456438273, 244896243799991722261229109811816198],
    [177119414619864770805173404104130560, 204777563100859961318442676174979072, 238568976177205872863117794898608128, 331831368805201027675410841814958080, 400865322462455820006095995382267904, 609725947370097381637068806879707136, 1006570101128313763203633850030751744],
    [⟨174766682642933456672336497768444109, 149045632131448577499010984608530433, [5, 6, 7, 8, 9, 10, 11], [82851403172461, 128013355914270, 232290415571681, 340357966081555, 440669034150216, 529082030414762], 28⟩,
      ⟨198036596084461016456507207434956916, 160371374875817601580970766709555200, [6, 7, 8, 9, 10, 11], [126653814320644, 230451887042844, 338303607936766, 438573151162592, 527047764383123], 26⟩,
      ⟨224404862503726906229771887517162122, 172641595312043172130707337209970689, [6, 7, 8, 9, 10, 11], [130986772386126, 228930417968551, 336600648491804, 436833716952036, 525358048206496], 27⟩,
      ⟨288141547083103278878828829025003033, 193159942832055404960405300652802048, [6, 7, 8, 9, 10, 11], [185568139378123, 226610574517349, 333373208295221, 433531998471780, 522147137521667], 38⟩,
      ⟨326507148341500601554538161523443998, 202994100662416948239651156004962305, [7, 8, 9, 10, 11], [225818003545286, 331986183146884, 432111013749963, 520763788673055], 29⟩,
      ⟨419243477200721578500202611017051236, 221125061361228985103853168625713153, [7, 8, 9, 10, 11], [266030005447047, 329505735645108, 429566444862243, 518284427217322], 44⟩,
      ⟨538319280506274151903844633647473378, 237536718369441903305886747456438273, [7, 8, 9, 10, 11], [314544798036622, 328342023865082, 427330420818011, 516103449360901], 49⟩,
      ⟨585411635989287818349738628913512573, 244896243799991722261229109811816198, [8, 9, 10, 11], [331188778925133, 426668062231335, 515457110144715], 29⟩]⟩,
  ⟨17905346557128281471542873884196865, 21831984307693237876518295028367360, 715570267677213172883606259553143023,
    [191173769904591912720684062026498048, 206113739181592739621887668637401089, 219863771471441305204297212056567808, 232235552861605851266933419793186816, 243838217582857834546976429831094272, 266314432704675325149321623637065729, 286891566722550591124306191208939521, 296303122694793065651622710874867952],
    [237073120134572197657139228262268928, 275459549693186232829518625242087424, 323067040516042057281357465071386624, 383324495952828194067877237016756224, 461025732515137188520931121944330240, 693633144388976886152760807554809856, 1128713408854603028112568005689344000],
    [⟨232311652969682030582574745261380149, 191173769904591912720684062026498048, [6, 7, 8, 9, 10, 11], [126311086126055, 230028867590106, 337830373903631, 438089968444896, 526578521887934], 31⟩,
      ⟨263243590191992588994763408795387522, 206113739181592739621887668637401089, [6, 7, 8, 9, 10, 11], [126677156380625, 228460446076945, 336074028011972, 436295438442999, 524834893313019], 27⟩,
      ⟨298294067005813949777341595324247663, 219863771471441305204297212056567808, [6, 7, 8, 9, 10, 11], [148026503598064, 226957266230942, 334387915510146, 434570791176699, 523157865392086], 27⟩,
      ⟨338011460586650276559580224045701204, 232235552861605851266933419793186816, [6, 7, 8, 9, 10, 11], [176167249362864, 226101799092836, 332804125197806, 432949114909231, 521579797694229], 28⟩,
      ⟨383017163682621327198482849463530668, 243838217582857834546976429831094272, [7, 8, 9, 10, 11], [224910080962057, 331357567193681, 431466537315962, 520136093531136], 29⟩,
      ⟨491803773196134728789318436099766165, 266314432704675325149321623637065729, [7, 8, 9, 10, 11], [258114604395204, 328829541126080, 428872183465908, 517607466921380], 43⟩,
      ⟨631488544806770435157479194214279626, 286891566722550591124306191208939521, [7, 8, 9, 10, 11], [307196155426028, 327280556135610, 426604732073132, 515395082185859], 48⟩,
      ⟨701828919637799672225592229761314465, 296303122694793065651622710874867952, [8, 9, 10, 11], [329666166632588, 425737285303158, 514548280670040], 32⟩]⟩,
  ⟨21831984307693237876518295028367361, 24712248363994145222010698091986944, 873590655580264342174943974017141372,
    [210268650084075316306800269686996993, 226552338830949565707764658444697601, 242895967423627966881898859021205504, 270731862588121517142995150756118529, 296759485481749112346217002901176321, 309357521086811447393779029771288577, 320702227266573384678676692333494272, 340942878111628259904890960042723965],
    [254349788561909549342181922839724032, 294656028782309791867084511410913280, 344218698780981427026285028406460416, 482235965413621086671114241046478848, 715786088582789926556432044652494848, 899136241641832025315380043771281408, 1153679037070338309634840171359764480],
    [⟨250287913315983955750794422116701090, 210268650084075316306800269686996993, [5, 6, 7, 8, 9, 10, 11], [90011707512037, 126406937377688, 230161019311671, 337978233583052, 438240951998371, 526725160125222], 29⟩,
      ⟨283613361795331144229286223741997643, 226552338830949565707764658444697601, [6, 7, 8, 9, 10, 11], [125327266930546, 228466221744416, 336080458536760, 436302012407065, 524841283321540], 26⟩,
      ⟨321376042187461594189237039372991491, 242895967423627966881898859021205504, [6, 7, 8, 9, 10, 11], [137598289186871, 226954218459328, 334384547983788, 434567344777620, 523154512872176], 27⟩,
      ⟨412655006483212536871268655592713846, 270731862588121517142995150756118529, [6, 7, 8, 9, 10, 11], [193613614771352, 224731750582618, 331254903083154, 431361251196844, 520033531798881], 38⟩,
      ⟨529859516647889649291359200567987831, 296759485481749112346217002901176321, [7, 8, 9, 10, 11], [247691957470487, 328656260440926, 428694277563151, 517433960398769], 42⟩,
      ⟨600409491632292544148644752554584344, 309357521086811447393779029771288577, [7, 8, 9, 10, 11], [272893532788918, 327500415466860, 427506189283724, 516274898836156], 32⟩,
      ⟨680353086649771860823387922879433317, 320702227266573384678676692333494272, [7, 8, 9, 10, 11], [297588768290284, 326925832860639, 426376822829695, 515172553768504], 33⟩,
      ⟨821860682038778674523851573635462363, 340942878111628259904890960042723965, [8, 9, 10, 11], [331595297082483, 424830855825287, 513662904818040], 43⟩]⟩,
  ⟨24712248363994145222010698091986945, 28852674217316540973061532052094976, 989616879085178165874119688118846827,
    [241331866718549641164939965476372481, 259815093850566917065249411982950400, 279427185315845754039805300061503489, 312540162360416868237567416336384001, 343310203369538567963769641052930049, 357620280288463679843064187895939072, 371765010141934966689279897275203585, 395794599179664925403080877562643821],
    [287444029650276414568759108044849152, 332396946406282876058665569583366144, 387386208181194049715200258037776384, 539297139907673425438670793524379648, 793937380577544942794432431960096768, 992753216717658144857890261206827008, 1266586066253709265564694671064563712],
    [⟨283529982911714273152846880112051419, 241331866718549641164939965476372481, [5, 6, 7, 8, 9, 10, 11], [83784536018970, 126215415799780, 229906957734703, 337693954549872, 437950654452672, 526443208741059], 28⟩,
      ⟨321281561534472685789195837232002148, 259815093850566917065249411982950400, [6, 7, 8, 9, 10, 11], [124915202899697, 228112529122074, 335683969503090, 435896629393343, 524447209273719], 26⟩,
      ⟨364059704451682098266543050071544244, 279427185315845754039805300061503489, [6, 7, 8, 9, 10, 11], [131448046907657, 226597624161920, 333984210431833, 434157585429764, 522755878829579], 27⟩,
      ⟨467461913707787063648272027142904658, 312540162360416868237567416336384001, [6, 7, 8, 9, 10, 11], [186567484965400, 224313803487795, 330794456914177, 430889013827893, 519573454822711], 38⟩,
      ⟨600232978534290411171619726689129321, 343310203369538567963769641052930049, [7, 8, 9, 10, 11], [241076713974196, 328148996972877, 428173185081724, 516925674685798], 42⟩,
      ⟨680153071105824766341443750775664638, 357620280288463679843064187895939072, [7, 8, 9, 10, 11], [266955083978827, 326966790125910, 426957747693251, 515739647131731], 31⟩,
      ⟨770714400372216405345347445725376997, 371765010141934966689279897275203585, [7, 8, 9, 10, 11], [291403077169299, 326368761828930, 425824523381684, 514633257111012], 33⟩,
      ⟨947391028002019776079409548007097827, 395794599179664925403080877562643821, [8, 9, 10, 11], [330266289132661, 424103366773790, 512952017788331], 46⟩]⟩,
  ⟨28852674217316540973061532052094977, 35016951690151769672904277600763904, 1156552200496430558376360671151693555,
    [286768073675620632955815808538247169, 308395686694135890073852215017078785, 332471570570611832630184216929239041, 354295813909761805380824556634112000, 392992557423262559963841796396548097, 428775960245811101460194638371487744, 462063840467135087660287046419742721, 476854929474153911308437875419553525],
    [335011270084779781211664172927942656, 386536536600123318674513837812613120, 449258256663336701354156440420352000, 527155254241150908389431953265262592, 746904300295789418901072074751606784, 1125527432849372525288211701741649920, 1834659938005637112118259720558477312],
    [⟨331357753261435603413095995298367121, 286768073675620632955815808538247169, [5, 6, 7, 8, 9, 10, 11], [75754268251182, 126016734718953, 229643071304139, 337398602894329, 437648994799022, 526150183837387], 27⟩,
      ⟨375477525519894894423871122835088540, 308395686694135890073852215017078785, [6, 7, 8, 9, 10, 11], [124562157299780, 227697460585646, 335218499728805, 435420588277324, 523984358299016], 26⟩,
      ⟨425471777204228737047309350805844617, 332471570570611832630184216929239041, [6, 7, 8, 9, 10, 11], [125939654687513, 226152978607374, 333484775246795, 433646249740022, 522258324852388], 27⟩,
      ⟨482122686162565160838573168798385260, 354295813909761805380824556634112000, [6, 7, 8, 9, 10, 11], [149261687097291, 224659422674112, 331805374677356, 431925636105097, 520583256460610], 27⟩,
      ⟨619057782994500959840515400997284752, 392992557423262559963841796396548097, [7, 8, 9, 10, 11], [222729554447824, 328816179656832, 428858511201282, 517594132664385], 39⟩,
      ⟨794885927763303598559864773928168058, 428775960245811101460194638371487744, [7, 8, 9, 10, 11], [259287038408364, 326309657912510, 426281974704978, 515079944582597], 43⟩,
      ⟨1020653734615497901997201880185803163, 462063840467135087660287046419742721, [7, 8, 9, 10, 11], [308094845909212, 324905641029499, 424036785615112, 512886749567861], 48⟩,
      ⟨1131155982812890199215701837139615439, 476854929474153911308437875419553525, [8, 9, 10, 11], [328618092524112, 423199193915097, 512068150176160], 32⟩]⟩,
  ⟨35016951690151769672904277600763905, 39521735072841034100481231415148544, 1405357310900583264056148148508718857,
    [337783666482858288525249035863326721, 364108134613397192296911541249245185, 389885562971589417201242594871345153, 434673401378482385373459254983262209, 476053841334407683888927551627722753, 496457841827710299490966140671229953, 514688915821970783908321257074982913, 546653603965787026824001992834709259],
    [409286726943289428577749965442383872, 474212472799274176139829559733256192, 554168473338678414865720024219254784, 776882850077961522090367553850310656, 1154422016730046941984669212807790592, 1450935861625278394775714724172529664, 1862800116959389418698392684051038208],
    [⟨402641610875554540438078470221391247, 337783666482858288525249035863326721, [5, 6, 7, 8, 9, 10, 11], [90680585000837, 124675271229139, 227857443599960, 335397930674938, 435604110945239, 524162807441726], 29⟩,
      ⟨456252718503969657544081437451464545, 364108134613397192296911541249245185, [6, 7, 8, 9, 10, 11], [123746614163800, 226196569689047, 333533703079208, 433696350611917, 522307080369279], 26⟩,
      ⟨517002062180307413165680171616988964, 389885562971589417201242594871345153, [6, 7, 8, 9, 10, 11], [138475991665539, 224685460882688, 331834725620314, 431955723151732, 520612558099418], 27⟩,
      ⟨663843788319490880199207037779807590, 434673401378482385373459254983262209, [6, 7, 8, 9, 10, 11], [194340085803875, 222507322647416, 328745005369205, 428785389743936, 517522820734950], 39⟩,
      ⟨852392296912503152577802302397410974, 476053841334407683888927551627722753, [7, 8, 9, 10, 11], [248565292487065, 326166895076912, 426135180625475, 514936614648783], 42⟩,
      ⟨965887012652481999834234629213281885, 496457841827710299490966140671229953, [7, 8, 9, 10, 11], [273598547268536, 325025150351272, 424959522896917, 513788360518776], 32⟩,
      ⟨1094493374224497967992701055678545727, 514688915821970783908321257074982913, [7, 8, 9, 10, 11], [298220987601356, 324477758321662, 423839305145239, 512693693647971], 33⟩,
      ⟨1319363690995120201864744314764315429, 546653603965787026824001992834709259, [8, 9, 10, 11], [331103197668066, 422320227581060, 511208596838538], 43⟩]⟩,
  ⟨39521735072841034100481231415148545, 45976201193682667204293629482893312, 1587356783242374562280902379759529445,
    [386385884216168315308595426216640513, 416200482515645643165721961449914369, 447101496608106473102874570280402944, 500051495572484429285482612891058177, 548815074885029069738098750973280257, 571908731132343216877148264472772609, 594512412442393988938393462442557441, 632335628673229468476604859059596774],
    [461213123624738010078218340305731584, 533443168201743555026811043683762176, 621926834819130840172391106604957696, 866537119939253604481290815724847104, 1277362168145883223273786441350512640, 1598308840869234239870785358321942528, 2040680115952192830798320394880155648],
    [⟨454785332727501265494728148919553606, 386385884216168315308595426216640513, [5, 6, 7, 8, 9, 10, 11], [84667345156287, 124485686838522, 227605210028031, 335115019883953, 435314739191165, 523881428859029], 28⟩,
      ⟨515339296257650019524894959363638169, 416200482515645643165721961449914369, [6, 7, 8, 9, 10, 11], [123256229542052, 225852078841025, 333146607590667, 433299931786604, 521921276924464], 26⟩,
      ⟨583955926358903092903073672369094509, 447101496608106473102874570280402944, [6, 7, 8, 9, 10, 11], [132216568647313, 224340187538068, 331446172985054, 431557379156566, 520224580877316], 27⟩,
      ⟨749814251670266554229995170620426933, 500051495572484429285482612891058177, [6, 7, 8, 9, 10, 11], [187518351704387, 222095120833837, 328296326779466, 428324476722647, 517073260018753], 38⟩,
      ⟨962780556939321018759236000269267019, 548815074885029069738098750973280257, [7, 8, 9, 10, 11], [242107718156584, 325673886534667, 425627912675951, 514441245079518], 42⟩,
      ⟨1090973298738609218905800245164474275, 571908731132343216877148264472772609, [7, 8, 9, 10, 11], [267841386544033, 324506740905748, 424425975953992, 513267048190784], 32⟩,
      ⟨1236234705802867513090587786286571724, 594512412442393988938393462442557441, [7, 8, 9, 10, 11], [292224073326004, 323923504109734, 423302124510901, 512168556674839], 33⟩,
      ⟨1515685490589437958800486529566227802, 632335628673229468476604859059596774, [8, 9, 10, 11], [329710366004243, 421614437571032, 510518133821341], 45⟩]⟩]

theorem cellsOK34 : cellsOK 10995589617029501664432993861633 cells34 45976201193682667204293629482893312 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/Cells35.lean <==
import KtMinor45.MiddleDefs

/-! Cells 723 to 727 of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/

set_option maxRecDepth 100000

namespace KtMinor45

/-- Cells covering `45976201193682667204293629482893313 ≤ t ≤ 100000000000000000000000000000000000`. -/
def cells35 : List Cell := [
  ⟨45976201193682667204293629482893313, 55546210689416658370221417191964672, 1848347358999612040851514453468785524,
    [457203573622612225095384585581101057, 491970771446246041149584041022849025, 530163351507622004740641425329225728, 564591642936611894142859506620563457, 626349830127983123274032092249325569, 682707076190970559484379895445848065, 735841766919042142845777695467372544, 758552402911386719845415891010202484],
    [535600342166185052636482146232434688, 618136972955531469647475060481458176, 718679456480691294214229047306616832, 843680187596462191958860992444628992, 1196514560157898369981187619773480960, 1805811238984448959850043559378944000, 2948652715967272893500319135858425856],
    [⟨529560384617252769802190093588187821, 457203573622612225095384585581101057, [5, 6, 7, 8, 9, 10, 11], [76919023318038, 124285732587447, 227338670338393, 334815981888916, 435008815432053, 523583916368637], 27⟩,
      ⟨600070530634513521510365404212271057, 491970771446246041149584041022849025, [6, 7, 8, 9, 10, 11], [122881883238695, 225445295768570, 332689345002533, 432831529612860, 521465330238273], 26⟩,
      ⟨679968993519488613980349034724605229, 530163351507622004740641425329225728, [6, 7, 8, 9, 10, 11], [125711211563735, 223917972741138, 330970821098271, 431069913501534, 519749707664283], 27⟩,
      ⟨770505813140015418285000265770191811, 564591642936611894142859506620563457, [6, 7, 8, 9, 10, 11], [150448087235451, 222438977261800, 329303839272601, 429359272241443, 518082438663494], 27⟩,
      ⟨989349047777435411446864695648078138, 626349830127983123274032092249325569, [7, 8, 9, 10, 11], [220682949114359, 326353769301365, 426327443728734, 515124337991763], 39⟩,
      ⟨1270349323322041623606117297045331380, 682707076190970559484379895445848065, [7, 8, 9, 10, 11], [260412484442417, 323868075150054, 423768185777876, 512624168284940], 43⟩,
      ⟨1631160819217574912268329277661789127, 735841766919042142845777695467372544, [8, 9, 10, 11], [322693134593807, 421543691334815, 510448741776099], 49⟩,
      ⟨1802662494356082454443857265874413346, 758552402911386719845415891010202484, [8, 9, 10, 11], [328003475146372, 420734242699949, 509656740456184], 32⟩]⟩,
  ⟨55546210689416658370221417191964673, 62514430972785550344073443132047360, 2235727112825182138497811390186179151,
    [536649451199396270841474527950536705, 578702102450930852120297958908362752, 618919387134238570085756974542094337, 690210322593501046761545190965510144, 755276195498760703631086171440807938, 787934604791170715037062897611046912, 816825894675280807612186315534106625, 866679231197513546166992373806582351],
    [651285671160762587778628739359834112, 754704331534525666561159687198212096, 882249749139782091204547851826757632, 1237600251402560214032958706251988992, 1841019408095137402358971243851415552, 2315135460433607274337389781691924480, 2974106177492232531349849282873131008],
    [⟨640546542294798181037555319115970290, 536649451199396270841474527950536705, [5, 6, 7, 8, 9, 10, 11], [91310870860014, 123008352219579, 225631615206720, 332898805708625, 433046110074131, 521674216465023], 30⟩,
      ⟨725834323518655066690769736784958521, 578702102450930852120297958908362752, [6, 7, 8, 9, 10, 11], [122293928042277, 224002025186429, 331065431793734, 431166947088381, 519844242860198], 27⟩,
      ⟨822478040877970286812482192228215621, 618919387134238570085756974542094337, [6, 7, 8, 9, 10, 11], [139358112840795, 222492256186733, 329363981308403, 429421021361926, 518142644361425], 27⟩,
      ⟨1056082709154853057802658575256897221, 690210322593501046761545190965510144, [6, 7, 8, 9, 10, 11], [195030030516358, 220362351389510, 326312959927578, 426285434119819, 515083321629223], 39⟩,
      ⟨1356037040679279148302023759902283337, 755276195498760703631086171440807938, [7, 8, 9, 10, 11], [249411610960277, 323754510241072, 423651256188941, 512509868915318], 43⟩,
      ⟨1536591274947042182918359217357950130, 787934604791170715037062897611046912, [7, 8, 9, 10, 11], [274280077350144, 322626322651173, 422487438431448, 511371902096552], 32⟩,
      ⟨1741186026202223273638077197658931742, 816825894675280807612186315534106625, [7, 8, 9, 10, 11], [298858643968196, 322118564941707, 421375583473326, 510284194610104], 33⟩,
      ⟨2094591934631507485839048837029740663, 866679231197513546166992373806582351, [8, 9, 10, 11], [330897399806513, 419882378013674, 508822741238310], 43⟩]⟩,
  ⟨62514430972785550344073443132047361, 72466550540391564900328128445939712, 2518054807239204343244579778133021410,
    [611860861431450525427845301985607681, 659406208750891389875760372113211394, 707480400163320304386312332084510720, 791329001388006425306656836897734657, 867751250450382385224393073530765313, 904569924411460200273837537408057345, 940197595590425563635287049996599297, 999076476771897360763378361628676834],
    [731859073577835531867366712133287936, 846627951464426005235280631461576704, 987438496214396139190043309844201472, 1376911553617056261978073771242684416, 2032288691052577553138097963428478976, 2544592891523689060107696962965340160, 3251311643809355678537137065558016000],
    [⟨721434781030893457631982052922688706, 611860861431450525427845301985607681, [5, 6, 7, 8, 9, 10, 11], [85502716016986, 122820930165278, 225381689804983, 332617827535473, 432758257496467, 521393997954644], 29⟩,
      ⟨817492706113761585756208400482836467, 659406208750891389875760372113211394, [6, 7, 8, 9, 10, 11], [121681863950497, 223667176219461, 330688293675093, 430780115672240, 519467347101178], 26⟩,
      ⟨926340595326222571841431769810785018, 707480400163320304386312332084510720, [6, 7, 8, 9, 10, 11], [133142773743139, 222156531507023, 328985291422658, 429032171918191, 517763486460202], 27⟩,
      ⟨1189444868908523366562904390567781097, 791329001388006425306656836897734657, [6, 7, 8, 9, 10, 11], [188423453218215, 219952007291310, 325875810820078, 425835655290263, 514644128304077], 38⟩,
      ⟨1527277443427362844297191213441941954, 867751250450382385224393073530765313, [7, 8, 9, 10, 11], [243128630208378, 323275251988011, 423157357737962, 512027014105058], 42⟩,
      ⟨1730632072423573642771109994514675980, 904569924411460200273837537408057345, [7, 8, 9, 10, 11], [268706457361132, 322122407089815, 421968182424264, 510863984968134], 32⟩,
      ⟨1961063055694608187133460405571413521, 940197595590425563635287049996599297, [7, 8, 9, 10, 11], [293053385847753, 321558700180652, 420852891824427, 509772646996874], 33⟩,
      ⟨2398234329152778325103354430659787103, 999076476771897360763378361628676834, [8, 9, 10, 11], [329455239668640, 419197752325335, 508152242810613], 45⟩]⟩,
  ⟨72466550540391564900328128445939713, 87163412016324329022701908334215168, 2921611704049437122209550521833740964,
    [721040543211108997088288633559973889, 776306781173048411482458840780242945, 835944626438763117769585825924775937, 939010372429995040266574743618977793, 987422689164995129866638970526367744, 1075181569332995526157034054911787009, 1121111033183311518375030248272035841, 1193441574379514878845867160234744485],
    [846910559149674944872829205929263104, 977660939847174553297522041580158976, 1137104539285870517742061907976650752, 1573942395725482228606866738473074688, 1895871318513965408800079356134162432, 2865625794718876370649675105185038336, 3637386525020291652674984444870787072],
    [⟨837055767773037727187542191901937475, 721040543211108997088288633559973889, [5, 6, 7, 8, 9, 10, 11], [78024393020111, 122620526863235, 225113639759927, 332316390303742, 432449387796362, 521093279853483], 27⟩,
      ⟨948508448382682528356359784552210376, 776306781173048411482458840780242945, [6, 7, 8, 9, 10, 11], [121269118238396, 223269025854897, 330239696145063, 430319865964243, 519018834004839], 26⟩,
      ⟨1074800881005652349178970342373378986, 835944626438763117769585825924775937, [6, 7, 8, 9, 10, 11], [126004185136694, 221752239571880, 328529070552830, 428563585024192, 517306490670007], 27⟩,
      ⟨1380071649089634344445277886640306526, 939010372429995040266574743618977793, [6, 7, 8, 9, 10, 11], [179914882257275, 219476266040522, 325346370246898, 425290749607629, 514111927449465], 38⟩,
      ⟨1563826054287303234827103436395689109, 987422689164995129866638970526367744, [7, 8, 9, 10, 11], [218803644903687, 323967226333738, 423870483407317, 512724159039231], 29⟩,
      ⟨2007992400983400854608236846755080088, 1075181569332995526157034054911787009, [7, 8, 9, 10, 11], [261518498817614, 321501410071775, 421327668918193, 510237292822687], 44⟩,
      ⟨2275353482944283093288549604195934531, 1121111033183311518375030248272035841, [7, 8, 9, 10, 11], [285573541535539, 320909823253853, 420207452480810, 509140807625443], 33⟩,
      ⟨2841065270890699674217110233977100142, 1193441574379514878845867160234744485, [8, 9, 10, 11], [327703148855385, 418342128207857, 507313977328328], 48⟩]⟩,
  ⟨87163412016324329022701908334215169, 100000000000000000000000000000000000, 3518180425722275342750793778157409056,
    [851075640062769559802905876418789377, 917707211637097568579278996739457025, 982787545945615490573007666498502656, 1098574570581201173700464986346749952, 1203088814853880080479740800092078082, 1254733957935282110763655404160286722, 1303215756120175944395063741502193665, 1383258561390262504274991341518017314],
    [1023369471650371259250604496113369088, 1184529808388204045964158497923792896, 1382771368773510969540748865867612160, 1932296626531948600450780032049086464, 2860636050598934119597621852407595008, 3587606042088897714451278394994720768, 4592988688277700984438815271656882176],
    [⟨1007975568189057784595074737066067994, 851075640062769559802905876418789377, [5, 6, 7, 8, 9, 10, 11], [87627924837789, 121567749043962, 223702295294685, 330727841544922, 430820684415412, 519506876900591], 29⟩,
      ⟨1142185955822586089622789589317260339, 917707211637097568579278996739457025, [6, 7, 8, 9, 10, 11], [120622952772884, 222039264220827, 328852956008959, 428896263714561, 517630950005608], 27⟩,
      ⟨1294266248955017975497688234931286839, 982787545945615490573007666498502656, [6, 7, 8, 9, 10, 11], [135532429678286, 220529256993701, 327147672369322, 427143898645424, 515921335124039], 27⟩,
      ⟨1661870759619347061997143201433673221, 1098574570581201173700464986346749952, [6, 7, 8, 9, 10, 11], [190813612741810, 218377569877301, 324085571332796, 423992368025775, 512843289784816], 39⟩,
      ⟨2133884294601405565019307016249385027, 1203088814853880080479740800092078082, [7, 8, 9, 10, 11], [245570418816950, 321512308227892, 421339059623260, 510248439036922], 42⟩,
      ⟨2418007687451178734989203056755263043, 1254733957935282110763655404160286722, [7, 8, 9, 10, 11], [270828395385754, 320377154350041, 420166516399102, 509100729839555], 32⟩,
      ⟨2739961670538996901736808140265533427, 1303215756120175944395063741502193665, [7, 8, 9, 10, 11], [295192468384800, 319850407513274, 419059088273244, 508016200608812], 33⟩,
      ⟨3330004676927074579382838206490343092, 1383258561390262504274991341518017314, [8, 9, 10, 11], [329778002981072, 417470719320264, 506459896982286], 45⟩]⟩]

theorem cellsOK35 : cellsOK 45976201193682667204293629482893313 cells35 100000000000000000000000000000000000 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/MiddleData/files.json <==
[["Cells00", 0, 401, 404], ["Cells01", 1, 405, 410], ["Cells02", 2, 411, 418], ["Cells03", 3, 419, 426], ["Cells04", 4, 427, 437], ["Cells05", 5, 438, 448], ["Cells06", 6, 449, 462], ["Cells07", 7, 463, 477], ["Cells08", 8, 478, 495], ["Cells09", 9, 496, 514], ["Cells10", 10, 515, 539], ["Cells11", 11, 540, 571], ["Cells12", 12, 572, 606], ["Cells13", 13, 607, 651], ["Cells14", 14, 652, 699], ["Cells15", 15, 700, 763], ["Cells16", 16, 764, 848], ["Cells17", 17, 849, 946], ["Cells18", 18, 947, 1056], ["Cells19", 19, 1057, 1348], ["Cells20", 20, 1349, 2563], ["Cells21", 21, 2564, 6690], ["Cells22", 22, 6691, 20573], ["Cells23", 23, 20574, 117925], ["Cells24", 24, 117926, 1480967], ["Cells25", 25, 1480968, 45045365], ["Cells26", 26, 45045366, 9377826323], ["Cells27", 27, 9377826324, 1704781366235], ["Cells28", 28, 1704781366236, 921318710343190], ["Cells29", 29, 921318710343191, 563268961888260160], ["Cells30", 30, 563268961888260161, 932482557013304410112], ["Cells31", 31, 932482557013304410113, 1863532101657120659734528], ["Cells32", 32, 1863532101657120659734529, 2875648992741558250352148480], ["Cells33", 33, 2875648992741558250352148481, 10995589617029501664432993861632], ["Cells34", 34, 10995589617029501664432993861633, 45976201193682667204293629482893312], ["Cells35", 35, 45976201193682667204293629482893313, 100000000000000000000000000000000000]]

==> anc/lean/KtMinor45/MiddleDefs.lean <==
import Mathlib
import KtMinor45.LogBounds

/-!
# The checker for the cells of Lemma 12

Section 4 of the paper.  A cell consists of integers `t_a ≤ t_b` and `f`, slope data
`R₁, …, R_ν`, `Y₁, …, Y_{ν-1}` for `f`, and, for each `j`, integers `V_j^+` and `R̃_j` and threshold
data `κ₁ < ⋯ < κ_P`, `b₁ < ⋯ < b_{P-1}` (with `b_p = num_p / 2^50`) for `V_j^+` and `R̃_j`.

Everything here is computable over `ℕ`, `ℤ` and `ℚ`, and is evaluated by the Lean kernel.
For the upper bounds on `v_j`, each ratio `Y_j / Y_{j-1}` is rounded up to a multiple of
`2^{-256}`, its logarithm is bounded by the series of `KtMinor45.logZHi` with `n_j` terms, and the
partial sums are rounded up to multiples of `2^{-64}`.
-/

namespace KtMinor45



/-- `∑_{q=1}^{n} g q`. -/
def sumTo (n : ℕ) (g : ℕ → ℚ) : ℚ := ((List.range n).map (fun i => g (i + 1))).sum

/-- `⌈x 2^K⌉ / 2^K ≥ x`. -/
def roundUp (K : ℕ) (x : ℚ) : ℚ := ((⌈x * 2 ^ K⌉ : ℤ) : ℚ) / 2 ^ K

/-- Lower bound for `log y` (`y ≥ 1`) with `n` series terms. -/
def logLoN (n : ℕ) (y : ℚ) : ℚ := expo y * logZLo n 2 + logZLo n (y / 2 ^ expo y)

/-- The data for one value of `j`. -/
structure Lev where
  V : ℕ
  R : ℕ
  ks : List ℕ
  bs : List ℕ
  n : ℕ

/-- One cell. -/
structure Cell where
  ta : ℕ
  tb : ℕ
  f : ℕ
  Rs : List ℕ
  Ys : List ℕ
  lv : List Lev

/-! ## Threshold quantities for one level -/

section Thr

variable (V R : ℕ) (ks bs : List ℕ)

/-- `h = (V - R - 1)/2`. -/
def hQ : ℚ := ((V : ℚ) - R - 1) / 2

/-- `κ_p` (for `1 ≤ p ≤ P`). -/
def kAt (p : ℕ) : ℕ := ks.getD (p - 1) 0

/-- `b_p`: `b₀ = π_lo`, `b_P = π_hi`, and `b_p = num_p / 2^50` otherwise. -/
def bAt (p : ℕ) : ℚ :=
  if p = 0 then hQ V R / V
  else if p = ks.length then hQ V R / ((V : ℚ) - R)
  else (bs.getD (p - 1) 0 : ℚ) / 2 ^ 50

/-- `M_q = κ_q + 1 + ⌊κ_q b_{q-1}⌋`. -/
def MQ (q : ℕ) : ℕ := kAt ks q + 1 + ⌊(kAt ks q : ℚ) * bAt V R ks bs (q - 1)⌋₊

/-- `η_{qp} = (κ_q - 1) κ_p`. -/
def etaQ (q p : ℕ) : ℕ := (kAt ks q - 1) * kAt ks p

/-- `A_p`. -/
def AQ (p : ℕ) : ℚ :=
  bAt V R ks bs p ^ kAt ks p *
    (sumTo p (fun q => (1 + 1 / (kAt ks q : ℚ)) ^ kAt ks p *
        (hQ V R * (bAt V R ks bs q ^ (etaQ ks q p - 1) - bAt V R ks bs (q - 1) ^ (etaQ ks q p - 1)) /
          (((etaQ ks q p - 1 : ℕ) : ℚ) * MQ V R ks bs q))) +
      sumTo (p - 1) (fun q => (1 + 1 / (kAt ks q : ℚ)) ^ kAt ks p * bAt V R ks bs q ^ etaQ ks q p))

/-- The pieces of phase `p`: from `x` to `b_p`, cut at the multiples of `1/κ_p`.  Each piece is
`(x, y, p, j)` with `μ ≤ κ_p + 1 + j` on `[x, y)`. -/
def piecesPhase : ℕ → ℕ → ℕ → ℚ → ℚ → List (ℚ × ℚ × ℕ × ℕ)
  | 0, _, _, _, _ => []
  | fuel + 1, p, k, x, e =>
    if x < e then
      (x, min e (((⌊(k : ℚ) * x⌋₊ : ℕ) + 1 : ℚ) / k), p, ⌊(k : ℚ) * x⌋₊) ::
        piecesPhase fuel p k (min e (((⌊(k : ℚ) * x⌋₊ : ℕ) + 1 : ℚ) / k)) e
    else []

/-- All pieces. -/
def pieces : List (ℚ × ℚ × ℕ × ℕ) :=
  (List.range ks.length).flatMap (fun i =>
    piecesPhase 200 (i + 1) (kAt ks (i + 1)) (bAt V R ks bs i) (bAt V R ks bs (i + 1)))

/-- The pieces form a chain from `x₀` to `e`, and each piece `(x, y, p, j)` has `1 ≤ p ≤ P`,
`x < y ≤ b_p` and `κ_p y ≤ j + 1`. -/
def chainOK : ℚ → List (ℚ × ℚ × ℕ × ℕ) → ℚ → Bool
  | x₀, [], e => x₀ == e
  | x₀, (x, y, p, j) :: rest, e =>
    (x == x₀) && decide (x < y) && decide (1 ≤ p) && decide (p ≤ ks.length) &&
      decide (y ≤ bAt V R ks bs p) && decide ((kAt ks p : ℚ) * y ≤ (j : ℚ) + 1) &&
      chainOK y rest e

/-- `h ∑ (1/x - 1/y) / (κ_p + 1 + j)` over the pieces. -/
def countQ (L : List (ℚ × ℚ × ℕ × ℕ)) : ℚ :=
  hQ V R * (L.map (fun c => (1 / c.1 - 1 / c.2.1) / ((kAt ks c.2.2.1 : ℚ) + 1 + c.2.2.2))).sum

/-- The checks of Lemma 11 for `V`, `R` and the threshold data, with `𝒩 ≥ T`. -/
def thrOK (T : ℕ) : Bool :=
  decide (1 ≤ R) && decide (R + 2 ≤ V) && decide (1 ≤ ks.length) &&
    decide (bs.length + 1 = ks.length) && decide (2 ≤ kAt ks 1) &&
    (List.range (ks.length - 1)).all (fun i => decide (kAt ks (i + 1) < kAt ks (i + 2))) &&
    (List.range ks.length).all (fun i => decide (bAt V R ks bs i < bAt V R ks bs (i + 1))) &&
    (List.range ks.length).all (fun i =>
      decide (((kAt ks (i + 1) : ℚ) + 1) * AQ V R ks bs (i + 1) < 1)) &&
    chainOK V R ks bs (bAt V R ks bs 0) (pieces V R ks bs) (bAt V R ks bs ks.length) &&
    decide ((T : ℚ) ≤ countQ V R ks (pieces V R ks bs))

end Thr

/-! ## The slope data and the cell -/

section CellChk

variable (c : Cell)

/-- `R_j`, `Y_j` (`1 ≤ j`). -/
def Rj (j : ℕ) : ℕ := c.Rs.getD (j - 1) 0
def Yj (j : ℕ) : ℕ := c.Ys.getD (j - 1) 0

/-- `r_j = R_j + 1/2`. -/
def rQ (j : ℕ) : ℚ := (Rj c j : ℚ) + 1 / 2

/-- `Y₀ = r₁`, `Y_ν = 2f + 1`. -/
def YQ (j : ℕ) : ℚ :=
  if j = 0 then rQ c 1 else if j = c.Rs.length then 2 * (c.f : ℚ) + 1 else (Yj c j : ℚ)

/-- `Y'₀ = R₁ + 1`, `Y'_j = Y_j`. -/
def YpQ (j : ℕ) : ℚ := if j = 0 then (Rj c 1 : ℚ) + 1 else (Yj c j : ℚ)

/-- The next upper bound: `⌈ub + r_j logZHi_n(⌈Y_j/Y_{j-1}⌉)⌉`. -/
def ubNext (ub : ℚ) (j n : ℕ) : ℚ :=
  roundUp 64 (ub + rQ c j * logZHi n (roundUp 256 (YQ c j / YQ c (j - 1))))

/-- The checks at `j` given an upper bound `ub` for `v_j`. -/
def levChk (ub : ℚ) (j : ℕ) (L : Lev) : Bool :=
  decide (1 ≤ YQ c j / YQ c (j - 1)) &&
    decide (ub + 2 / 3 ≤ (L.V : ℚ) + 1) &&
    decide ((L.R : ℚ) ≤ rQ c j * (1 - 1 / (2 * YpQ c (j - 1)))) &&
    thrOK L.V L.R L.ks L.bs (c.tb - 2)

/-- The loop over `j = j₀, j₀ + 1, …` with an upper bound `ub` for `v_{j₀ - 1}`. -/
def cellLoopOK : ℕ → ℚ → List Lev → Bool
  | _, ub, [] => decide (ub ≤ c.f)
  | j, ub, L :: rest =>
    levChk c (ubNext c ub j L.n) j L && cellLoopOK (j + 1) (ubNext c ub j L.n) rest

/-- All checks for a cell. -/
def cellOK : Bool :=
  decide (401 ≤ c.ta) && decide (c.ta ≤ c.tb) && decide (1 ≤ c.f) &&
    decide ((c.f : ℚ) ^ 2 ≤ 81 / 4 * (c.ta : ℚ) ^ 2 * logLoN 80 c.ta) &&
    decide (1 ≤ c.Rs.length) && decide (c.Ys.length + 1 = c.Rs.length) &&
    decide (c.lv.length = c.Rs.length) &&
    c.Rs.all (fun R => decide (1 ≤ R)) &&
    (List.range (c.Rs.length - 2)).all (fun i => decide (Yj c (i + 1) < Yj c (i + 2))) &&
    decide (rQ c 1 < 2 * (c.f : ℚ) + 1) &&
    (decide (c.Rs.length < 2) ||
      (decide (rQ c 1 < Yj c 1) && decide ((Yj c (c.Rs.length - 1) : ℚ) < 2 * (c.f : ℚ) + 1))) &&
    cellLoopOK c 1 (rQ c 1) c.lv

end CellChk

/-- Consecutive cells covering `[start, stop]`. -/
def cellsOK : ℕ → List Cell → ℕ → Bool
  | start, [], stop => start == stop + 1
  | start, c :: rest, stop => (c.ta == start) && cellOK c && cellsOK (c.tb + 1) rest stop

end KtMinor45


==> anc/lean/KtMinor45/MiddleThr.lean <==
import KtMinor45.MiddleDefs
import KtMinor45.Threshold

/-!
# Soundness of the threshold checks (`thrOK`)

The checks `thrOK V R κ b T` give threshold data for `V` and `R`, the inequalities
`A_p < 1/(κ_p + 1)` (Lemma 11), and `𝒩 ≥ T` (via `thN_ge_pieces`).
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45

open Finset

/-! ## Sums -/

lemma sumTo_eq_range (n : ℕ) (g : ℕ → ℚ) : sumTo n g = ∑ i ∈ range n, g (i + 1) := by
  unfold sumTo
  induction n with
  | zero => simp
  | succ n ih => rw [List.range_succ, List.map_append, List.sum_append, ih, sum_range_succ]; simp

lemma sumTo_cast (n : ℕ) (g : ℕ → ℚ) :
    ((sumTo n g : ℚ) : ℝ) = ∑ q ∈ Icc 1 n, ((g q : ℚ) : ℝ) := by
  rw [sumTo_eq_range, Rat.cast_sum]
  induction n with
  | zero => simp
  | succ n ih => rw [sum_range_succ, ih, sum_Icc_succ_top (Nat.le_add_left 1 n)]

lemma Ico_one_succ (m : ℕ) : Ico 1 (m + 1) = Icc 1 m := by ext; simp only [mem_Ico, mem_Icc]; omega

lemma sumTo_cast' (n : ℕ) (g : ℕ → ℚ) :
    ((sumTo (n - 1) g : ℚ) : ℝ) = ∑ q ∈ Ico 1 n, ((g q : ℚ) : ℝ) := by
  rw [sumTo_cast]
  rcases n with _ | n
  · simp
  · rw [Nat.add_sub_cancel, Ico_one_succ]

lemma natFloor_ratCast (x : ℚ) : ⌊((x : ℚ) : ℝ)⌋₊ = ⌊x⌋₊ := by
  rw [← Int.floor_toNat, Rat.floor_cast, Int.floor_toNat]

/-! ## The real data -/

section Real

variable (V R : ℕ) (ks bs : List ℕ)

/-- `b_p` as a real number. -/
noncomputable def bR (p : ℕ) : ℝ := (bAt V R ks bs p : ℝ)

lemma hQ_cast : ((hQ V R : ℚ) : ℝ) = thH (V : ℤ) (R : ℤ) := by
  unfold hQ thH; push_cast; (try ring)

lemma bR_zero : bR V R ks bs 0 = piLo (V : ℤ) (R : ℤ) := by
  unfold bR bAt piLo; rw [if_pos rfl]; push_cast; rw [hQ_cast]

lemma bR_P (hP : 1 ≤ ks.length) : bR V R ks bs ks.length = piHi (V : ℤ) (R : ℤ) := by
  unfold bR bAt piHi; rw [if_neg (by omega), if_pos rfl]; push_cast; rw [hQ_cast]

lemma thM_eq (q : ℕ) : thM (kAt ks) (bR V R ks bs) q = MQ V R ks bs q := by
  unfold thM MQ bR
  congr 1
  rw [← natFloor_ratCast]; push_cast; rfl

lemma thA_eq (p : ℕ) :
    thA (V : ℤ) (R : ℤ) (kAt ks) (bR V R ks bs) p = ((AQ V R ks bs p : ℚ) : ℝ) := by
  unfold thA AQ
  rw [Rat.cast_mul, Rat.cast_add, sumTo_cast, sumTo_cast', Rat.cast_pow]
  congr 2
  · apply sum_congr rfl; intro q _
    rw [thM_eq]
    unfold bR thEta etaQ
    push_cast
    rw [hQ_cast]
  · apply sum_congr rfl; intro q _
    unfold bR thEta etaQ
    push_cast; rfl

end Real

/-! ## Pieces -/

/-- Properties of a chain of pieces, read off `chainOK`. -/
lemma chainOK_spec (V R : ℕ) (ks bs : List ℕ) :
    ∀ (L : List (ℚ × ℚ × ℕ × ℕ)) (x₀ e : ℚ), chainOK V R ks bs x₀ L e = true →
      (L = [] → x₀ = e) ∧
      (∀ i, i < L.length → (L.getD i (0, 0, 0, 0)).1 =
          (if i = 0 then x₀ else (L.getD (i - 1) (0, 0, 0, 0)).2.1)) ∧
      (L ≠ [] → (L.getD (L.length - 1) (0, 0, 0, 0)).2.1 = e) ∧
      (∀ i, i < L.length →
        (L.getD i (0, 0, 0, 0)).1 < (L.getD i (0, 0, 0, 0)).2.1 ∧
        1 ≤ (L.getD i (0, 0, 0, 0)).2.2.1 ∧ (L.getD i (0, 0, 0, 0)).2.2.1 ≤ ks.length ∧
        (L.getD i (0, 0, 0, 0)).2.1 ≤ bAt V R ks bs (L.getD i (0, 0, 0, 0)).2.2.1 ∧
        (kAt ks (L.getD i (0, 0, 0, 0)).2.2.1 : ℚ) * (L.getD i (0, 0, 0, 0)).2.1 ≤
          ((L.getD i (0, 0, 0, 0)).2.2.2 : ℚ) + 1) := by
  intro L
  induction L with
  | nil =>
    intro x₀ e h
    simp only [chainOK, beq_iff_eq] at h
    refine ⟨fun _ => h, fun i hi => by simp at hi, fun h' => absurd rfl h', fun i hi => by simp at hi⟩
  | cons a rest ih =>
    intro x₀ e h
    obtain ⟨x, y, p, j⟩ := a
    simp only [chainOK, Bool.and_eq_true, beq_iff_eq, decide_eq_true_eq] at h
    obtain ⟨⟨⟨⟨⟨⟨hx, hxy⟩, hp1⟩, hpP⟩, hyb⟩, hky⟩, hrest⟩ := h
    obtain ⟨r1, r2, r3, r4⟩ := ih y e hrest
    refine ⟨fun h' => by simp at h', ?_, ?_, ?_⟩
    · intro i hi
      rcases i with _ | i
      · simp [hx]
      · simp only [List.getD_cons_succ, Nat.add_sub_cancel, if_neg (Nat.succ_ne_zero i)]
        rw [r2 i (by simpa using hi)]
        rcases i with _ | i
        · simp
        · simp
    · intro _
      rcases rest with _ | ⟨b0, rest'⟩
      · simp only [List.length_cons, List.length_nil, Nat.sub_self, List.getD_cons_zero]
        exact r1 rfl
      · have := r3 (by simp)
        simpa using this
    · intro i hi
      rcases i with _ | i
      · simpa using ⟨hxy, hp1, hpP, hyb, hky⟩
      · simpa using r4 i (by simpa using hi)

lemma list_sum_map_eq_range {α : Type*} (L : List α) (d : α) (g : α → ℚ) :
    (L.map g).sum = ∑ i ∈ range L.length, g (L.getD i d) := by
  induction L with
  | nil => simp
  | cons a L ih =>
    rw [List.map_cons, List.sum_cons, ih, List.length_cons, sum_range_succ']
    simp [add_comm]

/-! ## Soundness -/

/-- **Soundness of `thrOK`.** -/
theorem thrOK_sound (V R : ℕ) (ks bs : List ℕ) (T : ℕ) (h : thrOK V R ks bs T = true) :
    ThreshData (V : ℤ) (R : ℤ) ks.length (kAt ks) (bR V R ks bs) ∧
    (∀ p, 1 ≤ p → p ≤ ks.length →
      thA (V : ℤ) (R : ℤ) (kAt ks) (bR V R ks bs) p < 1 / ((kAt ks p : ℝ) + 1)) ∧
    (T : ℝ) ≤ thN (V : ℤ) (R : ℤ) ks.length (kAt ks) (bR V R ks bs) := by
  simp only [thrOK, Bool.and_eq_true, decide_eq_true_eq, List.all_eq_true, List.mem_range] at h
  obtain ⟨⟨⟨⟨⟨⟨⟨⟨⟨hR1, hRV⟩, hP⟩, hbl⟩, hk1⟩, hkinc⟩, hbinc⟩, hA⟩, hchain⟩, hcount⟩ := h
  have hT : ThreshData (V : ℤ) (R : ℤ) ks.length (kAt ks) (bR V R ks bs) :=
    { hR := by exact_mod_cast hR1
      hVR := by exact_mod_cast hRV
      hP := hP
      hκ1 := hk1
      hκ := fun p h1 h2 => by
        have := hkinc (p - 1) (by omega)
        rwa [show p - 1 + 1 = p by omega, show p - 1 + 2 = p + 1 by omega] at this
      hb0 := bR_zero V R ks bs
      hbP := bR_P V R ks bs hP
      hb := fun p hp => by
        have := hbinc p hp
        unfold bR; exact_mod_cast this }
  refine ⟨hT, ?_, ?_⟩
  · intro p h1 h2
    rw [thA_eq]
    have := hA (p - 1) (by omega)
    rw [show p - 1 + 1 = p by omega] at this
    have hk : (0 : ℚ) < (kAt ks p : ℚ) + 1 := by positivity
    have h' : (AQ V R ks bs p) < 1 / ((kAt ks p : ℚ) + 1) := by
      rw [lt_div_iff₀ hk]; linarith
    have := (Rat.cast_lt (K := ℝ)).mpr h'
    push_cast at this; exact this
  · -- the pieces
    set L := pieces V R ks bs with hL
    set n := L.length
    obtain ⟨c1, c2, c3, c4⟩ := chainOK_spec V R ks bs L _ _ hchain
    let d : ℚ × ℚ × ℕ × ℕ := (0, 0, 0, 0)
    let x : ℕ → ℝ := fun i => if i < n then ((L.getD i d).1 : ℝ) else bR V R ks bs ks.length
    let μ₀ : ℕ → ℕ := fun i => kAt ks (L.getD i d).2.2.1 + 1 + (L.getD i d).2.2.2
    have hxs : ∀ i, i < n → x (i + 1) = ((L.getD i d).2.1 : ℝ) := by
      intro i hi
      by_cases h' : i + 1 < n
      · simp only [x, if_pos h']
        rw [c2 (i + 1) h', if_neg (by omega), Nat.add_sub_cancel]
      · have hne : L ≠ [] := by intro h0; simp [n, h0] at hi
        have hi' : i = L.length - 1 := by omega
        simp only [x, if_neg h']
        rw [hi', c3 hne]; rfl
    have hx0 : x 0 = piLo (V : ℤ) (R : ℤ) := by
      rw [← bR_zero V R ks bs]
      by_cases h0 : 0 < n
      · simp only [x, if_pos h0]; rw [c2 0 h0, if_pos rfl]; rfl
      · have : L = [] := List.length_eq_zero_iff.mp (by omega)
        simp only [x, if_neg h0]; unfold bR; rw [c1 this]
    have hxn : x n = piHi (V : ℤ) (R : ℤ) := by
      simp only [x, lt_irrefl, if_false]; exact bR_P V R ks bs hP
    have hinc : ∀ i, i < n → x i < x (i + 1) := by
      intro i hi
      rw [hxs i hi]
      simp only [x, if_pos hi]
      exact_mod_cast (c4 i hi).1
    have hμpos : ∀ i, i < n → 1 ≤ μ₀ i := fun i _ => by simp only [μ₀]; omega
    have hxmono : ∀ i j, i ≤ j → j ≤ n → x i ≤ x j := by
      intro i j hij hj
      induction j with
      | zero => rw [Nat.le_zero.mp hij]
      | succ j ih =>
        rcases Nat.lt_or_ge i (j + 1) with h' | h'
        · exact le_trans (ih (by omega) (by omega)) (hinc j (by omega)).le
        · rw [show i = j + 1 by omega]
    have hμ : ∀ i, i < n → ∀ π, x i ≤ π → π < x (i + 1) → mu ks.length (kAt ks) (bR V R ks bs) π ≤ μ₀ i := by
      intro i hi π h1 h2
      obtain ⟨-, hp1, hpP, hyb, hky⟩ := c4 i hi
      set p := (L.getD i d).2.2.1
      set j := (L.getD i d).2.2.2
      set y := (L.getD i d).2.1
      rw [hxs i hi] at h2
      have hπpos : 0 < π := lt_of_lt_of_le (by rw [hx0]; exact hT.piLo_pos) (le_trans (hxmono 0 i (by omega) hi.le) h1)
      have hπb : π ≤ bR V R ks bs p := by
        have : (y : ℝ) ≤ bR V R ks bs p := by unfold bR; exact_mod_cast hyb
        linarith
      have hex : ∃ q, 1 ≤ q ∧ q ≤ ks.length ∧ π ≤ bR V R ks bs q := ⟨p, hp1, hpP, hπb⟩
      have hph := hT.phase_eq hex
      have hs := Nat.find_spec hex
      have hle : Nat.find hex ≤ p := Nat.find_min' hex ⟨hp1, hpP, hπb⟩
      have hκle : kAt ks (phase ks.length (bR V R ks bs) π) ≤ kAt ks p := by
        rw [hph]; exact hT.κ_mono hs.1 hle hpP
      have hkp : (2 : ℝ) ≤ kAt ks p := by
        have := hT.κ_mono (le_refl 1) hp1 hpP
        exact_mod_cast le_trans hT.hκ1 this
      have hfl1 : ⌊(kAt ks (phase ks.length (bR V R ks bs) π) : ℝ) * π⌋₊ ≤ ⌊(kAt ks p : ℝ) * π⌋₊ :=
        Nat.floor_le_floor (mul_le_mul_of_nonneg_right (by exact_mod_cast hκle) hπpos.le)
      have hfl2 : ⌊(kAt ks p : ℝ) * π⌋₊ ≤ j := by
        have hky' : (kAt ks p : ℝ) * y ≤ (j : ℝ) + 1 := by exact_mod_cast hky
        have : (kAt ks p : ℝ) * π < (j : ℝ) + 1 := by nlinarith
        have := (Nat.floor_lt (by positivity)).mpr (by exact_mod_cast this : (kAt ks p : ℝ) * π < ((j + 1 : ℕ) : ℝ))
        omega
      have e1 : kAt ks (L.getD i d).2.2.1 = kAt ks p := rfl
      have e2 : (L.getD i d).2.2.2 = j := rfl
      unfold mu; simp only [μ₀]; omega
    have key := thN_ge_pieces hT n x μ₀ hx0 hxn hinc hμpos hμ
    -- the sum is `countQ`
    have hsum : ((countQ V R ks L : ℚ) : ℝ) =
        thH (V : ℤ) (R : ℤ) * ∑ i ∈ range n, (1 / x i - 1 / x (i + 1)) / (μ₀ i : ℝ) := by
      unfold countQ
      rw [list_sum_map_eq_range L d, Rat.cast_mul, hQ_cast, Rat.cast_sum]
      congr 1
      apply sum_congr rfl
      intro i hi
      rw [mem_range] at hi
      rw [hxs i hi]
      simp only [x, μ₀]
      rw [if_pos hi]
      push_cast; ring
    have hc : (T : ℝ) ≤ ((countQ V R ks L : ℚ) : ℝ) := by exact_mod_cast hcount
    linarith

end KtMinor45


==> anc/lean/KtMinor45/Ops.lean <==
import KtMinor45.Basic

/-!
# Minor operations and counting

Vertex deletion, edge deletion and edge contraction give minors; their numbers of vertices and
edges; the number `tr(uw)` of triangles on an edge; minimum-`v + e` minors.
Used in the proofs of Lemmas 3 and A.2 (Section 3 and Appendix A.1 of the paper).
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45

open Finset

universe u v

/-- `e(G)`, the number of edges. -/
noncomputable def eC {V : Type u} (G : SimpleGraph V) : ℕ := Nat.card G.edgeSet

section Counting

variable {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V) [DecidableRel G.Adj]

lemma eC_eq_card : eC G = G.edgeFinset.card := by
  rw [eC, SimpleGraph.edgeFinset_card, Nat.card_eq_fintype_card]

/-- Handshake: `∑ deg = 2 e`. -/
lemma sum_degree_eq (G : SimpleGraph V) [DecidableRel G.Adj] :
    ∑ x, G.degree x = 2 * eC G := by
  rw [eC_eq_card]; exact G.sum_degrees_eq_twice_card_edges

/-- If every degree is at least `d` then `d n ≤ 2 e`. -/
lemma min_degree_mul_le (d : ℕ) (h : ∀ x, d ≤ G.degree x) : d * Fintype.card V ≤ 2 * eC G := by
  rw [← sum_degree_eq, mul_comm, ← Finset.card_univ, ← smul_eq_mul, ← Finset.sum_const]
  exact Finset.sum_le_sum (fun x _ => h x)

/-- `tr(uw) = |N(u) ∩ N(w)|`. -/
def tr (u w : V) : ℕ := (G.neighborFinset u ∩ G.neighborFinset w).card

/-- Every vertex `w ∈ N(u)` has exactly `tr(uw)` neighbours in `G[N(u)]`. -/
lemma degree_induce_neighborSet (u : V) (w : G.neighborSet u) :
    (G.induce (G.neighborSet u)).degree w = tr G u w := by
  classical
  rw [← SimpleGraph.card_neighborFinset_eq_degree, tr]
  rw [← Finset.card_map (Function.Embedding.subtype _)]
  congr 1
  ext x
  simp only [Finset.mem_map, SimpleGraph.mem_neighborFinset, Function.Embedding.coe_subtype,
    Finset.mem_inter, SimpleGraph.comap_adj, SimpleGraph.induce, Function.Embedding.subtype]
  constructor
  · rintro ⟨y, hy, rfl⟩
    exact ⟨y.2, hy⟩
  · rintro ⟨hx, hwx⟩
    exact ⟨⟨x, hx⟩, hwx, rfl⟩

/-- `v(G[N(u)]) = deg(u)`. -/
lemma card_neighborSet (u : V) : Fintype.card (G.neighborSet u) = G.degree u :=
  G.card_neighborSet_eq_degree u

/-- Deleting a vertex `x`: `n - 1` vertices and `e - deg x` edges. -/
lemma card_compl_singleton (x : V) :
    Fintype.card ↥(({x} : Set V)ᶜ) = Fintype.card V - 1 := by
  rw [Fintype.card_compl_set]; simp

lemma eC_delete_vertex (x : V) :
    eC (G.induce (({x} : Set V)ᶜ)) + G.degree x = eC G := by
  classical
  have h1 := G.card_edgeFinset_induce_compl_singleton x
  have h2 := G.card_edgeFinset_deleteIncidenceSet x
  have h3 : G.degree x ≤ G.edgeFinset.card := by
    rw [← G.card_incidenceFinset_eq_degree]
    exact Finset.card_le_card (G.incidenceFinset_subset x)
  rw [eC_eq_card, eC_eq_card]
  have : (G.induce (({x} : Set V)ᶜ)).edgeFinset.card = G.edgeFinset.card - G.degree x := by
    rw [← h2]; convert h1
  omega

/-- Deleting an edge: `e - 1` edges. -/
lemma eC_delete_edge {x y : V} (hxy : G.Adj x y) :
    eC (G.deleteEdges {s(x, y)}) + 1 = eC G := by
  unfold eC
  rw [SimpleGraph.edgeSet_deleteEdges, Nat.card_coe_set_eq, Nat.card_coe_set_eq]
  exact Set.ncard_sdiff_singleton_add_one hxy

end Counting

/-! ## Edge contraction -/

section Contraction

variable {V : Type u} (G : SimpleGraph V)

/-- Contract `y` into `x`: the graph on `V ∖ {y}` in which `x` is also joined to the
neighbours of `y`. -/
def contract (x y : V) : SimpleGraph ↥(({y} : Set V)ᶜ) where
  Adj a b := a ≠ b ∧ (G.Adj a b ∨ (a.1 = x ∧ G.Adj y b) ∨ (b.1 = x ∧ G.Adj y a))
  symm := ⟨fun a b h => ⟨h.1.symm, by
    rcases h.2 with h | h | h
    · exact Or.inl h.symm
    · exact Or.inr (Or.inr h)
    · exact Or.inr (Or.inl h)⟩⟩
  loopless := ⟨fun a h => h.1 rfl⟩

/-- The contraction of an edge is a minor. -/
lemma isMinor_contract {x y : V} (hxy : G.Adj x y) : IsMinor (contract G x y) G := by
  classical
  have hne : x ≠ y := G.ne_of_adj hxy
  let X : ↥(({y} : Set V)ᶜ) → Set V := fun a => if a.1 = x then {x, y} else {a.1}
  have hX : ∀ a : ↥(({y} : Set V)ᶜ), a.1 ∈ X a := by
    intro a; by_cases h : a.1 = x <;> simp [X, h]
  have hXy : ∀ a : ↥(({y} : Set V)ᶜ), a.1 = x → y ∈ X a := by
    intro a h; simp [X, h]
  refine ⟨⟨X, fun a => ⟨a.1, hX a⟩, ?_, ?_, ?_⟩⟩
  · intro a b hab
    have hab' : a.1 ≠ b.1 := fun h => hab (Subtype.ext h)
    have ha : a.1 ≠ y := a.2
    have hb : b.1 ≠ y := b.2
    by_cases hax : a.1 = x
    · have hbx : b.1 ≠ x := fun h => hab' (hax.trans h.symm)
      simp only [X, hax, hbx, if_true, if_false]
      rw [Set.disjoint_singleton_right]
      simp only [Set.mem_insert_iff, Set.mem_singleton_iff, not_or]
      exact ⟨hbx, hb⟩
    · by_cases hbx : b.1 = x
      · simp only [X, hax, hbx, if_true, if_false]
        rw [Set.disjoint_singleton_left]
        simp only [Set.mem_insert_iff, Set.mem_singleton_iff, not_or]
        exact ⟨hax, ha⟩
      · simp only [X, hax, hbx, if_false]
        exact Set.disjoint_singleton.mpr hab'
  · intro a
    by_cases hax : a.1 = x
    · simp only [X, hax, if_true]
      have : ({x, y} : Set V) = {x} ∪ {y} := by ext; simp [or_comm]
      rw [this]
      exact connIn_union (connIn_singleton x) (connIn_singleton y) ⟨x, rfl, y, rfl, hxy⟩
    · simp only [X, hax, if_false]; exact connIn_singleton _
  · rintro a b ⟨-, h | ⟨hax, hyb⟩ | ⟨hbx, hya⟩⟩
    · exact ⟨a.1, hX a, b.1, hX b, h⟩
    · exact ⟨y, hXy a hax, b.1, hX b, hyb⟩
    · exact ⟨a.1, hX a, y, hXy b hbx, hya.symm⟩

variable [Fintype V] [DecidableEq V] [DecidableRel G.Adj]

/-- Contracting the edge `xy` leaves at least `e - 1 - tr(xy)` edges. -/
lemma eC_contract_ge {x y : V} (hxy : G.Adj x y) :
    eC G ≤ eC (contract G x y) + 1 + tr G x y := by
  classical
  have hne : x ≠ y := G.ne_of_adj hxy
  set C := contract G x y
  let x' : ↥(({y} : Set V)ᶜ) := ⟨x, hne⟩
  -- old edges not at `y`
  let K := G.induce (({y} : Set V)ᶜ)
  have hKC : K ≤ C := by
    intro a b h
    exact ⟨fun hab => K.loopless.irrefl a (hab ▸ h), Or.inl h⟩
  -- new edges `x b` with `b ∈ N(y) ∖ N[x]`
  let A : Finset V := G.neighborFinset y \ insert x (G.neighborFinset x)
  have hAy : ∀ b ∈ A, b ∈ (({y} : Set V)ᶜ) := by
    intro b hb h
    simp only [A, Finset.mem_sdiff, SimpleGraph.mem_neighborFinset] at hb
    rw [Set.mem_singleton_iff] at h
    exact G.loopless.irrefl y (h ▸ hb.1)
  let A' : Finset ↥(({y} : Set V)ᶜ) := A.subtype (· ∈ (({y} : Set V)ᶜ))
  have hA'card : A'.card = A.card := by
    rw [Finset.card_subtype]
    congr 1
    exact Finset.filter_true_of_mem hAy
  let E2 : Finset (Sym2 ↥(({y} : Set V)ᶜ)) := A'.image (fun b => s(x', b))
  have hE2card : E2.card = A'.card := by
    apply Finset.card_image_of_injOn
    intro b _ b' _ h
    exact Sym2.congr_right.mp h
  have hdisj : Disjoint K.edgeFinset E2 := by
    rw [Finset.disjoint_left]
    intro e he he2
    obtain ⟨b, hb, rfl⟩ := Finset.mem_image.mp he2
    have hb' : b.1 ∈ A := by simpa [A'] using hb
    simp only [A, Finset.mem_sdiff, Finset.mem_insert, SimpleGraph.mem_neighborFinset,
      not_or] at hb'
    have : K.Adj x' b := by simpa using he
    exact hb'.2.2 this
  have hsub : K.edgeFinset ∪ E2 ⊆ C.edgeFinset := by
    intro e he
    rcases Finset.mem_union.mp he with he | he
    · exact SimpleGraph.edgeFinset_mono hKC he
    · obtain ⟨b, hb, rfl⟩ := Finset.mem_image.mp he
      have hb' : b.1 ∈ A := by simpa [A'] using hb
      simp only [A, Finset.mem_sdiff, Finset.mem_insert, SimpleGraph.mem_neighborFinset,
        not_or] at hb'
      rw [SimpleGraph.mem_edgeFinset, SimpleGraph.mem_edgeSet]
      refine ⟨fun h => hb'.2.1 (congrArg Subtype.val h).symm, Or.inr (Or.inl ⟨rfl, hb'.1⟩)⟩
  have hcard : K.edgeFinset.card + A.card ≤ C.edgeFinset.card := by
    have := Finset.card_le_card hsub
    rwa [Finset.card_union_of_disjoint hdisj, hE2card, hA'card] at this
  -- `|A| ≥ deg y - 1 - tr(xy)`
  have hA : G.degree y ≤ A.card + 1 + tr G x y := by
    have h1 := Finset.card_le_card_sdiff_add_card (s := G.neighborFinset y)
      (t := insert x (G.neighborFinset x ∩ G.neighborFinset y))
    have h2 : G.neighborFinset y \ insert x (G.neighborFinset x ∩ G.neighborFinset y) = A := by
      ext b
      simp only [A, Finset.mem_sdiff, Finset.mem_insert, Finset.mem_inter,
        SimpleGraph.mem_neighborFinset]
      tauto
    rw [h2, SimpleGraph.card_neighborFinset_eq_degree] at h1
    have h3 := Finset.card_insert_le x (G.neighborFinset x ∩ G.neighborFinset y)
    unfold tr; omega
  have hK : eC K + G.degree y = eC G := eC_delete_vertex G y
  have h1 : eC C = C.edgeFinset.card := eC_eq_card C
  have h2 : eC K = K.edgeFinset.card := eC_eq_card K
  omega

lemma card_contract (x y : V) :
    Fintype.card ↥(({y} : Set V)ᶜ) = Fintype.card V - 1 := card_compl_singleton y

end Contraction

/-! ## A minor has at most as many edges as the graph -/

/-- If `H` is a minor of `G`, then `e(H) ≤ e(G)`: choosing one edge of `G` between the branch
sets of each edge of `H` maps the darts of `H` injectively to the darts of `G`. -/
lemma IsMinor.eC_le {V : Type u} {W : Type v} [Fintype V] [Fintype W] {H : SimpleGraph W}
    {G : SimpleGraph V} (h : IsMinor H G) : eC H ≤ eC G := by
  classical
  obtain ⟨M⟩ := h
  have hch : ∀ d : H.Dart, ∃ p : V × V, p.1 ∈ M.X d.fst ∧ p.2 ∈ M.X d.snd ∧ G.Adj p.1 p.2 := by
    intro d
    obtain ⟨x, hx, y, hy, hxy⟩ := M.adj _ _ d.adj
    exact ⟨(x, y), hx, hy, hxy⟩
  let f : H.Dart → G.Dart := fun d => ⟨Classical.choose (hch d), (Classical.choose_spec (hch d)).2.2⟩
  have hf : Function.Injective f := by
    intro d d' hdd'
    have h1 := Classical.choose_spec (hch d)
    have h2 := Classical.choose_spec (hch d')
    have he : Classical.choose (hch d) = Classical.choose (hch d') := by
      have := congrArg SimpleGraph.Dart.toProd hdd'
      exact this
    have hfst : d.fst = d'.fst := by
      by_contra hne
      have := M.disjoint _ _ hne
      exact Set.disjoint_left.mp this h1.1 (he ▸ h2.1)
    have hsnd : d.snd = d'.snd := by
      by_contra hne
      have := M.disjoint _ _ hne
      exact Set.disjoint_left.mp this h1.2.1 (he ▸ h2.2.1)
    exact SimpleGraph.Dart.ext _ _ (Prod.ext hfst hsnd)
  have hc := Fintype.card_le_of_injective f hf
  rw [H.dart_card_eq_twice_card_edges, G.dart_card_eq_twice_card_edges] at hc
  rw [eC_eq_card, eC_eq_card]
  omega

/-- If `H` is a minor of `G`, then `v(H) ≤ v(G)` (branch sets are disjoint and non-empty). -/
lemma IsMinor.card_le {V : Type u} {W : Type v} [Fintype V] [Fintype W] {H : SimpleGraph W}
    {G : SimpleGraph V} (h : IsMinor H G) : Fintype.card W ≤ Fintype.card V := by
  classical
  obtain ⟨M⟩ := h
  let f : W → V := fun a => (M.nonempty a).some
  apply Fintype.card_le_of_injective f
  intro a b hab
  by_contra hne
  have h2 : f a ∈ M.X b := by rw [hab]; exact (M.nonempty b).some_mem
  exact Set.disjoint_left.mp (M.disjoint a b hne) (M.nonempty a).some_mem h2

/-! ## Minimal minors -/

section Minimal

variable {V : Type u} [Fintype V]

private def ScoreP (G : SimpleGraph V) (P : ℕ → ℕ → Prop) (score : ℕ) : Prop :=
  ∃ (W : Type u) (_ : Fintype W) (H : SimpleGraph W),
    IsMinor H G ∧ P (Fintype.card W) (eC H) ∧ Fintype.card W + eC H = score

/-- Among the minors `H` of `G` with `P (v(H)) (e(H))`, one with `v + e` minimum. -/
theorem exists_minimal_minor (G : SimpleGraph V) (P : ℕ → ℕ → Prop)
    (hG : P (Fintype.card V) (eC G)) :
    ∃ (W : Type u) (_ : Fintype W) (H : SimpleGraph W),
      IsMinor H G ∧ P (Fintype.card W) (eC H) ∧
      (∀ {X : Type u} [Fintype X] (J : SimpleGraph X),
        IsMinor J G → P (Fintype.card X) (eC J) →
        Fintype.card W + eC H ≤ Fintype.card X + eC J) := by
  classical
  have hP : ∃ score, ScoreP G P score := ⟨_, V, inferInstance, G, IsMinor.refl G, hG, rfl⟩
  obtain ⟨W, instW, H, hminor, hPH, hscore⟩ := Nat.find_spec hP
  refine ⟨W, instW, H, hminor, hPH, ?_⟩
  intro X instX J hJG hPJ
  have hJ : ScoreP G P (Fintype.card X + eC J) := ⟨X, instX, J, hJG, hPJ, rfl⟩
  calc Fintype.card W + eC H = Nat.find hP := hscore
    _ ≤ _ := Nat.find_min' hP hJ

end Minimal

end KtMinor45


==> anc/lean/KtMinor45/Red1.lean <==
import KtMinor45.Ops

/-!
# Lemma 3 (the first reduction)

Section 3 of the paper.  The density `d(G) = e(G)/v(G)` if `v(G) ≥ 1` and `d(G) = 0` otherwise.
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45

universe u

/-- `e/n` if `n ≥ 1`, and `0` if `n = 0`. -/
noncomputable def densOf (n e : ℕ) : ℝ := if n = 0 then 0 else (e : ℝ) / n

/-- The density `d(G)`. -/
noncomputable def density {V : Type u} [Fintype V] (G : SimpleGraph V) : ℝ :=
  densOf (Fintype.card V) (eC G)

lemma le_densOf_iff {c : ℝ} (hc : 0 < c) {n e : ℕ} :
    c ≤ densOf n e ↔ 1 ≤ n ∧ c * n ≤ e := by
  unfold densOf
  by_cases hn : n = 0
  · simp only [hn, if_true]; constructor
    · intro h; linarith
    · rintro ⟨h, -⟩; omega
  · simp only [hn, if_false]
    have hn' : (0 : ℝ) < n := by exact_mod_cast Nat.pos_of_ne_zero hn
    rw [le_div_iff₀ hn']
    exact ⟨fun h => ⟨by omega, h⟩, fun h => h.2⟩

/-- **Lemma 3.** For every real `c > 0`, every graph `G` with `d(G) ≥ c` has a minor `G₁` with a
vertex `z` such that `H₂ := G₁[N(z)]` satisfies `c < v(H₂) < 2c + 1` and `δ(H₂) ≥ ⌊c⌋`, and such
that for every integer `s ≥ 1`, if `H₂` has a `K_s` minor then `G` has a `K_{s+1}` minor. -/
theorem lemma_red1 {V : Type u} [Fintype V] (G : SimpleGraph V) (c : ℝ) (hc : 0 < c)
    (hd : c ≤ density G) :
    ∃ (W : Type u) (_ : Fintype W) (_ : DecidableEq W) (G₁ : SimpleGraph W)
      (_ : DecidableRel G₁.Adj) (z : W),
      IsMinor G₁ G ∧
      c < (Fintype.card (G₁.neighborSet z) : ℝ) ∧
      (Fintype.card (G₁.neighborSet z) : ℝ) < 2 * c + 1 ∧
      (∀ w, ⌊c⌋₊ ≤ (G₁.induce (G₁.neighborSet z)).degree w) ∧
      ∀ s, 1 ≤ s → HasKMinor (G₁.induce (G₁.neighborSet z)) s → HasKMinor G (s + 1) := by
  classical
  -- `G₁`: a minor of `G` with `d(G₁) ≥ c` and `v(G₁) + e(G₁)` minimum
  obtain ⟨W, instW, G₁, hG₁G, hd₁, hmin⟩ :=
    exists_minimal_minor G (fun n e => c ≤ densOf n e) hd
  obtain ⟨hn1, hce⟩ := (le_densOf_iff hc).mp hd₁
  set n := Fintype.card W with hn
  set e := eC G₁ with he
  -- a smaller non-null minor of `G₁` has density less than `c`
  have hnot : ∀ {X : Type u} [Fintype X] (J : SimpleGraph X), IsMinor J G₁ →
      1 ≤ Fintype.card X → Fintype.card X + eC J < n + e → (eC J : ℝ) < c * Fintype.card X := by
    intro X _ J hJ hX hlt
    by_contra hge
    push Not at hge
    have := hmin J (hJ.trans hG₁G) ((le_densOf_iff hc).mpr ⟨hX, hge⟩)
    omega
  -- `G₁` has an edge, so `n ≥ 2`
  have hepos : 0 < e := by
    have : (0 : ℝ) < e := lt_of_lt_of_le (by positivity) hce
    exact_mod_cast this
  obtain ⟨ed, hed⟩ : G₁.edgeFinset.Nonempty := by
    rw [← Finset.card_pos, ← eC_eq_card]; exact hepos
  induction ed using Sym2.ind with
  | h a b =>
  have hab : G₁.Adj a b := by simpa using hed
  have hn2 : 2 ≤ n := by
    have := Finset.card_le_univ ({a, b} : Finset W)
    rw [Finset.card_pair (G₁.ne_of_adj hab)] at this
    exact this
  have hn1' : ((n - 1 : ℕ) : ℝ) = (n : ℝ) - 1 := by
    rw [Nat.cast_sub (by omega)]; simp
  -- contracting an edge `uw`: `tr(uw) ≥ ⌊c⌋`
  have htr : ∀ u w, G₁.Adj u w → ⌊c⌋₊ ≤ tr G₁ u w := by
    intro u w huw
    have hC := hnot (contract G₁ u w) (isMinor_contract G₁ huw)
      (by rw [card_compl_singleton]; omega)
      (by
        have := (isMinor_contract G₁ huw).eC_le
        rw [card_compl_singleton]; omega)
    rw [card_compl_singleton, hn1'] at hC
    have hle := eC_contract_ge G₁ huw
    have hle' : (e : ℝ) ≤ eC (contract G₁ u w) + 1 + tr G₁ u w := by exact_mod_cast hle
    have : c < (tr G₁ u w : ℝ) + 1 := by nlinarith
    have := (Nat.floor_lt hc.le).mpr (by exact_mod_cast this : c < ((tr G₁ u w + 1 : ℕ) : ℝ))
    omega
  -- deleting an edge: `e - 1 < c n`
  have hdel : (e : ℝ) - 1 < c * n := by
    have h1 := eC_delete_edge G₁ hab
    have hD := hnot (G₁.deleteEdges {s(a, b)}) (isMinor_of_le (G₁.deleteEdges_le _))
      hn1 (by omega)
    have : (eC (G₁.deleteEdges {s(a, b)}) : ℝ) + 1 = e := by exact_mod_cast h1
    linarith
  -- a vertex `z` of minimum degree
  obtain ⟨z, -, hz⟩ := Finset.exists_min_image Finset.univ (fun x => G₁.degree x)
    ⟨a, Finset.mem_univ a⟩
  have hdegn : G₁.degree z * n ≤ 2 * e := min_degree_mul_le G₁ _ (fun x => hz x (Finset.mem_univ x))
  have hdegn' : (G₁.degree z : ℝ) * n ≤ 2 * e := by exact_mod_cast hdegn
  have hnR : (2 : ℝ) ≤ n := by exact_mod_cast hn2
  have hup : (G₁.degree z : ℝ) < 2 * c + 1 := by
    by_contra hge
    push Not at hge
    nlinarith
  -- deleting `z`: `deg z > c`
  have hlow : c < (G₁.degree z : ℝ) := by
    have h1 := eC_delete_vertex G₁ z
    have hZ := hnot (G₁.induce (({z} : Set W)ᶜ)) (isMinor_induce G₁ _)
      (by rw [card_compl_singleton]; omega) (by rw [card_compl_singleton]; omega)
    rw [card_compl_singleton, hn1'] at hZ
    have : (eC (G₁.induce (({z} : Set W)ᶜ)) : ℝ) + G₁.degree z = e := by exact_mod_cast h1
    nlinarith
  refine ⟨W, instW, inferInstance, G₁, inferInstance, z, hG₁G, ?_, ?_, ?_, ?_⟩
  · rw [card_neighborSet]; exact hlow
  · rw [card_neighborSet]; exact hup
  · intro w
    rw [degree_induce_neighborSet]
    exact htr z w w.2
  · intro s hs hK
    exact (lemma_apex G₁ s hs z hK).of_isMinor hG₁G

end KtMinor45


==> anc/lean/KtMinor45/Red2.lean <==
import KtMinor45.Red1

/-!
# Density functions and Lemma 4 (the second reduction)

Section 3 of the paper.  For a real `c > 0`, `N` is the largest integer less than `2c + 1`.  A
density function for `c` and `n₀` is a non-decreasing function `Φ : {n₀, …, N} → ℤ` with
`Φ(n₀) > C(n₀, 2)` and `Φ(n) ≤ ⌈n ⌊c⌋ / 2⌉` for `⌊c⌋ + 1 ≤ n ≤ N`.  Since `Φ(n₀) > 0` and `Φ` is
non-decreasing, its values are positive, so we take `Φ : ℕ → ℕ`.
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45



universe u

/-- `N` is the largest integer less than `2c + 1`. -/
def IsN (c : ℝ) (N : ℕ) : Prop := (N : ℝ) < 2 * c + 1 ∧ 2 * c + 1 ≤ (N : ℝ) + 1

/-- A density function for `c` and `n₀` (with `N` as in `IsN`). -/
structure DensityFn (c : ℝ) (n₀ N : ℕ) (Φ : ℕ → ℕ) : Prop where
  n₀_pos : 1 ≤ n₀
  n₀_le : n₀ ≤ ⌊c⌋₊
  isN : IsN c N
  mono : ∀ n, n₀ ≤ n → n + 1 ≤ N → Φ n ≤ Φ (n + 1)
  start : n₀.choose 2 < Φ n₀
  upper : ∀ n, ⌊c⌋₊ + 1 ≤ n → n ≤ N → Φ n ≤ (n * ⌊c⌋₊ + 1) / 2

/-- `V(n) = ⌊2 Φ(n) / n⌋`. -/
def Vn (Φ : ℕ → ℕ) (n : ℕ) : ℕ := 2 * Φ n / n

/-- `D(n) = Φ(n) - Φ(n - 1)`. -/
def Dn (Φ : ℕ → ℕ) (n : ℕ) : ℕ := Φ n - Φ (n - 1)

lemma DensityFn.mono' {c : ℝ} {n₀ N : ℕ} {Φ : ℕ → ℕ} (h : DensityFn c n₀ N Φ) {a b : ℕ}
    (ha : n₀ ≤ a) (hab : a ≤ b) (hb : b ≤ N) : Φ a ≤ Φ b := by
  induction b with
  | zero => rw [Nat.le_zero.mp hab]
  | succ b ih =>
    rcases Nat.lt_or_ge a (b + 1) with h' | h'
    · exact le_trans (ih (by omega) (by omega)) (h.mono b (by omega) hb)
    · rw [show a = b + 1 by omega]

/-- **Lemma 4.** For every real `c > 0`, every positive integer `n₀ ≤ ⌊c⌋` and every density
function `Φ` for `c` and `n₀`, every graph `H₂` with `c < v(H₂) < 2c + 1` and `δ(H₂) ≥ ⌊c⌋` has a
minor `J` with a vertex `u` such that `n := v(J)` satisfies `n₀ + 1 ≤ n ≤ N` and `Φ(n) ≤ C(n, 2)`,
the graph `G₀ := J[N_J(u)]` is non-null with `v(G₀) ≤ V(n)` and `δ(G₀) ≥ D(n)`, and, for every
integer `s ≥ 1`, if `G₀` has a `K_s` minor, then `H₂` has a `K_{s+1}` minor. -/
theorem lemma_red2 (c : ℝ) (hc : 0 < c) (n₀ N : ℕ) (Φ : ℕ → ℕ) (hΦ : DensityFn c n₀ N Φ)
    {W : Type u} [Fintype W] (H₂ : SimpleGraph W) [DecidableRel H₂.Adj]
    (hv1 : c < Fintype.card W) (hv2 : (Fintype.card W : ℝ) < 2 * c + 1)
    (hδ : ∀ w, ⌊c⌋₊ ≤ H₂.degree w) :
    ∃ (X : Type u) (_ : Fintype X) (_ : DecidableEq X) (J : SimpleGraph X)
      (_ : DecidableRel J.Adj) (u : X),
      IsMinor J H₂ ∧
      n₀ + 1 ≤ Fintype.card X ∧ Fintype.card X ≤ N ∧
      Φ (Fintype.card X) ≤ (Fintype.card X).choose 2 ∧
      0 < Fintype.card (J.neighborSet u) ∧
      Fintype.card (J.neighborSet u) ≤ Vn Φ (Fintype.card X) ∧
      (∀ w, Dn Φ (Fintype.card X) ≤ (J.induce (J.neighborSet u)).degree w) ∧
      ∀ s, 1 ≤ s → HasKMinor (J.induce (J.neighborSet u)) s → HasKMinor H₂ (s + 1) := by
  classical
  obtain ⟨hn₀1, hn₀c, ⟨hN1, hN2⟩, -, hstart, hupper⟩ := id hΦ
  -- the class `𝒟`
  let P : ℕ → ℕ → Prop := fun n e => n₀ ≤ n ∧ n ≤ N ∧ Φ n ≤ e
  -- `H₂ ∈ 𝒟`
  set n₂ := Fintype.card W with hn₂
  have hfl : ⌊c⌋₊ < n₂ := (Nat.floor_lt hc.le).mpr hv1
  have hn₂N : n₂ ≤ N := by
    have : (n₂ : ℝ) < N + 1 := by linarith
    exact_mod_cast Nat.lt_succ_iff.mp (by exact_mod_cast this)
  have hH₂ : P n₂ (eC H₂) := by
    refine ⟨by omega, hn₂N, ?_⟩
    have hedge := min_degree_mul_le H₂ ⌊c⌋₊ hδ
    have := hupper n₂ (by omega) hn₂N
    have hedge' : n₂ * ⌊c⌋₊ ≤ 2 * eC H₂ := by rw [mul_comm]; exact hedge
    have : (n₂ * ⌊c⌋₊ + 1) / 2 ≤ eC H₂ := by
      rw [Nat.div_le_iff_le_mul_add_pred (by norm_num)]; omega
    omega
  -- `J`: a minor of `H₂` in `𝒟` with `v + e` minimum
  obtain ⟨X, instX, J, hJH, ⟨hn₀n, hnN, hΦe⟩, hmin⟩ := exists_minimal_minor H₂ P hH₂
  set n : ℕ := Fintype.card X with hndef
  set e : ℕ := eC J with hedef
  have hchoose : e ≤ n.choose 2 := by
    rw [hedef, eC_eq_card]; exact J.card_edgeFinset_le_card_choose_two
  -- `n ≥ n₀ + 1`
  have hn1 : n₀ + 1 ≤ n := by
    by_contra hlt
    have : n = n₀ := by omega
    rw [this] at hchoose hΦe
    omega
  -- a smaller minor of `J` with `n₀ ≤ v ≤ N` is not in `𝒟`
  have hnot : ∀ {Y : Type u} [Fintype Y] (J' : SimpleGraph Y), IsMinor J' J →
      n₀ ≤ Fintype.card Y → Fintype.card Y ≤ N → Fintype.card Y + eC J' < n + e →
      eC J' < Φ (Fintype.card Y) := by
    intro Y _ J' hJ' hY1 hY2 hlt
    by_contra hge
    push Not at hge
    have := hmin J' (hJ'.trans hJH) ⟨hY1, hY2, hge⟩
    omega
  -- `Φ(n) ≥ Φ(n₀) ≥ 1`, so `J` has an edge
  have hΦn : Φ n₀ ≤ Φ n := hΦ.mono' le_rfl (by omega) hnN
  have hepos : 0 < e := by omega
  obtain ⟨ed, hed⟩ : J.edgeFinset.Nonempty := by
    rw [← Finset.card_pos, ← eC_eq_card]; exact hepos
  induction ed using Sym2.ind with
  | h a b =>
  have hab : J.Adj a b := by simpa using hed
  -- deleting an edge: `e - 1 < Φ(n)`, so `e = Φ(n)`
  have heq : e = Φ n := by
    have h1 := eC_delete_edge J hab
    have hD := hnot (J.deleteEdges {s(a, b)}) (isMinor_of_le (J.deleteEdges_le _)) hn₀n hnN
      (by omega)
    rw [← hndef] at hD
    omega
  -- deleting a vertex `x`: `e - deg x < Φ(n-1)`
  have hdeg : ∀ x, Φ n < J.degree x + Φ (n - 1) := by
    intro x
    have h1 := eC_delete_vertex J x
    have hZ := hnot (J.induce (({x} : Set X)ᶜ)) (isMinor_induce J _)
      (by rw [card_compl_singleton]; omega) (by rw [card_compl_singleton]; omega)
      (by rw [card_compl_singleton]; omega)
    rw [card_compl_singleton, ← hndef] at hZ
    omega
  -- contracting an edge `xw`: `tr(xw) ≥ D(n)`
  have htr : ∀ x w, J.Adj x w → Dn Φ n ≤ tr J x w := by
    intro x w hxw
    have hC := hnot (contract J x w) (isMinor_contract J hxw)
      (by rw [card_compl_singleton]; omega) (by rw [card_compl_singleton]; omega)
      (by
        have := (isMinor_contract J hxw).eC_le
        rw [card_compl_singleton]; omega)
    rw [card_compl_singleton, ← hndef] at hC
    have hle := eC_contract_ge J hxw
    unfold Dn; omega
  -- a vertex `u` of minimum degree, and `G₀ = J[N(u)]`
  have hne : Nonempty X := ⟨a⟩
  obtain ⟨u, -, hu⟩ := Finset.exists_min_image Finset.univ (fun x => J.degree x)
    Finset.univ_nonempty
  have hdegn : J.degree u * n ≤ 2 * e := min_degree_mul_le J _ (fun w => hu w (Finset.mem_univ _))
  have hmon : Φ (n - 1) ≤ Φ n := hΦ.mono' (by omega) (by omega) hnN
  have h2e : J.degree u * n ≤ 2 * Φ n := by rw [← heq]; exact hdegn
  refine ⟨X, instX, inferInstance, J, inferInstance, u, hJH, hn1, hnN,
    by rw [← heq]; exact hchoose, ?_, ?_, ?_, ?_⟩
  · rw [card_neighborSet]; have := hdeg u; omega
  · rw [card_neighborSet]; unfold Vn
    rw [Nat.le_div_iff_mul_le (by omega)]; exact h2e
  · intro w
    rw [degree_induce_neighborSet]
    exact htr u w w.2
  · intro s hs hK
    exact (lemma_apex J s hs u hK).of_isMinor hJH

end KtMinor45


==> anc/lean/KtMinor45/Red2Base.lean <==
import KtMinor45.Red1
import Mathlib.Analysis.SpecialFunctions.Log.Deriv

/-!
# Condition (A.1) and Lemma A.2 (the second reduction)

Appendix A.1 of the paper.
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45

open Real

universe u

/-- `f(c, r) = c - 1 - r (1 + log ((2c+1)/r))`. -/
noncomputable def f (c r : ℝ) : ℝ := c - 1 - r * (1 + Real.log ((2 * c + 1) / r))

/-- **Condition (A.1).** `c` and `r` satisfy (A.1) if `0 < r < 2c + 1` and `f(c, r) ≥ 0`. -/
def Cond1 (c r : ℝ) : Prop := 0 < r ∧ r < 2 * c + 1 ∧ 0 ≤ f c r

/-- If `c` and `r` satisfy (A.1), then `c - 1 > r`. -/
lemma Cond1.lt {c r : ℝ} (h : Cond1 c r) : r < c - 1 := by
  obtain ⟨hr, hrc, hf⟩ := h
  have hlog : 0 < Real.log ((2 * c + 1) / r) :=
    Real.log_pos (by rw [lt_div_iff₀ hr]; linarith)
  unfold f at hf
  nlinarith

/-- `φ(y) = (r y / 2) (log (y / r) + 1)`. -/
noncomputable def φ (r y : ℝ) : ℝ := r * y / 2 * (Real.log (y / r) + 1)

/-- `φ` is increasing on `[r, ∞)`. -/
lemma φ_lt {r a b : ℝ} (hr : 0 < r) (ha : r ≤ a) (hab : a < b) : φ r a < φ r b := by
  unfold φ
  have ha0 : 0 < a := lt_of_lt_of_le hr ha
  have hl : Real.log (a / r) ≤ Real.log (b / r) :=
    Real.log_le_log (by positivity) (div_le_div_of_nonneg_right hab.le hr.le)
  have hl0 : 0 ≤ Real.log (a / r) := Real.log_nonneg (by rw [le_div_iff₀ hr]; linarith)
  have h1 : r * a / 2 < r * b / 2 := by nlinarith
  have h2 : 0 ≤ r * a / 2 := by positivity
  nlinarith

/-- `log (1 + y) ≥ y - y² / 2` for `y ≥ 0`. -/
lemma log_one_add_ge {y : ℝ} (hy : 0 ≤ y) : y - y ^ 2 / 2 ≤ Real.log (1 + y) := by
  rcases hy.eq_or_lt with rfl | hy
  · simp
  -- `log (1 + y) ≥ 2y/(2+y)` (first term of the series for `log (1 + 1/a)`, `a = 1/y`)
  have hs := Real.hasSum_log_one_add_inv (inv_pos.mpr hy)
  have hle := le_hasSum hs 0 (fun j _ => by positivity)
  rw [inv_inv] at hle
  have h0 : (2 : ℝ) * (1 / (2 * ((0 : ℕ) : ℝ) + 1)) * (1 / (2 * y⁻¹ + 1)) ^ (2 * 0 + 1) =
      2 * y / (2 + y) := by
    simp only [Nat.cast_zero, mul_zero, zero_add, pow_one, div_one]
    field_simp
  rw [h0] at hle
  have h2 : y - y ^ 2 / 2 ≤ 2 * y / (2 + y) := by
    rw [le_div_iff₀ (by linarith)]
    nlinarith [pow_pos hy 3]
  linarith

/-- The inequality `2δ(G₀) - v(G₀) > R - 2` of the proof of Lemma A.2, in real form: if
`n ≥ r + 1`, `e ≥ φ(n)`, `e - 1 - t < φ(n - 1)` and `d n ≤ 2e`, then `2t - d > r - 1/2 - 2`. -/
lemma red2_key {r n e t d : ℝ} (hr : 0 < r) (hn : r + 1 ≤ n) (he : φ r n ≤ e)
    (ht : e - 1 - t < φ r (n - 1)) (hd : d * n ≤ 2 * e) :
    r - 1 / 2 - 2 < 2 * t - d := by
  have hn0 : 0 < n := by linarith
  have hn1 : 0 < n - 1 := by linarith
  -- `2t - d > 2e(1 - 1/n) - 2 - 2φ(n-1)`
  have hd' : d ≤ 2 * e / n := by rw [le_div_iff₀ hn0]; exact hd
  have hstep1 : 2 * e * (1 - 1 / n) - 2 - 2 * φ r (n - 1) < 2 * t - d := by
    have : 2 * e / n = 2 * e - 2 * e * (1 - 1 / n) := by field_simp; ring
    linarith
  -- `≥ 2φ(n)(n-1)/n - 2φ(n-1) - 2 = r(n-1) log(n/(n-1)) - 2`
  have hfac : 0 ≤ 1 - 1 / n := by
    rw [sub_nonneg, div_le_one hn0]; linarith
  have hstep2 : 2 * φ r n * (1 - 1 / n) ≤ 2 * e * (1 - 1 / n) := by nlinarith
  have hident : 2 * φ r n * (1 - 1 / n) - 2 * φ r (n - 1) =
      r * (n - 1) * Real.log (n / (n - 1)) := by
    have hsplit : Real.log (n / r) = Real.log ((n - 1) / r) + Real.log (n / (n - 1)) := by
      rw [← Real.log_mul (by positivity) (by positivity)]
      congr 1; (try field_simp)
    unfold φ
    rw [hsplit]
    field_simp
    ring
  -- `(n-1) log(n/(n-1)) ≥ 1 - 1/(2(n-1))`, from `log(1+y) ≥ y - y²/2` with `y = 1/(n-1)`
  have hlog : 1 - 1 / (2 * (n - 1)) ≤ (n - 1) * Real.log (n / (n - 1)) := by
    have h := log_one_add_ge (y := 1 / (n - 1)) (by positivity)
    have heq : 1 + 1 / (n - 1) = n / (n - 1) := by field_simp; ring
    rw [heq] at h
    have := mul_le_mul_of_nonneg_left h hn1.le
    have h2 : (n - 1) * (1 / (n - 1) - (1 / (n - 1)) ^ 2 / 2) = 1 - 1 / (2 * (n - 1)) := by
      field_simp; (try ring)
    linarith
  -- since `n - 1 ≥ r`: `r(n-1) log(n/(n-1)) ≥ r - 1/2`
  have hr2 : r - 1 / 2 ≤ r * (n - 1) * Real.log (n / (n - 1)) := by
    have h1 : r * (1 - 1 / (2 * (n - 1))) ≤ r * ((n - 1) * Real.log (n / (n - 1))) :=
      mul_le_mul_of_nonneg_left hlog hr.le
    have h2 : r / (2 * (n - 1)) ≤ 1 / 2 := by
      rw [div_le_iff₀ (by linarith)]; linarith
    have h3 : r * (1 - 1 / (2 * (n - 1))) = r - r / (2 * (n - 1)) := by ring
    nlinarith
  linarith

/-- **Lemma A.2.** For every integer `R ≥ 1` and every real `c` such that `c` and `r := R + 1/2`
satisfy (A.1), every graph `H₂` with `c < v(H₂) < 2c + 1` and `δ(H₂) ≥ ⌊c⌋` has a minor `J` with a
vertex `u` such that `G₀ := J[N_J(u)]` is non-null and satisfies `2δ(G₀) - v(G₀) ≥ R - 1` and
`v(G₀) < c`, and such that for every integer `s ≥ 1`, if `G₀` has a `K_s` minor then `H₂` has a
`K_{s+1}` minor. -/
theorem lemma_red2_cond1 (R : ℕ) (hR : 1 ≤ R) (c : ℝ) (hc1 : Cond1 c ((R : ℝ) + 1 / 2))
    {W : Type u} [Fintype W] (H₂ : SimpleGraph W) [DecidableRel H₂.Adj]
    (hv1 : c < Fintype.card W) (hv2 : (Fintype.card W : ℝ) < 2 * c + 1)
    (hδ : ∀ w, ⌊c⌋₊ ≤ H₂.degree w) :
    ∃ (X : Type u) (_ : Fintype X) (_ : DecidableEq X) (J : SimpleGraph X)
      (_ : DecidableRel J.Adj) (u : X),
      IsMinor J H₂ ∧
      0 < Fintype.card (J.neighborSet u) ∧
      (∀ w, (R : ℤ) - 1 ≤
        2 * ((J.induce (J.neighborSet u)).degree w : ℤ) - Fintype.card (J.neighborSet u)) ∧
      (Fintype.card (J.neighborSet u) : ℝ) < c ∧
      ∀ s, 1 ≤ s → HasKMinor (J.induce (J.neighborSet u)) s → HasKMinor H₂ (s + 1) := by
  classical
  set r : ℝ := (R : ℝ) + 1 / 2 with hrdef
  have hr0 : 0 < r := by positivity
  have hrc : r < c - 1 := hc1.lt
  have hR' : (1 : ℝ) ≤ R := by exact_mod_cast hR
  -- the class `𝒟`
  let P : ℕ → ℕ → Prop := fun n e => r ≤ (n : ℝ) ∧ φ r n ≤ (e : ℝ)
  -- `H₂ ∈ 𝒟`
  have hH₂ : P (Fintype.card W) (eC H₂) := by
    have hedge := min_degree_mul_le H₂ ⌊c⌋₊ hδ
    have hedge' : (⌊c⌋₊ : ℝ) * (Fintype.card W : ℝ) ≤ 2 * eC H₂ := by exact_mod_cast hedge
    set n₂ : ℝ := (Fintype.card W : ℝ)
    refine ⟨by linarith, ?_⟩
    have hfl : c - 1 < (⌊c⌋₊ : ℝ) := by
      have := Nat.lt_floor_add_one c; linarith
    have hn₂ : 0 ≤ n₂ := by positivity
    have hf := hc1.2.2
    unfold f at hf
    have hl : Real.log (n₂ / r) ≤ Real.log ((2 * c + 1) / r) :=
      Real.log_le_log (div_pos (by linarith) hr0) (div_le_div_of_nonneg_right hv2.le hr0.le)
    have h1 : n₂ * (c - 1) / 2 ≤ eC H₂ := by nlinarith
    have h2 : n₂ * r / 2 * (1 + Real.log ((2 * c + 1) / r)) ≤ n₂ * (c - 1) / 2 := by
      have := mul_le_mul_of_nonneg_left (by linarith : r * (1 + Real.log ((2 * c + 1) / r)) ≤ c - 1) hn₂
      nlinarith
    have h3 : φ r n₂ ≤ n₂ * r / 2 * (1 + Real.log ((2 * c + 1) / r)) := by
      unfold φ
      have : 0 ≤ n₂ * r / 2 := by positivity
      nlinarith
    linarith
  -- `J`: a minor of `H₂` in `𝒟` with `v + e` minimum
  obtain ⟨X, instX, J, hJH, ⟨hrn, hφe⟩, hmin⟩ := exists_minimal_minor H₂ P hH₂
  set n : ℕ := Fintype.card X with hndef
  set e : ℕ := eC J with hedef
  have hn0 : 0 < n := by
    have : (0 : ℝ) < n := lt_of_lt_of_le hr0 hrn
    exact_mod_cast this
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn0
  -- no graph `L ∈ 𝒟` has `r ≤ v(L) < r + 1`; hence `n ≥ r + 1`
  have hn1 : r + 1 ≤ (n : ℝ) := by
    by_contra hlt
    rw [not_le] at hlt
    have hchoose : e ≤ n.choose 2 := by
      rw [hedef, eC_eq_card]; exact J.card_edgeFinset_le_card_choose_two
    have h2e : 2 * e ≤ n * (n - 1) := by
      rw [Nat.choose_two_right] at hchoose
      have := Nat.div_mul_cancel (Nat.even_mul_pred_self n).two_dvd
      omega
    have h2e' : 2 * (e : ℝ) ≤ n * ((n : ℝ) - 1) := by
      have : ((n * (n - 1) : ℕ) : ℝ) = n * ((n : ℝ) - 1) := by
        push_cast [Nat.cast_sub (by omega : 1 ≤ n)]; ring
      rw [← this]; exact_mod_cast h2e
    have hlog0 : 0 ≤ Real.log (n / r) := Real.log_nonneg (by rw [le_div_iff₀ hr0]; linarith)
    have hF : r * n / 2 ≤ φ r n := by
      unfold φ
      have : 0 ≤ r * n / 2 := by positivity
      nlinarith
    nlinarith
  have hn1' : ((n - 1 : ℕ) : ℝ) = (n : ℝ) - 1 := by
    rw [Nat.cast_sub (by omega)]; simp
  -- a smaller minor of `J` with at least `r` vertices is not in `𝒟`
  have hnot : ∀ {Y : Type u} [Fintype Y] (J' : SimpleGraph Y), IsMinor J' J →
      r ≤ Fintype.card Y → Fintype.card Y + eC J' < n + e → (eC J' : ℝ) < φ r (Fintype.card Y) := by
    intro Y _ J' hJ' hY hlt
    by_contra hge
    push Not at hge
    have := hmin J' (hJ'.trans hJH) ⟨hY, hge⟩
    omega
  -- deleting a vertex `x`: `deg x > e - φ(n-1) ≥ φ(n) - φ(n-1) > 0`
  have hdegpos : ∀ x, 0 < J.degree x := by
    intro x
    have h1 := eC_delete_vertex J x
    have hZ := hnot (J.induce (({x} : Set X)ᶜ)) (isMinor_induce J _)
      (by rw [card_compl_singleton, hn1']; linarith) (by rw [card_compl_singleton]; omega)
    rw [card_compl_singleton, hn1'] at hZ
    have h1' : (eC (J.induce (({x} : Set X)ᶜ)) : ℝ) + J.degree x = e := by exact_mod_cast h1
    have hinc := φ_lt hr0 (by linarith : r ≤ (n : ℝ) - 1) (by linarith : (n : ℝ) - 1 < n)
    have : (0 : ℝ) < J.degree x := by linarith
    exact_mod_cast this
  -- contracting an edge `xw`: `e - 1 - tr(xw) < φ(n-1)`
  have hcontr : ∀ x w, J.Adj x w → (e : ℝ) - 1 - tr J x w < φ r ((n : ℝ) - 1) := by
    intro x w hxw
    have hC := hnot (contract J x w) (isMinor_contract J hxw)
      (by rw [card_compl_singleton, hn1']; linarith)
      (by
        have := (isMinor_contract J hxw).eC_le
        rw [card_compl_singleton]; omega)
    rw [card_compl_singleton, hn1'] at hC
    have hle := eC_contract_ge J hxw
    have hle' : (e : ℝ) ≤ eC (contract J x w) + 1 + tr J x w := by exact_mod_cast hle
    linarith
  -- a vertex `u` of minimum degree, and `G₀ = J[N(u)]`
  have hne : Nonempty X := Fintype.card_pos_iff.mp hn0
  obtain ⟨u, -, hu⟩ := Finset.exists_min_image Finset.univ (fun x => J.degree x)
    Finset.univ_nonempty
  have hdeg : J.degree u * n ≤ 2 * e := min_degree_mul_le J _ (fun w => hu w (Finset.mem_univ _))
  have hdeg' : (J.degree u : ℝ) * n ≤ 2 * e := by exact_mod_cast hdeg
  refine ⟨X, instX, inferInstance, J, inferInstance, u, hJH, ?_, ?_, ?_, ?_⟩
  · rw [card_neighborSet]; exact hdegpos u
  · -- `2δ(G₀) - v(G₀) ≥ R - 1`
    intro w
    rw [card_neighborSet, degree_induce_neighborSet]
    have hkey := red2_key hr0 hn1 hφe (hcontr u w w.2) hdeg'
    have h' : (R : ℝ) - 2 < 2 * (tr J u w : ℝ) - J.degree u := by
      rw [hrdef] at hkey; linarith
    have : (R : ℤ) - 2 < 2 * (tr J u w : ℤ) - J.degree u := by exact_mod_cast h'
    omega
  · -- `v(G₀) < c`: delete an edge `xw` at `u`
    rw [card_neighborSet]
    obtain ⟨w0, hw0⟩ := (J.degree_pos_iff_exists_adj u).mp (hdegpos u)
    have h1 := eC_delete_edge J hw0
    have hD := hnot (J.deleteEdges {s(u, w0)}) (isMinor_of_le (J.deleteEdges_le _)) hrn
      (by omega)
    have h1' : (eC (J.deleteEdges {s(u, w0)}) : ℝ) + 1 = e := by exact_mod_cast h1
    -- `v(G₀) ≤ 2e/n < (2φ(n) + 2)/n = r(1 + log(n/r)) + 2/n`
    have hlt : (J.degree u : ℝ) * n < (r * (1 + Real.log (n / r)) + 2 / n) * n := by
      have : (r * (1 + Real.log (n / r)) + 2 / n) * n = 2 * φ r n + 2 := by
        unfold φ; field_simp; ring
      rw [this]; linarith
    have hlt' := lt_of_mul_lt_mul_right hlt hnR.le
    -- `n ≤ v(H₂) < 2c + 1`, `2/n < 1`, and (A.1)
    have hnH : (n : ℝ) ≤ Fintype.card W := by exact_mod_cast hJH.card_le
    have hl : Real.log (n / r) ≤ Real.log ((2 * c + 1) / r) :=
      Real.log_le_log (by positivity) (div_le_div_of_nonneg_right (by linarith) hr0.le)
    have h2n : 2 / (n : ℝ) < 1 := by
      rw [div_lt_one hnR]; linarith
    have hf := hc1.2.2
    unfold f at hf
    nlinarith
  · intro s hs hK
    exact (lemma_apex J s hs u hK).of_isMinor hJH

end KtMinor45


==> anc/lean/KtMinor45/Sample.lean <==
import KtMinor45.Dense

/-!
# The random choice in the proof of Lemma A.4

Appendix A.2 of the paper.  The vertices `y₁, …, y_k` are chosen independently and uniformly at
random from `V(G')`; equivalently, `ω : Fin k → V(G')` is uniform among the `n'^k` such maps, and
the probability of an event is the number of maps `ω` in it divided by `n'^k`.  This file proves
the two probability bounds (Markov's inequality for the domination event, and the bound for the
adjacency events) and the union bound, in this counting form.
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45

open Finset

universe u

section Sample

variable {T : Type u} [Fintype T] [DecidableEq T] (G : SimpleGraph T) [DecidableRel G.Adj]

/-- The number of vertices not in `N[{ω 1, …, ω k}]`, i.e. `|V(G') ∖ N_{G'}[Y]|`. -/
def undom {k : ℕ} (ω : Fin k → T) : ℕ :=
  (univ.filter (fun v => ∀ j, ω j ∉ cNbhd G v)).card

/-- The number of maps `ω : Fin k → T` with all values in `A` is `|A|^k`. -/
lemma card_maps_into (k : ℕ) (A : Finset T) :
    (univ.filter (fun ω : Fin k → T => ∀ j, ω j ∈ A)).card = A.card ^ k := by
  have : univ.filter (fun ω : Fin k → T => ∀ j, ω j ∈ A) = Fintype.piFinset (fun _ => A) := by
    ext ω; simp [Fintype.mem_piFinset]
  rw [this, Fintype.card_piFinset, prod_const, card_univ, Fintype.card_fin]

/-- `∑_ω |V ∖ N[Y_ω]| ≤ n' q^k`: each `w` is undominated by at most `q^k` maps. -/
lemma sum_undom_le (q k : ℕ) (hq : ∀ x, (nonNbrs G x).card ≤ q) :
    ∑ ω : Fin k → T, undom G ω ≤ Fintype.card T * q ^ k := by
  have h1 : ∑ ω : Fin k → T, undom G ω =
      ∑ v : T, (univ.filter (fun ω : Fin k → T => ∀ j, ω j ∈ nonNbrs G v)).card := by
    unfold undom
    simp only [card_eq_sum_ones, sum_filter]
    rw [sum_comm]
    apply sum_congr rfl; intro v _
    apply sum_congr rfl; intro ω _
    congr 1
    apply propext
    apply forall_congr'; intro j
    simp only [nonNbrs, mem_filter, mem_univ, true_and, mem_cNbhd, not_or]
  rw [h1]
  calc ∑ v : T, (univ.filter (fun ω : Fin k → T => ∀ j, ω j ∈ nonNbrs G v)).card
      ≤ ∑ _v : T, q ^ k := by
        apply sum_le_sum; intro v _
        rw [card_maps_into]
        exact Nat.pow_le_pow_left (hq v) k
    _ = Fintype.card T * q ^ k := by rw [sum_const, card_univ, smul_eq_mul]

/-- **Markov's inequality** for the domination event: the number of maps `ω` with
`|V ∖ N[Y_ω]| > (1 + 1/k) q^k n'^{1-k}` is at most `(k/(k+1)) n'^k`, i.e. this event has
probability at most `k/(k+1)` (here `q ≥ 1`, so the threshold is positive). -/
lemma markov_domination (q k : ℕ) (hk : 1 ≤ k) (hq1 : 1 ≤ q)
    (hq : ∀ x, (nonNbrs G x).card ≤ q) (hn : 0 < Fintype.card T) :
    ((univ.filter (fun ω : Fin k → T =>
        (1 + 1 / (k : ℝ)) * q ^ k / (Fintype.card T : ℝ) ^ (k - 1) < undom G ω)).card : ℝ) ≤
      (k / (k + 1 : ℝ)) * (Fintype.card T : ℝ) ^ k := by
  set n : ℝ := (Fintype.card T : ℝ) with hndef
  have hn0 : 0 < n := by rw [hndef]; exact_mod_cast hn
  have hkR : (1 : ℝ) ≤ k := by exact_mod_cast hk
  set τ : ℝ := (1 + 1 / (k : ℝ)) * q ^ k / n ^ (k - 1) with hτ
  have hτpos : 0 < τ := by
    have : (0 : ℝ) < q := by exact_mod_cast hq1
    positivity
  set B := univ.filter (fun ω : Fin k → T => τ < undom G ω)
  -- `|B| τ ≤ ∑_{ω ∈ B} undom ω ≤ ∑_ω undom ω ≤ n q^k`
  have h1 : (B.card : ℝ) * τ ≤ ∑ ω ∈ B, (undom G ω : ℝ) := by
    have : (B.card : ℝ) * τ = ∑ _ω ∈ B, τ := by rw [sum_const, nsmul_eq_mul]
    rw [this]
    exact sum_le_sum (fun ω hω => (mem_filter.mp hω).2.le)
  have h2 : ∑ ω ∈ B, (undom G ω : ℝ) ≤ ∑ ω : Fin k → T, (undom G ω : ℝ) :=
    sum_le_sum_of_subset_of_nonneg (subset_univ _) (fun _ _ _ => by positivity)
  have h3 : ∑ ω : Fin k → T, (undom G ω : ℝ) ≤ n * (q : ℝ) ^ k := by
    have := sum_undom_le G q k hq
    rw [hndef]; exact_mod_cast this
  have hB : (B.card : ℝ) * τ ≤ n * (q : ℝ) ^ k := by linarith
  -- `n q^k / τ = (k/(k+1)) n^k`
  have heq : n * (q : ℝ) ^ k = (k / (k + 1 : ℝ)) * n ^ k * τ := by
    rw [hτ]
    have hpow : n ^ k = n ^ (k - 1) * n := by
      rw [← pow_succ]; congr 1; omega
    rw [hpow]
    field_simp
  rw [heq] at hB
  exact le_of_mul_le_mul_right hB hτpos

/-- **The choice of `Y_i`** (union bound).  Suppose `q ≥ 1`, every vertex has at most `q`
non-neighbours, and sets `B a` (`a ∈ I`) satisfy `|B a| ≤ p_a n'` with
`∑_{a ∈ I} p_a^k < 1/(k+1)`.  Then some `ω` avoids all bad events: the domination event, and
the events `{ω 1, …, ω k} ⊆ B a`. -/
lemma exists_good_sample {ι : Type*} (q k : ℕ) (hk : 1 ≤ k) (hq1 : 1 ≤ q)
    (hq : ∀ x, (nonNbrs G x).card ≤ q) (hn : 0 < Fintype.card T)
    (I : Finset ι) (B : ι → Finset T) (p : ι → ℝ) (hp : ∀ a ∈ I, 0 ≤ p a)
    (hB : ∀ a ∈ I, ((B a).card : ℝ) ≤ p a * Fintype.card T)
    (hsum : ∑ a ∈ I, p a ^ k < 1 / (k + 1 : ℝ)) :
    ∃ ω : Fin k → T, (undom G ω : ℝ) ≤ (1 + 1 / (k : ℝ)) * q ^ k / (Fintype.card T : ℝ) ^ (k - 1) ∧
      ∀ a ∈ I, ∃ j, ω j ∉ B a := by
  set n : ℝ := (Fintype.card T : ℝ) with hndef
  have hn0 : 0 < n := by rw [hndef]; exact_mod_cast hn
  set Bad1 := univ.filter (fun ω : Fin k → T =>
    (1 + 1 / (k : ℝ)) * q ^ k / n ^ (k - 1) < undom G ω)
  set Bad2 : ι → Finset (Fin k → T) := fun a => univ.filter (fun ω => ∀ j, ω j ∈ B a)
  have h1 : (Bad1.card : ℝ) ≤ (k / (k + 1 : ℝ)) * n ^ k := markov_domination G q k hk hq1 hq hn
  have h2 : ∀ a ∈ I, ((Bad2 a).card : ℝ) ≤ p a ^ k * n ^ k := by
    intro a ha
    have : (Bad2 a).card = (B a).card ^ k := card_maps_into k (B a)
    rw [this]; push_cast
    rw [← mul_pow]
    exact pow_le_pow_left₀ (by positivity) (hB a ha) k
  -- the union of the bad events is smaller than the whole space
  have hunion : ((Bad1 ∪ I.biUnion Bad2).card : ℝ) < n ^ k := by
    have hc1 : ((Bad1 ∪ I.biUnion Bad2).card : ℝ) ≤ Bad1.card + ∑ a ∈ I, ((Bad2 a).card : ℝ) := by
      have := card_union_le Bad1 (I.biUnion Bad2)
      have h' := card_biUnion_le (s := I) (t := Bad2)
      have : (Bad1 ∪ I.biUnion Bad2).card ≤ Bad1.card + ∑ a ∈ I, (Bad2 a).card := by omega
      exact_mod_cast this
    have hc2 : ∑ a ∈ I, ((Bad2 a).card : ℝ) ≤ (∑ a ∈ I, p a ^ k) * n ^ k := by
      rw [sum_mul]; exact sum_le_sum h2
    have hnk : 0 < n ^ k := by positivity
    have hkk : (k / (k + 1 : ℝ)) + ∑ a ∈ I, p a ^ k < 1 := by
      have : (k / (k + 1 : ℝ)) + 1 / (k + 1) = 1 := by field_simp
      linarith
    nlinarith
  have hall : (univ : Finset (Fin k → T)).card = n ^ k := by
    rw [card_univ, Fintype.card_fun, Fintype.card_fin]; push_cast; rfl
  have hlt : (Bad1 ∪ I.biUnion Bad2).card < (univ : Finset (Fin k → T)).card := by
    have : ((Bad1 ∪ I.biUnion Bad2).card : ℝ) < (univ : Finset (Fin k → T)).card := by
      rw [hall]; exact hunion
    exact_mod_cast this
  obtain ⟨ω, -, hω⟩ := exists_mem_notMem_of_card_lt_card hlt
  refine ⟨ω, ?_, ?_⟩
  · by_contra h
    exact hω (mem_union_left _ (mem_filter.mpr ⟨mem_univ _, lt_of_not_ge h⟩))
  · intro a ha
    by_contra h
    push Not at h
    exact hω (mem_union_right _ (mem_biUnion.mpr ⟨a, ha, mem_filter.mpr ⟨mem_univ _, h⟩⟩))

end Sample

end KtMinor45


==> anc/lean/KtMinor45/Slopes.lean <==
import KtMinor45.Red2
import KtMinor45.Red2Base
import Mathlib.Analysis.SpecialFunctions.Log.Deriv

/-!
# Slope data and Lemma 10 (a reduction with several slopes)

Section 4 of the paper.  Indices: `R₁, …, R_ν` are `R 1, …, R ν`; `Y₁, …, Y_{ν-1}` are
`Y 1, …, Y (ν-1)`.  `r_j = R_j + 1/2`, `Y₀ = r₁`, `Y_ν = 2c + 1`, `v₀ = r₁`,
`v_j = v_{j-1} + r_j log(Y_j / Y_{j-1})`, `Y'₀ = R₁ + 1` and `Y'_j = Y_j` for `1 ≤ j ≤ ν - 1`.

The conclusion of Lemma 10 is stated with the real bounds from its proof:
`v(G₀) < v_j + 2/3` (equivalently `v(G₀) ≤ V_j = ⌈v_j + 2/3⌉ - 1`) and
`2δ(G₀) - v(G₀) > r_j (1 - 1/(2Y'_{j-1})) - 2` (equivalently `2δ(G₀) - v(G₀) ≥ R̃_j - 1`).
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45



universe u

/-- `r_j = R_j + 1/2`. -/
noncomputable def slopeR (R : ℕ → ℕ) (j : ℕ) : ℝ := (R j : ℝ) + 1 / 2

/-- `Y₀ = r₁`, `Y_j` for `1 ≤ j ≤ ν - 1`, and `Y_ν = 2c + 1`. -/
noncomputable def slopeY (c : ℝ) (ν : ℕ) (R Y : ℕ → ℕ) (j : ℕ) : ℝ :=
  if j = 0 then slopeR R 1 else if j = ν then 2 * c + 1 else (Y j : ℝ)

/-- `v₀ = r₁` and `v_j = v_{j-1} + r_j log(Y_j / Y_{j-1})`. -/
noncomputable def slopeV (c : ℝ) (ν : ℕ) (R Y : ℕ → ℕ) : ℕ → ℝ
  | 0 => slopeR R 1
  | j + 1 => slopeV c ν R Y j +
      slopeR R (j + 1) * Real.log (slopeY c ν R Y (j + 1) / slopeY c ν R Y j)

/-- `Y'₀ = R₁ + 1` and `Y'_j = Y_j` for `j ≥ 1`. -/
def slopeY' (R Y : ℕ → ℕ) (j : ℕ) : ℕ := if j = 0 then R 1 + 1 else Y j

/-- Slope data for `c`. -/
structure SlopeData (c : ℝ) (ν : ℕ) (R Y : ℕ → ℕ) : Prop where
  hν : 1 ≤ ν
  hR : ∀ j, 1 ≤ j → j ≤ ν → 1 ≤ R j
  hY : ∀ j, 1 ≤ j → j + 1 ≤ ν - 1 → Y j < Y (j + 1)
  hr1 : slopeR R 1 < 2 * c + 1
  hr1Y : 2 ≤ ν → slopeR R 1 < (Y 1 : ℝ)
  hYν : 2 ≤ ν → (Y (ν - 1) : ℝ) < 2 * c + 1

section SlopeAux

variable {c : ℝ} {ν : ℕ} {R Y : ℕ → ℕ}

lemma slopeR_gt_one (hS : SlopeData c ν R Y) {j : ℕ} (h1 : 1 ≤ j) (h2 : j ≤ ν) :
    1 < slopeR R j := by
  have h := hS.hR j h1 h2
  have : (1 : ℝ) ≤ R j := by exact_mod_cast h
  unfold slopeR; linarith

lemma slopeY_zero : slopeY c ν R Y 0 = slopeR R 1 := by simp [slopeY]

lemma slopeY_top (hS : SlopeData c ν R Y) : slopeY c ν R Y ν = 2 * c + 1 := by
  have := hS.hν
  simp [slopeY, show ν ≠ 0 by omega]

lemma slopeY_mid {j : ℕ} (h1 : 1 ≤ j) (h2 : j ≠ ν) : slopeY c ν R Y j = (Y j : ℝ) := by
  simp [slopeY, show j ≠ 0 by omega, h2]

lemma slopeY_succ_lt (hS : SlopeData c ν R Y) {j : ℕ} (hj : j < ν) :
    slopeY c ν R Y j < slopeY c ν R Y (j + 1) := by
  rcases Nat.eq_zero_or_pos j with rfl | hj0
  · rw [slopeY_zero]
    by_cases h1 : 1 = ν
    · rw [show (0 + 1 : ℕ) = ν by omega, slopeY_top hS]; exact hS.hr1
    · rw [zero_add, slopeY_mid le_rfl h1]; exact hS.hr1Y (by omega)
  · rw [slopeY_mid hj0 (by omega)]
    by_cases h1 : j + 1 = ν
    · rw [h1, slopeY_top hS]
      have := hS.hYν (by omega)
      rwa [show ν - 1 = j by omega] at this
    · rw [slopeY_mid (by omega) h1]
      exact_mod_cast hS.hY j hj0 (by omega)

lemma slopeY_lt (hS : SlopeData c ν R Y) {i j : ℕ} (hij : i < j) (hj : j ≤ ν) :
    slopeY c ν R Y i < slopeY c ν R Y j := by
  induction j with
  | zero => omega
  | succ j ih =>
    rcases Nat.lt_or_ge i j with h | h
    · exact (ih h (by omega)).trans (slopeY_succ_lt hS (by omega))
    · rw [show i = j by omega]; exact slopeY_succ_lt hS (by omega)

lemma slopeY_le (hS : SlopeData c ν R Y) {i j : ℕ} (hij : i ≤ j) (hj : j ≤ ν) :
    slopeY c ν R Y i ≤ slopeY c ν R Y j := by
  rcases hij.eq_or_lt with rfl | h
  · exact le_rfl
  · exact (slopeY_lt hS h hj).le

lemma slopeY_pos (hS : SlopeData c ν R Y) {i : ℕ} (hi : i ≤ ν) : 0 < slopeY c ν R Y i := by
  have h0 : 0 < slopeY c ν R Y 0 := by
    rw [slopeY_zero]; linarith [slopeR_gt_one hS le_rfl hS.hν]
  exact lt_of_lt_of_le h0 (slopeY_le hS (Nat.zero_le i) hi)

/-- The function `ω`, written as `r₁ + ∑_j r_j log(clamp(y, Y_{j-1}, Y_j) / Y_{j-1})`. -/
noncomputable def omg (c : ℝ) (ν : ℕ) (R Y : ℕ → ℕ) (y : ℝ) : ℝ :=
  slopeR R 1 + ∑ i ∈ Finset.Ico 1 (ν + 1), slopeR R i *
    Real.log (min (max y (slopeY c ν R Y (i - 1))) (slopeY c ν R Y i) / slopeY c ν R Y (i - 1))

lemma slopeV_eq_sum (k : ℕ) : slopeV c ν R Y k = slopeR R 1 +
    ∑ i ∈ Finset.Ico 1 (k + 1), slopeR R i *
      Real.log (slopeY c ν R Y i / slopeY c ν R Y (i - 1)) := by
  induction k with
  | zero => simp [slopeV]
  | succ k ih =>
    rw [slopeV, ih, Finset.sum_Ico_succ_top (by omega : 1 ≤ k + 1), Nat.add_sub_cancel]
    ring

lemma slopeV_succ' {j : ℕ} (hj : 1 ≤ j) : slopeV c ν R Y j = slopeV c ν R Y (j - 1) +
    slopeR R j * Real.log (slopeY c ν R Y j / slopeY c ν R Y (j - 1)) := by
  obtain ⟨i, rfl⟩ : ∃ i, j = i + 1 := ⟨j - 1, by omega⟩
  simp [slopeV]

lemma omg_at (hS : SlopeData c ν R Y) {j : ℕ} (h1 : 1 ≤ j) (h2 : j ≤ ν) {y : ℝ}
    (hy1 : slopeY c ν R Y (j - 1) ≤ y) (hy2 : y ≤ slopeY c ν R Y j) :
    omg c ν R Y y = slopeV c ν R Y (j - 1) +
      slopeR R j * Real.log (y / slopeY c ν R Y (j - 1)) := by
  unfold omg
  rw [slopeV_eq_sum (j - 1), show j - 1 + 1 = j by omega,
    ← Finset.sum_Ico_consecutive _ h1 (by omega : j ≤ ν + 1),
    Finset.sum_eq_sum_Ico_succ_bot (by omega : j < ν + 1)]
  have hA : ∑ i ∈ Finset.Ico 1 j, slopeR R i * Real.log (min (max y (slopeY c ν R Y (i - 1)))
      (slopeY c ν R Y i) / slopeY c ν R Y (i - 1)) =
      ∑ i ∈ Finset.Ico 1 j, slopeR R i * Real.log (slopeY c ν R Y i / slopeY c ν R Y (i - 1)) := by
    apply Finset.sum_congr rfl
    intro i hi
    rw [Finset.mem_Ico] at hi
    have ha : slopeY c ν R Y (i - 1) ≤ y :=
      le_trans (slopeY_le hS (by omega) (by omega)) hy1
    have hb : slopeY c ν R Y i ≤ y := le_trans (slopeY_le hS (by omega) (by omega)) hy1
    rw [max_eq_left ha, min_eq_right hb]
  have hB : ∑ i ∈ Finset.Ico (j + 1) (ν + 1), slopeR R i * Real.log (min (max y
      (slopeY c ν R Y (i - 1))) (slopeY c ν R Y i) / slopeY c ν R Y (i - 1)) = 0 := by
    apply Finset.sum_eq_zero
    intro i hi
    rw [Finset.mem_Ico] at hi
    have ha : y ≤ slopeY c ν R Y (i - 1) := le_trans hy2 (slopeY_le hS (by omega) (by omega))
    have hb : slopeY c ν R Y (i - 1) ≤ slopeY c ν R Y i := slopeY_le hS (by omega) (by omega)
    have hpos := slopeY_pos hS (show i - 1 ≤ ν by omega)
    rw [max_eq_right ha, min_eq_left hb, div_self hpos.ne', Real.log_one, mul_zero]
  have hC : min (max y (slopeY c ν R Y (j - 1))) (slopeY c ν R Y j) = y := by
    rw [max_eq_left hy1, min_eq_left hy2]
  rw [hA, hB, hC]
  ring

lemma omg_at_top (hS : SlopeData c ν R Y) {j : ℕ} (h1 : 1 ≤ j) (h2 : j ≤ ν) :
    omg c ν R Y (slopeY c ν R Y j) = slopeV c ν R Y j := by
  rw [omg_at hS h1 h2 (slopeY_le hS (by omega) h2) le_rfl, ← slopeV_succ' h1]

lemma omg_zero (hS : SlopeData c ν R Y) : omg c ν R Y (slopeR R 1) = slopeR R 1 := by
  have hp := slopeY_pos hS (Nat.zero_le ν)
  rw [← slopeY_zero (c := c) (ν := ν) (Y := Y)]
  rw [omg_at hS le_rfl hS.hν le_rfl (slopeY_le hS (Nat.zero_le 1) hS.hν)]
  simp [slopeV, slopeY_zero]

lemma omg_mono (hS : SlopeData c ν R Y) : Monotone (omg c ν R Y) := by
  intro y z hyz
  unfold omg
  gcongr with i hi
  · exact (zero_lt_one.trans (slopeR_gt_one hS (Finset.mem_Ico.mp hi).1
      (by have := (Finset.mem_Ico.mp hi).2; omega))).le
  · rw [Finset.mem_Ico] at hi
    have hp := slopeY_pos hS (show i - 1 ≤ ν by omega)
    have hb : slopeY c ν R Y (i - 1) ≤ slopeY c ν R Y i := slopeY_le hS (by omega) (by omega)
    apply div_pos _ hp
    exact lt_of_lt_of_le hp (le_min (le_max_right _ _) hb)
  · exact (slopeY_pos hS (show i - 1 ≤ ν by have := (Finset.mem_Ico.mp hi).2; omega)).le

lemma slopes_key_ineq {x a b o p v : ℝ} (hx : 3 ≤ x) (ha : x * o / 2 ≤ a)
    (hb : b < (x - 1) * p / 2 + 1) (hv : v ≤ 2 * a / x) :
    (x - 1) * (o - p) - 2 < 2 * (a - b) - v := by
  have hx0 : 0 < x := by linarith
  have e1 : 2 * a / x = 2 * a - 2 * a * ((x - 1) / x) := by field_simp; ring
  have hfac : 0 ≤ (x - 1) / x := div_nonneg (by linarith) hx0.le
  have e2 : 2 * (x * o / 2) * ((x - 1) / x) = (x - 1) * o := by field_simp
  have h3 : 2 * (x * o / 2) * ((x - 1) / x) ≤ 2 * a * ((x - 1) / x) :=
    mul_le_mul_of_nonneg_right (by linarith) hfac
  linarith

lemma slopes_log_step {x : ℝ} (hx : 3 ≤ x) :
    1 - 1 / (2 * (x - 1)) ≤ (x - 1) * Real.log (x / (x - 1)) := by
  have hn1 : (0 : ℝ) < x - 1 := by linarith
  have h := log_one_add_ge (y := 1 / (x - 1)) (by positivity)
  have heq : 1 + 1 / (x - 1) = x / (x - 1) := by field_simp; ring
  rw [heq] at h
  have := mul_le_mul_of_nonneg_left h hn1.le
  have h2 : (x - 1) * (1 / (x - 1) - (1 / (x - 1)) ^ 2 / 2) = 1 - 1 / (2 * (x - 1)) := by
    field_simp
  linarith

lemma slopes_V_bound {x a o v : ℝ} (hx : 3 ≤ x) (ha : a < x * o / 2 + 1)
    (hv : v ≤ 2 * a / x) : v < o + 2 / 3 := by
  have hx0 : 0 < x := by linarith
  have h2 : 2 * a / x < o + 2 / x := by
    rw [div_lt_iff₀ hx0, add_mul, div_mul_cancel₀ _ hx0.ne']; nlinarith
  have h3 : 2 / x ≤ 2 / 3 := div_le_div_of_nonneg_left (by norm_num) (by norm_num) hx
  linarith

end SlopeAux

/-- **Lemma 10.** For every real `c > 0` and all slope data for `c` with `v_ν ≤ ⌊c⌋`, every graph
`H₂` with `c < v(H₂) < 2c + 1` and `δ(H₂) ≥ ⌊c⌋` has a minor `J` with a vertex `u` such that
`G₀ := J[N_J(u)]` is non-null and, for some `j ∈ {1, …, ν}`, satisfies `v(G₀) < v_j + 2/3` and
`2δ(G₀) - v(G₀) > r_j (1 - 1/(2Y'_{j-1})) - 2`, and such that, for every integer `s ≥ 1`, if `G₀`
has a `K_s` minor, then `H₂` has a `K_{s+1}` minor. -/
theorem lemma_slopes (c : ℝ) (hc : 0 < c) (ν : ℕ) (R Y : ℕ → ℕ) (hS : SlopeData c ν R Y)
    (hv : slopeV c ν R Y ν ≤ ⌊c⌋₊)
    {W : Type u} [Fintype W] (H₂ : SimpleGraph W) [DecidableRel H₂.Adj]
    (hv1 : c < Fintype.card W) (hv2 : (Fintype.card W : ℝ) < 2 * c + 1)
    (hδ : ∀ w, ⌊c⌋₊ ≤ H₂.degree w) :
    ∃ (X : Type u) (_ : Fintype X) (_ : DecidableEq X) (J : SimpleGraph X)
      (_ : DecidableRel J.Adj) (u : X),
      IsMinor J H₂ ∧ 0 < Fintype.card (J.neighborSet u) ∧
      (∃ j, 1 ≤ j ∧ j ≤ ν ∧
        (Fintype.card (J.neighborSet u) : ℝ) < slopeV c ν R Y j + 2 / 3 ∧
        ∀ w, slopeR R j * (1 - 1 / (2 * (slopeY' R Y (j - 1) : ℝ))) - 2 <
          2 * ((J.induce (J.neighborSet u)).degree w : ℝ) - Fintype.card (J.neighborSet u)) ∧
      ∀ s, 1 ≤ s → HasKMinor (J.induce (J.neighborSet u)) s → HasKMinor H₂ (s + 1) := by
  classical
  have hν := hS.hν
  set ω := omg c ν R Y with hωdef
  set r1 := slopeR R 1 with hr1def
  have hr1 : 1 < r1 := slopeR_gt_one hS le_rfl hν
  have hY0 : slopeY c ν R Y 0 = r1 := slopeY_zero
  have hωmono : Monotone ω := omg_mono hS
  have hω0 : ω r1 = r1 := omg_zero hS
  have hωtop : ω (2 * c + 1) = slopeV c ν R Y ν := by
    rw [← slopeY_top hS, hωdef, omg_at_top hS hν le_rfl]
  have hR1 : (R 1 : ℝ) + 1 / 2 = r1 := rfl
  -- `ω(y) ≥ r₁ > 0` for `y ≥ r₁`
  have hωpos : ∀ y, r1 ≤ y → r1 ≤ ω y := fun y hy => hω0 ▸ hωmono hy
  -- the density function
  set n₀ := R 1 + 1 with hn₀
  set N := ⌈2 * c + 1⌉₊ - 1 with hNdef
  set Φ : ℕ → ℕ := fun n => ⌈(n : ℝ) * ω n / 2⌉₊ with hΦdef
  have hn₀r : r1 < (n₀ : ℝ) := by rw [hn₀]; push_cast; linarith
  have hceil1 : 1 ≤ ⌈2 * c + 1⌉₊ := Nat.one_le_iff_ne_zero.mpr (by
    rw [ne_eq, Nat.ceil_eq_zero, not_le]; linarith)
  have hNR : (N : ℝ) = (⌈2 * c + 1⌉₊ : ℝ) - 1 := by rw [hNdef, Nat.cast_sub hceil1]; simp
  have hNlt : (N : ℝ) < 2 * c + 1 := by
    rw [hNR]; linarith [Nat.ceil_lt_add_one (show (0 : ℝ) ≤ 2 * c + 1 by linarith)]
  have hNge : 2 * c + 1 ≤ (N : ℝ) + 1 := by rw [hNR]; linarith [Nat.le_ceil (2 * c + 1)]
  have hφnn : ∀ n : ℕ, n₀ ≤ n → 0 ≤ (n : ℝ) * ω n / 2 := by
    intro n hn
    have hn' : (n₀ : ℝ) ≤ n := by exact_mod_cast hn
    have : r1 ≤ ω n := hωpos n (by linarith)
    have : (0 : ℝ) ≤ n := by positivity
    have : 0 ≤ ω n := by linarith
    positivity
  have hΦ : DensityFn c n₀ N Φ := by
    refine ⟨by omega, ?_, ⟨hNlt, hNge⟩, ?_, ?_, ?_⟩
    · -- `R₁ < r₁ ≤ v_ν ≤ ⌊c⌋`
      have h1 : r1 ≤ slopeV c ν R Y ν := by
        rw [← hωtop, ← hω0]; exact hωmono (by linarith [hS.hr1])
      have h2 : (R 1 : ℝ) < ⌊c⌋₊ := by linarith
      have : R 1 < ⌊c⌋₊ := by exact_mod_cast h2
      omega
    · intro n hn hnN
      apply Nat.ceil_mono
      have hn' : (n₀ : ℝ) ≤ n := by exact_mod_cast hn
      have hωn : r1 ≤ ω n := hωpos n (by linarith)
      have hmono : ω n ≤ ω ((n : ℝ) + 1) := hωmono (by linarith)
      show (n : ℝ) * ω n / 2 ≤ ((n + 1 : ℕ) : ℝ) * ω ((n + 1 : ℕ) : ℝ) / 2
      push_cast
      have : (0 : ℝ) ≤ n := by positivity
      have : 0 ≤ ω n := by linarith
      have := mul_le_mul (show (n : ℝ) ≤ n + 1 by linarith) hmono (by linarith) (by positivity)
      linarith
    · -- `Φ(n₀) ≥ n₀ ω(n₀)/2 > n₀ (n₀ - 1)/2 = C(n₀, 2)`
      have hn1 : 1 ≤ n₀ := by omega
      have hωn : r1 ≤ ω n₀ := hωpos n₀ hn₀r.le
      have hch : ((n₀.choose 2 : ℕ) : ℝ) = (n₀ : ℝ) * ((n₀ : ℝ) - 1) / 2 := by
        rw [Nat.cast_choose_two]
      have h1 : ((n₀ : ℝ) - 1) < ω n₀ := by
        have : ((n₀ : ℝ) - 1) = R 1 := by rw [hn₀]; push_cast; ring
        linarith
      have hpos : (0 : ℝ) < n₀ := by positivity
      have h2 : ((n₀.choose 2 : ℕ) : ℝ) < (n₀ : ℝ) * ω n₀ / 2 := by
        rw [hch]; nlinarith
      have h3 : (n₀ : ℝ) * ω n₀ / 2 ≤ (Φ n₀ : ℝ) := Nat.le_ceil _
      exact_mod_cast h2.trans_le h3
    · intro n hn hnN
      apply Nat.ceil_le.mpr
      have hnR : (n : ℝ) ≤ N := by exact_mod_cast hnN
      have hωn : ω n ≤ ⌊c⌋₊ := by
        have := hωmono (show (n : ℝ) ≤ 2 * c + 1 by linarith)
        rw [hωtop] at this; linarith
      have hk : n * ⌊c⌋₊ ≤ 2 * ((n * ⌊c⌋₊ + 1) / 2) := by omega
      have hk' : (n : ℝ) * ⌊c⌋₊ ≤ 2 * (((n * ⌊c⌋₊ + 1) / 2 : ℕ) : ℝ) := by exact_mod_cast hk
      have : (n : ℝ) * ω n ≤ n * ⌊c⌋₊ := mul_le_mul_of_nonneg_left hωn (by positivity)
      linarith
  -- Lemma 4
  obtain ⟨X, instX, instEqX, J, instAdjJ, u, hJ, hn1, hnN, hΦn, hpos, hVle, hDle, hK⟩ :=
    lemma_red2 c hc n₀ N Φ hΦ H₂ hv1 hv2 hδ
  refine ⟨X, instX, instEqX, J, instAdjJ, u, hJ, hpos, ?_, hK⟩
  set n := Fintype.card X with hndef
  have hn3 : 3 ≤ n := by have := hS.hR 1 le_rfl hν; omega
  have hnR : (3 : ℝ) ≤ n := by exact_mod_cast hn3
  have hnN' : (n : ℝ) < 2 * c + 1 := by
    have : (n : ℝ) ≤ N := by exact_mod_cast hnN
    linarith
  -- the least `j` with `n ≤ Y_j`
  have hex : ∃ j, 1 ≤ j ∧ j ≤ ν ∧ (n : ℝ) ≤ slopeY c ν R Y j :=
    ⟨ν, hν, le_rfl, by rw [slopeY_top hS]; exact hnN'.le⟩
  set j := Nat.find hex with hjdef
  obtain ⟨hj1, hjν, hnY⟩ := Nat.find_spec hex
  rw [← hjdef] at hj1 hjν hnY
  -- `n - 1 ≥ Y'_{j-1}` and `n - 1 ≥ Y_{j-1}`
  have hn1R : ((n - 1 : ℕ) : ℝ) = (n : ℝ) - 1 := by rw [Nat.cast_sub (by omega)]; simp
  have hlow : slopeY' R Y (j - 1) ≤ n - 1 ∧ slopeY c ν R Y (j - 1) ≤ (n : ℝ) - 1 := by
    by_cases hj : j = 1
    · rw [hj]
      refine ⟨by simp [slopeY']; omega, ?_⟩
      rw [show (1 - 1 : ℕ) = 0 from rfl, hY0]
      have : (n₀ : ℝ) + 1 ≤ n := by exact_mod_cast hn1
      linarith
    · have hmin := Nat.find_min hex (show j - 1 < j by omega)
      have hlt : slopeY c ν R Y (j - 1) < n := by
        by_contra hle
        exact hmin ⟨by omega, by omega, not_lt.mp hle⟩
      rw [slopeY_mid (by omega) (by omega)] at hlt ⊢
      have hY : Y (j - 1) < n := by exact_mod_cast hlt
      refine ⟨by simp [slopeY', show j - 1 ≠ 0 by omega]; omega, ?_⟩
      have : ((Y (j - 1) : ℕ) : ℝ) ≤ ((n - 1 : ℕ) : ℝ) := by exact_mod_cast (by omega : Y (j - 1) ≤ n - 1)
      rw [hn1R] at this; exact this
  obtain ⟨hY'le, hYle⟩ := hlow
  have hY'pos : (0 : ℝ) < slopeY' R Y (j - 1) := by
    have : 0 < slopeY' R Y (j - 1) := by
      by_cases hj : j - 1 = 0
      · simp [slopeY', hj]
      · simp only [slopeY', hj, if_false]
        have h := slopeY_pos hS (show j - 1 ≤ ν by omega)
        rw [slopeY_mid (by omega) (by omega)] at h
        exact_mod_cast h
    exact_mod_cast this
  have hY'R : (slopeY' R Y (j - 1) : ℝ) ≤ (n : ℝ) - 1 := by
    rw [← hn1R]; exact_mod_cast hY'le
  -- `ω(n) - ω(n-1) = r_j log(n/(n-1))` and `ω(n) ≤ v_j`
  have hdiff : ω n - ω ((n : ℝ) - 1) = slopeR R j * Real.log (n / ((n : ℝ) - 1)) := by
    rw [hωdef, omg_at hS hj1 hjν (by linarith) hnY,
      omg_at hS hj1 hjν hYle (by linarith)]
    have hp := slopeY_pos hS (show j - 1 ≤ ν by omega)
    rw [Real.log_div (by positivity) hp.ne', Real.log_div (by linarith) hp.ne',
      Real.log_div (by positivity) (by linarith)]
    ring
  have hωn : ω n ≤ slopeV c ν R Y j := by
    rw [← omg_at_top hS hj1 hjν]; exact hωmono hnY
  -- the ceilings
  have hn₀n1 : n₀ ≤ n - 1 := by omega
  have hφ1 : 0 ≤ ((n - 1 : ℕ) : ℝ) * ω ((n - 1 : ℕ) : ℝ) / 2 := hφnn (n - 1) hn₀n1
  have hΦn_ge : (n : ℝ) * ω n / 2 ≤ (Φ n : ℝ) := Nat.le_ceil _
  have hΦn_lt : (Φ n : ℝ) < (n : ℝ) * ω n / 2 + 1 :=
    Nat.ceil_lt_add_one (hφnn n (by omega))
  have hΦn1_lt : (Φ (n - 1) : ℝ) < ((n : ℝ) - 1) * ω ((n : ℝ) - 1) / 2 + 1 := by
    have h : (Φ (n - 1) : ℝ) < ((n - 1 : ℕ) : ℝ) * ω ((n - 1 : ℕ) : ℝ) / 2 + 1 :=
      Nat.ceil_lt_add_one hφ1
    rw [hn1R] at h; exact h
  have hΦmono : Φ (n - 1) ≤ Φ n := by
    have := hΦ.mono (n - 1) hn₀n1 (by omega)
    rwa [show n - 1 + 1 = n by omega] at this
  have hD : (Dn Φ n : ℝ) = (Φ n : ℝ) - Φ (n - 1) := by
    unfold Dn; rw [Nat.cast_sub hΦmono]
  have hnpos : (0 : ℝ) < n := by linarith
  have hV : (Vn Φ n : ℝ) ≤ 2 * (Φ n : ℝ) / n := by
    unfold Vn
    have := Nat.cast_div_le (α := ℝ) (m := 2 * Φ n) (n := n)
    push_cast at this; exact this
  refine ⟨j, hj1, hjν, ?_, ?_⟩
  · -- `v(G₀) ≤ V(n) ≤ 2Φ(n)/n < ω(n) + 2/n ≤ v_j + 2/3`
    have h1 : (Fintype.card (J.neighborSet u) : ℝ) ≤ Vn Φ n := by exact_mod_cast hVle
    have := slopes_V_bound hnR hΦn_lt hV
    linarith
  · intro w
    have hdw : (Dn Φ n : ℝ) ≤ (J.induce (J.neighborSet u)).degree w := by exact_mod_cast hDle w
    have hcard : (Fintype.card (J.neighborSet u) : ℝ) ≤ Vn Φ n := by exact_mod_cast hVle
    -- `2D - V > (n-1)(ω(n) - ω(n-1)) - 2`
    have hkey : ((n : ℝ) - 1) * (ω n - ω ((n : ℝ) - 1)) - 2 < 2 * (Dn Φ n : ℝ) - Vn Φ n := by
      rw [hD]; exact slopes_key_ineq hnR hΦn_ge hΦn1_lt hV
    have hlog := slopes_log_step hnR
    have hrj : 0 < slopeR R j := zero_lt_one.trans (slopeR_gt_one hS hj1 hjν)
    have hY'step : 1 / (2 * ((n : ℝ) - 1)) ≤ 1 / (2 * (slopeY' R Y (j - 1) : ℝ)) :=
      one_div_le_one_div_of_le (by positivity) (by linarith)
    have h5 : slopeR R j * (1 - 1 / (2 * (slopeY' R Y (j - 1) : ℝ))) ≤
        ((n : ℝ) - 1) * (ω n - ω ((n : ℝ) - 1)) := by
      rw [hdiff]
      have h6 : 1 - 1 / (2 * (slopeY' R Y (j - 1) : ℝ)) ≤
          ((n : ℝ) - 1) * Real.log (n / ((n : ℝ) - 1)) := le_trans (by linarith) hlog
      have := mul_le_mul_of_nonneg_left h6 hrj.le
      calc slopeR R j * (1 - 1 / (2 * (slopeY' R Y (j - 1) : ℝ)))
          ≤ slopeR R j * (((n : ℝ) - 1) * Real.log (n / ((n : ℝ) - 1))) := this
        _ = _ := by ring
    linarith

end KtMinor45


==> anc/lean/KtMinor45/Small.lean <==
import KtMinor45.SmallData.S004
import KtMinor45.SmallData.S012
import KtMinor45.SmallData.S020
import KtMinor45.SmallData.S028
import KtMinor45.SmallData.S036
import KtMinor45.SmallData.S044
import KtMinor45.SmallData.S052
import KtMinor45.SmallData.S060
import KtMinor45.SmallData.S068
import KtMinor45.SmallData.S076
import KtMinor45.SmallData.S084
import KtMinor45.SmallData.S092
import KtMinor45.SmallData.S100
import KtMinor45.SmallData.S108
import KtMinor45.SmallData.S116
import KtMinor45.SmallData.S124
import KtMinor45.SmallData.S132
import KtMinor45.SmallData.S140
import KtMinor45.SmallData.S148
import KtMinor45.SmallData.S156
import KtMinor45.SmallData.S164
import KtMinor45.SmallData.S172
import KtMinor45.SmallData.S180
import KtMinor45.SmallData.S188
import KtMinor45.SmallData.S196
import KtMinor45.SmallData.S204
import KtMinor45.SmallData.S212
import KtMinor45.SmallData.S220
import KtMinor45.SmallData.S228
import KtMinor45.SmallData.S236
import KtMinor45.SmallData.S244
import KtMinor45.SmallData.S252
import KtMinor45.SmallData.S260
import KtMinor45.SmallData.S268
import KtMinor45.SmallData.S276
import KtMinor45.SmallData.S284
import KtMinor45.SmallData.S292
import KtMinor45.SmallData.S300
import KtMinor45.SmallData.S308
import KtMinor45.SmallData.S316
import KtMinor45.SmallData.S324
import KtMinor45.SmallData.S332
import KtMinor45.SmallData.S340
import KtMinor45.SmallData.S348
import KtMinor45.SmallData.S356
import KtMinor45.SmallData.S364
import KtMinor45.SmallData.S372
import KtMinor45.SmallData.S380
import KtMinor45.SmallData.S388
import KtMinor45.SmallData.S396

/-!
# Lemma 9 (the range `4 ≤ t ≤ 400`)

Every `t` with `4 ≤ t ≤ 400` has data `f`, `certs` with `smallOK t f certs = true`
(checked by the kernel in `SmallData/*.lean`), and `smallOK_sound` gives the lemma.
-/

namespace KtMinor45



universe u

theorem small_all (t : ℕ) (h1 : 4 ≤ t) (h2 : t ≤ 400) :
    ∃ f cs, smallOK t f cs = true := by
  interval_cases t
  · exact ⟨_, _, small4⟩
  · exact ⟨_, _, small5⟩
  · exact ⟨_, _, small6⟩
  · exact ⟨_, _, small7⟩
  · exact ⟨_, _, small8⟩
  · exact ⟨_, _, small9⟩
  · exact ⟨_, _, small10⟩
  · exact ⟨_, _, small11⟩
  · exact ⟨_, _, small12⟩
  · exact ⟨_, _, small13⟩
  · exact ⟨_, _, small14⟩
  · exact ⟨_, _, small15⟩
  · exact ⟨_, _, small16⟩
  · exact ⟨_, _, small17⟩
  · exact ⟨_, _, small18⟩
  · exact ⟨_, _, small19⟩
  · exact ⟨_, _, small20⟩
  · exact ⟨_, _, small21⟩
  · exact ⟨_, _, small22⟩
  · exact ⟨_, _, small23⟩
  · exact ⟨_, _, small24⟩
  · exact ⟨_, _, small25⟩
  · exact ⟨_, _, small26⟩
  · exact ⟨_, _, small27⟩
  · exact ⟨_, _, small28⟩
  · exact ⟨_, _, small29⟩
  · exact ⟨_, _, small30⟩
  · exact ⟨_, _, small31⟩
  · exact ⟨_, _, small32⟩
  · exact ⟨_, _, small33⟩
  · exact ⟨_, _, small34⟩
  · exact ⟨_, _, small35⟩
  · exact ⟨_, _, small36⟩
  · exact ⟨_, _, small37⟩
  · exact ⟨_, _, small38⟩
  · exact ⟨_, _, small39⟩
  · exact ⟨_, _, small40⟩
  · exact ⟨_, _, small41⟩
  · exact ⟨_, _, small42⟩
  · exact ⟨_, _, small43⟩
  · exact ⟨_, _, small44⟩
  · exact ⟨_, _, small45⟩
  · exact ⟨_, _, small46⟩
  · exact ⟨_, _, small47⟩
  · exact ⟨_, _, small48⟩
  · exact ⟨_, _, small49⟩
  · exact ⟨_, _, small50⟩
  · exact ⟨_, _, small51⟩
  · exact ⟨_, _, small52⟩
  · exact ⟨_, _, small53⟩
  · exact ⟨_, _, small54⟩
  · exact ⟨_, _, small55⟩
  · exact ⟨_, _, small56⟩
  · exact ⟨_, _, small57⟩
  · exact ⟨_, _, small58⟩
  · exact ⟨_, _, small59⟩
  · exact ⟨_, _, small60⟩
  · exact ⟨_, _, small61⟩
  · exact ⟨_, _, small62⟩
  · exact ⟨_, _, small63⟩
  · exact ⟨_, _, small64⟩
  · exact ⟨_, _, small65⟩
  · exact ⟨_, _, small66⟩
  · exact ⟨_, _, small67⟩
  · exact ⟨_, _, small68⟩
  · exact ⟨_, _, small69⟩
  · exact ⟨_, _, small70⟩
  · exact ⟨_, _, small71⟩
  · exact ⟨_, _, small72⟩
  · exact ⟨_, _, small73⟩
  · exact ⟨_, _, small74⟩
  · exact ⟨_, _, small75⟩
  · exact ⟨_, _, small76⟩
  · exact ⟨_, _, small77⟩
  · exact ⟨_, _, small78⟩
  · exact ⟨_, _, small79⟩
  · exact ⟨_, _, small80⟩
  · exact ⟨_, _, small81⟩
  · exact ⟨_, _, small82⟩
  · exact ⟨_, _, small83⟩
  · exact ⟨_, _, small84⟩
  · exact ⟨_, _, small85⟩
  · exact ⟨_, _, small86⟩
  · exact ⟨_, _, small87⟩
  · exact ⟨_, _, small88⟩
  · exact ⟨_, _, small89⟩
  · exact ⟨_, _, small90⟩
  · exact ⟨_, _, small91⟩
  · exact ⟨_, _, small92⟩
  · exact ⟨_, _, small93⟩
  · exact ⟨_, _, small94⟩
  · exact ⟨_, _, small95⟩
  · exact ⟨_, _, small96⟩
  · exact ⟨_, _, small97⟩
  · exact ⟨_, _, small98⟩
  · exact ⟨_, _, small99⟩
  · exact ⟨_, _, small100⟩
  · exact ⟨_, _, small101⟩
  · exact ⟨_, _, small102⟩
  · exact ⟨_, _, small103⟩
  · exact ⟨_, _, small104⟩
  · exact ⟨_, _, small105⟩
  · exact ⟨_, _, small106⟩
  · exact ⟨_, _, small107⟩
  · exact ⟨_, _, small108⟩
  · exact ⟨_, _, small109⟩
  · exact ⟨_, _, small110⟩
  · exact ⟨_, _, small111⟩
  · exact ⟨_, _, small112⟩
  · exact ⟨_, _, small113⟩
  · exact ⟨_, _, small114⟩
  · exact ⟨_, _, small115⟩
  · exact ⟨_, _, small116⟩
  · exact ⟨_, _, small117⟩
  · exact ⟨_, _, small118⟩
  · exact ⟨_, _, small119⟩
  · exact ⟨_, _, small120⟩
  · exact ⟨_, _, small121⟩
  · exact ⟨_, _, small122⟩
  · exact ⟨_, _, small123⟩
  · exact ⟨_, _, small124⟩
  · exact ⟨_, _, small125⟩
  · exact ⟨_, _, small126⟩
  · exact ⟨_, _, small127⟩
  · exact ⟨_, _, small128⟩
  · exact ⟨_, _, small129⟩
  · exact ⟨_, _, small130⟩
  · exact ⟨_, _, small131⟩
  · exact ⟨_, _, small132⟩
  · exact ⟨_, _, small133⟩
  · exact ⟨_, _, small134⟩
  · exact ⟨_, _, small135⟩
  · exact ⟨_, _, small136⟩
  · exact ⟨_, _, small137⟩
  · exact ⟨_, _, small138⟩
  · exact ⟨_, _, small139⟩
  · exact ⟨_, _, small140⟩
  · exact ⟨_, _, small141⟩
  · exact ⟨_, _, small142⟩
  · exact ⟨_, _, small143⟩
  · exact ⟨_, _, small144⟩
  · exact ⟨_, _, small145⟩
  · exact ⟨_, _, small146⟩
  · exact ⟨_, _, small147⟩
  · exact ⟨_, _, small148⟩
  · exact ⟨_, _, small149⟩
  · exact ⟨_, _, small150⟩
  · exact ⟨_, _, small151⟩
  · exact ⟨_, _, small152⟩
  · exact ⟨_, _, small153⟩
  · exact ⟨_, _, small154⟩
  · exact ⟨_, _, small155⟩
  · exact ⟨_, _, small156⟩
  · exact ⟨_, _, small157⟩
  · exact ⟨_, _, small158⟩
  · exact ⟨_, _, small159⟩
  · exact ⟨_, _, small160⟩
  · exact ⟨_, _, small161⟩
  · exact ⟨_, _, small162⟩
  · exact ⟨_, _, small163⟩
  · exact ⟨_, _, small164⟩
  · exact ⟨_, _, small165⟩
  · exact ⟨_, _, small166⟩
  · exact ⟨_, _, small167⟩
  · exact ⟨_, _, small168⟩
  · exact ⟨_, _, small169⟩
  · exact ⟨_, _, small170⟩
  · exact ⟨_, _, small171⟩
  · exact ⟨_, _, small172⟩
  · exact ⟨_, _, small173⟩
  · exact ⟨_, _, small174⟩
  · exact ⟨_, _, small175⟩
  · exact ⟨_, _, small176⟩
  · exact ⟨_, _, small177⟩
  · exact ⟨_, _, small178⟩
  · exact ⟨_, _, small179⟩
  · exact ⟨_, _, small180⟩
  · exact ⟨_, _, small181⟩
  · exact ⟨_, _, small182⟩
  · exact ⟨_, _, small183⟩
  · exact ⟨_, _, small184⟩
  · exact ⟨_, _, small185⟩
  · exact ⟨_, _, small186⟩
  · exact ⟨_, _, small187⟩
  · exact ⟨_, _, small188⟩
  · exact ⟨_, _, small189⟩
  · exact ⟨_, _, small190⟩
  · exact ⟨_, _, small191⟩
  · exact ⟨_, _, small192⟩
  · exact ⟨_, _, small193⟩
  · exact ⟨_, _, small194⟩
  · exact ⟨_, _, small195⟩
  · exact ⟨_, _, small196⟩
  · exact ⟨_, _, small197⟩
  · exact ⟨_, _, small198⟩
  · exact ⟨_, _, small199⟩
  · exact ⟨_, _, small200⟩
  · exact ⟨_, _, small201⟩
  · exact ⟨_, _, small202⟩
  · exact ⟨_, _, small203⟩
  · exact ⟨_, _, small204⟩
  · exact ⟨_, _, small205⟩
  · exact ⟨_, _, small206⟩
  · exact ⟨_, _, small207⟩
  · exact ⟨_, _, small208⟩
  · exact ⟨_, _, small209⟩
  · exact ⟨_, _, small210⟩
  · exact ⟨_, _, small211⟩
  · exact ⟨_, _, small212⟩
  · exact ⟨_, _, small213⟩
  · exact ⟨_, _, small214⟩
  · exact ⟨_, _, small215⟩
  · exact ⟨_, _, small216⟩
  · exact ⟨_, _, small217⟩
  · exact ⟨_, _, small218⟩
  · exact ⟨_, _, small219⟩
  · exact ⟨_, _, small220⟩
  · exact ⟨_, _, small221⟩
  · exact ⟨_, _, small222⟩
  · exact ⟨_, _, small223⟩
  · exact ⟨_, _, small224⟩
  · exact ⟨_, _, small225⟩
  · exact ⟨_, _, small226⟩
  · exact ⟨_, _, small227⟩
  · exact ⟨_, _, small228⟩
  · exact ⟨_, _, small229⟩
  · exact ⟨_, _, small230⟩
  · exact ⟨_, _, small231⟩
  · exact ⟨_, _, small232⟩
  · exact ⟨_, _, small233⟩
  · exact ⟨_, _, small234⟩
  · exact ⟨_, _, small235⟩
  · exact ⟨_, _, small236⟩
  · exact ⟨_, _, small237⟩
  · exact ⟨_, _, small238⟩
  · exact ⟨_, _, small239⟩
  · exact ⟨_, _, small240⟩
  · exact ⟨_, _, small241⟩
  · exact ⟨_, _, small242⟩
  · exact ⟨_, _, small243⟩
  · exact ⟨_, _, small244⟩
  · exact ⟨_, _, small245⟩
  · exact ⟨_, _, small246⟩
  · exact ⟨_, _, small247⟩
  · exact ⟨_, _, small248⟩
  · exact ⟨_, _, small249⟩
  · exact ⟨_, _, small250⟩
  · exact ⟨_, _, small251⟩
  · exact ⟨_, _, small252⟩
  · exact ⟨_, _, small253⟩
  · exact ⟨_, _, small254⟩
  · exact ⟨_, _, small255⟩
  · exact ⟨_, _, small256⟩
  · exact ⟨_, _, small257⟩
  · exact ⟨_, _, small258⟩
  · exact ⟨_, _, small259⟩
  · exact ⟨_, _, small260⟩
  · exact ⟨_, _, small261⟩
  · exact ⟨_, _, small262⟩
  · exact ⟨_, _, small263⟩
  · exact ⟨_, _, small264⟩
  · exact ⟨_, _, small265⟩
  · exact ⟨_, _, small266⟩
  · exact ⟨_, _, small267⟩
  · exact ⟨_, _, small268⟩
  · exact ⟨_, _, small269⟩
  · exact ⟨_, _, small270⟩
  · exact ⟨_, _, small271⟩
  · exact ⟨_, _, small272⟩
  · exact ⟨_, _, small273⟩
  · exact ⟨_, _, small274⟩
  · exact ⟨_, _, small275⟩
  · exact ⟨_, _, small276⟩
  · exact ⟨_, _, small277⟩
  · exact ⟨_, _, small278⟩
  · exact ⟨_, _, small279⟩
  · exact ⟨_, _, small280⟩
  · exact ⟨_, _, small281⟩
  · exact ⟨_, _, small282⟩
  · exact ⟨_, _, small283⟩
  · exact ⟨_, _, small284⟩
  · exact ⟨_, _, small285⟩
  · exact ⟨_, _, small286⟩
  · exact ⟨_, _, small287⟩
  · exact ⟨_, _, small288⟩
  · exact ⟨_, _, small289⟩
  · exact ⟨_, _, small290⟩
  · exact ⟨_, _, small291⟩
  · exact ⟨_, _, small292⟩
  · exact ⟨_, _, small293⟩
  · exact ⟨_, _, small294⟩
  · exact ⟨_, _, small295⟩
  · exact ⟨_, _, small296⟩
  · exact ⟨_, _, small297⟩
  · exact ⟨_, _, small298⟩
  · exact ⟨_, _, small299⟩
  · exact ⟨_, _, small300⟩
  · exact ⟨_, _, small301⟩
  · exact ⟨_, _, small302⟩
  · exact ⟨_, _, small303⟩
  · exact ⟨_, _, small304⟩
  · exact ⟨_, _, small305⟩
  · exact ⟨_, _, small306⟩
  · exact ⟨_, _, small307⟩
  · exact ⟨_, _, small308⟩
  · exact ⟨_, _, small309⟩
  · exact ⟨_, _, small310⟩
  · exact ⟨_, _, small311⟩
  · exact ⟨_, _, small312⟩
  · exact ⟨_, _, small313⟩
  · exact ⟨_, _, small314⟩
  · exact ⟨_, _, small315⟩
  · exact ⟨_, _, small316⟩
  · exact ⟨_, _, small317⟩
  · exact ⟨_, _, small318⟩
  · exact ⟨_, _, small319⟩
  · exact ⟨_, _, small320⟩
  · exact ⟨_, _, small321⟩
  · exact ⟨_, _, small322⟩
  · exact ⟨_, _, small323⟩
  · exact ⟨_, _, small324⟩
  · exact ⟨_, _, small325⟩
  · exact ⟨_, _, small326⟩
  · exact ⟨_, _, small327⟩
  · exact ⟨_, _, small328⟩
  · exact ⟨_, _, small329⟩
  · exact ⟨_, _, small330⟩
  · exact ⟨_, _, small331⟩
  · exact ⟨_, _, small332⟩
  · exact ⟨_, _, small333⟩
  · exact ⟨_, _, small334⟩
  · exact ⟨_, _, small335⟩
  · exact ⟨_, _, small336⟩
  · exact ⟨_, _, small337⟩
  · exact ⟨_, _, small338⟩
  · exact ⟨_, _, small339⟩
  · exact ⟨_, _, small340⟩
  · exact ⟨_, _, small341⟩
  · exact ⟨_, _, small342⟩
  · exact ⟨_, _, small343⟩
  · exact ⟨_, _, small344⟩
  · exact ⟨_, _, small345⟩
  · exact ⟨_, _, small346⟩
  · exact ⟨_, _, small347⟩
  · exact ⟨_, _, small348⟩
  · exact ⟨_, _, small349⟩
  · exact ⟨_, _, small350⟩
  · exact ⟨_, _, small351⟩
  · exact ⟨_, _, small352⟩
  · exact ⟨_, _, small353⟩
  · exact ⟨_, _, small354⟩
  · exact ⟨_, _, small355⟩
  · exact ⟨_, _, small356⟩
  · exact ⟨_, _, small357⟩
  · exact ⟨_, _, small358⟩
  · exact ⟨_, _, small359⟩
  · exact ⟨_, _, small360⟩
  · exact ⟨_, _, small361⟩
  · exact ⟨_, _, small362⟩
  · exact ⟨_, _, small363⟩
  · exact ⟨_, _, small364⟩
  · exact ⟨_, _, small365⟩
  · exact ⟨_, _, small366⟩
  · exact ⟨_, _, small367⟩
  · exact ⟨_, _, small368⟩
  · exact ⟨_, _, small369⟩
  · exact ⟨_, _, small370⟩
  · exact ⟨_, _, small371⟩
  · exact ⟨_, _, small372⟩
  · exact ⟨_, _, small373⟩
  · exact ⟨_, _, small374⟩
  · exact ⟨_, _, small375⟩
  · exact ⟨_, _, small376⟩
  · exact ⟨_, _, small377⟩
  · exact ⟨_, _, small378⟩
  · exact ⟨_, _, small379⟩
  · exact ⟨_, _, small380⟩
  · exact ⟨_, _, small381⟩
  · exact ⟨_, _, small382⟩
  · exact ⟨_, _, small383⟩
  · exact ⟨_, _, small384⟩
  · exact ⟨_, _, small385⟩
  · exact ⟨_, _, small386⟩
  · exact ⟨_, _, small387⟩
  · exact ⟨_, _, small388⟩
  · exact ⟨_, _, small389⟩
  · exact ⟨_, _, small390⟩
  · exact ⟨_, _, small391⟩
  · exact ⟨_, _, small392⟩
  · exact ⟨_, _, small393⟩
  · exact ⟨_, _, small394⟩
  · exact ⟨_, _, small395⟩
  · exact ⟨_, _, small396⟩
  · exact ⟨_, _, small397⟩
  · exact ⟨_, _, small398⟩
  · exact ⟨_, _, small399⟩
  · exact ⟨_, _, small400⟩

/-- **Lemma 9.** For every integer `t` with `4 ≤ t ≤ 400`, every graph `G` with
`d(G) ≥ 4.5 t √(log t)` has a `K_t` minor. -/
theorem lemma_small (t : ℕ) (h1 : 4 ≤ t) (h2 : t ≤ 400) {X : Type u} [Fintype X]
    (G : SimpleGraph X) (hd : (4.5 : ℝ) * t * √(Real.log t) ≤ density G) : HasKMinor G t := by
  obtain ⟨f, cs, h⟩ := small_all t h1 h2
  exact smallOK_sound t f cs h G hd

end KtMinor45


==> anc/lean/KtMinor45/SmallCert.lean <==
import KtMinor45.Assembly
import KtMinor45.Integral

/-!
# Checking admissibility of a sequence given by runs

A sequence `k₁, k₂, …` with charged costs `L₁, L₂, …` is given by a list of *runs* `(k, n, l)`:
`n ≥ 1` consecutive positions with value `k` and charged cost `l`; the values `k` are
non-decreasing along the list.  As in the paper (Appendix A), condition (2) is checked at the last
position of each run, with the sums of `w_a^{k'}` over earlier runs bounded by integrals, and
`L_i ≥ ℓ_{k_i}(π_i)` is checked at the last position of each run (where `π_i` is largest).
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45

open Finset

/-- A run `(k, n, l)`. -/
abbrev Run := ℕ × ℕ × ℕ

/-- The values `k_i`. -/
def seqK : List Run → ℕ → ℕ
  | [], _ => 1
  | (k, n, _) :: rs, i => if i ≤ n then k else seqK rs (i - n)

/-- The charged costs `L_i`. -/
def seqL : List Run → ℕ → ℕ
  | [], _ => 1
  | (_, n, l) :: rs, i => if i ≤ n then l else seqL rs (i - n)

/-- The number of positions. -/
def lenR (rs : List Run) : ℕ := (rs.map (fun r => r.2.1)).sum

/-- The total charged cost. -/
def costR (rs : List Run) : ℕ := (rs.map (fun r => r.2.1 * r.2.2)).sum

/-- Runs: values non-decreasing and positive, counts and costs positive. -/
def shapeOK : List Run → ℕ → Bool
  | [], _ => true
  | (k, n, l) :: rs, kprev =>
    decide (kprev ≤ k) && decide (1 ≤ k) && decide (1 ≤ n) && decide (1 ≤ l) && shapeOK rs k

/-- `π` after cost `S`: `(V - R - 1)/(2(V - S))`. -/
def piQ (V R S : ℕ) : ℚ := ((V : ℚ) - R - 1) / (2 * ((V : ℚ) - S))

/-- `ℓ_k(π)` for rational `π`. -/
def ellQ (k : ℕ) (π : ℚ) : ℕ := if k = 1 then 1 else k + 1 + ⌊(k : ℚ) * π⌋₊

/-- The bound for `∑ w_a^{k'}` over `N` consecutive positions with value `k` and charged cost `l`,
preceded by total cost `S₀`. -/
def LB (V R k l kp S0 N : ℕ) : ℚ :=
  if N = 0 then 0
  else if k = 1 then (N : ℚ) * 2 ^ kp
  else
    ((k + 1 : ℚ) / k) ^ kp * (((V : ℚ) - R - 1) / 2) ^ ((k - 1) * kp) *
      (1 / ((V : ℚ) - S0 - N * l) ^ ((k - 1) * kp - 1) - 1 / ((V : ℚ) - S0) ^ ((k - 1) * kp - 1)) /
      ((((k - 1) * kp : ℕ) : ℚ) - 1) / l

/-- Checks `L_i ≥ ℓ_{k_i}(π_i)` and (2) at the last position of each run. -/
def chk (V R : ℕ) : List Run → ℕ → (ℕ → ℚ) → Bool
  | [], _, _ => true
  | (k, n, l) :: rs, S0, H =>
    decide (ellQ k (piQ V R (S0 + (n - 1) * l)) ≤ l) &&
    decide ((H k + LB V R k l k S0 (n - 1)) * piQ V R (S0 + (n - 1) * l) ^ k < 1 / ((k : ℚ) + 1)) &&
      chk V R rs (S0 + n * l) (fun kp => if k ≤ kp then H kp + LB V R k l kp S0 n else H kp)

/-- The full check: the first `len` positions of the runs `rs` form a sequence with charged
costs that is admissible (with `m = len + 1`) with respect to `V` and `R`. -/
def certOK (len V R : ℕ) (rs : List Run) : Bool :=
  shapeOK rs 0 && decide (len ≤ lenR rs) && decide (costR rs ≤ R) && decide (R < V) &&
    chk V R rs 0 (fun _ => 0)

/-! ## Soundness -/

/-- The left-hand side of (2) at position `i`. -/
noncomputable def lhs2 (V R : ℤ) (k L : ℕ → ℕ) (i : ℕ) : ℝ :=
  ∑ a ∈ Ico 1 i, (w V R k L a * pi V R L i) ^ (k i)

lemma lhs2_eq (V R : ℤ) (k L : ℕ → ℕ) (i : ℕ) :
    lhs2 V R k L i = pi V R L i ^ (k i) * ∑ a ∈ Ico 1 i, w V R k L a ^ (k i) := by
  unfold lhs2; rw [mul_sum]; apply sum_congr rfl; intro a _; rw [mul_pow, mul_comm]

/-- If `i` and `i + 1` have the same value `k`, the left-hand side of (2) at `i` is at most that
at `i + 1`. -/
theorem level_fact1 (V R : ℤ) (k L : ℕ → ℕ) (m : ℕ) (hRV : R < V) (hS : (S L (m - 1) : ℤ) ≤ R)
    (i : ℕ) (hi : i + 1 ≤ m) (hk : k i = k (i + 1)) :
    lhs2 V R k L i ≤ lhs2 V R k L (i + 1) := by
  rw [lhs2_eq, lhs2_eq, ← hk]
  have hpi := pi_mono V R L m hRV hS (show i ≤ i + 1 by omega) hi
  have hpi0 := (pi_bounds V R L m hRV hS i (by omega)).1
  have hsum : ∑ a ∈ Ico 1 i, w V R k L a ^ (k i) ≤ ∑ a ∈ Ico 1 (i + 1), w V R k L a ^ (k i) := by
    apply sum_le_sum_of_subset_of_nonneg (Ico_subset_Ico_right (by omega))
    intro a ha _
    rw [mem_Ico] at ha
    unfold w
    have := (pi_bounds V R L m hRV hS a (by omega)).1
    positivity
  have h0 : 0 ≤ ∑ a ∈ Ico 1 i, w V R k L a ^ (k i) := by
    apply sum_nonneg; intro a ha; rw [mem_Ico] at ha
    unfold w; have := (pi_bounds V R L m hRV hS a (by omega)).1; positivity
  exact mul_le_mul (pow_le_pow_left₀ hpi0 hpi _) hsum h0
    (pow_nonneg (pi_bounds V R L m hRV hS (i + 1) hi).1 _)

/-- `S_{s+p} = S_s + p l` when positions `s+1, …, s+p` have charged cost `l`. -/
lemma S_level (L : ℕ → ℕ) (s l : ℕ) (p : ℕ) (h : ∀ q, 1 ≤ q → q ≤ p → L (s + q) = l) :
    S L (s + p) = S L s + p * l := by
  induction p with
  | zero => simp
  | succ p ih =>
    rw [show s + (p + 1) = (s + p) + 1 by ring, S, ih (fun q h1 h2 => h q h1 (by omega)),
      show s + p + 1 = s + (p + 1) by ring, h (p + 1) (by omega) le_rfl]
    ring

/-- `w_{s+p+1}^{k'} = h(p)` for a position `s + p + 1` with value `k` and cost `l`. -/
lemma w_pow_eq_hfun (V R : ℤ) (k L : ℕ → ℕ) (s p kk l kp : ℕ) (hk1 : k (s + p + 1) = kk)
    (hS1 : S L (s + p) = S L s + p * l) :
    w V R k L (s + p + 1) ^ kp = hfun ((1 + 1 / (kk : ℝ)) ^ kp * (((V : ℝ) - R - 1) / 2) ^ ((kk - 1) * kp))
      ((V : ℝ) - S L s) l ((kk - 1) * kp) p := by
  unfold w pi hfun
  rw [hk1, show s + p + 1 - 1 = s + p by omega, hS1]
  have hc : ((S L s + p * l : ℕ) : ℝ) = (S L s : ℝ) + (p : ℝ) * (l : ℝ) := by
    push_cast; ring
  rw [hc, mul_pow, ← pow_mul, div_pow, zpow_neg, zpow_natCast, div_pow, mul_pow]
  have : (V : ℝ) - S L s - (p : ℝ) * l = (V : ℝ) - (S L s + (p : ℝ) * l) := by ring
  rw [this]
  ring

/-- The integral bound (inequality (A.8) of the 5.8 appendix, with charged cost `l`). -/
theorem eq_integral (V R : ℤ) (k L : ℕ → ℕ) (s N kk l kp : ℕ) (hkk : 2 ≤ kk) (hkp : kk ≤ kp)
    (hl1 : 1 ≤ l)
    (hlev : ∀ q, 1 ≤ q → q ≤ N → k (s + q) = kk) (hlevL : ∀ q, 1 ≤ q → q ≤ N → L (s + q) = l)
    (hRV : R < V) (hSN : (S L (s + N) : ℤ) ≤ R) :
    let η := (kk - 1) * kp
    let A : ℝ := (1 + 1 / (kk : ℝ)) ^ kp * (((V : ℝ) - R - 1) / 2) ^ η
    let M : ℝ := (V : ℝ) - S L s
    ∑ p ∈ range N, w V R k L (s + p + 1) ^ kp ≤ ∫ x in (0 : ℝ)..N, hfun A M l η x ∧
    ∫ x in (0 : ℝ)..N, hfun A M l η x =
      A * ((M - N * l) ^ (1 - (η : ℤ)) - M ^ (1 - (η : ℤ))) / (((η : ℝ) - 1) * l) := by
  intro η A M
  have hη : 2 ≤ η := by
    show 2 ≤ (kk - 1) * kp
    have : 1 ≤ kk - 1 := by omega
    nlinarith
  have hl : (0 : ℝ) < l := by exact_mod_cast (by omega : 0 < l)
  have hSlev := S_level L s l N hlevL
  have hMN : 0 < M - N * l := by
    have h1 : (S L (s + N) : ℝ) ≤ R := by exact_mod_cast hSN
    have h2 : (R : ℝ) < V := by exact_mod_cast hRV
    rw [hSlev] at h1; push_cast at h1
    simp only [M]; linarith
  have hA : 0 ≤ A := by
    have : (0 : ℝ) ≤ (V : ℝ) - R - 1 := by
      have : R + 1 ≤ V := hRV; have : ((R + 1 : ℤ) : ℝ) ≤ V := by exact_mod_cast this
      push_cast at this; linarith
    positivity
  have heq : ∀ p, p < N → w V R k L (s + p + 1) ^ kp = hfun A M l η p := by
    intro p hp
    exact w_pow_eq_hfun V R k L s p kk l kp (hlev (p + 1) (by omega) (by omega))
      (S_level L s l p (fun q h1 h2 => hlevL q h1 (by omega)))
  refine ⟨?_, integral_hfun hl hη hMN⟩
  rw [sum_congr rfl (fun p hp => heq p (mem_range.mp hp))]
  exact sum_le_integral hA hl hMN

lemma lenR_cons (k n l : ℕ) (rs : List Run) : lenR ((k, n, l) :: rs) = n + lenR rs := by
  simp [lenR]

lemma costR_cons (k n l : ℕ) (rs : List Run) : costR ((k, n, l) :: rs) = n * l + costR rs := by
  simp [costR]

lemma seqK_pos : ∀ (rs : List Run) (kprev : ℕ), shapeOK rs kprev = true → ∀ i, 1 ≤ seqK rs i
  | [], _, _, _ => by simp [seqK]
  | (k, n, l) :: rs, kprev, h, i => by
    simp only [shapeOK, Bool.and_eq_true, decide_eq_true_eq] at h
    simp only [seqK]
    split_ifs
    · omega
    · exact seqK_pos rs k h.2 _

lemma seqL_pos : ∀ (rs : List Run) (kprev : ℕ), shapeOK rs kprev = true → ∀ i, 1 ≤ seqL rs i
  | [], _, _, _ => by simp [seqL]
  | (k, n, l) :: rs, kprev, h, i => by
    simp only [shapeOK, Bool.and_eq_true, decide_eq_true_eq] at h
    simp only [seqL]
    split_ifs
    · omega
    · exact seqL_pos rs k h.2 _

/-- Positions `s + 1, s + 2, …` of `(kf, Lf)` follow the runs `rs`. -/
def Follows (kf Lf : ℕ → ℕ) (s : ℕ) (rs : List Run) : Prop :=
  ∀ i, 1 ≤ i → kf (s + i) = seqK rs i ∧ Lf (s + i) = seqL rs i

lemma Follows.tail {kf Lf : ℕ → ℕ} {s k n l : ℕ} {rs : List Run}
    (h : Follows kf Lf s ((k, n, l) :: rs)) : Follows kf Lf (s + n) rs := by
  intro j hj
  rw [show s + n + j = s + (n + j) by ring]
  obtain ⟨h1, h2⟩ := h (n + j) (by omega)
  refine ⟨?_, ?_⟩
  · rw [h1]; simp only [seqK]; rw [if_neg (by omega), show n + j - n = j by omega]
  · rw [h2]; simp only [seqL]; rw [if_neg (by omega), show n + j - n = j by omega]

lemma Follows.head {kf Lf : ℕ → ℕ} {s k n l : ℕ} {rs : List Run}
    (h : Follows kf Lf s ((k, n, l) :: rs)) :
    ∀ q, 1 ≤ q → q ≤ n → kf (s + q) = k ∧ Lf (s + q) = l := by
  intro q hq1 hq2
  obtain ⟨h1, h2⟩ := h q hq1
  rw [h1, h2]; simp [seqK, seqL, hq2]

lemma S_follows : ∀ (rs : List Run) (kf Lf : ℕ → ℕ) (s : ℕ), Follows kf Lf s rs →
    S Lf (s + lenR rs) = S Lf s + costR rs
  | [], kf, Lf, s, _ => by simp [lenR, costR]
  | (k, n, l) :: rs, kf, Lf, s, h => by
    rw [lenR_cons, costR_cons]
    have := S_follows rs kf Lf (s + n) h.tail
    rw [S_level Lf s l n (fun q h1 h2 => (h.head q h1 h2).2)] at this
    rw [show s + (n + lenR rs) = s + n + lenR rs by ring, this]
    ring

lemma piQ_cast (V R : ℕ) (L : ℕ → ℕ) (i : ℕ) :
    ((piQ V R (S L (i - 1)) : ℚ) : ℝ) = pi (V : ℤ) (R : ℤ) L i := by
  unfold piQ pi; push_cast; ring

lemma ellQ_cast (k : ℕ) (π : ℚ) : ellQ k π = ellPi k (π : ℝ) := by
  unfold ellQ ellPi
  split_ifs
  · rfl
  · congr 1
    rw [← Int.floor_toNat, ← Int.floor_toNat]
    congr 1
    rw [show ((k : ℝ) * (π : ℝ)) = (((k : ℚ) * π : ℚ) : ℝ) by push_cast; ring, Rat.floor_cast]

/-- Soundness of the run bound `LB`. -/
lemma LB_sound (V R : ℕ) (k L : ℕ → ℕ) (s N kk l kp : ℕ) (hkk : 1 ≤ kk) (hkp : kk ≤ kp)
    (hl1 : 1 ≤ l)
    (hlev : ∀ q, 1 ≤ q → q ≤ N → k (s + q) = kk) (hlevL : ∀ q, 1 ≤ q → q ≤ N → L (s + q) = l)
    (hRV : R < V) (hSN : S L (s + N) ≤ R) :
    ∑ p ∈ range N, w (V : ℤ) (R : ℤ) k L (s + p + 1) ^ kp ≤ ((LB V R kk l kp (S L s) N : ℚ) : ℝ) := by
  unfold LB
  by_cases hN : N = 0
  · subst hN; simp
  rw [if_neg hN]
  by_cases hk1 : kk = 1
  · subst hk1
    rw [if_pos rfl]
    have : ∀ p ∈ range N, w (V : ℤ) (R : ℤ) k L (s + p + 1) ^ kp = 2 ^ kp := by
      intro p hp
      rw [mem_range] at hp
      have h1 := hlev (p + 1) (by omega) (by omega)
      rw [show s + (p + 1) = s + p + 1 by ring] at h1
      unfold w
      rw [h1]
      norm_num
    rw [sum_congr rfl this, sum_const, card_range, nsmul_eq_mul]
    push_cast; ring_nf; exact le_rfl
  · rw [if_neg hk1]
    obtain ⟨hsum, hint⟩ := eq_integral (V : ℤ) (R : ℤ) k L s N kk l kp (by omega) hkp hl1 hlev
      hlevL (by exact_mod_cast hRV) (by exact_mod_cast hSN)
    refine le_trans hsum (le_of_eq ?_)
    rw [hint]
    have hη : 2 ≤ (kk - 1) * kp := by
      have : 1 ≤ kk - 1 := by omega
      have : 2 ≤ kp := by omega
      nlinarith
    have hz : ∀ x : ℝ, x ^ (1 - (((kk - 1) * kp : ℕ) : ℤ)) = 1 / x ^ ((kk - 1) * kp - 1) := by
      intro x
      rw [one_div, ← zpow_natCast, ← zpow_neg]
      congr 1; push_cast [Nat.cast_sub (by omega : 1 ≤ (kk - 1) * kp)]; ring
    rw [hz, hz]
    push_cast [Nat.cast_sub (by omega : 1 ≤ kk)]
    have hkR : (kk : ℝ) ≠ 0 := by have : (1 : ℝ) ≤ kk := by exact_mod_cast hkk
                                  positivity
    field_simp

/-- Soundness of `chk`, by induction on the remaining runs. -/
lemma chk_sound (V R : ℕ) (hRV : R < V) (kf Lf : ℕ → ℕ) (mtot : ℕ) (hcost : S Lf mtot ≤ R) :
    ∀ (rs : List Run) (s : ℕ) (H : ℕ → ℚ) (kprev : ℕ),
    Follows kf Lf s rs → s + lenR rs ≤ mtot → shapeOK rs kprev = true →
    (∀ kp, kprev ≤ kp → ∑ a ∈ Ico 1 (s + 1), w (V : ℤ) (R : ℤ) kf Lf a ^ kp ≤ ((H kp : ℚ) : ℝ)) →
    chk V R rs (S Lf s) H = true →
    ∀ i, s < i → i ≤ s + lenR rs →
      ellPi (kf i) (pi (V : ℤ) (R : ℤ) Lf i) ≤ Lf i ∧
      lhs2 (V : ℤ) (R : ℤ) kf Lf i < 1 / ((kf i : ℝ) + 1)
  | [], s, H, kprev, _, _, _, _, _, i, h1, h2 => by simp [lenR] at h2; omega
  | (k, n, l) :: rs, s, H, kprev, hF, hlen, hshape, hH, hchk, i, hi1, hi2 => by
    simp only [shapeOK, Bool.and_eq_true, decide_eq_true_eq] at hshape
    obtain ⟨⟨⟨⟨hk, hk1⟩, hn⟩, hl1⟩, hshape'⟩ := hshape
    simp only [chk, Bool.and_eq_true, decide_eq_true_eq] at hchk
    obtain ⟨⟨hell, hcheck⟩, hrest⟩ := hchk
    rw [lenR_cons] at hlen hi2
    have hS' : (S Lf (mtot + 1 - 1) : ℤ) ≤ R := by
      rw [show mtot + 1 - 1 = mtot by omega]; exact_mod_cast hcost
    have hRV' : (R : ℤ) < V := by exact_mod_cast hRV
    have hlev : ∀ q, 1 ≤ q → q ≤ n → kf (s + q) = k := fun q h1 h2 => (hF.head q h1 h2).1
    have hlevL : ∀ q, 1 ≤ q → q ≤ n → Lf (s + q) = l := fun q h1 h2 => (hF.head q h1 h2).2
    have hSmono : ∀ j, j ≤ mtot → S Lf j ≤ R := fun j hj => le_trans (S_mono Lf hj) hcost
    by_cases hin : i ≤ s + n
    · have hkI : kf i = k := by
        have := hlev (i - s) (by omega) (by omega); rwa [show s + (i - s) = i by omega] at this
      have hLI : Lf i = l := by
        have := hlevL (i - s) (by omega) (by omega); rwa [show s + (i - s) = i by omega] at this
      have hkL : kf (s + n) = k := hlev n hn le_rfl
      have hpi : pi (V : ℤ) (R : ℤ) Lf (s + n) = ((piQ V R (S Lf s + (n - 1) * l) : ℚ) : ℝ) := by
        rw [← S_level Lf s l (n - 1) (fun q hq1 hq2 => hlevL q hq1 (by omega)),
          show s + (n - 1) = s + n - 1 by omega, piQ_cast]
      refine ⟨?_, ?_⟩
      · -- `ℓ_k(π_i) ≤ ℓ_k(π_{s+n}) ≤ l`
        rw [hkI, hLI]
        have hmono := pi_mono (V : ℤ) (R : ℤ) Lf (mtot + 1) hRV' hS' (show i ≤ s + n by omega)
          (by omega)
        refine le_trans (ellPi_mono k hmono) ?_
        rw [hpi, ← ellQ_cast]; exact hell
      have hfact : ∀ d p, p + d = n → 1 ≤ p → lhs2 (V : ℤ) (R : ℤ) kf Lf (s + p) ≤
          lhs2 (V : ℤ) (R : ℤ) kf Lf (s + n) := by
        intro d
        induction d with
        | zero => intro p hp _; rw [show p = n by omega]
        | succ d ih =>
          intro p hp hp1
          have h1 := level_fact1 (V : ℤ) (R : ℤ) kf Lf (mtot + 1) hRV' hS' (s + p) (by omega)
            (by rw [hlev p hp1 (by omega), show s + p + 1 = s + (p + 1) by ring,
              hlev (p + 1) (by omega) (by omega)])
          rw [show s + p + 1 = s + (p + 1) by ring] at h1
          exact le_trans h1 (ih (p + 1) (by omega) (by omega))
      have hle : lhs2 (V : ℤ) (R : ℤ) kf Lf i ≤ lhs2 (V : ℤ) (R : ℤ) kf Lf (s + n) := by
        have := hfact (n - (i - s)) (i - s) (by omega) (by omega)
        rwa [show s + (i - s) = i by omega] at this
      have hsplit : ∑ a ∈ Ico 1 (s + n), w (V : ℤ) (R : ℤ) kf Lf a ^ k =
          ∑ a ∈ Ico 1 (s + 1), w (V : ℤ) (R : ℤ) kf Lf a ^ k +
            ∑ p ∈ range (n - 1), w (V : ℤ) (R : ℤ) kf Lf (s + p + 1) ^ k := by
        rw [← sum_Ico_consecutive _ (show 1 ≤ s + 1 by omega) (show s + 1 ≤ s + n by omega)]
        congr 1
        rw [sum_Ico_eq_sum_range, show s + n - (s + 1) = n - 1 by omega]
        apply sum_congr rfl; intro p _; congr 2; ring
      have hH' := hH k hk
      have hLB := LB_sound V R kf Lf s (n - 1) k l k hk1 le_rfl hl1
        (fun q hq1 hq2 => hlev q hq1 (by omega)) (fun q hq1 hq2 => hlevL q hq1 (by omega)) hRV
        (hSmono _ (by omega))
      have hpi0 := (pi_bounds (V : ℤ) (R : ℤ) Lf (mtot + 1) hRV' hS' (s + n) (by omega)).1
      have hcheck' : (((H k + LB V R k l k (S Lf s) (n - 1)) *
          piQ V R (S Lf s + (n - 1) * l) ^ k : ℚ) : ℝ) < (((1 / ((k : ℚ) + 1)) : ℚ) : ℝ) := by
        exact_mod_cast hcheck
      push_cast at hcheck'
      have hlast : lhs2 (V : ℤ) (R : ℤ) kf Lf (s + n) < 1 / ((k : ℝ) + 1) := by
        rw [lhs2_eq, hkL, hsplit, hpi]
        rw [hpi] at hpi0
        calc ((piQ V R (S Lf s + (n - 1) * l) : ℚ) : ℝ) ^ k *
              (∑ a ∈ Ico 1 (s + 1), w (V : ℤ) (R : ℤ) kf Lf a ^ k +
                ∑ p ∈ range (n - 1), w (V : ℤ) (R : ℤ) kf Lf (s + p + 1) ^ k)
            ≤ ((piQ V R (S Lf s + (n - 1) * l) : ℚ) : ℝ) ^ k *
                ((H k : ℝ) + (LB V R k l k (S Lf s) (n - 1) : ℝ)) := by
              apply mul_le_mul_of_nonneg_left (add_le_add hH' hLB) (pow_nonneg hpi0 _)
          _ < 1 / ((k : ℝ) + 1) := by rw [mul_comm]; exact hcheck'
      rw [hkI]
      exact lt_of_le_of_lt hle (hkI ▸ hlast)
    · have hS0 : S Lf (s + n) = S Lf s + n * l := S_level Lf s l n hlevL
      refine chk_sound V R hRV kf Lf mtot hcost rs (s + n) _ k hF.tail (by omega) hshape' ?_
        (by rw [hS0]; exact hrest) i (by omega) (by omega)
      intro kp hkp
      simp only [if_pos hkp]
      have hsplit2 : ∑ a ∈ Ico 1 (s + n + 1), w (V : ℤ) (R : ℤ) kf Lf a ^ kp =
          ∑ a ∈ Ico 1 (s + 1), w (V : ℤ) (R : ℤ) kf Lf a ^ kp +
            ∑ p ∈ range n, w (V : ℤ) (R : ℤ) kf Lf (s + p + 1) ^ kp := by
        rw [← sum_Ico_consecutive _ (show 1 ≤ s + 1 by omega) (show s + 1 ≤ s + n + 1 by omega)]
        congr 1
        rw [sum_Ico_eq_sum_range, show s + n + 1 - (s + 1) = n by omega]
        apply sum_congr rfl; intro p _; congr 2; ring
      rw [hsplit2]
      push_cast
      apply add_le_add (hH kp (le_trans hk hkp))
      exact LB_sound V R kf Lf s n k l kp hk1 hkp hl1 hlev hlevL hRV (hSmono _ (by omega))

/-- **Soundness of the checker.** -/
theorem certOK_sound (len V R : ℕ) (rs : List Run) (h : certOK len V R rs = true) :
    Admissible (len + 1) (V : ℤ) (R : ℤ) (seqK rs) (seqL rs) := by
  simp only [certOK, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨⟨⟨⟨hshape, hlen⟩, hcostR⟩, hRV⟩, hchk⟩ := h
  have hF : Follows (seqK rs) (seqL rs) 0 rs := fun i _ => by rw [zero_add]; exact ⟨rfl, rfl⟩
  have hS := S_follows rs (seqK rs) (seqL rs) 0 hF
  have hS0 : S (seqL rs) 0 = 0 := rfl
  rw [hS0, zero_add, zero_add] at hS
  have hcostAll : S (seqL rs) (lenR rs) ≤ R := by rw [hS]; exact hcostR
  have hcost : S (seqL rs) len ≤ R := le_trans (S_mono _ hlen) hcostAll
  have key := chk_sound V R hRV (seqK rs) (seqL rs) (lenR rs) hcostAll rs 0 (fun _ => 0) 0 hF
    (by omega) hshape (fun kp _ => by simp) (by rw [hS0]; exact hchk)
  unfold Admissible
  simp only [Nat.add_sub_cancel]
  refine ⟨fun i _ _ => seqK_pos rs 0 hshape i, fun i _ _ => seqL_pos rs 0 hshape i,
    by exact_mod_cast hcost, by exact_mod_cast hRV, ?_, ?_⟩
  · intro i hi1 hi2
    exact (key i (by omega) (by omega)).1
  · intro i hi1 hi2
    exact (key i (by omega) (by omega)).2

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S004.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {4, 5, 6, 7, 8, 9, 10, 11} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 4`. -/
def certs4 : List Cert := [
  (2, 1, [(1, 1, 1)])]

theorem small4 : smallOK 4 2 certs4 = true := by decide +kernel

/-- The certificates for `t = 5`. -/
def certs5 : List Cert := [
  (3, 2, [(1, 2, 1)])]

theorem small5 : smallOK 5 4 certs5 = true := by decide +kernel

/-- The certificates for `t = 6`. -/
def certs6 : List Cert := [
  (4, 3, [(1, 3, 1)]),
  (5, 4, [(1, 3, 1)])]

theorem small6 : smallOK 6 6 certs6 = true := by decide +kernel

/-- The certificates for `t = 7`. -/
def certs7 : List Cert := [
  (5, 4, [(1, 4, 1)]),
  (6, 5, [(1, 4, 1)]),
  (7, 6, [(1, 4, 1)]),
  (8, 7, [(1, 4, 1)]),
  (9, 8, [(1, 4, 1)]),
  (10, 9, [(1, 4, 1)]),
  (11, 8, [(1, 3, 1), (2, 1, 3)])]

theorem small7 : smallOK 7 12 certs7 = true := by decide +kernel

/-- The certificates for `t = 8`. -/
def certs8 : List Cert := [
  (6, 5, [(1, 5, 1)]),
  (7, 6, [(1, 5, 1)]),
  (8, 7, [(1, 5, 1)]),
  (9, 8, [(1, 5, 1)]),
  (10, 9, [(1, 5, 1)]),
  (11, 10, [(1, 5, 1)]),
  (12, 11, [(1, 5, 1)]),
  (13, 10, [(1, 3, 1), (2, 2, 3)]),
  (14, 11, [(1, 3, 1), (2, 2, 3)]),
  (15, 12, [(1, 3, 1), (2, 2, 3)]),
  (16, 13, [(1, 4, 1), (2, 1, 3)]),
  (17, 12, [(1, 2, 1), (2, 2, 3), (3, 1, 4)]),
  (18, 13, [(1, 2, 1), (2, 3, 3)])]

theorem small8 : smallOK 8 19 certs8 = true := by decide +kernel

/-- The certificates for `t = 9`. -/
def certs9 : List Cert := [
  (7, 6, [(1, 6, 1)]),
  (8, 7, [(1, 6, 1)]),
  (9, 8, [(1, 6, 1)]),
  (10, 9, [(1, 6, 1)]),
  (11, 10, [(1, 6, 1)]),
  (12, 11, [(1, 6, 1)]),
  (13, 12, [(1, 6, 1)]),
  (14, 13, [(1, 6, 1)]),
  (15, 14, [(1, 6, 1)]),
  (16, 13, [(1, 4, 1), (2, 2, 3)]),
  (17, 14, [(1, 4, 1), (2, 2, 3)]),
  (18, 15, [(1, 4, 1), (2, 2, 3)]),
  (19, 14, [(1, 3, 1), (2, 2, 3), (3, 1, 4)]),
  (20, 15, [(1, 3, 1), (2, 2, 3), (3, 1, 4)]),
  (21, 16, [(1, 3, 1), (2, 2, 3), (3, 1, 4)]),
  (22, 17, [(1, 3, 1), (2, 3, 3)]),
  (23, 18, [(1, 3, 1), (2, 3, 3)]),
  (24, 17, [(1, 2, 1), (2, 3, 3), (3, 1, 4)]),
  (25, 18, [(1, 2, 1), (2, 3, 3), (3, 1, 4)]),
  (26, 19, [(1, 2, 1), (2, 4, 3)]),
  (27, 18, [(1, 2, 1), (2, 2, 3), (3, 1, 4), (4, 1, 6)]),
  (28, 19, [(1, 2, 1), (2, 3, 3), (3, 1, 4)]),
  (29, 18, [(2, 6, 3)])]

theorem small9 : smallOK 9 30 certs9 = true := by decide +kernel

/-- The certificates for `t = 10`. -/
def certs10 : List Cert := [
  (8, 7, [(1, 7, 1)]),
  (9, 8, [(1, 7, 1)]),
  (10, 9, [(1, 7, 1)]),
  (11, 10, [(1, 7, 1)]),
  (12, 11, [(1, 7, 1)]),
  (13, 12, [(1, 7, 1)]),
  (14, 13, [(1, 7, 1)]),
  (15, 14, [(1, 7, 1)]),
  (16, 15, [(1, 7, 1)]),
  (17, 14, [(1, 4, 1), (2, 3, 3)]),
  (18, 15, [(1, 4, 1), (2, 3, 3)]),
  (19, 16, [(1, 4, 1), (2, 3, 3)]),
  (20, 17, [(1, 4, 1), (2, 3, 3)]),
  (21, 18, [(1, 5, 1), (2, 2, 3)]),
  (22, 17, [(1, 3, 1), (2, 3, 3), (3, 1, 4)]),
  (23, 18, [(1, 3, 1), (2, 3, 3), (3, 1, 4)]),
  (24, 19, [(1, 3, 1), (2, 3, 3), (3, 1, 4)]),
  (25, 20, [(1, 3, 1), (2, 4, 3)]),
  (26, 21, [(1, 3, 1), (2, 4, 3)]),
  (27, 20, [(1, 3, 1), (2, 2, 3), (3, 2, 4)]),
  (28, 21, [(1, 3, 1), (2, 3, 3), (3, 1, 4)]),
  (29, 22, [(1, 3, 1), (2, 3, 3), (3, 1, 4)]),
  (30, 21, [(1, 2, 1), (2, 3, 3), (3, 1, 4), (4, 1, 6)]),
  (31, 22, [(1, 2, 1), (2, 4, 3), (3, 1, 4)]),
  (32, 21, [(2, 7, 3)]),
  (33, 22, [(1, 2, 1), (2, 3, 3), (3, 1, 4), (4, 1, 6)]),
  (34, 21, [(2, 7, 3)]),
  (36, 21, [(2, 7, 3)]),
  (38, 21, [(2, 7, 3)])]

theorem small10 : smallOK 10 38 certs10 = true := by decide +kernel

/-- The certificates for `t = 11`. -/
def certs11 : List Cert := [
  (9, 8, [(1, 8, 1)]),
  (10, 9, [(1, 8, 1)]),
  (11, 10, [(1, 8, 1)]),
  (12, 11, [(1, 8, 1)]),
  (13, 12, [(1, 8, 1)]),
  (14, 13, [(1, 8, 1)]),
  (15, 14, [(1, 8, 1)]),
  (16, 15, [(1, 8, 1)]),
  (17, 16, [(1, 8, 1)]),
  (18, 17, [(1, 8, 1)]),
  (19, 18, [(1, 8, 1)]),
  (20, 17, [(1, 4, 1), (2, 4, 3)]),
  (21, 18, [(1, 5, 1), (2, 3, 3)]),
  (22, 19, [(1, 5, 1), (2, 3, 3)]),
  (23, 20, [(1, 5, 1), (2, 3, 3)]),
  (24, 21, [(1, 5, 1), (2, 3, 3)]),
  (25, 20, [(1, 3, 1), (2, 4, 3), (3, 1, 4)]),
  (26, 21, [(1, 3, 1), (2, 4, 3), (3, 1, 4)]),
  (27, 22, [(1, 3, 1), (2, 4, 3), (3, 1, 4)]),
  (28, 23, [(1, 4, 1), (2, 4, 3)]),
  (29, 22, [(1, 3, 1), (2, 3, 3), (3, 1, 4), (4, 1, 5)]),
  (30, 23, [(1, 3, 1), (2, 3, 3), (3, 2, 4)]),
  (31, 24, [(1, 3, 1), (2, 4, 3), (3, 1, 4)]),
  (32, 25, [(1, 3, 1), (2, 4, 3), (3, 1, 4)]),
  (33, 24, [(1, 2, 1), (2, 4, 3), (3, 1, 4), (4, 1, 6)]),
  (34, 25, [(1, 2, 1), (2, 5, 3), (3, 1, 4)]),
  (36, 25, [(1, 2, 1), (2, 4, 3), (3, 1, 4), (4, 1, 6)]),
  (38, 25, [(2, 8, 3)]),
  (40, 25, [(2, 8, 3)]),
  (42, 25, [(2, 8, 3)]),
  (44, 25, [(2, 8, 3)]),
  (46, 25, [(2, 8, 3)]),
  (48, 25, [(2, 8, 3)])]

theorem small11 : smallOK 11 48 certs11 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S012.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {12, 13, 14, 15, 16, 17, 18, 19} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 12`. -/
def certs12 : List Cert := [
  (10, 9, [(1, 9, 1)]),
  (11, 10, [(1, 9, 1)]),
  (12, 11, [(1, 9, 1)]),
  (13, 12, [(1, 9, 1)]),
  (14, 13, [(1, 9, 1)]),
  (15, 14, [(1, 9, 1)]),
  (16, 15, [(1, 9, 1)]),
  (17, 16, [(1, 9, 1)]),
  (18, 17, [(1, 9, 1)]),
  (19, 18, [(1, 9, 1)]),
  (20, 19, [(1, 9, 1)]),
  (21, 18, [(1, 5, 1), (2, 3, 3), (3, 1, 4)]),
  (22, 19, [(1, 5, 1), (2, 4, 3)]),
  (23, 20, [(1, 5, 1), (2, 4, 3)]),
  (24, 21, [(1, 5, 1), (2, 4, 3)]),
  (25, 22, [(1, 5, 1), (2, 4, 3)]),
  (26, 23, [(1, 6, 1), (2, 3, 3)]),
  (27, 24, [(1, 6, 1), (2, 3, 3)]),
  (28, 23, [(1, 4, 1), (2, 4, 3), (3, 1, 4)]),
  (29, 24, [(1, 4, 1), (2, 4, 3), (3, 1, 4)]),
  (30, 25, [(1, 4, 1), (2, 5, 3)]),
  (31, 26, [(1, 4, 1), (2, 5, 3)]),
  (32, 25, [(1, 3, 1), (2, 4, 3), (3, 1, 4), (4, 1, 5)]),
  (33, 26, [(1, 3, 1), (2, 4, 3), (3, 2, 4)]),
  (34, 27, [(1, 3, 1), (2, 5, 3), (3, 1, 4)]),
  (36, 27, [(1, 3, 1), (2, 3, 3), (3, 2, 4), (4, 1, 6)]),
  (38, 27, [(2, 9, 3)]),
  (40, 27, [(2, 9, 3)]),
  (42, 27, [(2, 9, 3)]),
  (44, 27, [(2, 9, 3)]),
  (46, 27, [(2, 9, 3)]),
  (48, 27, [(2, 9, 3)]),
  (50, 27, [(2, 9, 3)]),
  (53, 28, [(2, 9, 3)]),
  (56, 29, [(2, 9, 3)])]

theorem small12 : smallOK 12 56 certs12 = true := by decide +kernel

/-- The certificates for `t = 13`. -/
def certs13 : List Cert := [
  (11, 10, [(1, 10, 1)]),
  (12, 11, [(1, 10, 1)]),
  (13, 12, [(1, 10, 1)]),
  (14, 13, [(1, 10, 1)]),
  (15, 14, [(1, 10, 1)]),
  (16, 15, [(1, 10, 1)]),
  (17, 16, [(1, 10, 1)]),
  (18, 17, [(1, 10, 1)]),
  (19, 18, [(1, 10, 1)]),
  (20, 19, [(1, 10, 1)]),
  (21, 20, [(1, 10, 1)]),
  (22, 21, [(1, 10, 1)]),
  (23, 22, [(1, 10, 1)]),
  (24, 21, [(1, 5, 1), (2, 4, 3), (3, 1, 4)]),
  (25, 22, [(1, 5, 1), (2, 5, 3)]),
  (26, 23, [(1, 6, 1), (2, 4, 3)]),
  (27, 24, [(1, 6, 1), (2, 4, 3)]),
  (28, 25, [(1, 6, 1), (2, 4, 3)]),
  (29, 26, [(1, 6, 1), (2, 4, 3)]),
  (30, 25, [(1, 4, 1), (2, 5, 3), (3, 1, 4)]),
  (31, 26, [(1, 4, 1), (2, 5, 3), (3, 1, 4)]),
  (32, 27, [(1, 4, 1), (2, 5, 3), (3, 1, 4)]),
  (33, 28, [(1, 4, 1), (2, 6, 3)]),
  (34, 29, [(1, 4, 1), (2, 6, 3)]),
  (36, 29, [(1, 3, 1), (2, 5, 3), (3, 2, 4)]),
  (38, 31, [(1, 3, 1), (2, 6, 3), (3, 1, 4)]),
  (40, 31, [(1, 3, 1), (2, 5, 3), (3, 1, 4), (4, 1, 5)]),
  (42, 31, [(1, 2, 1), (2, 6, 3), (3, 1, 4), (4, 1, 6)]),
  (44, 31, [(2, 10, 3)]),
  (46, 31, [(2, 10, 3)]),
  (48, 31, [(2, 10, 3)]),
  (50, 31, [(2, 10, 3)]),
  (53, 30, [(2, 10, 3)]),
  (56, 31, [(2, 10, 3)]),
  (59, 32, [(2, 10, 3)]),
  (62, 33, [(2, 10, 3)]),
  (65, 32, [(2, 9, 3), (3, 1, 5)])]

theorem small13 : smallOK 13 66 certs13 = true := by decide +kernel

/-- The certificates for `t = 14`. -/
def certs14 : List Cert := [
  (12, 11, [(1, 11, 1)]),
  (13, 12, [(1, 11, 1)]),
  (14, 13, [(1, 11, 1)]),
  (15, 14, [(1, 11, 1)]),
  (16, 15, [(1, 11, 1)]),
  (17, 16, [(1, 11, 1)]),
  (18, 17, [(1, 11, 1)]),
  (19, 18, [(1, 11, 1)]),
  (20, 19, [(1, 11, 1)]),
  (21, 20, [(1, 11, 1)]),
  (22, 21, [(1, 11, 1)]),
  (23, 22, [(1, 11, 1)]),
  (24, 23, [(1, 11, 1)]),
  (25, 24, [(1, 11, 1)]),
  (26, 23, [(1, 6, 1), (2, 4, 3), (3, 1, 4)]),
  (27, 24, [(1, 6, 1), (2, 5, 3)]),
  (28, 25, [(1, 6, 1), (2, 5, 3)]),
  (29, 26, [(1, 6, 1), (2, 5, 3)]),
  (30, 27, [(1, 6, 1), (2, 5, 3)]),
  (31, 28, [(1, 7, 1), (2, 4, 3)]),
  (32, 29, [(1, 7, 1), (2, 4, 3)]),
  (33, 28, [(1, 4, 1), (2, 6, 3), (3, 1, 4)]),
  (34, 29, [(1, 4, 1), (2, 6, 3), (3, 1, 4)]),
  (36, 31, [(1, 4, 1), (2, 7, 3)]),
  (38, 31, [(1, 3, 1), (2, 6, 3), (3, 1, 4), (4, 1, 5)]),
  (40, 33, [(1, 4, 1), (2, 6, 3), (3, 1, 4)]),
  (42, 33, [(1, 3, 1), (2, 5, 3), (3, 2, 4), (4, 1, 6)]),
  (44, 33, [(2, 11, 3)]),
  (46, 33, [(2, 11, 3)]),
  (48, 33, [(2, 11, 3)]),
  (50, 33, [(2, 11, 3)]),
  (53, 34, [(2, 11, 3)]),
  (56, 35, [(2, 11, 3)]),
  (59, 34, [(2, 11, 3)]),
  (62, 35, [(2, 11, 3)]),
  (65, 36, [(2, 11, 3)]),
  (68, 35, [(2, 10, 3), (3, 1, 5)]),
  (72, 35, [(2, 10, 3), (3, 1, 5)]),
  (76, 37, [(2, 10, 3), (3, 1, 5)])]

theorem small14 : smallOK 14 75 certs14 = true := by decide +kernel

/-- The certificates for `t = 15`. -/
def certs15 : List Cert := [
  (13, 12, [(1, 12, 1)]),
  (14, 13, [(1, 12, 1)]),
  (15, 14, [(1, 12, 1)]),
  (16, 15, [(1, 12, 1)]),
  (17, 16, [(1, 12, 1)]),
  (18, 17, [(1, 12, 1)]),
  (19, 18, [(1, 12, 1)]),
  (20, 19, [(1, 12, 1)]),
  (21, 20, [(1, 12, 1)]),
  (22, 21, [(1, 12, 1)]),
  (23, 22, [(1, 12, 1)]),
  (24, 23, [(1, 12, 1)]),
  (25, 24, [(1, 12, 1)]),
  (26, 25, [(1, 12, 1)]),
  (27, 26, [(1, 12, 1)]),
  (28, 25, [(1, 6, 1), (2, 5, 3), (3, 1, 4)]),
  (29, 26, [(1, 6, 1), (2, 5, 3), (3, 1, 4)]),
  (30, 27, [(1, 6, 1), (2, 6, 3)]),
  (31, 28, [(1, 7, 1), (2, 5, 3)]),
  (32, 29, [(1, 7, 1), (2, 5, 3)]),
  (33, 30, [(1, 7, 1), (2, 5, 3)]),
  (34, 31, [(1, 7, 1), (2, 5, 3)]),
  (36, 31, [(1, 4, 1), (2, 7, 3), (3, 1, 4)]),
  (38, 33, [(1, 5, 1), (2, 6, 3), (3, 1, 4)]),
  (40, 33, [(1, 4, 1), (2, 6, 3), (3, 1, 4), (4, 1, 5)]),
  (42, 35, [(1, 4, 1), (2, 6, 3), (3, 2, 4)]),
  (44, 37, [(1, 4, 1), (2, 7, 3), (3, 1, 4)]),
  (46, 37, [(1, 3, 1), (2, 7, 3), (3, 1, 4), (4, 1, 5)]),
  (48, 37, [(2, 12, 3)]),
  (50, 37, [(2, 12, 3)]),
  (53, 36, [(2, 12, 3)]),
  (56, 37, [(2, 12, 3)]),
  (59, 38, [(2, 12, 3)]),
  (62, 39, [(2, 12, 3)]),
  (65, 38, [(2, 12, 3)]),
  (68, 39, [(2, 12, 3)]),
  (72, 39, [(2, 11, 3), (3, 1, 5)]),
  (76, 39, [(2, 11, 3), (3, 1, 5)]),
  (80, 41, [(2, 11, 3), (3, 1, 5)]),
  (84, 41, [(2, 11, 3), (3, 1, 5)])]

theorem small15 : smallOK 15 85 certs15 = true := by decide +kernel

/-- The certificates for `t = 16`. -/
def certs16 : List Cert := [
  (14, 13, [(1, 13, 1)]),
  (15, 14, [(1, 13, 1)]),
  (16, 15, [(1, 13, 1)]),
  (17, 16, [(1, 13, 1)]),
  (18, 17, [(1, 13, 1)]),
  (19, 18, [(1, 13, 1)]),
  (20, 19, [(1, 13, 1)]),
  (21, 20, [(1, 13, 1)]),
  (22, 21, [(1, 13, 1)]),
  (23, 22, [(1, 13, 1)]),
  (24, 23, [(1, 13, 1)]),
  (25, 24, [(1, 13, 1)]),
  (26, 25, [(1, 13, 1)]),
  (27, 26, [(1, 13, 1)]),
  (28, 27, [(1, 13, 1)]),
  (29, 28, [(1, 13, 1)]),
  (30, 29, [(1, 13, 1)]),
  (31, 28, [(1, 7, 1), (2, 5, 3), (3, 1, 4)]),
  (32, 29, [(1, 7, 1), (2, 6, 3)]),
  (33, 30, [(1, 7, 1), (2, 6, 3)]),
  (34, 31, [(1, 7, 1), (2, 6, 3)]),
  (36, 33, [(1, 8, 1), (2, 5, 3)]),
  (38, 33, [(1, 5, 1), (2, 6, 3), (3, 2, 4)]),
  (40, 35, [(1, 5, 1), (2, 7, 3), (3, 1, 4)]),
  (42, 37, [(1, 5, 1), (2, 8, 3)]),
  (44, 37, [(1, 4, 1), (2, 7, 3), (3, 1, 4), (4, 1, 5)]),
  (46, 39, [(1, 4, 1), (2, 8, 3), (3, 1, 4)]),
  (48, 39, [(1, 3, 1), (2, 7, 3), (3, 2, 4), (4, 1, 6)]),
  (50, 39, [(2, 13, 3)]),
  (53, 40, [(2, 13, 3)]),
  (56, 39, [(2, 13, 3)]),
  (59, 40, [(2, 13, 3)]),
  (62, 41, [(2, 13, 3)]),
  (65, 42, [(2, 13, 3)]),
  (68, 41, [(2, 12, 3), (3, 1, 5)]),
  (72, 41, [(2, 12, 3), (3, 1, 5)]),
  (76, 43, [(2, 12, 3), (3, 1, 5)]),
  (80, 43, [(2, 12, 3), (3, 1, 5)]),
  (84, 43, [(2, 11, 3), (3, 2, 5)]),
  (89, 44, [(2, 11, 3), (3, 2, 5)]),
  (94, 45, [(2, 11, 3), (3, 2, 5)])]

theorem small16 : smallOK 16 95 certs16 = true := by decide +kernel

/-- The certificates for `t = 17`. -/
def certs17 : List Cert := [
  (15, 14, [(1, 14, 1)]),
  (16, 15, [(1, 14, 1)]),
  (17, 16, [(1, 14, 1)]),
  (18, 17, [(1, 14, 1)]),
  (19, 18, [(1, 14, 1)]),
  (20, 19, [(1, 14, 1)]),
  (21, 20, [(1, 14, 1)]),
  (22, 21, [(1, 14, 1)]),
  (23, 22, [(1, 14, 1)]),
  (24, 23, [(1, 14, 1)]),
  (25, 24, [(1, 14, 1)]),
  (26, 25, [(1, 14, 1)]),
  (27, 26, [(1, 14, 1)]),
  (28, 27, [(1, 14, 1)]),
  (29, 28, [(1, 14, 1)]),
  (30, 29, [(1, 14, 1)]),
  (31, 30, [(1, 14, 1)]),
  (32, 29, [(1, 7, 1), (2, 6, 3), (3, 1, 4)]),
  (33, 30, [(1, 7, 1), (2, 6, 3), (3, 1, 4)]),
  (34, 31, [(1, 7, 1), (2, 6, 3), (3, 1, 4)]),
  (36, 33, [(1, 8, 1), (2, 6, 3)]),
  (38, 35, [(1, 8, 1), (2, 6, 3)]),
  (40, 35, [(1, 5, 1), (2, 7, 3), (3, 1, 4), (4, 1, 5)]),
  (42, 37, [(1, 5, 1), (2, 8, 3), (3, 1, 4)]),
  (44, 39, [(1, 5, 1), (2, 8, 3), (3, 1, 4)]),
  (46, 39, [(1, 4, 1), (2, 8, 3), (3, 1, 4), (4, 1, 5)]),
  (48, 41, [(1, 4, 1), (2, 8, 3), (3, 2, 4)]),
  (50, 43, [(1, 4, 1), (2, 9, 3), (3, 1, 4)]),
  (53, 42, [(2, 14, 3)]),
  (56, 43, [(2, 14, 3)]),
  (59, 42, [(2, 14, 3)]),
  (62, 43, [(2, 14, 3)]),
  (65, 44, [(2, 14, 3)]),
  (68, 45, [(2, 14, 3)]),
  (72, 45, [(2, 14, 3)]),
  (76, 45, [(2, 13, 3), (3, 1, 5)]),
  (80, 45, [(2, 13, 3), (3, 1, 5)]),
  (84, 47, [(2, 13, 3), (3, 1, 5)]),
  (89, 46, [(2, 12, 3), (3, 2, 5)]),
  (94, 47, [(2, 12, 3), (3, 2, 5)]),
  (99, 48, [(2, 11, 3), (3, 3, 5)]),
  (104, 49, [(2, 11, 3), (3, 3, 5)])]

theorem small17 : smallOK 17 103 certs17 = true := by decide +kernel

/-- The certificates for `t = 18`. -/
def certs18 : List Cert := [
  (16, 15, [(1, 15, 1)]),
  (17, 16, [(1, 15, 1)]),
  (18, 17, [(1, 15, 1)]),
  (19, 18, [(1, 15, 1)]),
  (20, 19, [(1, 15, 1)]),
  (21, 20, [(1, 15, 1)]),
  (22, 21, [(1, 15, 1)]),
  (23, 22, [(1, 15, 1)]),
  (24, 23, [(1, 15, 1)]),
  (25, 24, [(1, 15, 1)]),
  (26, 25, [(1, 15, 1)]),
  (27, 26, [(1, 15, 1)]),
  (28, 27, [(1, 15, 1)]),
  (29, 28, [(1, 15, 1)]),
  (30, 29, [(1, 15, 1)]),
  (31, 30, [(1, 15, 1)]),
  (32, 31, [(1, 15, 1)]),
  (33, 32, [(1, 15, 1)]),
  (34, 33, [(1, 15, 1)]),
  (36, 33, [(1, 8, 1), (2, 7, 3)]),
  (38, 35, [(1, 8, 1), (2, 7, 3)]),
  (40, 37, [(1, 8, 1), (2, 7, 3)]),
  (42, 39, [(1, 9, 1), (2, 6, 3)]),
  (44, 39, [(1, 5, 1), (2, 8, 3), (3, 2, 4)]),
  (46, 41, [(1, 6, 1), (2, 8, 3), (3, 1, 4)]),
  (48, 43, [(1, 6, 1), (2, 9, 3)]),
  (50, 43, [(1, 4, 1), (2, 9, 3), (3, 1, 4), (4, 1, 5)]),
  (53, 44, [(1, 4, 1), (2, 8, 3), (3, 2, 4), (4, 1, 5)]),
  (56, 45, [(2, 15, 3)]),
  (59, 46, [(2, 15, 3)]),
  (62, 45, [(2, 15, 3)]),
  (65, 46, [(2, 15, 3)]),
  (68, 47, [(2, 15, 3)]),
  (72, 47, [(2, 14, 3), (3, 1, 5)]),
  (76, 47, [(2, 14, 3), (3, 1, 5)]),
  (80, 49, [(2, 14, 3), (3, 1, 5)]),
  (84, 49, [(2, 14, 3), (3, 1, 5)]),
  (89, 50, [(2, 13, 3), (3, 2, 5)]),
  (94, 51, [(2, 13, 3), (3, 2, 5)]),
  (99, 52, [(2, 13, 3), (3, 2, 5)]),
  (104, 51, [(2, 12, 3), (3, 3, 5)]),
  (110, 53, [(2, 12, 3), (3, 3, 5)]),
  (116, 53, [(2, 11, 3), (3, 4, 5)])]

theorem small18 : smallOK 18 114 certs18 = true := by decide +kernel

/-- The certificates for `t = 19`. -/
def certs19 : List Cert := [
  (17, 16, [(1, 16, 1)]),
  (18, 17, [(1, 16, 1)]),
  (19, 18, [(1, 16, 1)]),
  (20, 19, [(1, 16, 1)]),
  (21, 20, [(1, 16, 1)]),
  (22, 21, [(1, 16, 1)]),
  (23, 22, [(1, 16, 1)]),
  (24, 23, [(1, 16, 1)]),
  (25, 24, [(1, 16, 1)]),
  (26, 25, [(1, 16, 1)]),
  (27, 26, [(1, 16, 1)]),
  (28, 27, [(1, 16, 1)]),
  (29, 28, [(1, 16, 1)]),
  (30, 29, [(1, 16, 1)]),
  (31, 30, [(1, 16, 1)]),
  (32, 31, [(1, 16, 1)]),
  (33, 32, [(1, 16, 1)]),
  (34, 33, [(1, 16, 1)]),
  (36, 33, [(1, 8, 1), (2, 7, 3), (3, 1, 4)]),
  (38, 35, [(1, 8, 1), (2, 7, 3), (3, 1, 4)]),
  (40, 37, [(1, 8, 1), (2, 8, 3)]),
  (42, 39, [(1, 9, 1), (2, 7, 3)]),
  (44, 41, [(1, 9, 1), (2, 7, 3)]),
  (46, 41, [(1, 6, 1), (2, 8, 3), (3, 2, 4)]),
  (48, 43, [(1, 6, 1), (2, 9, 3), (3, 1, 4)]),
  (50, 45, [(1, 6, 1), (2, 9, 3), (3, 1, 4)]),
  (53, 46, [(1, 5, 1), (2, 9, 3), (3, 2, 4)]),
  (56, 47, [(1, 4, 1), (2, 9, 3), (3, 2, 4), (4, 1, 5)]),
  (59, 48, [(2, 16, 3)]),
  (62, 49, [(2, 16, 3)]),
  (65, 48, [(2, 16, 3)]),
  (68, 49, [(2, 16, 3)]),
  (72, 51, [(2, 16, 3)]),
  (76, 51, [(2, 16, 3)]),
  (80, 51, [(2, 15, 3), (3, 1, 5)]),
  (84, 51, [(2, 15, 3), (3, 1, 5)]),
  (89, 52, [(2, 14, 3), (3, 2, 5)]),
  (94, 53, [(2, 14, 3), (3, 2, 5)]),
  (99, 54, [(2, 14, 3), (3, 2, 5)]),
  (104, 55, [(2, 13, 3), (3, 3, 5)]),
  (110, 55, [(2, 13, 3), (3, 3, 5)]),
  (116, 57, [(2, 13, 3), (3, 3, 5)]),
  (122, 57, [(2, 12, 3), (3, 4, 5)])]

theorem small19 : smallOK 19 123 certs19 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S020.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {20, 21, 22, 23, 24, 25, 26, 27} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 20`. -/
def certs20 : List Cert := [
  (18, 17, [(1, 17, 1)]),
  (19, 18, [(1, 17, 1)]),
  (20, 19, [(1, 17, 1)]),
  (21, 20, [(1, 17, 1)]),
  (22, 21, [(1, 17, 1)]),
  (23, 22, [(1, 17, 1)]),
  (24, 23, [(1, 17, 1)]),
  (25, 24, [(1, 17, 1)]),
  (26, 25, [(1, 17, 1)]),
  (27, 26, [(1, 17, 1)]),
  (28, 27, [(1, 17, 1)]),
  (29, 28, [(1, 17, 1)]),
  (30, 29, [(1, 17, 1)]),
  (31, 30, [(1, 17, 1)]),
  (32, 31, [(1, 17, 1)]),
  (33, 32, [(1, 17, 1)]),
  (34, 33, [(1, 17, 1)]),
  (36, 35, [(1, 17, 1)]),
  (38, 37, [(1, 17, 1)]),
  (40, 37, [(1, 8, 1), (2, 8, 3), (3, 1, 4)]),
  (42, 39, [(1, 9, 1), (2, 8, 3)]),
  (44, 41, [(1, 9, 1), (2, 8, 3)]),
  (46, 43, [(1, 10, 1), (2, 7, 3)]),
  (48, 43, [(1, 6, 1), (2, 9, 3), (3, 1, 4), (4, 1, 5)]),
  (50, 45, [(1, 6, 1), (2, 9, 3), (3, 2, 4)]),
  (53, 48, [(1, 6, 1), (2, 10, 3), (3, 1, 4)]),
  (56, 49, [(1, 5, 1), (2, 10, 3), (3, 2, 4)]),
  (59, 50, [(1, 4, 1), (2, 10, 3), (3, 2, 4), (4, 1, 5)]),
  (62, 51, [(2, 17, 3)]),
  (65, 52, [(2, 17, 3)]),
  (68, 51, [(2, 17, 3)]),
  (72, 53, [(2, 17, 3)]),
  (76, 53, [(2, 17, 3)]),
  (80, 53, [(2, 16, 3), (3, 1, 5)]),
  (84, 55, [(2, 16, 3), (3, 1, 5)]),
  (89, 56, [(2, 16, 3), (3, 1, 5)]),
  (94, 55, [(2, 15, 3), (3, 2, 5)]),
  (99, 58, [(2, 15, 3), (3, 2, 5)]),
  (104, 57, [(2, 14, 3), (3, 3, 5)]),
  (110, 59, [(2, 14, 3), (3, 3, 5)]),
  (116, 59, [(2, 13, 3), (3, 4, 5)]),
  (122, 59, [(2, 13, 3), (3, 4, 5)]),
  (129, 62, [(2, 13, 3), (3, 4, 5)]),
  (136, 61, [(2, 12, 3), (3, 5, 5)])]

theorem small20 : smallOK 20 133 certs20 = true := by decide +kernel

/-- The certificates for `t = 21`. -/
def certs21 : List Cert := [
  (19, 18, [(1, 18, 1)]),
  (20, 19, [(1, 18, 1)]),
  (21, 20, [(1, 18, 1)]),
  (22, 21, [(1, 18, 1)]),
  (23, 22, [(1, 18, 1)]),
  (24, 23, [(1, 18, 1)]),
  (25, 24, [(1, 18, 1)]),
  (26, 25, [(1, 18, 1)]),
  (27, 26, [(1, 18, 1)]),
  (28, 27, [(1, 18, 1)]),
  (29, 28, [(1, 18, 1)]),
  (30, 29, [(1, 18, 1)]),
  (31, 30, [(1, 18, 1)]),
  (32, 31, [(1, 18, 1)]),
  (33, 32, [(1, 18, 1)]),
  (34, 33, [(1, 18, 1)]),
  (36, 35, [(1, 18, 1)]),
  (38, 37, [(1, 18, 1)]),
  (40, 39, [(1, 18, 1)]),
  (42, 39, [(1, 9, 1), (2, 8, 3), (3, 1, 4)]),
  (44, 41, [(1, 9, 1), (2, 9, 3)]),
  (46, 43, [(1, 10, 1), (2, 8, 3)]),
  (48, 45, [(1, 10, 1), (2, 8, 3)]),
  (50, 47, [(1, 10, 1), (2, 8, 3)]),
  (53, 48, [(1, 6, 1), (2, 10, 3), (3, 2, 4)]),
  (56, 51, [(1, 7, 1), (2, 11, 3)]),
  (59, 52, [(1, 5, 1), (2, 11, 3), (3, 2, 4)]),
  (62, 53, [(1, 4, 1), (2, 11, 3), (3, 2, 4), (4, 1, 5)]),
  (65, 54, [(2, 18, 3)]),
  (68, 55, [(2, 18, 3)]),
  (72, 55, [(2, 18, 3)]),
  (76, 55, [(2, 18, 3)]),
  (80, 57, [(2, 18, 3)]),
  (84, 57, [(2, 17, 3), (3, 1, 5)]),
  (89, 58, [(2, 17, 3), (3, 1, 5)]),
  (94, 59, [(2, 17, 3), (3, 1, 5)]),
  (99, 60, [(2, 16, 3), (3, 2, 5)]),
  (104, 61, [(2, 16, 3), (3, 2, 5)]),
  (110, 61, [(2, 15, 3), (3, 3, 5)]),
  (116, 63, [(2, 15, 3), (3, 3, 5)]),
  (122, 63, [(2, 14, 3), (3, 4, 5)]),
  (129, 64, [(2, 14, 3), (3, 4, 5)]),
  (136, 65, [(2, 13, 3), (3, 5, 5)]),
  (144, 67, [(2, 13, 3), (3, 5, 5)])]

theorem small21 : smallOK 21 145 certs21 = true := by decide +kernel

/-- The certificates for `t = 22`. -/
def certs22 : List Cert := [
  (20, 19, [(1, 19, 1)]),
  (21, 20, [(1, 19, 1)]),
  (22, 21, [(1, 19, 1)]),
  (23, 22, [(1, 19, 1)]),
  (24, 23, [(1, 19, 1)]),
  (25, 24, [(1, 19, 1)]),
  (26, 25, [(1, 19, 1)]),
  (27, 26, [(1, 19, 1)]),
  (28, 27, [(1, 19, 1)]),
  (29, 28, [(1, 19, 1)]),
  (30, 29, [(1, 19, 1)]),
  (31, 30, [(1, 19, 1)]),
  (32, 31, [(1, 19, 1)]),
  (33, 32, [(1, 19, 1)]),
  (34, 33, [(1, 19, 1)]),
  (36, 35, [(1, 19, 1)]),
  (38, 37, [(1, 19, 1)]),
  (40, 39, [(1, 19, 1)]),
  (42, 41, [(1, 19, 1)]),
  (44, 41, [(1, 9, 1), (2, 9, 3), (3, 1, 4)]),
  (46, 43, [(1, 10, 1), (2, 9, 3)]),
  (48, 45, [(1, 10, 1), (2, 9, 3)]),
  (50, 47, [(1, 10, 1), (2, 9, 3)]),
  (53, 50, [(1, 11, 1), (2, 8, 3)]),
  (56, 51, [(1, 7, 1), (2, 11, 3), (3, 1, 4)]),
  (59, 54, [(1, 7, 1), (2, 12, 3)]),
  (62, 55, [(1, 5, 1), (2, 12, 3), (3, 2, 4)]),
  (65, 56, [(1, 4, 1), (2, 12, 3), (3, 2, 4), (4, 1, 5)]),
  (68, 57, [(2, 19, 3)]),
  (72, 57, [(2, 19, 3)]),
  (76, 57, [(2, 19, 3)]),
  (80, 59, [(2, 19, 3)]),
  (84, 59, [(2, 18, 3), (3, 1, 5)]),
  (89, 60, [(2, 18, 3), (3, 1, 5)]),
  (94, 61, [(2, 17, 3), (3, 2, 5)]),
  (99, 62, [(2, 17, 3), (3, 2, 5)]),
  (104, 63, [(2, 17, 3), (3, 2, 5)]),
  (110, 63, [(2, 16, 3), (3, 3, 5)]),
  (116, 65, [(2, 16, 3), (3, 3, 5)]),
  (122, 65, [(2, 15, 3), (3, 4, 5)]),
  (129, 68, [(2, 15, 3), (3, 4, 5)]),
  (136, 67, [(2, 14, 3), (3, 5, 5)]),
  (144, 69, [(2, 14, 3), (3, 5, 5)]),
  (152, 69, [(2, 13, 3), (3, 6, 5)])]

theorem small22 : smallOK 22 153 certs22 = true := by decide +kernel

/-- The certificates for `t = 23`. -/
def certs23 : List Cert := [
  (21, 20, [(1, 20, 1)]),
  (22, 21, [(1, 20, 1)]),
  (23, 22, [(1, 20, 1)]),
  (24, 23, [(1, 20, 1)]),
  (25, 24, [(1, 20, 1)]),
  (26, 25, [(1, 20, 1)]),
  (27, 26, [(1, 20, 1)]),
  (28, 27, [(1, 20, 1)]),
  (29, 28, [(1, 20, 1)]),
  (30, 29, [(1, 20, 1)]),
  (31, 30, [(1, 20, 1)]),
  (32, 31, [(1, 20, 1)]),
  (33, 32, [(1, 20, 1)]),
  (34, 33, [(1, 20, 1)]),
  (36, 35, [(1, 20, 1)]),
  (38, 37, [(1, 20, 1)]),
  (40, 39, [(1, 20, 1)]),
  (42, 41, [(1, 20, 1)]),
  (44, 43, [(1, 20, 1)]),
  (46, 43, [(1, 10, 1), (2, 9, 3), (3, 1, 4)]),
  (48, 45, [(1, 10, 1), (2, 10, 3)]),
  (50, 47, [(1, 10, 1), (2, 10, 3)]),
  (53, 50, [(1, 11, 1), (2, 9, 3)]),
  (56, 51, [(1, 7, 1), (2, 11, 3), (3, 1, 4), (4, 1, 5)]),
  (59, 54, [(1, 7, 1), (2, 12, 3), (3, 1, 4)]),
  (62, 57, [(1, 7, 1), (2, 13, 3)]),
  (65, 58, [(1, 5, 1), (2, 13, 3), (3, 2, 4)]),
  (68, 59, [(1, 4, 1), (2, 13, 3), (3, 2, 4), (4, 1, 5)]),
  (72, 61, [(1, 4, 1), (2, 12, 3), (3, 2, 4), (4, 1, 5), (5, 1, 7)]),
  (76, 61, [(2, 20, 3)]),
  (80, 61, [(2, 20, 3)]),
  (84, 63, [(2, 20, 3)]),
  (89, 62, [(2, 19, 3), (3, 1, 5)]),
  (94, 65, [(2, 19, 3), (3, 1, 5)]),
  (99, 64, [(2, 18, 3), (3, 2, 5)]),
  (104, 65, [(2, 18, 3), (3, 2, 5)]),
  (110, 67, [(2, 18, 3), (3, 2, 5)]),
  (116, 67, [(2, 17, 3), (3, 3, 5)]),
  (122, 69, [(2, 17, 3), (3, 3, 5)]),
  (129, 70, [(2, 16, 3), (3, 4, 5)]),
  (136, 71, [(2, 15, 3), (3, 5, 5)]),
  (144, 73, [(2, 15, 3), (3, 5, 5)]),
  (152, 73, [(2, 14, 3), (3, 6, 5)]),
  (161, 74, [(2, 13, 3), (3, 7, 5)]),
  (170, 75, [(2, 13, 3), (3, 7, 5)])]

theorem small23 : smallOK 23 164 certs23 = true := by decide +kernel

/-- The certificates for `t = 24`. -/
def certs24 : List Cert := [
  (22, 21, [(1, 21, 1)]),
  (23, 22, [(1, 21, 1)]),
  (24, 23, [(1, 21, 1)]),
  (25, 24, [(1, 21, 1)]),
  (26, 25, [(1, 21, 1)]),
  (27, 26, [(1, 21, 1)]),
  (28, 27, [(1, 21, 1)]),
  (29, 28, [(1, 21, 1)]),
  (30, 29, [(1, 21, 1)]),
  (31, 30, [(1, 21, 1)]),
  (32, 31, [(1, 21, 1)]),
  (33, 32, [(1, 21, 1)]),
  (34, 33, [(1, 21, 1)]),
  (36, 35, [(1, 21, 1)]),
  (38, 37, [(1, 21, 1)]),
  (40, 39, [(1, 21, 1)]),
  (42, 41, [(1, 21, 1)]),
  (44, 43, [(1, 21, 1)]),
  (46, 45, [(1, 21, 1)]),
  (48, 45, [(1, 10, 1), (2, 10, 3), (3, 1, 4)]),
  (50, 47, [(1, 10, 1), (2, 10, 3), (3, 1, 4)]),
  (53, 50, [(1, 11, 1), (2, 10, 3)]),
  (56, 53, [(1, 12, 1), (2, 9, 3)]),
  (59, 54, [(1, 7, 1), (2, 12, 3), (3, 1, 4), (4, 1, 5)]),
  (62, 57, [(1, 7, 1), (2, 13, 3), (3, 1, 4)]),
  (65, 60, [(1, 8, 1), (2, 13, 3)]),
  (68, 61, [(1, 6, 1), (2, 13, 3), (3, 2, 4)]),
  (72, 63, [(1, 5, 1), (2, 12, 3), (3, 3, 4), (4, 1, 5)]),
  (76, 63, [(2, 21, 3)]),
  (80, 63, [(2, 21, 3)]),
  (84, 65, [(2, 21, 3)]),
  (89, 66, [(2, 21, 3)]),
  (94, 67, [(2, 20, 3), (3, 1, 5)]),
  (99, 68, [(2, 20, 3), (3, 1, 5)]),
  (104, 67, [(2, 19, 3), (3, 2, 5)]),
  (110, 69, [(2, 18, 3), (3, 3, 5)]),
  (116, 71, [(2, 18, 3), (3, 3, 5)]),
  (122, 71, [(2, 17, 3), (3, 4, 5)]),
  (129, 72, [(2, 17, 3), (3, 4, 5)]),
  (136, 73, [(2, 16, 3), (3, 5, 5)]),
  (144, 75, [(2, 16, 3), (3, 5, 5)]),
  (152, 75, [(2, 15, 3), (3, 6, 5)]),
  (161, 78, [(2, 15, 3), (3, 6, 5)]),
  (170, 79, [(2, 14, 3), (3, 7, 5)]),
  (180, 79, [(2, 13, 3), (3, 8, 5)])]

theorem small24 : smallOK 24 174 certs24 = true := by decide +kernel

/-- The certificates for `t = 25`. -/
def certs25 : List Cert := [
  (23, 22, [(1, 22, 1)]),
  (24, 23, [(1, 22, 1)]),
  (25, 24, [(1, 22, 1)]),
  (26, 25, [(1, 22, 1)]),
  (27, 26, [(1, 22, 1)]),
  (28, 27, [(1, 22, 1)]),
  (29, 28, [(1, 22, 1)]),
  (30, 29, [(1, 22, 1)]),
  (31, 30, [(1, 22, 1)]),
  (32, 31, [(1, 22, 1)]),
  (33, 32, [(1, 22, 1)]),
  (34, 33, [(1, 22, 1)]),
  (36, 35, [(1, 22, 1)]),
  (38, 37, [(1, 22, 1)]),
  (40, 39, [(1, 22, 1)]),
  (42, 41, [(1, 22, 1)]),
  (44, 43, [(1, 22, 1)]),
  (46, 45, [(1, 22, 1)]),
  (48, 47, [(1, 22, 1)]),
  (50, 49, [(1, 22, 1)]),
  (53, 50, [(1, 11, 1), (2, 11, 3)]),
  (56, 53, [(1, 12, 1), (2, 10, 3)]),
  (59, 56, [(1, 12, 1), (2, 10, 3)]),
  (62, 57, [(1, 7, 1), (2, 13, 3), (3, 1, 4), (4, 1, 5)]),
  (65, 60, [(1, 8, 1), (2, 13, 3), (3, 1, 4)]),
  (68, 61, [(1, 6, 1), (2, 13, 3), (3, 2, 4), (4, 1, 5)]),
  (72, 65, [(1, 6, 1), (2, 14, 3), (3, 2, 4)]),
  (76, 67, [(1, 5, 1), (2, 14, 3), (3, 2, 4), (4, 1, 5)]),
  (80, 67, [(2, 22, 3)]),
  (84, 67, [(2, 22, 3)]),
  (89, 68, [(2, 22, 3)]),
  (94, 69, [(2, 21, 3), (3, 1, 5)]),
  (99, 70, [(2, 21, 3), (3, 1, 5)]),
  (104, 71, [(2, 21, 3), (3, 1, 5)]),
  (110, 73, [(2, 20, 3), (3, 2, 5)]),
  (116, 73, [(2, 19, 3), (3, 3, 5)]),
  (122, 75, [(2, 19, 3), (3, 3, 5)]),
  (129, 74, [(2, 18, 3), (3, 4, 5)]),
  (136, 77, [(2, 18, 3), (3, 4, 5)]),
  (144, 79, [(2, 17, 3), (3, 5, 5)]),
  (152, 79, [(2, 16, 3), (3, 6, 5)]),
  (161, 80, [(2, 15, 3), (3, 7, 5)]),
  (170, 81, [(2, 15, 3), (3, 7, 5)]),
  (180, 83, [(2, 14, 3), (3, 8, 5)]),
  (190, 85, [(2, 14, 3), (3, 8, 5)])]

theorem small25 : smallOK 25 186 certs25 = true := by decide +kernel

/-- The certificates for `t = 26`. -/
def certs26 : List Cert := [
  (24, 23, [(1, 23, 1)]),
  (25, 24, [(1, 23, 1)]),
  (26, 25, [(1, 23, 1)]),
  (27, 26, [(1, 23, 1)]),
  (28, 27, [(1, 23, 1)]),
  (29, 28, [(1, 23, 1)]),
  (30, 29, [(1, 23, 1)]),
  (31, 30, [(1, 23, 1)]),
  (32, 31, [(1, 23, 1)]),
  (33, 32, [(1, 23, 1)]),
  (34, 33, [(1, 23, 1)]),
  (36, 35, [(1, 23, 1)]),
  (38, 37, [(1, 23, 1)]),
  (40, 39, [(1, 23, 1)]),
  (42, 41, [(1, 23, 1)]),
  (44, 43, [(1, 23, 1)]),
  (46, 45, [(1, 23, 1)]),
  (48, 47, [(1, 23, 1)]),
  (50, 49, [(1, 23, 1)]),
  (53, 50, [(1, 11, 1), (2, 11, 3), (3, 1, 4)]),
  (56, 53, [(1, 12, 1), (2, 11, 3)]),
  (59, 56, [(1, 12, 1), (2, 11, 3)]),
  (62, 59, [(1, 13, 1), (2, 10, 3)]),
  (65, 60, [(1, 8, 1), (2, 13, 3), (3, 2, 4)]),
  (68, 63, [(1, 8, 1), (2, 14, 3), (3, 1, 4)]),
  (72, 65, [(1, 6, 1), (2, 14, 3), (3, 2, 4), (4, 1, 5)]),
  (76, 67, [(1, 5, 1), (2, 14, 3), (3, 2, 4), (4, 1, 5), (5, 1, 7)]),
  (80, 69, [(2, 23, 3)]),
  (84, 69, [(2, 23, 3)]),
  (89, 70, [(2, 23, 3)]),
  (94, 71, [(2, 22, 3), (3, 1, 5)]),
  (99, 72, [(2, 22, 3), (3, 1, 5)]),
  (104, 73, [(2, 21, 3), (3, 2, 5)]),
  (110, 75, [(2, 21, 3), (3, 2, 5)]),
  (116, 75, [(2, 20, 3), (3, 3, 5)]),
  (122, 77, [(2, 20, 3), (3, 3, 5)]),
  (129, 78, [(2, 19, 3), (3, 4, 5)]),
  (136, 79, [(2, 19, 3), (3, 4, 5)]),
  (144, 81, [(2, 18, 3), (3, 5, 5)]),
  (152, 81, [(2, 17, 3), (3, 6, 5)]),
  (161, 84, [(2, 17, 3), (3, 6, 5)]),
  (170, 85, [(2, 16, 3), (3, 7, 5)]),
  (180, 85, [(2, 15, 3), (3, 8, 5)]),
  (190, 87, [(2, 14, 3), (3, 9, 5)]),
  (201, 90, [(2, 14, 3), (3, 9, 5)])]

theorem small26 : smallOK 26 195 certs26 = true := by decide +kernel

/-- The certificates for `t = 27`. -/
def certs27 : List Cert := [
  (25, 24, [(1, 24, 1)]),
  (26, 25, [(1, 24, 1)]),
  (27, 26, [(1, 24, 1)]),
  (28, 27, [(1, 24, 1)]),
  (29, 28, [(1, 24, 1)]),
  (30, 29, [(1, 24, 1)]),
  (31, 30, [(1, 24, 1)]),
  (32, 31, [(1, 24, 1)]),
  (33, 32, [(1, 24, 1)]),
  (34, 33, [(1, 24, 1)]),
  (36, 35, [(1, 24, 1)]),
  (38, 37, [(1, 24, 1)]),
  (40, 39, [(1, 24, 1)]),
  (42, 41, [(1, 24, 1)]),
  (44, 43, [(1, 24, 1)]),
  (46, 45, [(1, 24, 1)]),
  (48, 47, [(1, 24, 1)]),
  (50, 49, [(1, 24, 1)]),
  (53, 52, [(1, 24, 1)]),
  (56, 53, [(1, 12, 1), (2, 11, 3), (3, 1, 4)]),
  (59, 56, [(1, 12, 1), (2, 12, 3)]),
  (62, 59, [(1, 13, 1), (2, 11, 3)]),
  (65, 62, [(1, 13, 1), (2, 11, 3)]),
  (68, 63, [(1, 8, 1), (2, 14, 3), (3, 2, 4)]),
  (72, 67, [(1, 8, 1), (2, 15, 3), (3, 1, 4)]),
  (76, 69, [(1, 6, 1), (2, 15, 3), (3, 2, 4), (4, 1, 5)]),
  (80, 71, [(1, 5, 1), (2, 15, 3), (3, 3, 4), (4, 1, 5)]),
  (84, 73, [(1, 4, 1), (2, 16, 3), (3, 2, 4), (4, 1, 5), (5, 1, 7)]),
  (89, 72, [(2, 24, 3)]),
  (94, 75, [(2, 24, 3)]),
  (99, 74, [(2, 23, 3), (3, 1, 5)]),
  (104, 75, [(2, 23, 3), (3, 1, 5)]),
  (110, 77, [(2, 22, 3), (3, 2, 5)]),
  (116, 79, [(2, 22, 3), (3, 2, 5)]),
  (122, 79, [(2, 21, 3), (3, 3, 5)]),
  (129, 80, [(2, 20, 3), (3, 4, 5)]),
  (136, 83, [(2, 20, 3), (3, 4, 5)]),
  (144, 83, [(2, 19, 3), (3, 5, 5)]),
  (152, 85, [(2, 18, 3), (3, 6, 5)]),
  (161, 86, [(2, 17, 3), (3, 7, 5)]),
  (170, 87, [(2, 17, 3), (3, 7, 5)]),
  (180, 89, [(2, 16, 3), (3, 8, 5)]),
  (190, 91, [(2, 15, 3), (3, 9, 5)]),
  (201, 92, [(2, 15, 3), (3, 9, 5)]),
  (213, 94, [(2, 14, 3), (3, 10, 5)])]

theorem small27 : smallOK 27 206 certs27 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S028.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {28, 29, 30, 31, 32, 33, 34, 35} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 28`. -/
def certs28 : List Cert := [
  (26, 25, [(1, 25, 1)]),
  (27, 26, [(1, 25, 1)]),
  (28, 27, [(1, 25, 1)]),
  (29, 28, [(1, 25, 1)]),
  (30, 29, [(1, 25, 1)]),
  (31, 30, [(1, 25, 1)]),
  (32, 31, [(1, 25, 1)]),
  (33, 32, [(1, 25, 1)]),
  (34, 33, [(1, 25, 1)]),
  (36, 35, [(1, 25, 1)]),
  (38, 37, [(1, 25, 1)]),
  (40, 39, [(1, 25, 1)]),
  (42, 41, [(1, 25, 1)]),
  (44, 43, [(1, 25, 1)]),
  (46, 45, [(1, 25, 1)]),
  (48, 47, [(1, 25, 1)]),
  (50, 49, [(1, 25, 1)]),
  (53, 52, [(1, 25, 1)]),
  (56, 55, [(1, 25, 1)]),
  (59, 56, [(1, 12, 1), (2, 12, 3), (3, 1, 4)]),
  (62, 59, [(1, 13, 1), (2, 12, 3)]),
  (65, 62, [(1, 13, 1), (2, 12, 3)]),
  (68, 65, [(1, 14, 1), (2, 11, 3)]),
  (72, 67, [(1, 8, 1), (2, 15, 3), (3, 2, 4)]),
  (76, 71, [(1, 9, 1), (2, 16, 3)]),
  (80, 73, [(1, 7, 1), (2, 16, 3), (3, 2, 4)]),
  (84, 75, [(1, 5, 1), (2, 16, 3), (3, 3, 4), (4, 1, 5)]),
  (89, 76, [(2, 25, 3)]),
  (94, 77, [(2, 25, 3)]),
  (99, 78, [(2, 25, 3)]),
  (104, 77, [(2, 24, 3), (3, 1, 5)]),
  (110, 79, [(2, 23, 3), (3, 2, 5)]),
  (116, 81, [(2, 23, 3), (3, 2, 5)]),
  (122, 81, [(2, 22, 3), (3, 3, 5)]),
  (129, 84, [(2, 22, 3), (3, 3, 5)]),
  (136, 85, [(2, 21, 3), (3, 4, 5)]),
  (144, 85, [(2, 20, 3), (3, 5, 5)]),
  (152, 87, [(2, 19, 3), (3, 6, 5)]),
  (161, 90, [(2, 19, 3), (3, 6, 5)]),
  (170, 91, [(2, 18, 3), (3, 7, 5)]),
  (180, 91, [(2, 17, 3), (3, 8, 5)]),
  (190, 93, [(2, 16, 3), (3, 9, 5)]),
  (201, 96, [(2, 16, 3), (3, 9, 5)]),
  (213, 98, [(2, 15, 3), (3, 10, 5)]),
  (225, 98, [(2, 14, 3), (3, 11, 5)])]

theorem small28 : smallOK 28 217 certs28 = true := by decide +kernel

/-- The certificates for `t = 29`. -/
def certs29 : List Cert := [
  (27, 26, [(1, 26, 1)]),
  (28, 27, [(1, 26, 1)]),
  (29, 28, [(1, 26, 1)]),
  (30, 29, [(1, 26, 1)]),
  (31, 30, [(1, 26, 1)]),
  (32, 31, [(1, 26, 1)]),
  (33, 32, [(1, 26, 1)]),
  (34, 33, [(1, 26, 1)]),
  (36, 35, [(1, 26, 1)]),
  (38, 37, [(1, 26, 1)]),
  (40, 39, [(1, 26, 1)]),
  (42, 41, [(1, 26, 1)]),
  (44, 43, [(1, 26, 1)]),
  (46, 45, [(1, 26, 1)]),
  (48, 47, [(1, 26, 1)]),
  (50, 49, [(1, 26, 1)]),
  (53, 52, [(1, 26, 1)]),
  (56, 55, [(1, 26, 1)]),
  (59, 58, [(1, 26, 1)]),
  (62, 59, [(1, 13, 1), (2, 13, 3)]),
  (65, 62, [(1, 13, 1), (2, 13, 3)]),
  (68, 65, [(1, 14, 1), (2, 12, 3)]),
  (72, 67, [(1, 8, 1), (2, 15, 3), (3, 2, 4), (4, 1, 5)]),
  (76, 71, [(1, 9, 1), (2, 16, 3), (3, 1, 4)]),
  (80, 73, [(1, 7, 1), (2, 16, 3), (3, 2, 4), (4, 1, 5)]),
  (84, 77, [(1, 7, 1), (2, 17, 3), (3, 2, 4)]),
  (89, 78, [(1, 5, 1), (2, 16, 3), (3, 3, 4), (4, 1, 5), (6, 1, 8)]),
  (94, 79, [(2, 26, 3)]),
  (99, 80, [(2, 26, 3)]),
  (104, 81, [(2, 26, 3)]),
  (110, 83, [(2, 25, 3), (3, 1, 5)]),
  (116, 83, [(2, 24, 3), (3, 2, 5)]),
  (122, 85, [(2, 24, 3), (3, 2, 5)]),
  (129, 86, [(2, 23, 3), (3, 3, 5)]),
  (136, 87, [(2, 22, 3), (3, 4, 5)]),
  (144, 89, [(2, 22, 3), (3, 4, 5)]),
  (152, 91, [(2, 21, 3), (3, 5, 5)]),
  (161, 92, [(2, 20, 3), (3, 6, 5)]),
  (170, 93, [(2, 19, 3), (3, 7, 5)]),
  (180, 95, [(2, 18, 3), (3, 8, 5)]),
  (190, 97, [(2, 17, 3), (3, 1, 4), (3, 8, 5)]),
  (201, 98, [(2, 16, 3), (3, 10, 5)]),
  (213, 100, [(2, 16, 3), (3, 10, 5)]),
  (225, 102, [(2, 15, 3), (3, 11, 5)]),
  (238, 103, [(2, 14, 3), (3, 12, 5)])]

theorem small29 : smallOK 29 228 certs29 = true := by decide +kernel

/-- The certificates for `t = 30`. -/
def certs30 : List Cert := [
  (28, 27, [(1, 27, 1)]),
  (29, 28, [(1, 27, 1)]),
  (30, 29, [(1, 27, 1)]),
  (31, 30, [(1, 27, 1)]),
  (32, 31, [(1, 27, 1)]),
  (33, 32, [(1, 27, 1)]),
  (34, 33, [(1, 27, 1)]),
  (36, 35, [(1, 27, 1)]),
  (38, 37, [(1, 27, 1)]),
  (40, 39, [(1, 27, 1)]),
  (42, 41, [(1, 27, 1)]),
  (44, 43, [(1, 27, 1)]),
  (46, 45, [(1, 27, 1)]),
  (48, 47, [(1, 27, 1)]),
  (50, 49, [(1, 27, 1)]),
  (53, 52, [(1, 27, 1)]),
  (56, 55, [(1, 27, 1)]),
  (59, 58, [(1, 27, 1)]),
  (62, 59, [(1, 13, 1), (2, 13, 3), (3, 1, 4)]),
  (65, 62, [(1, 13, 1), (2, 14, 3)]),
  (68, 65, [(1, 14, 1), (2, 13, 3)]),
  (72, 69, [(1, 15, 1), (2, 12, 3)]),
  (76, 71, [(1, 9, 1), (2, 16, 3), (3, 2, 4)]),
  (80, 75, [(1, 9, 1), (2, 17, 3), (3, 1, 4)]),
  (84, 77, [(1, 7, 1), (2, 17, 3), (3, 2, 4), (4, 1, 5)]),
  (89, 80, [(1, 6, 1), (2, 17, 3), (3, 3, 4), (4, 1, 5)]),
  (94, 81, [(2, 27, 3)]),
  (99, 82, [(2, 27, 3)]),
  (104, 83, [(2, 27, 3)]),
  (110, 85, [(2, 26, 3), (3, 1, 5)]),
  (116, 85, [(2, 25, 3), (3, 2, 5)]),
  (122, 87, [(2, 25, 3), (3, 2, 5)]),
  (129, 88, [(2, 24, 3), (3, 3, 5)]),
  (136, 89, [(2, 23, 3), (3, 4, 5)]),
  (144, 91, [(2, 23, 3), (3, 4, 5)]),
  (152, 93, [(2, 22, 3), (3, 5, 5)]),
  (161, 94, [(2, 21, 3), (3, 6, 5)]),
  (170, 95, [(2, 20, 3), (3, 7, 5)]),
  (180, 97, [(2, 19, 3), (3, 8, 5)]),
  (190, 99, [(2, 18, 3), (3, 1, 4), (3, 8, 5)]),
  (201, 102, [(2, 18, 3), (3, 9, 5)]),
  (213, 104, [(2, 17, 3), (3, 10, 5)]),
  (225, 106, [(2, 16, 3), (3, 11, 5)]),
  (238, 107, [(2, 15, 3), (3, 12, 5)])]

theorem small30 : smallOK 30 238 certs30 = true := by decide +kernel

/-- The certificates for `t = 31`. -/
def certs31 : List Cert := [
  (29, 28, [(1, 28, 1)]),
  (30, 29, [(1, 28, 1)]),
  (31, 30, [(1, 28, 1)]),
  (32, 31, [(1, 28, 1)]),
  (33, 32, [(1, 28, 1)]),
  (34, 33, [(1, 28, 1)]),
  (36, 35, [(1, 28, 1)]),
  (38, 37, [(1, 28, 1)]),
  (40, 39, [(1, 28, 1)]),
  (42, 41, [(1, 28, 1)]),
  (44, 43, [(1, 28, 1)]),
  (46, 45, [(1, 28, 1)]),
  (48, 47, [(1, 28, 1)]),
  (50, 49, [(1, 28, 1)]),
  (53, 52, [(1, 28, 1)]),
  (56, 55, [(1, 28, 1)]),
  (59, 58, [(1, 28, 1)]),
  (62, 61, [(1, 28, 1)]),
  (65, 62, [(1, 13, 1), (2, 14, 3), (3, 1, 4)]),
  (68, 65, [(1, 14, 1), (2, 14, 3)]),
  (72, 69, [(1, 15, 1), (2, 13, 3)]),
  (76, 71, [(1, 9, 1), (2, 16, 3), (3, 2, 4), (4, 1, 5)]),
  (80, 75, [(1, 9, 1), (2, 17, 3), (3, 2, 4)]),
  (84, 79, [(1, 10, 1), (2, 18, 3)]),
  (89, 82, [(1, 7, 1), (2, 19, 3), (3, 2, 4)]),
  (94, 85, [(1, 6, 1), (2, 18, 3), (3, 3, 4), (4, 1, 5)]),
  (99, 84, [(2, 28, 3)]),
  (104, 85, [(2, 28, 3)]),
  (110, 87, [(2, 28, 3)]),
  (116, 89, [(2, 27, 3), (3, 1, 5)]),
  (122, 89, [(2, 26, 3), (3, 2, 5)]),
  (129, 90, [(2, 25, 3), (3, 3, 5)]),
  (136, 93, [(2, 25, 3), (3, 3, 5)]),
  (144, 93, [(2, 24, 3), (3, 4, 5)]),
  (152, 95, [(2, 23, 3), (3, 5, 5)]),
  (161, 96, [(2, 22, 3), (3, 6, 5)]),
  (170, 99, [(2, 21, 3), (3, 1, 4), (3, 6, 5)]),
  (180, 101, [(2, 20, 3), (3, 1, 4), (3, 7, 5)]),
  (190, 101, [(2, 19, 3), (3, 1, 4), (3, 8, 5)]),
  (201, 104, [(2, 18, 3), (3, 1, 4), (3, 9, 5)]),
  (213, 106, [(2, 18, 3), (3, 10, 5)]),
  (225, 108, [(2, 17, 3), (3, 11, 5)]),
  (238, 109, [(2, 16, 3), (3, 12, 5)]),
  (252, 111, [(2, 15, 3), (3, 13, 5)])]

theorem small31 : smallOK 31 248 certs31 = true := by decide +kernel

/-- The certificates for `t = 32`. -/
def certs32 : List Cert := [
  (30, 29, [(1, 29, 1)]),
  (31, 30, [(1, 29, 1)]),
  (32, 31, [(1, 29, 1)]),
  (33, 32, [(1, 29, 1)]),
  (34, 33, [(1, 29, 1)]),
  (36, 35, [(1, 29, 1)]),
  (38, 37, [(1, 29, 1)]),
  (40, 39, [(1, 29, 1)]),
  (42, 41, [(1, 29, 1)]),
  (44, 43, [(1, 29, 1)]),
  (46, 45, [(1, 29, 1)]),
  (48, 47, [(1, 29, 1)]),
  (50, 49, [(1, 29, 1)]),
  (53, 52, [(1, 29, 1)]),
  (56, 55, [(1, 29, 1)]),
  (59, 58, [(1, 29, 1)]),
  (62, 61, [(1, 29, 1)]),
  (65, 64, [(1, 29, 1)]),
  (68, 65, [(1, 14, 1), (2, 14, 3), (3, 1, 4)]),
  (72, 69, [(1, 15, 1), (2, 14, 3)]),
  (76, 73, [(1, 16, 1), (2, 13, 3)]),
  (80, 75, [(1, 9, 1), (2, 17, 3), (3, 2, 4), (4, 1, 5)]),
  (84, 79, [(1, 10, 1), (2, 18, 3), (3, 1, 4)]),
  (89, 82, [(1, 7, 1), (2, 19, 3), (3, 2, 4), (4, 1, 5)]),
  (94, 85, [(1, 6, 1), (2, 18, 3), (3, 3, 4), (4, 1, 5), (5, 1, 7)]),
  (99, 88, [(1, 5, 1), (2, 19, 3), (3, 3, 4), (4, 1, 5), (5, 1, 7)]),
  (104, 87, [(2, 29, 3)]),
  (110, 89, [(2, 29, 3)]),
  (116, 91, [(2, 28, 3), (3, 1, 5)]),
  (122, 91, [(2, 27, 3), (3, 2, 5)]),
  (129, 94, [(2, 27, 3), (3, 2, 5)]),
  (136, 95, [(2, 26, 3), (3, 3, 5)]),
  (144, 97, [(2, 26, 3), (3, 3, 5)]),
  (152, 97, [(2, 24, 3), (3, 5, 5)]),
  (161, 100, [(2, 23, 3), (3, 1, 4), (3, 5, 5)]),
  (170, 101, [(2, 22, 3), (3, 1, 4), (3, 6, 5)]),
  (180, 103, [(2, 21, 3), (3, 1, 4), (3, 7, 5)]),
  (190, 105, [(2, 20, 3), (3, 1, 4), (3, 8, 5)]),
  (201, 106, [(2, 19, 3), (3, 1, 4), (3, 9, 5)]),
  (213, 108, [(2, 18, 3), (3, 1, 4), (3, 10, 5)]),
  (225, 110, [(2, 17, 3), (3, 1, 4), (3, 11, 5)]),
  (238, 113, [(2, 17, 3), (3, 1, 4), (3, 11, 5)]),
  (252, 115, [(2, 16, 3), (3, 13, 5)]),
  (267, 116, [(2, 15, 3), (3, 14, 5)])]

theorem small32 : smallOK 32 259 certs32 = true := by decide +kernel

/-- The certificates for `t = 33`. -/
def certs33 : List Cert := [
  (31, 30, [(1, 30, 1)]),
  (32, 31, [(1, 30, 1)]),
  (33, 32, [(1, 30, 1)]),
  (34, 33, [(1, 30, 1)]),
  (36, 35, [(1, 30, 1)]),
  (38, 37, [(1, 30, 1)]),
  (40, 39, [(1, 30, 1)]),
  (42, 41, [(1, 30, 1)]),
  (44, 43, [(1, 30, 1)]),
  (46, 45, [(1, 30, 1)]),
  (48, 47, [(1, 30, 1)]),
  (50, 49, [(1, 30, 1)]),
  (53, 52, [(1, 30, 1)]),
  (56, 55, [(1, 30, 1)]),
  (59, 58, [(1, 30, 1)]),
  (62, 61, [(1, 30, 1)]),
  (65, 64, [(1, 30, 1)]),
  (68, 65, [(1, 14, 1), (2, 14, 3), (3, 2, 4)]),
  (72, 69, [(1, 15, 1), (2, 15, 3)]),
  (76, 73, [(1, 16, 1), (2, 14, 3)]),
  (80, 77, [(1, 16, 1), (2, 14, 3)]),
  (84, 79, [(1, 10, 1), (2, 18, 3), (3, 2, 4)]),
  (89, 84, [(1, 10, 1), (2, 20, 3)]),
  (94, 87, [(1, 8, 1), (2, 19, 3), (3, 3, 4)]),
  (99, 90, [(1, 6, 1), (2, 20, 3), (3, 3, 4), (4, 1, 5)]),
  (104, 91, [(2, 30, 3)]),
  (110, 91, [(2, 30, 3)]),
  (116, 93, [(2, 29, 3), (3, 1, 5)]),
  (122, 95, [(2, 29, 3), (3, 1, 5)]),
  (129, 96, [(2, 28, 3), (3, 2, 5)]),
  (136, 97, [(2, 27, 3), (3, 3, 5)]),
  (144, 99, [(2, 27, 3), (3, 3, 5)]),
  (152, 101, [(2, 26, 3), (3, 4, 5)]),
  (161, 102, [(2, 24, 3), (3, 1, 4), (3, 5, 5)]),
  (170, 103, [(2, 23, 3), (3, 1, 4), (3, 6, 5)]),
  (180, 105, [(2, 22, 3), (3, 1, 4), (3, 7, 5)]),
  (190, 107, [(2, 21, 3), (3, 1, 4), (3, 8, 5)]),
  (201, 110, [(2, 21, 3), (3, 1, 4), (3, 8, 5)]),
  (213, 112, [(2, 20, 3), (3, 1, 4), (3, 9, 5)]),
  (225, 114, [(2, 19, 3), (3, 1, 4), (3, 10, 5)]),
  (238, 115, [(2, 17, 3), (3, 1, 4), (3, 12, 5)]),
  (252, 117, [(2, 16, 3), (3, 1, 4), (3, 13, 5)]),
  (267, 120, [(2, 16, 3), (3, 14, 5)]),
  (283, 122, [(2, 15, 3), (3, 15, 5)])]

theorem small33 : smallOK 33 270 certs33 = true := by decide +kernel

/-- The certificates for `t = 34`. -/
def certs34 : List Cert := [
  (32, 31, [(1, 31, 1)]),
  (33, 32, [(1, 31, 1)]),
  (34, 33, [(1, 31, 1)]),
  (36, 35, [(1, 31, 1)]),
  (38, 37, [(1, 31, 1)]),
  (40, 39, [(1, 31, 1)]),
  (42, 41, [(1, 31, 1)]),
  (44, 43, [(1, 31, 1)]),
  (46, 45, [(1, 31, 1)]),
  (48, 47, [(1, 31, 1)]),
  (50, 49, [(1, 31, 1)]),
  (53, 52, [(1, 31, 1)]),
  (56, 55, [(1, 31, 1)]),
  (59, 58, [(1, 31, 1)]),
  (62, 61, [(1, 31, 1)]),
  (65, 64, [(1, 31, 1)]),
  (68, 67, [(1, 31, 1)]),
  (72, 69, [(1, 15, 1), (2, 15, 3), (3, 1, 4)]),
  (76, 73, [(1, 16, 1), (2, 15, 3)]),
  (80, 77, [(1, 16, 1), (2, 15, 3)]),
  (84, 79, [(1, 10, 1), (2, 18, 3), (3, 2, 4), (4, 1, 5)]),
  (89, 84, [(1, 10, 1), (2, 20, 3), (3, 1, 4)]),
  (94, 87, [(1, 8, 1), (2, 19, 3), (3, 3, 4), (4, 1, 5)]),
  (99, 92, [(1, 8, 1), (2, 21, 3), (3, 2, 4)]),
  (104, 93, [(2, 31, 3)]),
  (110, 93, [(2, 31, 3)]),
  (116, 95, [(2, 31, 3)]),
  (122, 97, [(2, 30, 3), (3, 1, 5)]),
  (129, 98, [(2, 29, 3), (3, 2, 5)]),
  (136, 99, [(2, 28, 3), (3, 3, 5)]),
  (144, 101, [(2, 28, 3), (3, 3, 5)]),
  (152, 103, [(2, 27, 3), (3, 4, 5)]),
  (161, 104, [(2, 25, 3), (3, 1, 4), (3, 5, 5)]),
  (170, 107, [(2, 25, 3), (3, 1, 4), (3, 5, 5)]),
  (180, 109, [(2, 24, 3), (3, 1, 4), (3, 6, 5)]),
  (190, 111, [(2, 23, 3), (3, 1, 4), (3, 7, 5)]),
  (201, 112, [(2, 21, 3), (3, 2, 4), (3, 8, 5)]),
  (213, 114, [(2, 20, 3), (3, 2, 4), (3, 9, 5)]),
  (225, 116, [(2, 19, 3), (3, 2, 4), (3, 10, 5)]),
  (238, 119, [(2, 19, 3), (3, 1, 4), (3, 11, 5)]),
  (252, 121, [(2, 17, 3), (3, 2, 4), (3, 12, 5)]),
  (267, 122, [(2, 16, 3), (3, 1, 4), (3, 14, 5)]),
  (283, 124, [(2, 15, 3), (3, 1, 4), (3, 15, 5)])]

theorem small34 : smallOK 34 280 certs34 = true := by decide +kernel

/-- The certificates for `t = 35`. -/
def certs35 : List Cert := [
  (33, 32, [(1, 32, 1)]),
  (34, 33, [(1, 32, 1)]),
  (36, 35, [(1, 32, 1)]),
  (38, 37, [(1, 32, 1)]),
  (40, 39, [(1, 32, 1)]),
  (42, 41, [(1, 32, 1)]),
  (44, 43, [(1, 32, 1)]),
  (46, 45, [(1, 32, 1)]),
  (48, 47, [(1, 32, 1)]),
  (50, 49, [(1, 32, 1)]),
  (53, 52, [(1, 32, 1)]),
  (56, 55, [(1, 32, 1)]),
  (59, 58, [(1, 32, 1)]),
  (62, 61, [(1, 32, 1)]),
  (65, 64, [(1, 32, 1)]),
  (68, 67, [(1, 32, 1)]),
  (72, 69, [(1, 15, 1), (2, 15, 3), (3, 2, 4)]),
  (76, 73, [(1, 16, 1), (2, 16, 3)]),
  (80, 77, [(1, 16, 1), (2, 16, 3)]),
  (84, 81, [(1, 17, 1), (2, 15, 3)]),
  (89, 84, [(1, 10, 1), (2, 20, 3), (3, 2, 4)]),
  (94, 89, [(1, 11, 1), (2, 20, 3), (3, 1, 4)]),
  (99, 92, [(1, 8, 1), (2, 21, 3), (3, 3, 4)]),
  (104, 95, [(1, 7, 1), (2, 21, 3), (3, 3, 4), (4, 1, 5)]),
  (110, 97, [(2, 32, 3)]),
  (116, 97, [(2, 32, 3)]),
  (122, 99, [(2, 31, 3), (3, 1, 5)]),
  (129, 100, [(2, 30, 3), (3, 2, 5)]),
  (136, 103, [(2, 30, 3), (3, 2, 5)]),
  (144, 103, [(2, 29, 3), (3, 3, 5)]),
  (152, 105, [(2, 28, 3), (3, 4, 5)]),
  (161, 108, [(2, 27, 3), (3, 1, 4), (3, 4, 5)]),
  (170, 109, [(2, 26, 3), (3, 1, 4), (3, 5, 5)]),
  (180, 111, [(2, 25, 3), (3, 1, 4), (3, 6, 5)]),
  (190, 113, [(2, 24, 3), (3, 1, 4), (3, 7, 5)]),
  (201, 114, [(2, 22, 3), (3, 2, 4), (3, 8, 5)]),
  (213, 116, [(2, 21, 3), (3, 2, 4), (3, 9, 5)]),
  (225, 118, [(2, 20, 3), (3, 2, 4), (3, 10, 5)]),
  (238, 121, [(2, 19, 3), (3, 2, 4), (3, 11, 5)]),
  (252, 123, [(2, 18, 3), (3, 2, 4), (3, 12, 5)]),
  (267, 126, [(2, 17, 3), (3, 2, 4), (3, 13, 5)]),
  (283, 128, [(2, 16, 3), (3, 1, 4), (3, 15, 5)]),
  (299, 130, [(2, 15, 3), (3, 1, 4), (3, 16, 5)])]

theorem small35 : smallOK 35 290 certs35 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S036.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {36, 37, 38, 39, 40, 41, 42, 43} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 36`. -/
def certs36 : List Cert := [
  (34, 33, [(1, 33, 1)]),
  (36, 35, [(1, 33, 1)]),
  (38, 37, [(1, 33, 1)]),
  (40, 39, [(1, 33, 1)]),
  (42, 41, [(1, 33, 1)]),
  (44, 43, [(1, 33, 1)]),
  (46, 45, [(1, 33, 1)]),
  (48, 47, [(1, 33, 1)]),
  (50, 49, [(1, 33, 1)]),
  (53, 52, [(1, 33, 1)]),
  (56, 55, [(1, 33, 1)]),
  (59, 58, [(1, 33, 1)]),
  (62, 61, [(1, 33, 1)]),
  (65, 64, [(1, 33, 1)]),
  (68, 67, [(1, 33, 1)]),
  (72, 71, [(1, 33, 1)]),
  (76, 73, [(1, 16, 1), (2, 16, 3), (3, 1, 4)]),
  (80, 77, [(1, 16, 1), (2, 17, 3)]),
  (84, 81, [(1, 17, 1), (2, 16, 3)]),
  (89, 84, [(1, 10, 1), (2, 20, 3), (3, 2, 4), (4, 1, 5)]),
  (94, 89, [(1, 11, 1), (2, 20, 3), (3, 2, 4)]),
  (99, 92, [(1, 8, 1), (2, 21, 3), (3, 3, 4), (4, 1, 5)]),
  (104, 95, [(1, 7, 1), (2, 21, 3), (3, 3, 4), (4, 1, 5), (5, 1, 7)]),
  (110, 99, [(1, 6, 1), (2, 21, 3), (3, 4, 4), (4, 1, 5), (6, 1, 8)]),
  (116, 99, [(2, 33, 3)]),
  (122, 101, [(2, 32, 3), (3, 1, 5)]),
  (129, 102, [(2, 32, 3), (3, 1, 5)]),
  (136, 105, [(2, 32, 3), (3, 1, 5)]),
  (144, 105, [(2, 30, 3), (3, 3, 5)]),
  (152, 107, [(2, 29, 3), (3, 4, 5)]),
  (161, 110, [(2, 28, 3), (3, 1, 4), (3, 4, 5)]),
  (170, 111, [(2, 27, 3), (3, 1, 4), (3, 5, 5)]),
  (180, 113, [(2, 26, 3), (3, 1, 4), (3, 6, 5)]),
  (190, 115, [(2, 25, 3), (3, 1, 4), (3, 7, 5)]),
  (201, 118, [(2, 24, 3), (3, 2, 4), (3, 7, 5)]),
  (213, 120, [(2, 23, 3), (3, 2, 4), (3, 8, 5)]),
  (225, 122, [(2, 21, 3), (3, 3, 4), (3, 9, 5)]),
  (238, 123, [(2, 20, 3), (3, 2, 4), (3, 11, 5)]),
  (252, 125, [(2, 19, 3), (3, 2, 4), (3, 12, 5)]),
  (267, 128, [(2, 18, 3), (3, 2, 4), (3, 13, 5)]),
  (283, 130, [(2, 17, 3), (3, 1, 4), (3, 15, 5)]),
  (299, 132, [(2, 16, 3), (3, 1, 4), (3, 16, 5)])]

theorem small36 : smallOK 36 299 certs36 = true := by decide +kernel

/-- The certificates for `t = 37`. -/
def certs37 : List Cert := [
  (35, 34, [(1, 34, 1)]),
  (37, 36, [(1, 34, 1)]),
  (39, 38, [(1, 34, 1)]),
  (41, 40, [(1, 34, 1)]),
  (43, 42, [(1, 34, 1)]),
  (45, 44, [(1, 34, 1)]),
  (47, 46, [(1, 34, 1)]),
  (49, 48, [(1, 34, 1)]),
  (51, 50, [(1, 34, 1)]),
  (54, 53, [(1, 34, 1)]),
  (57, 56, [(1, 34, 1)]),
  (60, 59, [(1, 34, 1)]),
  (63, 62, [(1, 34, 1)]),
  (66, 65, [(1, 34, 1)]),
  (69, 68, [(1, 34, 1)]),
  (73, 72, [(1, 34, 1)]),
  (77, 74, [(1, 16, 1), (2, 16, 3), (3, 2, 4)]),
  (81, 78, [(1, 17, 1), (2, 17, 3)]),
  (85, 82, [(1, 17, 1), (2, 17, 3)]),
  (90, 87, [(1, 18, 1), (2, 16, 3)]),
  (95, 90, [(1, 11, 1), (2, 21, 3), (3, 2, 4)]),
  (100, 95, [(1, 12, 1), (2, 22, 3)]),
  (106, 99, [(1, 9, 1), (2, 22, 3), (3, 3, 4)]),
  (112, 103, [(1, 7, 1), (2, 23, 3), (3, 3, 4), (4, 1, 5)]),
  (118, 103, [(2, 34, 3)]),
  (125, 104, [(2, 33, 3), (3, 1, 5)]),
  (132, 107, [(2, 34, 3)]),
  (139, 108, [(2, 33, 3), (3, 1, 5)]),
  (147, 108, [(2, 31, 3), (3, 3, 5)]),
  (155, 110, [(2, 30, 3), (3, 4, 5)]),
  (164, 113, [(2, 29, 3), (3, 1, 4), (3, 4, 5)]),
  (173, 114, [(2, 28, 3), (3, 1, 4), (3, 5, 5)]),
  (183, 116, [(2, 27, 3), (3, 1, 4), (3, 6, 5)]),
  (193, 118, [(2, 26, 3), (3, 1, 4), (3, 7, 5)]),
  (204, 121, [(2, 25, 3), (3, 2, 4), (3, 7, 5)]),
  (216, 123, [(2, 23, 3), (3, 3, 4), (3, 8, 5)]),
  (228, 125, [(2, 22, 3), (3, 3, 4), (3, 9, 5)]),
  (241, 126, [(2, 21, 3), (3, 2, 4), (3, 11, 5)]),
  (255, 130, [(2, 20, 3), (3, 3, 4), (3, 11, 5)]),
  (270, 131, [(2, 18, 3), (3, 3, 4), (3, 13, 5)]),
  (286, 135, [(2, 18, 3), (3, 2, 4), (3, 14, 5)]),
  (303, 136, [(2, 16, 3), (3, 2, 4), (3, 16, 5)]),
  (321, 140, [(2, 16, 3), (3, 1, 4), (3, 17, 5)])]

theorem small37 : smallOK 37 312 certs37 = true := by decide +kernel

/-- The certificates for `t = 38`. -/
def certs38 : List Cert := [
  (36, 35, [(1, 35, 1)]),
  (38, 37, [(1, 35, 1)]),
  (40, 39, [(1, 35, 1)]),
  (42, 41, [(1, 35, 1)]),
  (44, 43, [(1, 35, 1)]),
  (46, 45, [(1, 35, 1)]),
  (48, 47, [(1, 35, 1)]),
  (50, 49, [(1, 35, 1)]),
  (53, 52, [(1, 35, 1)]),
  (56, 55, [(1, 35, 1)]),
  (59, 58, [(1, 35, 1)]),
  (62, 61, [(1, 35, 1)]),
  (65, 64, [(1, 35, 1)]),
  (68, 67, [(1, 35, 1)]),
  (72, 71, [(1, 35, 1)]),
  (76, 75, [(1, 35, 1)]),
  (80, 77, [(1, 16, 1), (2, 17, 3), (3, 2, 4)]),
  (84, 81, [(1, 17, 1), (2, 18, 3)]),
  (89, 86, [(1, 18, 1), (2, 17, 3)]),
  (94, 89, [(1, 11, 1), (2, 20, 3), (3, 3, 4), (4, 1, 5)]),
  (99, 94, [(1, 11, 1), (2, 22, 3), (3, 2, 4)]),
  (104, 97, [(1, 8, 1), (2, 23, 3), (3, 2, 4), (4, 1, 5), (5, 1, 7)]),
  (110, 101, [(1, 7, 1), (2, 23, 3), (3, 3, 4), (4, 1, 5), (5, 1, 7)]),
  (116, 105, [(1, 6, 1), (2, 23, 3), (3, 4, 4), (4, 1, 5), (6, 1, 8)]),
  (122, 105, [(2, 35, 3)]),
  (129, 108, [(2, 35, 3)]),
  (136, 109, [(2, 34, 3), (3, 1, 5)]),
  (144, 111, [(2, 33, 3), (3, 2, 5)]),
  (152, 113, [(2, 32, 3), (3, 3, 5)]),
  (161, 114, [(2, 31, 3), (3, 4, 5)]),
  (170, 117, [(2, 30, 3), (3, 1, 4), (3, 4, 5)]),
  (180, 119, [(2, 29, 3), (3, 1, 4), (3, 5, 5)]),
  (190, 121, [(2, 28, 3), (3, 1, 4), (3, 6, 5)]),
  (201, 122, [(2, 26, 3), (3, 2, 4), (3, 7, 5)]),
  (213, 124, [(2, 24, 3), (3, 3, 4), (3, 8, 5)]),
  (225, 126, [(2, 23, 3), (3, 3, 4), (3, 9, 5)]),
  (238, 129, [(2, 22, 3), (3, 3, 4), (3, 10, 5)]),
  (252, 131, [(2, 21, 3), (3, 3, 4), (3, 11, 5)]),
  (267, 134, [(2, 20, 3), (3, 3, 4), (3, 12, 5)]),
  (283, 136, [(2, 18, 3), (3, 3, 4), (3, 14, 5)]),
  (299, 140, [(2, 18, 3), (3, 2, 4), (3, 15, 5)]),
  (316, 141, [(2, 16, 3), (3, 2, 4), (3, 17, 5)]),
  (334, 145, [(2, 16, 3), (3, 1, 4), (3, 18, 5)])]

theorem small38 : smallOK 38 321 certs38 = true := by decide +kernel

/-- The certificates for `t = 39`. -/
def certs39 : List Cert := [
  (37, 36, [(1, 36, 1)]),
  (39, 38, [(1, 36, 1)]),
  (41, 40, [(1, 36, 1)]),
  (43, 42, [(1, 36, 1)]),
  (45, 44, [(1, 36, 1)]),
  (47, 46, [(1, 36, 1)]),
  (49, 48, [(1, 36, 1)]),
  (51, 50, [(1, 36, 1)]),
  (54, 53, [(1, 36, 1)]),
  (57, 56, [(1, 36, 1)]),
  (60, 59, [(1, 36, 1)]),
  (63, 62, [(1, 36, 1)]),
  (66, 65, [(1, 36, 1)]),
  (69, 68, [(1, 36, 1)]),
  (73, 72, [(1, 36, 1)]),
  (77, 76, [(1, 36, 1)]),
  (81, 78, [(1, 17, 1), (2, 17, 3), (3, 2, 4)]),
  (85, 82, [(1, 17, 1), (2, 18, 3), (3, 1, 4)]),
  (90, 87, [(1, 18, 1), (2, 18, 3)]),
  (95, 92, [(1, 19, 1), (2, 17, 3)]),
  (100, 95, [(1, 12, 1), (2, 22, 3), (3, 2, 4)]),
  (106, 99, [(1, 9, 1), (2, 22, 3), (3, 3, 4), (4, 1, 5), (5, 1, 7)]),
  (112, 105, [(1, 9, 1), (2, 24, 3), (3, 3, 4)]),
  (118, 109, [(1, 7, 1), (2, 25, 3), (3, 3, 4), (4, 1, 5)]),
  (125, 108, [(2, 36, 3)]),
  (132, 111, [(2, 36, 3)]),
  (139, 112, [(2, 35, 3), (3, 1, 5)]),
  (147, 114, [(2, 34, 3), (3, 2, 5)]),
  (155, 116, [(2, 33, 3), (3, 3, 5)]),
  (164, 117, [(2, 32, 3), (3, 4, 5)]),
  (173, 120, [(2, 31, 3), (3, 1, 4), (3, 4, 5)]),
  (183, 122, [(2, 30, 3), (3, 1, 4), (3, 5, 5)]),
  (193, 124, [(2, 28, 3), (3, 2, 4), (3, 6, 5)]),
  (204, 125, [(2, 27, 3), (3, 2, 4), (3, 7, 5)]),
  (216, 127, [(2, 25, 3), (3, 3, 4), (3, 8, 5)]),
  (228, 129, [(2, 24, 3), (3, 3, 4), (3, 9, 5)]),
  (241, 132, [(2, 23, 3), (3, 3, 4), (3, 10, 5)]),
  (255, 136, [(2, 22, 3), (3, 3, 4), (3, 11, 5)]),
  (270, 137, [(2, 20, 3), (3, 3, 4), (3, 13, 5)]),
  (286, 139, [(2, 19, 3), (3, 3, 4), (3, 14, 5)]),
  (303, 142, [(2, 18, 3), (3, 3, 4), (3, 15, 5)]),
  (321, 144, [(2, 17, 3), (3, 2, 4), (3, 17, 5)]),
  (340, 147, [(2, 16, 3), (3, 1, 4), (3, 19, 5)])]

theorem small39 : smallOK 39 332 certs39 = true := by decide +kernel

/-- The certificates for `t = 40`. -/
def certs40 : List Cert := [
  (38, 37, [(1, 37, 1)]),
  (40, 39, [(1, 37, 1)]),
  (42, 41, [(1, 37, 1)]),
  (44, 43, [(1, 37, 1)]),
  (46, 45, [(1, 37, 1)]),
  (48, 47, [(1, 37, 1)]),
  (50, 49, [(1, 37, 1)]),
  (53, 52, [(1, 37, 1)]),
  (56, 55, [(1, 37, 1)]),
  (59, 58, [(1, 37, 1)]),
  (62, 61, [(1, 37, 1)]),
  (65, 64, [(1, 37, 1)]),
  (68, 67, [(1, 37, 1)]),
  (72, 71, [(1, 37, 1)]),
  (76, 75, [(1, 37, 1)]),
  (80, 79, [(1, 37, 1)]),
  (84, 81, [(1, 17, 1), (2, 18, 3), (3, 2, 4)]),
  (89, 86, [(1, 18, 1), (2, 19, 3)]),
  (94, 91, [(1, 19, 1), (2, 18, 3)]),
  (99, 96, [(1, 20, 1), (2, 17, 3)]),
  (104, 99, [(1, 12, 1), (2, 23, 3), (3, 2, 4)]),
  (110, 103, [(1, 9, 1), (2, 24, 3), (3, 3, 4), (4, 1, 5)]),
  (116, 107, [(1, 7, 1), (2, 25, 3), (3, 3, 4), (4, 1, 5), (5, 1, 7)]),
  (122, 111, [(1, 6, 1), (2, 25, 3), (3, 4, 4), (4, 1, 5), (6, 1, 8)]),
  (129, 112, [(2, 37, 3)]),
  (136, 113, [(2, 36, 3), (3, 1, 5)]),
  (144, 115, [(2, 35, 3), (3, 2, 5)]),
  (152, 117, [(2, 34, 3), (3, 3, 5)]),
  (161, 120, [(2, 34, 3), (3, 3, 5)]),
  (170, 121, [(2, 32, 3), (3, 1, 4), (3, 4, 5)]),
  (180, 123, [(2, 31, 3), (3, 1, 4), (3, 5, 5)]),
  (190, 125, [(2, 30, 3), (3, 1, 4), (3, 6, 5)]),
  (201, 128, [(2, 29, 3), (3, 2, 4), (3, 6, 5)]),
  (213, 130, [(2, 27, 3), (3, 3, 4), (3, 7, 5)]),
  (225, 132, [(2, 26, 3), (3, 3, 4), (3, 8, 5)]),
  (238, 135, [(2, 24, 3), (3, 4, 4), (3, 9, 5)]),
  (252, 137, [(2, 23, 3), (3, 3, 4), (3, 11, 5)]),
  (267, 140, [(2, 22, 3), (3, 3, 4), (3, 12, 5)]),
  (283, 142, [(2, 20, 3), (3, 4, 4), (3, 13, 5)]),
  (299, 144, [(2, 19, 3), (3, 3, 4), (3, 15, 5)]),
  (316, 147, [(2, 18, 3), (3, 3, 4), (3, 16, 5)]),
  (334, 149, [(2, 17, 3), (3, 2, 4), (3, 18, 5)]),
  (354, 153, [(2, 16, 3), (3, 2, 4), (3, 19, 5)])]

theorem small40 : smallOK 40 342 certs40 = true := by decide +kernel

/-- The certificates for `t = 41`. -/
def certs41 : List Cert := [
  (39, 38, [(1, 38, 1)]),
  (41, 40, [(1, 38, 1)]),
  (43, 42, [(1, 38, 1)]),
  (45, 44, [(1, 38, 1)]),
  (47, 46, [(1, 38, 1)]),
  (49, 48, [(1, 38, 1)]),
  (51, 50, [(1, 38, 1)]),
  (54, 53, [(1, 38, 1)]),
  (57, 56, [(1, 38, 1)]),
  (60, 59, [(1, 38, 1)]),
  (63, 62, [(1, 38, 1)]),
  (66, 65, [(1, 38, 1)]),
  (69, 68, [(1, 38, 1)]),
  (73, 72, [(1, 38, 1)]),
  (77, 76, [(1, 38, 1)]),
  (81, 80, [(1, 38, 1)]),
  (85, 84, [(1, 38, 1)]),
  (90, 87, [(1, 18, 1), (2, 20, 3)]),
  (95, 92, [(1, 19, 1), (2, 19, 3)]),
  (100, 97, [(1, 20, 1), (2, 18, 3)]),
  (106, 101, [(1, 12, 1), (2, 24, 3), (3, 2, 4)]),
  (112, 105, [(1, 9, 1), (2, 24, 3), (3, 3, 4), (4, 1, 5), (5, 1, 7)]),
  (118, 111, [(1, 10, 1), (2, 26, 3), (3, 2, 4)]),
  (125, 114, [(1, 6, 1), (2, 26, 3), (3, 4, 4), (4, 1, 5), (6, 1, 8)]),
  (132, 115, [(2, 38, 3)]),
  (139, 116, [(2, 37, 3), (3, 1, 5)]),
  (147, 118, [(2, 36, 3), (3, 2, 5)]),
  (155, 120, [(2, 35, 3), (3, 3, 5)]),
  (164, 123, [(2, 35, 3), (3, 3, 5)]),
  (173, 124, [(2, 33, 3), (3, 1, 4), (3, 4, 5)]),
  (183, 126, [(2, 32, 3), (3, 1, 4), (3, 5, 5)]),
  (193, 128, [(2, 30, 3), (3, 2, 4), (3, 6, 5)]),
  (204, 131, [(2, 29, 3), (3, 3, 4), (3, 6, 5)]),
  (216, 133, [(2, 28, 3), (3, 3, 4), (3, 7, 5)]),
  (228, 135, [(2, 26, 3), (3, 3, 4), (3, 9, 5)]),
  (241, 138, [(2, 25, 3), (3, 4, 4), (3, 9, 5)]),
  (255, 140, [(2, 24, 3), (3, 3, 4), (3, 11, 5)]),
  (270, 143, [(2, 22, 3), (3, 4, 4), (3, 12, 5)]),
  (286, 145, [(2, 21, 3), (3, 4, 4), (3, 13, 5)]),
  (303, 148, [(2, 20, 3), (3, 3, 4), (3, 15, 5)]),
  (321, 152, [(2, 19, 3), (3, 3, 4), (3, 16, 5)]),
  (340, 153, [(2, 17, 3), (3, 3, 4), (3, 18, 5)]),
  (360, 157, [(2, 16, 3), (3, 3, 4), (3, 19, 5)])]

theorem small41 : smallOK 41 353 certs41 = true := by decide +kernel

/-- The certificates for `t = 42`. -/
def certs42 : List Cert := [
  (40, 39, [(1, 39, 1)]),
  (42, 41, [(1, 39, 1)]),
  (44, 43, [(1, 39, 1)]),
  (46, 45, [(1, 39, 1)]),
  (48, 47, [(1, 39, 1)]),
  (50, 49, [(1, 39, 1)]),
  (53, 52, [(1, 39, 1)]),
  (56, 55, [(1, 39, 1)]),
  (59, 58, [(1, 39, 1)]),
  (62, 61, [(1, 39, 1)]),
  (65, 64, [(1, 39, 1)]),
  (68, 67, [(1, 39, 1)]),
  (72, 71, [(1, 39, 1)]),
  (76, 75, [(1, 39, 1)]),
  (80, 79, [(1, 39, 1)]),
  (84, 83, [(1, 39, 1)]),
  (89, 86, [(1, 18, 1), (2, 19, 3), (3, 2, 4)]),
  (94, 91, [(1, 19, 1), (2, 20, 3)]),
  (99, 96, [(1, 20, 1), (2, 19, 3)]),
  (104, 99, [(1, 12, 1), (2, 23, 3), (3, 3, 4), (5, 1, 6)]),
  (110, 105, [(1, 13, 1), (2, 24, 3), (3, 2, 4)]),
  (116, 109, [(1, 9, 1), (2, 26, 3), (3, 3, 4), (4, 1, 5)]),
  (122, 113, [(1, 8, 1), (2, 25, 3), (3, 4, 4), (4, 1, 5), (5, 1, 7)]),
  (129, 118, [(1, 7, 1), (2, 26, 3), (3, 4, 4), (4, 1, 5), (5, 1, 7)]),
  (136, 119, [(2, 39, 3)]),
  (144, 121, [(2, 39, 3)]),
  (152, 121, [(2, 37, 3), (3, 2, 5)]),
  (161, 124, [(2, 36, 3), (3, 3, 5)]),
  (170, 127, [(2, 36, 3), (3, 3, 5)]),
  (180, 129, [(2, 34, 3), (3, 1, 4), (3, 4, 5)]),
  (190, 131, [(2, 33, 3), (3, 1, 4), (3, 5, 5)]),
  (201, 132, [(2, 31, 3), (3, 2, 4), (3, 6, 5)]),
  (213, 134, [(2, 29, 3), (3, 3, 4), (3, 7, 5)]),
  (225, 138, [(2, 28, 3), (3, 3, 4), (3, 8, 5)]),
  (238, 139, [(2, 26, 3), (3, 4, 4), (3, 9, 5)]),
  (252, 143, [(2, 25, 3), (3, 4, 4), (3, 10, 5)]),
  (267, 146, [(2, 24, 3), (3, 4, 4), (3, 11, 5)]),
  (283, 148, [(2, 22, 3), (3, 4, 4), (3, 13, 5)]),
  (299, 150, [(2, 21, 3), (3, 4, 4), (3, 14, 5)]),
  (316, 153, [(2, 19, 3), (3, 4, 4), (3, 16, 5)]),
  (334, 155, [(2, 18, 3), (3, 4, 4), (3, 17, 5)]),
  (354, 159, [(2, 17, 3), (3, 3, 4), (3, 19, 5)]),
  (375, 162, [(2, 16, 3), (3, 3, 4), (3, 20, 5)])]

theorem small42 : smallOK 42 364 certs42 = true := by decide +kernel

/-- The certificates for `t = 43`. -/
def certs43 : List Cert := [
  (41, 40, [(1, 40, 1)]),
  (43, 42, [(1, 40, 1)]),
  (45, 44, [(1, 40, 1)]),
  (47, 46, [(1, 40, 1)]),
  (49, 48, [(1, 40, 1)]),
  (51, 50, [(1, 40, 1)]),
  (54, 53, [(1, 40, 1)]),
  (57, 56, [(1, 40, 1)]),
  (60, 59, [(1, 40, 1)]),
  (63, 62, [(1, 40, 1)]),
  (66, 65, [(1, 40, 1)]),
  (69, 68, [(1, 40, 1)]),
  (73, 72, [(1, 40, 1)]),
  (77, 76, [(1, 40, 1)]),
  (81, 80, [(1, 40, 1)]),
  (85, 84, [(1, 40, 1)]),
  (90, 87, [(1, 18, 1), (2, 20, 3), (3, 1, 4), (4, 1, 5)]),
  (95, 92, [(1, 19, 1), (2, 21, 3)]),
  (100, 97, [(1, 20, 1), (2, 20, 3)]),
  (106, 103, [(1, 22, 1), (2, 18, 3)]),
  (112, 107, [(1, 13, 1), (2, 25, 3), (3, 2, 4)]),
  (118, 111, [(1, 10, 1), (2, 26, 3), (3, 3, 4), (4, 1, 5)]),
  (125, 116, [(1, 8, 1), (2, 26, 3), (3, 4, 4), (4, 1, 5), (5, 1, 7)]),
  (132, 121, [(1, 7, 1), (2, 27, 3), (3, 4, 4), (4, 1, 5), (5, 1, 7)]),
  (139, 122, [(2, 40, 3)]),
  (147, 124, [(2, 40, 3)]),
  (155, 124, [(2, 38, 3), (3, 2, 5)]),
  (164, 127, [(2, 37, 3), (3, 3, 5)]),
  (173, 130, [(2, 37, 3), (3, 3, 5)]),
  (183, 132, [(2, 35, 3), (3, 1, 4), (3, 4, 5)]),
  (193, 134, [(2, 34, 3), (3, 1, 4), (3, 5, 5)]),
  (204, 135, [(2, 31, 3), (3, 3, 4), (3, 6, 5)]),
  (216, 137, [(2, 30, 3), (3, 3, 4), (3, 7, 5)]),
  (228, 141, [(2, 29, 3), (3, 3, 4), (3, 8, 5)]),
  (241, 142, [(2, 27, 3), (3, 4, 4), (3, 9, 5)]),
  (255, 146, [(2, 26, 3), (3, 4, 4), (3, 10, 5)]),
  (270, 149, [(2, 24, 3), (3, 5, 4), (3, 11, 5)]),
  (286, 151, [(2, 23, 3), (3, 4, 4), (3, 13, 5)]),
  (303, 154, [(2, 21, 3), (3, 5, 4), (3, 14, 5)]),
  (321, 156, [(2, 20, 3), (3, 4, 4), (3, 16, 5)]),
  (340, 161, [(2, 19, 3), (3, 4, 4), (3, 17, 5)]),
  (360, 163, [(2, 18, 3), (3, 3, 4), (3, 19, 5)]),
  (381, 166, [(2, 16, 3), (3, 3, 4), (3, 21, 5)])]

theorem small43 : smallOK 43 374 certs43 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S044.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {44, 45, 46, 47, 48, 49, 50, 51} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 44`. -/
def certs44 : List Cert := [
  (42, 41, [(1, 41, 1)]),
  (44, 43, [(1, 41, 1)]),
  (46, 45, [(1, 41, 1)]),
  (48, 47, [(1, 41, 1)]),
  (50, 49, [(1, 41, 1)]),
  (53, 52, [(1, 41, 1)]),
  (56, 55, [(1, 41, 1)]),
  (59, 58, [(1, 41, 1)]),
  (62, 61, [(1, 41, 1)]),
  (65, 64, [(1, 41, 1)]),
  (68, 67, [(1, 41, 1)]),
  (72, 71, [(1, 41, 1)]),
  (76, 75, [(1, 41, 1)]),
  (80, 79, [(1, 41, 1)]),
  (84, 83, [(1, 41, 1)]),
  (89, 88, [(1, 41, 1)]),
  (94, 91, [(1, 19, 1), (2, 20, 3), (3, 2, 4)]),
  (99, 96, [(1, 20, 1), (2, 21, 3)]),
  (104, 101, [(1, 21, 1), (2, 20, 3)]),
  (110, 105, [(1, 13, 1), (2, 24, 3), (3, 3, 4), (4, 1, 5)]),
  (116, 111, [(1, 13, 1), (2, 26, 3), (3, 2, 4)]),
  (122, 115, [(1, 10, 1), (2, 27, 3), (3, 3, 4), (4, 1, 5)]),
  (129, 120, [(1, 8, 1), (2, 28, 3), (3, 3, 4), (4, 1, 5), (5, 1, 7)]),
  (136, 123, [(2, 41, 3)]),
  (144, 125, [(2, 41, 3)]),
  (152, 127, [(2, 40, 3), (3, 1, 5)]),
  (161, 130, [(2, 40, 3), (3, 1, 5)]),
  (170, 131, [(2, 38, 3), (3, 3, 5)]),
  (180, 133, [(2, 36, 3), (3, 1, 4), (3, 4, 5)]),
  (190, 135, [(2, 35, 3), (3, 1, 4), (3, 5, 5)]),
  (201, 138, [(2, 34, 3), (3, 2, 4), (3, 5, 5)]),
  (213, 140, [(2, 32, 3), (3, 3, 4), (3, 6, 5)]),
  (225, 142, [(2, 30, 3), (3, 3, 4), (3, 8, 5)]),
  (238, 145, [(2, 29, 3), (3, 4, 4), (3, 8, 5)]),
  (252, 147, [(2, 27, 3), (3, 4, 4), (3, 10, 5)]),
  (267, 150, [(2, 25, 3), (3, 5, 4), (3, 11, 5)]),
  (283, 154, [(2, 24, 3), (3, 5, 4), (3, 12, 5)]),
  (299, 156, [(2, 23, 3), (3, 5, 4), (3, 13, 5)]),
  (316, 159, [(2, 21, 3), (3, 5, 4), (3, 15, 5)]),
  (334, 161, [(2, 20, 3), (3, 4, 4), (3, 17, 5)]),
  (354, 165, [(2, 19, 3), (3, 4, 4), (3, 18, 5)]),
  (375, 168, [(2, 17, 3), (3, 4, 4), (3, 20, 5)]),
  (397, 170, [(2, 16, 3), (3, 3, 4), (3, 22, 5)])]

theorem small44 : smallOK 44 384 certs44 = true := by decide +kernel

/-- The certificates for `t = 45`. -/
def certs45 : List Cert := [
  (43, 42, [(1, 42, 1)]),
  (45, 44, [(1, 42, 1)]),
  (47, 46, [(1, 42, 1)]),
  (49, 48, [(1, 42, 1)]),
  (51, 50, [(1, 42, 1)]),
  (54, 53, [(1, 42, 1)]),
  (57, 56, [(1, 42, 1)]),
  (60, 59, [(1, 42, 1)]),
  (63, 62, [(1, 42, 1)]),
  (66, 65, [(1, 42, 1)]),
  (69, 68, [(1, 42, 1)]),
  (73, 72, [(1, 42, 1)]),
  (77, 76, [(1, 42, 1)]),
  (81, 80, [(1, 42, 1)]),
  (85, 84, [(1, 42, 1)]),
  (90, 89, [(1, 42, 1)]),
  (95, 92, [(1, 19, 1), (2, 21, 3), (3, 2, 4)]),
  (100, 97, [(1, 20, 1), (2, 22, 3)]),
  (106, 103, [(1, 22, 1), (2, 20, 3)]),
  (112, 107, [(1, 13, 1), (2, 25, 3), (3, 3, 4), (4, 1, 5)]),
  (118, 113, [(1, 14, 1), (2, 27, 3), (3, 1, 4)]),
  (125, 118, [(1, 10, 1), (2, 28, 3), (3, 3, 4), (4, 1, 5)]),
  (132, 123, [(1, 8, 1), (2, 29, 3), (3, 3, 4), (4, 1, 5), (5, 1, 7)]),
  (139, 126, [(2, 42, 3)]),
  (147, 128, [(2, 42, 3)]),
  (155, 130, [(2, 41, 3), (3, 1, 5)]),
  (164, 133, [(2, 41, 3), (3, 1, 5)]),
  (173, 134, [(2, 39, 3), (3, 3, 5)]),
  (183, 136, [(2, 37, 3), (3, 1, 4), (3, 4, 5)]),
  (193, 138, [(2, 36, 3), (3, 1, 4), (3, 5, 5)]),
  (204, 141, [(2, 35, 3), (3, 2, 4), (3, 5, 5)]),
  (216, 143, [(2, 33, 3), (3, 3, 4), (3, 6, 5)]),
  (228, 145, [(2, 31, 3), (3, 3, 4), (3, 8, 5)]),
  (241, 148, [(2, 30, 3), (3, 4, 4), (3, 8, 5)]),
  (255, 150, [(2, 28, 3), (3, 4, 4), (3, 10, 5)]),
  (270, 153, [(2, 26, 3), (3, 5, 4), (3, 11, 5)]),
  (286, 157, [(2, 25, 3), (3, 5, 4), (3, 12, 5)]),
  (303, 160, [(2, 23, 3), (3, 6, 4), (3, 13, 5)]),
  (321, 162, [(2, 21, 3), (3, 6, 4), (3, 15, 5)]),
  (340, 165, [(2, 20, 3), (3, 5, 4), (3, 17, 5)]),
  (360, 169, [(2, 19, 3), (3, 5, 4), (3, 18, 5)]),
  (381, 172, [(2, 18, 3), (3, 4, 4), (3, 20, 5)]),
  (403, 174, [(2, 16, 3), (3, 4, 4), (3, 22, 5)])]

theorem small45 : smallOK 45 395 certs45 = true := by decide +kernel

/-- The certificates for `t = 46`. -/
def certs46 : List Cert := [
  (44, 43, [(1, 43, 1)]),
  (45, 44, [(1, 43, 1)]),
  (46, 45, [(1, 43, 1)]),
  (47, 46, [(1, 43, 1)]),
  (48, 47, [(1, 43, 1)]),
  (49, 48, [(1, 43, 1)]),
  (50, 49, [(1, 43, 1)]),
  (52, 51, [(1, 43, 1)]),
  (54, 53, [(1, 43, 1)]),
  (56, 55, [(1, 43, 1)]),
  (58, 57, [(1, 43, 1)]),
  (60, 59, [(1, 43, 1)]),
  (62, 61, [(1, 43, 1)]),
  (64, 63, [(1, 43, 1)]),
  (66, 65, [(1, 43, 1)]),
  (68, 67, [(1, 43, 1)]),
  (70, 69, [(1, 43, 1)]),
  (72, 71, [(1, 43, 1)]),
  (74, 73, [(1, 43, 1)]),
  (76, 75, [(1, 43, 1)]),
  (79, 78, [(1, 43, 1)]),
  (82, 81, [(1, 43, 1)]),
  (85, 84, [(1, 43, 1)]),
  (88, 87, [(1, 43, 1)]),
  (91, 90, [(1, 43, 1)]),
  (94, 93, [(1, 43, 1)]),
  (97, 94, [(1, 20, 1), (2, 21, 3), (3, 2, 4)]),
  (100, 97, [(1, 20, 1), (2, 22, 3), (3, 1, 4)]),
  (104, 101, [(1, 21, 1), (2, 22, 3)]),
  (108, 105, [(1, 22, 1), (2, 21, 3)]),
  (112, 109, [(1, 23, 1), (2, 20, 3)]),
  (116, 111, [(1, 13, 1), (2, 26, 3), (3, 3, 4), (4, 1, 5)]),
  (120, 115, [(1, 14, 1), (2, 27, 3), (3, 2, 4)]),
  (124, 119, [(1, 14, 1), (2, 29, 3)]),
  (128, 121, [(1, 10, 1), (2, 29, 3), (3, 3, 4), (4, 1, 5)]),
  (133, 124, [(1, 8, 1), (2, 29, 3), (3, 4, 4), (4, 1, 5), (6, 1, 8)]),
  (138, 129, [(1, 9, 1), (2, 30, 3), (3, 4, 4)]),
  (143, 130, [(2, 43, 3)]),
  (148, 131, [(2, 43, 3)]),
  (153, 132, [(2, 43, 3)]),
  (159, 134, [(2, 42, 3), (3, 1, 5)]),
  (165, 134, [(2, 41, 3), (3, 2, 5)]),
  (171, 136, [(2, 41, 3), (3, 2, 5)]),
  (177, 138, [(2, 40, 3), (3, 3, 5)]),
  (184, 139, [(2, 39, 3), (3, 1, 4), (3, 3, 5)]),
  (191, 140, [(2, 38, 3), (3, 1, 4), (3, 4, 5)]),
  (198, 141, [(2, 36, 3), (3, 2, 4), (3, 5, 5)]),
  (205, 144, [(2, 36, 3), (3, 2, 4), (3, 5, 5)]),
  (213, 144, [(2, 34, 3), (3, 3, 4), (3, 6, 5)]),
  (221, 146, [(2, 33, 3), (3, 3, 4), (3, 7, 5)]),
  (229, 148, [(2, 32, 3), (3, 4, 4), (3, 7, 5)]),
  (238, 149, [(2, 31, 3), (3, 4, 4), (3, 8, 5)]),
  (247, 152, [(2, 30, 3), (3, 4, 4), (3, 9, 5)]),
  (256, 153, [(2, 29, 3), (3, 4, 4), (3, 10, 5)]),
  (266, 155, [(2, 28, 3), (3, 5, 4), (3, 10, 5)]),
  (276, 157, [(2, 27, 3), (3, 5, 4), (3, 11, 5)]),
  (287, 160, [(2, 26, 3), (3, 5, 4), (3, 12, 5)]),
  (298, 161, [(2, 24, 3), (3, 6, 4), (3, 13, 5)]),
  (309, 164, [(2, 24, 3), (3, 6, 4), (3, 13, 5)]),
  (321, 166, [(2, 23, 3), (3, 6, 4), (3, 14, 5)]),
  (333, 168, [(2, 22, 3), (3, 6, 4), (3, 15, 5)]),
  (346, 169, [(2, 20, 3), (3, 6, 4), (3, 17, 5)]),
  (359, 172, [(2, 20, 3), (3, 5, 4), (3, 18, 5)]),
  (373, 174, [(2, 19, 3), (3, 5, 4), (3, 19, 5)]),
  (387, 176, [(2, 18, 3), (3, 5, 4), (3, 20, 5)]),
  (402, 177, [(2, 17, 3), (3, 4, 4), (3, 22, 5)])]

theorem small46 : smallOK 46 401 certs46 = true := by decide +kernel

/-- The certificates for `t = 47`. -/
def certs47 : List Cert := [
  (45, 44, [(1, 44, 1)]),
  (46, 45, [(1, 44, 1)]),
  (47, 46, [(1, 44, 1)]),
  (48, 47, [(1, 44, 1)]),
  (49, 48, [(1, 44, 1)]),
  (50, 49, [(1, 44, 1)]),
  (52, 51, [(1, 44, 1)]),
  (54, 53, [(1, 44, 1)]),
  (56, 55, [(1, 44, 1)]),
  (58, 57, [(1, 44, 1)]),
  (60, 59, [(1, 44, 1)]),
  (62, 61, [(1, 44, 1)]),
  (64, 63, [(1, 44, 1)]),
  (66, 65, [(1, 44, 1)]),
  (68, 67, [(1, 44, 1)]),
  (70, 69, [(1, 44, 1)]),
  (72, 71, [(1, 44, 1)]),
  (74, 73, [(1, 44, 1)]),
  (76, 75, [(1, 44, 1)]),
  (79, 78, [(1, 44, 1)]),
  (82, 81, [(1, 44, 1)]),
  (85, 84, [(1, 44, 1)]),
  (88, 87, [(1, 44, 1)]),
  (91, 90, [(1, 44, 1)]),
  (94, 93, [(1, 44, 1)]),
  (97, 96, [(1, 44, 1)]),
  (100, 97, [(1, 20, 1), (2, 22, 3), (3, 2, 4)]),
  (104, 101, [(1, 21, 1), (2, 23, 3)]),
  (108, 105, [(1, 22, 1), (2, 22, 3)]),
  (112, 109, [(1, 23, 1), (2, 21, 3)]),
  (116, 113, [(1, 24, 1), (2, 20, 3)]),
  (120, 115, [(1, 14, 1), (2, 27, 3), (3, 3, 4)]),
  (124, 119, [(1, 14, 1), (2, 29, 3), (3, 1, 4)]),
  (128, 121, [(1, 10, 1), (2, 29, 3), (3, 3, 4), (4, 1, 5), (5, 1, 7)]),
  (133, 126, [(1, 11, 1), (2, 30, 3), (3, 3, 4)]),
  (138, 129, [(1, 9, 1), (2, 30, 3), (3, 4, 4), (4, 1, 5)]),
  (143, 132, [(1, 7, 1), (2, 30, 3), (3, 4, 4), (4, 2, 5), (6, 1, 8)]),
  (148, 133, [(2, 44, 3)]),
  (153, 134, [(2, 44, 3)]),
  (159, 136, [(2, 44, 3)]),
  (165, 136, [(2, 42, 3), (3, 2, 5)]),
  (171, 138, [(2, 42, 3), (3, 2, 5)]),
  (177, 140, [(2, 41, 3), (3, 3, 5)]),
  (184, 141, [(2, 40, 3), (3, 1, 4), (3, 3, 5)]),
  (191, 142, [(2, 39, 3), (3, 1, 4), (3, 4, 5)]),
  (198, 145, [(2, 39, 3), (3, 1, 4), (3, 4, 5)]),
  (205, 146, [(2, 37, 3), (3, 2, 4), (3, 5, 5)]),
  (213, 148, [(2, 36, 3), (3, 3, 4), (3, 5, 5)]),
  (221, 150, [(2, 35, 3), (3, 3, 4), (3, 6, 5)]),
  (229, 150, [(2, 33, 3), (3, 4, 4), (3, 7, 5)]),
  (238, 153, [(2, 33, 3), (3, 4, 4), (3, 7, 5)]),
  (247, 154, [(2, 31, 3), (3, 4, 4), (3, 9, 5)]),
  (256, 157, [(2, 31, 3), (3, 4, 4), (3, 9, 5)]),
  (266, 159, [(2, 29, 3), (3, 5, 4), (3, 10, 5)]),
  (276, 161, [(2, 28, 3), (3, 6, 4), (3, 10, 5)]),
  (287, 162, [(2, 27, 3), (3, 5, 4), (3, 12, 5)]),
  (298, 165, [(2, 26, 3), (3, 6, 4), (3, 12, 5)]),
  (309, 166, [(2, 24, 3), (3, 6, 4), (3, 14, 5)]),
  (321, 168, [(2, 23, 3), (3, 6, 4), (3, 15, 5)]),
  (333, 170, [(2, 22, 3), (3, 6, 4), (3, 16, 5)]),
  (346, 173, [(2, 22, 3), (3, 6, 4), (3, 16, 5)]),
  (359, 174, [(2, 20, 3), (3, 6, 4), (3, 18, 5)]),
  (373, 176, [(2, 19, 3), (3, 6, 4), (3, 19, 5)]),
  (387, 178, [(2, 19, 3), (3, 5, 4), (3, 20, 5)]),
  (402, 181, [(2, 18, 3), (3, 5, 4), (3, 21, 5)]),
  (418, 183, [(2, 17, 3), (3, 4, 4), (3, 23, 5)])]

theorem small47 : smallOK 47 412 certs47 = true := by decide +kernel

/-- The certificates for `t = 48`. -/
def certs48 : List Cert := [
  (46, 45, [(1, 45, 1)]),
  (47, 46, [(1, 45, 1)]),
  (48, 47, [(1, 45, 1)]),
  (49, 48, [(1, 45, 1)]),
  (50, 49, [(1, 45, 1)]),
  (52, 51, [(1, 45, 1)]),
  (54, 53, [(1, 45, 1)]),
  (56, 55, [(1, 45, 1)]),
  (58, 57, [(1, 45, 1)]),
  (60, 59, [(1, 45, 1)]),
  (62, 61, [(1, 45, 1)]),
  (64, 63, [(1, 45, 1)]),
  (66, 65, [(1, 45, 1)]),
  (68, 67, [(1, 45, 1)]),
  (70, 69, [(1, 45, 1)]),
  (72, 71, [(1, 45, 1)]),
  (74, 73, [(1, 45, 1)]),
  (76, 75, [(1, 45, 1)]),
  (79, 78, [(1, 45, 1)]),
  (82, 81, [(1, 45, 1)]),
  (85, 84, [(1, 45, 1)]),
  (88, 87, [(1, 45, 1)]),
  (91, 90, [(1, 45, 1)]),
  (94, 93, [(1, 45, 1)]),
  (97, 96, [(1, 45, 1)]),
  (100, 99, [(1, 45, 1)]),
  (104, 101, [(1, 21, 1), (2, 23, 3), (3, 1, 4)]),
  (108, 105, [(1, 22, 1), (2, 23, 3)]),
  (112, 109, [(1, 23, 1), (2, 22, 3)]),
  (116, 113, [(1, 24, 1), (2, 21, 3)]),
  (120, 115, [(1, 14, 1), (2, 27, 3), (3, 3, 4), (4, 1, 5)]),
  (124, 119, [(1, 14, 1), (2, 29, 3), (3, 2, 4)]),
  (128, 123, [(1, 15, 1), (2, 29, 3), (3, 1, 4)]),
  (133, 126, [(1, 11, 1), (2, 30, 3), (3, 3, 4), (4, 1, 5)]),
  (138, 129, [(1, 9, 1), (2, 30, 3), (3, 4, 4), (4, 1, 5), (5, 1, 7)]),
  (143, 134, [(1, 9, 1), (2, 31, 3), (3, 4, 4), (4, 1, 5)]),
  (148, 135, [(2, 45, 3)]),
  (153, 136, [(2, 45, 3)]),
  (159, 138, [(2, 45, 3)]),
  (165, 140, [(2, 44, 3), (3, 1, 5)]),
  (171, 140, [(2, 43, 3), (3, 2, 5)]),
  (177, 142, [(2, 42, 3), (3, 3, 5)]),
  (184, 143, [(2, 41, 3), (3, 1, 4), (3, 3, 5)]),
  (191, 144, [(2, 40, 3), (3, 1, 4), (3, 4, 5)]),
  (198, 147, [(2, 40, 3), (3, 1, 4), (3, 4, 5)]),
  (205, 148, [(2, 38, 3), (3, 2, 4), (3, 5, 5)]),
  (213, 150, [(2, 37, 3), (3, 3, 4), (3, 5, 5)]),
  (221, 152, [(2, 36, 3), (3, 3, 4), (3, 6, 5)]),
  (229, 154, [(2, 35, 3), (3, 4, 4), (3, 6, 5)]),
  (238, 155, [(2, 34, 3), (3, 4, 4), (3, 7, 5)]),
  (247, 158, [(2, 33, 3), (3, 4, 4), (3, 8, 5)]),
  (256, 159, [(2, 31, 3), (3, 5, 4), (3, 9, 5)]),
  (266, 161, [(2, 30, 3), (3, 5, 4), (3, 10, 5)]),
  (276, 163, [(2, 29, 3), (3, 6, 4), (3, 10, 5)]),
  (287, 166, [(2, 28, 3), (3, 6, 4), (3, 11, 5)]),
  (298, 167, [(2, 27, 3), (3, 6, 4), (3, 12, 5)]),
  (309, 170, [(2, 26, 3), (3, 6, 4), (3, 13, 5)]),
  (321, 172, [(2, 25, 3), (3, 6, 4), (3, 14, 5)]),
  (333, 174, [(2, 24, 3), (3, 6, 4), (3, 15, 5)]),
  (346, 175, [(2, 22, 3), (3, 7, 4), (3, 16, 5)]),
  (359, 178, [(2, 22, 3), (3, 6, 4), (3, 17, 5)]),
  (373, 180, [(2, 20, 3), (3, 7, 4), (3, 18, 5)]),
  (387, 182, [(2, 20, 3), (3, 6, 4), (3, 19, 5)]),
  (402, 183, [(2, 18, 3), (3, 6, 4), (3, 21, 5)]),
  (418, 187, [(2, 18, 3), (3, 5, 4), (3, 22, 5)]),
  (434, 187, [(2, 17, 3), (3, 4, 4), (3, 24, 5)])]

theorem small48 : smallOK 48 423 certs48 = true := by decide +kernel

/-- The certificates for `t = 49`. -/
def certs49 : List Cert := [
  (47, 46, [(1, 46, 1)]),
  (48, 47, [(1, 46, 1)]),
  (49, 48, [(1, 46, 1)]),
  (50, 49, [(1, 46, 1)]),
  (52, 51, [(1, 46, 1)]),
  (54, 53, [(1, 46, 1)]),
  (56, 55, [(1, 46, 1)]),
  (58, 57, [(1, 46, 1)]),
  (60, 59, [(1, 46, 1)]),
  (62, 61, [(1, 46, 1)]),
  (64, 63, [(1, 46, 1)]),
  (66, 65, [(1, 46, 1)]),
  (68, 67, [(1, 46, 1)]),
  (70, 69, [(1, 46, 1)]),
  (72, 71, [(1, 46, 1)]),
  (74, 73, [(1, 46, 1)]),
  (76, 75, [(1, 46, 1)]),
  (79, 78, [(1, 46, 1)]),
  (82, 81, [(1, 46, 1)]),
  (85, 84, [(1, 46, 1)]),
  (88, 87, [(1, 46, 1)]),
  (91, 90, [(1, 46, 1)]),
  (94, 93, [(1, 46, 1)]),
  (97, 96, [(1, 46, 1)]),
  (100, 99, [(1, 46, 1)]),
  (104, 101, [(1, 21, 1), (2, 23, 3), (3, 2, 4)]),
  (108, 105, [(1, 22, 1), (2, 24, 3)]),
  (112, 109, [(1, 23, 1), (2, 23, 3)]),
  (116, 113, [(1, 24, 1), (2, 22, 3)]),
  (120, 117, [(1, 24, 1), (2, 22, 3)]),
  (124, 119, [(1, 14, 1), (2, 29, 3), (3, 2, 4), (4, 1, 5)]),
  (128, 123, [(1, 15, 1), (2, 29, 3), (3, 2, 4)]),
  (133, 126, [(1, 11, 1), (2, 30, 3), (3, 3, 4), (4, 1, 5), (5, 1, 7)]),
  (138, 131, [(1, 11, 1), (2, 31, 3), (3, 4, 4)]),
  (143, 134, [(1, 9, 1), (2, 31, 3), (3, 4, 4), (4, 1, 5), (5, 1, 7)]),
  (148, 137, [(1, 8, 1), (2, 31, 3), (3, 4, 4), (4, 2, 5), (6, 1, 8)]),
  (153, 138, [(2, 46, 3)]),
  (159, 140, [(2, 46, 3)]),
  (165, 142, [(2, 46, 3)]),
  (171, 142, [(2, 44, 3), (3, 2, 5)]),
  (177, 144, [(2, 44, 3), (3, 2, 5)]),
  (184, 145, [(2, 42, 3), (3, 1, 4), (3, 3, 5)]),
  (191, 148, [(2, 42, 3), (3, 1, 4), (3, 3, 5)]),
  (198, 149, [(2, 41, 3), (3, 1, 4), (3, 4, 5)]),
  (205, 150, [(2, 39, 3), (3, 2, 4), (3, 5, 5)]),
  (213, 152, [(2, 38, 3), (3, 3, 4), (3, 5, 5)]),
  (221, 154, [(2, 37, 3), (3, 3, 4), (3, 6, 5)]),
  (229, 156, [(2, 36, 3), (3, 4, 4), (3, 6, 5)]),
  (238, 157, [(2, 35, 3), (3, 4, 4), (3, 7, 5)]),
  (247, 160, [(2, 34, 3), (3, 4, 4), (3, 8, 5)]),
  (256, 161, [(2, 32, 3), (3, 5, 4), (3, 9, 5)]),
  (266, 163, [(2, 31, 3), (3, 5, 4), (3, 10, 5)]),
  (276, 165, [(2, 30, 3), (3, 6, 4), (3, 10, 5)]),
  (287, 168, [(2, 29, 3), (3, 6, 4), (3, 11, 5)]),
  (298, 169, [(2, 27, 3), (3, 7, 4), (3, 12, 5)]),
  (309, 172, [(2, 27, 3), (3, 6, 4), (3, 13, 5)]),
  (321, 174, [(2, 25, 3), (3, 7, 4), (3, 14, 5)]),
  (333, 176, [(2, 24, 3), (3, 7, 4), (3, 15, 5)]),
  (346, 177, [(2, 23, 3), (3, 7, 4), (3, 16, 5)]),
  (359, 180, [(2, 22, 3), (3, 7, 4), (3, 17, 5)]),
  (373, 182, [(2, 21, 3), (3, 7, 4), (3, 18, 5)]),
  (387, 184, [(2, 20, 3), (3, 6, 4), (3, 20, 5)]),
  (402, 187, [(2, 19, 3), (3, 6, 4), (3, 21, 5)]),
  (418, 189, [(2, 18, 3), (3, 6, 4), (3, 22, 5)]),
  (434, 191, [(2, 17, 3), (3, 5, 4), (3, 24, 5)])]

theorem small49 : smallOK 49 432 certs49 = true := by decide +kernel

/-- The certificates for `t = 50`. -/
def certs50 : List Cert := [
  (48, 47, [(1, 47, 1)]),
  (49, 48, [(1, 47, 1)]),
  (50, 49, [(1, 47, 1)]),
  (52, 51, [(1, 47, 1)]),
  (54, 53, [(1, 47, 1)]),
  (56, 55, [(1, 47, 1)]),
  (58, 57, [(1, 47, 1)]),
  (60, 59, [(1, 47, 1)]),
  (62, 61, [(1, 47, 1)]),
  (64, 63, [(1, 47, 1)]),
  (66, 65, [(1, 47, 1)]),
  (68, 67, [(1, 47, 1)]),
  (70, 69, [(1, 47, 1)]),
  (72, 71, [(1, 47, 1)]),
  (74, 73, [(1, 47, 1)]),
  (76, 75, [(1, 47, 1)]),
  (79, 78, [(1, 47, 1)]),
  (82, 81, [(1, 47, 1)]),
  (85, 84, [(1, 47, 1)]),
  (88, 87, [(1, 47, 1)]),
  (91, 90, [(1, 47, 1)]),
  (94, 93, [(1, 47, 1)]),
  (97, 96, [(1, 47, 1)]),
  (100, 99, [(1, 47, 1)]),
  (104, 103, [(1, 47, 1)]),
  (108, 105, [(1, 22, 1), (2, 24, 3), (3, 1, 4)]),
  (112, 109, [(1, 23, 1), (2, 24, 3)]),
  (116, 113, [(1, 24, 1), (2, 23, 3)]),
  (120, 117, [(1, 24, 1), (2, 23, 3)]),
  (124, 121, [(1, 25, 1), (2, 22, 3)]),
  (128, 123, [(1, 15, 1), (2, 29, 3), (3, 3, 4)]),
  (133, 128, [(1, 15, 1), (2, 31, 3), (3, 1, 4)]),
  (138, 131, [(1, 11, 1), (2, 31, 3), (3, 4, 4), (4, 1, 5)]),
  (143, 136, [(1, 11, 1), (2, 33, 3), (3, 3, 4)]),
  (148, 139, [(1, 9, 1), (2, 33, 3), (3, 4, 4), (4, 1, 5)]),
  (153, 142, [(1, 8, 1), (2, 32, 3), (3, 5, 4), (4, 1, 5), (5, 1, 7)]),
  (159, 142, [(2, 47, 3)]),
  (165, 144, [(2, 47, 3)]),
  (171, 146, [(2, 46, 3), (3, 1, 5)]),
  (177, 146, [(2, 45, 3), (3, 2, 5)]),
  (184, 147, [(2, 44, 3), (3, 3, 5)]),
  (191, 150, [(2, 43, 3), (3, 1, 4), (3, 3, 5)]),
  (198, 151, [(2, 42, 3), (3, 1, 4), (3, 4, 5)]),
  (205, 152, [(2, 41, 3), (3, 1, 4), (3, 5, 5)]),
  (213, 154, [(2, 40, 3), (3, 2, 4), (3, 5, 5)]),
  (221, 156, [(2, 39, 3), (3, 2, 4), (3, 6, 5)]),
  (229, 158, [(2, 38, 3), (3, 3, 4), (3, 6, 5)]),
  (238, 159, [(2, 36, 3), (3, 4, 4), (3, 7, 5)]),
  (247, 162, [(2, 35, 3), (3, 4, 4), (3, 8, 5)]),
  (256, 165, [(2, 34, 3), (3, 5, 4), (3, 8, 5)]),
  (266, 167, [(2, 33, 3), (3, 5, 4), (3, 9, 5)]),
  (276, 167, [(2, 31, 3), (3, 6, 4), (3, 10, 5)]),
  (287, 170, [(2, 30, 3), (3, 6, 4), (3, 11, 5)]),
  (298, 173, [(2, 29, 3), (3, 7, 4), (3, 11, 5)]),
  (309, 174, [(2, 27, 3), (3, 7, 4), (3, 13, 5)]),
  (321, 176, [(2, 26, 3), (3, 7, 4), (3, 14, 5)]),
  (333, 178, [(2, 25, 3), (3, 7, 4), (3, 15, 5)]),
  (346, 181, [(2, 24, 3), (3, 7, 4), (3, 16, 5)]),
  (359, 182, [(2, 23, 3), (3, 7, 4), (3, 17, 5)]),
  (373, 184, [(2, 22, 3), (3, 7, 4), (3, 18, 5)]),
  (387, 188, [(2, 21, 3), (3, 7, 4), (3, 19, 5)]),
  (402, 189, [(2, 20, 3), (3, 6, 4), (3, 21, 5)]),
  (418, 191, [(2, 19, 3), (3, 6, 4), (3, 22, 5)]),
  (434, 195, [(2, 18, 3), (3, 6, 4), (3, 23, 5)]),
  (451, 196, [(2, 17, 3), (3, 5, 4), (3, 25, 5)])]

theorem small50 : smallOK 50 442 certs50 = true := by decide +kernel

/-- The certificates for `t = 51`. -/
def certs51 : List Cert := [
  (49, 48, [(1, 48, 1)]),
  (50, 49, [(1, 48, 1)]),
  (52, 51, [(1, 48, 1)]),
  (54, 53, [(1, 48, 1)]),
  (56, 55, [(1, 48, 1)]),
  (58, 57, [(1, 48, 1)]),
  (60, 59, [(1, 48, 1)]),
  (62, 61, [(1, 48, 1)]),
  (64, 63, [(1, 48, 1)]),
  (66, 65, [(1, 48, 1)]),
  (68, 67, [(1, 48, 1)]),
  (70, 69, [(1, 48, 1)]),
  (72, 71, [(1, 48, 1)]),
  (74, 73, [(1, 48, 1)]),
  (76, 75, [(1, 48, 1)]),
  (79, 78, [(1, 48, 1)]),
  (82, 81, [(1, 48, 1)]),
  (85, 84, [(1, 48, 1)]),
  (88, 87, [(1, 48, 1)]),
  (91, 90, [(1, 48, 1)]),
  (94, 93, [(1, 48, 1)]),
  (97, 96, [(1, 48, 1)]),
  (100, 99, [(1, 48, 1)]),
  (104, 103, [(1, 48, 1)]),
  (108, 105, [(1, 22, 1), (2, 24, 3), (3, 2, 4)]),
  (112, 109, [(1, 23, 1), (2, 25, 3)]),
  (116, 113, [(1, 24, 1), (2, 24, 3)]),
  (120, 117, [(1, 24, 1), (2, 24, 3)]),
  (124, 121, [(1, 25, 1), (2, 23, 3)]),
  (128, 123, [(1, 15, 1), (2, 29, 3), (3, 3, 4), (4, 1, 5)]),
  (133, 128, [(1, 15, 1), (2, 31, 3), (3, 2, 4)]),
  (138, 133, [(1, 16, 1), (2, 32, 3)]),
  (143, 136, [(1, 11, 1), (2, 33, 3), (3, 3, 4), (4, 1, 5)]),
  (148, 139, [(1, 9, 1), (2, 33, 3), (3, 4, 4), (4, 1, 5), (5, 1, 7)]),
  (153, 144, [(1, 9, 1), (2, 35, 3), (3, 4, 4)]),
  (159, 144, [(2, 48, 3)]),
  (165, 146, [(2, 48, 3)]),
  (171, 148, [(2, 47, 3), (3, 1, 5)]),
  (177, 148, [(2, 46, 3), (3, 2, 5)]),
  (184, 151, [(2, 46, 3), (3, 2, 5)]),
  (191, 152, [(2, 45, 3), (3, 3, 5)]),
  (198, 153, [(2, 43, 3), (3, 1, 4), (3, 4, 5)]),
  (205, 156, [(2, 43, 3), (3, 1, 4), (3, 4, 5)]),
  (213, 156, [(2, 41, 3), (3, 2, 4), (3, 5, 5)]),
  (221, 158, [(2, 40, 3), (3, 2, 4), (3, 6, 5)]),
  (229, 160, [(2, 39, 3), (3, 3, 4), (3, 6, 5)]),
  (238, 163, [(2, 38, 3), (3, 4, 4), (3, 6, 5)]),
  (247, 164, [(2, 36, 3), (3, 4, 4), (3, 8, 5)]),
  (256, 167, [(2, 35, 3), (3, 5, 4), (3, 8, 5)]),
  (266, 169, [(2, 34, 3), (3, 5, 4), (3, 9, 5)]),
  (276, 171, [(2, 33, 3), (3, 6, 4), (3, 9, 5)]),
  (287, 172, [(2, 31, 3), (3, 6, 4), (3, 11, 5)]),
  (298, 175, [(2, 30, 3), (3, 7, 4), (3, 11, 5)]),
  (309, 178, [(2, 29, 3), (3, 7, 4), (3, 12, 5)]),
  (321, 180, [(2, 28, 3), (3, 7, 4), (3, 13, 5)]),
  (333, 182, [(2, 26, 3), (3, 8, 4), (3, 14, 5)]),
  (346, 183, [(2, 25, 3), (3, 7, 4), (3, 16, 5)]),
  (359, 186, [(2, 24, 3), (3, 8, 4), (3, 16, 5)]),
  (373, 188, [(2, 23, 3), (3, 7, 4), (3, 18, 5)]),
  (387, 190, [(2, 22, 3), (3, 7, 4), (3, 19, 5)]),
  (402, 193, [(2, 21, 3), (3, 7, 4), (3, 20, 5)]),
  (418, 195, [(2, 20, 3), (3, 7, 4), (3, 21, 5)]),
  (434, 197, [(2, 19, 3), (3, 6, 4), (3, 23, 5)]),
  (451, 200, [(2, 18, 3), (3, 6, 4), (3, 24, 5)]),
  (469, 202, [(2, 17, 3), (3, 5, 4), (3, 26, 5)])]

theorem small51 : smallOK 51 454 certs51 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S052.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {52, 53, 54, 55, 56, 57, 58, 59} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 52`. -/
def certs52 : List Cert := [
  (50, 49, [(1, 49, 1)]),
  (52, 51, [(1, 49, 1)]),
  (54, 53, [(1, 49, 1)]),
  (56, 55, [(1, 49, 1)]),
  (58, 57, [(1, 49, 1)]),
  (60, 59, [(1, 49, 1)]),
  (62, 61, [(1, 49, 1)]),
  (64, 63, [(1, 49, 1)]),
  (66, 65, [(1, 49, 1)]),
  (68, 67, [(1, 49, 1)]),
  (70, 69, [(1, 49, 1)]),
  (72, 71, [(1, 49, 1)]),
  (74, 73, [(1, 49, 1)]),
  (76, 75, [(1, 49, 1)]),
  (79, 78, [(1, 49, 1)]),
  (82, 81, [(1, 49, 1)]),
  (85, 84, [(1, 49, 1)]),
  (88, 87, [(1, 49, 1)]),
  (91, 90, [(1, 49, 1)]),
  (94, 93, [(1, 49, 1)]),
  (97, 96, [(1, 49, 1)]),
  (100, 99, [(1, 49, 1)]),
  (104, 103, [(1, 49, 1)]),
  (108, 107, [(1, 49, 1)]),
  (112, 109, [(1, 23, 1), (2, 25, 3), (3, 1, 4)]),
  (116, 113, [(1, 24, 1), (2, 25, 3)]),
  (120, 117, [(1, 24, 1), (2, 25, 3)]),
  (124, 121, [(1, 25, 1), (2, 24, 3)]),
  (128, 125, [(1, 26, 1), (2, 23, 3)]),
  (133, 128, [(1, 15, 1), (2, 31, 3), (3, 3, 4)]),
  (138, 133, [(1, 16, 1), (2, 32, 3), (3, 1, 4)]),
  (143, 136, [(1, 11, 1), (2, 33, 3), (3, 3, 4), (4, 1, 5), (5, 1, 6)]),
  (148, 141, [(1, 12, 1), (2, 34, 3), (3, 3, 4)]),
  (153, 144, [(1, 9, 1), (2, 35, 3), (3, 4, 4), (4, 1, 5)]),
  (159, 148, [(1, 8, 1), (2, 34, 3), (3, 5, 4), (4, 1, 5), (5, 1, 7)]),
  (165, 148, [(2, 49, 3)]),
  (171, 150, [(2, 49, 3)]),
  (177, 152, [(2, 48, 3), (3, 1, 5)]),
  (184, 153, [(2, 47, 3), (3, 2, 5)]),
  (191, 154, [(2, 46, 3), (3, 3, 5)]),
  (198, 157, [(2, 46, 3), (3, 3, 5)]),
  (205, 158, [(2, 44, 3), (3, 1, 4), (3, 4, 5)]),
  (213, 160, [(2, 43, 3), (3, 2, 4), (3, 4, 5)]),
  (221, 162, [(2, 42, 3), (3, 2, 4), (3, 5, 5)]),
  (229, 162, [(2, 40, 3), (3, 3, 4), (3, 6, 5)]),
  (238, 165, [(2, 39, 3), (3, 4, 4), (3, 6, 5)]),
  (247, 168, [(2, 38, 3), (3, 4, 4), (3, 7, 5)]),
  (256, 169, [(2, 36, 3), (3, 5, 4), (3, 8, 5)]),
  (266, 171, [(2, 35, 3), (3, 5, 4), (3, 9, 5)]),
  (276, 173, [(2, 34, 3), (3, 6, 4), (3, 9, 5)]),
  (287, 176, [(2, 33, 3), (3, 6, 4), (3, 10, 5)]),
  (298, 177, [(2, 31, 3), (3, 7, 4), (3, 11, 5)]),
  (309, 180, [(2, 30, 3), (3, 7, 4), (3, 12, 5)]),
  (321, 182, [(2, 28, 3), (3, 8, 4), (3, 13, 5)]),
  (333, 184, [(2, 27, 3), (3, 8, 4), (3, 14, 5)]),
  (346, 187, [(2, 26, 3), (3, 8, 4), (3, 15, 5)]),
  (359, 188, [(2, 25, 3), (3, 8, 4), (3, 16, 5)]),
  (373, 192, [(2, 24, 3), (3, 8, 4), (3, 17, 5)]),
  (387, 194, [(2, 23, 3), (3, 8, 4), (3, 18, 5)]),
  (402, 195, [(2, 21, 3), (3, 8, 4), (3, 20, 5)]),
  (418, 199, [(2, 21, 3), (3, 7, 4), (3, 21, 5)]),
  (434, 201, [(2, 20, 3), (3, 7, 4), (3, 22, 5)]),
  (451, 202, [(2, 18, 3), (3, 7, 4), (3, 24, 5)]),
  (469, 206, [(2, 18, 3), (3, 6, 4), (3, 25, 5)])]

theorem small52 : smallOK 52 465 certs52 = true := by decide +kernel

/-- The certificates for `t = 53`. -/
def certs53 : List Cert := [
  (51, 50, [(1, 50, 1)]),
  (53, 52, [(1, 50, 1)]),
  (55, 54, [(1, 50, 1)]),
  (57, 56, [(1, 50, 1)]),
  (59, 58, [(1, 50, 1)]),
  (61, 60, [(1, 50, 1)]),
  (63, 62, [(1, 50, 1)]),
  (65, 64, [(1, 50, 1)]),
  (67, 66, [(1, 50, 1)]),
  (69, 68, [(1, 50, 1)]),
  (71, 70, [(1, 50, 1)]),
  (73, 72, [(1, 50, 1)]),
  (75, 74, [(1, 50, 1)]),
  (78, 77, [(1, 50, 1)]),
  (81, 80, [(1, 50, 1)]),
  (84, 83, [(1, 50, 1)]),
  (87, 86, [(1, 50, 1)]),
  (90, 89, [(1, 50, 1)]),
  (93, 92, [(1, 50, 1)]),
  (96, 95, [(1, 50, 1)]),
  (99, 98, [(1, 50, 1)]),
  (102, 101, [(1, 50, 1)]),
  (106, 105, [(1, 50, 1)]),
  (110, 109, [(1, 50, 1)]),
  (114, 111, [(1, 23, 1), (2, 25, 3), (3, 2, 4)]),
  (118, 115, [(1, 24, 1), (2, 26, 3)]),
  (122, 119, [(1, 25, 1), (2, 25, 3)]),
  (126, 123, [(1, 26, 1), (2, 24, 3)]),
  (131, 128, [(1, 27, 1), (2, 23, 3)]),
  (136, 131, [(1, 16, 1), (2, 31, 3), (3, 3, 4)]),
  (141, 136, [(1, 16, 1), (2, 33, 3), (3, 1, 4)]),
  (146, 139, [(1, 12, 1), (2, 33, 3), (3, 4, 4), (4, 1, 5)]),
  (151, 144, [(1, 12, 1), (2, 35, 3), (3, 3, 4)]),
  (157, 148, [(1, 10, 1), (2, 35, 3), (3, 4, 4), (4, 1, 5)]),
  (163, 150, [(2, 50, 3)]),
  (169, 152, [(2, 50, 3)]),
  (175, 152, [(2, 49, 3), (3, 1, 5)]),
  (182, 155, [(2, 49, 3), (3, 1, 5)]),
  (189, 156, [(2, 48, 3), (3, 2, 5)]),
  (196, 157, [(2, 46, 3), (3, 1, 4), (3, 3, 5)]),
  (203, 160, [(2, 46, 3), (3, 1, 4), (3, 3, 5)]),
  (211, 162, [(2, 45, 3), (3, 1, 4), (3, 4, 5)]),
  (219, 162, [(2, 43, 3), (3, 2, 4), (3, 5, 5)]),
  (227, 166, [(2, 43, 3), (3, 2, 4), (3, 5, 5)]),
  (236, 167, [(2, 41, 3), (3, 3, 4), (3, 6, 5)]),
  (245, 168, [(2, 39, 3), (3, 4, 4), (3, 7, 5)]),
  (254, 171, [(2, 38, 3), (3, 5, 4), (3, 7, 5)]),
  (264, 173, [(2, 37, 3), (3, 5, 4), (3, 8, 5)]),
  (274, 175, [(2, 35, 3), (3, 6, 4), (3, 9, 5)]),
  (284, 177, [(2, 34, 3), (3, 6, 4), (3, 10, 5)]),
  (295, 180, [(2, 33, 3), (3, 7, 4), (3, 10, 5)]),
  (306, 181, [(2, 31, 3), (3, 7, 4), (3, 12, 5)]),
  (318, 185, [(2, 30, 3), (3, 8, 4), (3, 12, 5)]),
  (330, 187, [(2, 29, 3), (3, 8, 4), (3, 13, 5)]),
  (343, 188, [(2, 27, 3), (3, 8, 4), (3, 15, 5)]),
  (356, 191, [(2, 26, 3), (3, 8, 4), (3, 16, 5)]),
  (370, 193, [(2, 25, 3), (3, 8, 4), (3, 17, 5)]),
  (384, 195, [(2, 23, 3), (3, 9, 4), (3, 18, 5)]),
  (399, 198, [(2, 22, 3), (3, 9, 4), (3, 19, 5)]),
  (414, 201, [(2, 22, 3), (3, 8, 4), (3, 20, 5)]),
  (430, 203, [(2, 20, 3), (3, 8, 4), (3, 22, 5)]),
  (447, 206, [(2, 19, 3), (3, 8, 4), (3, 23, 5)]),
  (464, 207, [(2, 18, 3), (3, 7, 4), (3, 25, 5)]),
  (482, 211, [(2, 18, 3), (3, 6, 4), (3, 26, 5)])]

theorem small53 : smallOK 53 475 certs53 = true := by decide +kernel

/-- The certificates for `t = 54`. -/
def certs54 : List Cert := [
  (52, 51, [(1, 51, 1)]),
  (54, 53, [(1, 51, 1)]),
  (56, 55, [(1, 51, 1)]),
  (58, 57, [(1, 51, 1)]),
  (60, 59, [(1, 51, 1)]),
  (62, 61, [(1, 51, 1)]),
  (64, 63, [(1, 51, 1)]),
  (66, 65, [(1, 51, 1)]),
  (68, 67, [(1, 51, 1)]),
  (70, 69, [(1, 51, 1)]),
  (72, 71, [(1, 51, 1)]),
  (74, 73, [(1, 51, 1)]),
  (76, 75, [(1, 51, 1)]),
  (79, 78, [(1, 51, 1)]),
  (82, 81, [(1, 51, 1)]),
  (85, 84, [(1, 51, 1)]),
  (88, 87, [(1, 51, 1)]),
  (91, 90, [(1, 51, 1)]),
  (94, 93, [(1, 51, 1)]),
  (97, 96, [(1, 51, 1)]),
  (100, 99, [(1, 51, 1)]),
  (104, 103, [(1, 51, 1)]),
  (108, 107, [(1, 51, 1)]),
  (112, 111, [(1, 51, 1)]),
  (116, 113, [(1, 24, 1), (2, 26, 3), (3, 1, 4)]),
  (120, 117, [(1, 24, 1), (2, 27, 3)]),
  (124, 121, [(1, 25, 1), (2, 26, 3)]),
  (128, 125, [(1, 26, 1), (2, 25, 3)]),
  (133, 130, [(1, 27, 1), (2, 24, 3)]),
  (138, 133, [(1, 16, 1), (2, 32, 3), (3, 3, 4)]),
  (143, 138, [(1, 16, 1), (2, 34, 3), (3, 1, 4)]),
  (148, 141, [(1, 12, 1), (2, 34, 3), (3, 4, 4), (4, 1, 5)]),
  (153, 146, [(1, 12, 1), (2, 35, 3), (3, 4, 4)]),
  (159, 150, [(1, 10, 1), (2, 36, 3), (3, 4, 4), (4, 1, 5)]),
  (165, 154, [(1, 8, 1), (2, 36, 3), (3, 5, 4), (4, 1, 5), (5, 1, 7)]),
  (171, 154, [(2, 51, 3)]),
  (177, 156, [(2, 51, 3)]),
  (184, 157, [(2, 49, 3), (3, 2, 5)]),
  (191, 160, [(2, 49, 3), (3, 2, 5)]),
  (198, 161, [(2, 48, 3), (3, 3, 5)]),
  (205, 162, [(2, 47, 3), (3, 1, 4), (3, 3, 5)]),
  (213, 164, [(2, 46, 3), (3, 1, 4), (3, 4, 5)]),
  (221, 166, [(2, 44, 3), (3, 2, 4), (3, 5, 5)]),
  (229, 168, [(2, 43, 3), (3, 3, 4), (3, 5, 5)]),
  (238, 169, [(2, 41, 3), (3, 4, 4), (3, 6, 5)]),
  (247, 172, [(2, 40, 3), (3, 4, 4), (3, 7, 5)]),
  (256, 173, [(2, 39, 3), (3, 4, 4), (3, 8, 5)]),
  (266, 177, [(2, 38, 3), (3, 5, 4), (3, 8, 5)]),
  (276, 177, [(2, 36, 3), (3, 6, 4), (3, 9, 5)]),
  (287, 180, [(2, 35, 3), (3, 6, 4), (3, 10, 5)]),
  (298, 183, [(2, 33, 3), (3, 7, 4), (3, 11, 5)]),
  (309, 184, [(2, 32, 3), (3, 7, 4), (3, 12, 5)]),
  (321, 188, [(2, 31, 3), (3, 8, 4), (3, 12, 5)]),
  (333, 190, [(2, 29, 3), (3, 9, 4), (3, 13, 5)]),
  (346, 191, [(2, 28, 3), (3, 8, 4), (3, 15, 5)]),
  (359, 194, [(2, 27, 3), (3, 8, 4), (3, 16, 5)]),
  (373, 196, [(2, 25, 3), (3, 9, 4), (3, 17, 5)]),
  (387, 198, [(2, 24, 3), (3, 9, 4), (3, 18, 5)]),
  (402, 201, [(2, 23, 3), (3, 9, 4), (3, 19, 5)]),
  (418, 203, [(2, 22, 3), (3, 8, 4), (3, 21, 5)]),
  (434, 207, [(2, 21, 3), (3, 8, 4), (3, 22, 5)]),
  (451, 208, [(2, 20, 3), (3, 7, 4), (3, 24, 5)]),
  (469, 212, [(2, 19, 3), (3, 7, 4), (3, 25, 5)]),
  (487, 214, [(2, 18, 3), (3, 7, 4), (3, 26, 5)])]

theorem small54 : smallOK 54 485 certs54 = true := by decide +kernel

/-- The certificates for `t = 55`. -/
def certs55 : List Cert := [
  (53, 52, [(1, 52, 1)]),
  (54, 53, [(1, 52, 1)]),
  (55, 54, [(1, 52, 1)]),
  (56, 55, [(1, 52, 1)]),
  (57, 56, [(1, 52, 1)]),
  (58, 57, [(1, 52, 1)]),
  (59, 58, [(1, 52, 1)]),
  (60, 59, [(1, 52, 1)]),
  (61, 60, [(1, 52, 1)]),
  (62, 61, [(1, 52, 1)]),
  (63, 62, [(1, 52, 1)]),
  (64, 63, [(1, 52, 1)]),
  (65, 64, [(1, 52, 1)]),
  (66, 65, [(1, 52, 1)]),
  (67, 66, [(1, 52, 1)]),
  (69, 68, [(1, 52, 1)]),
  (71, 70, [(1, 52, 1)]),
  (73, 72, [(1, 52, 1)]),
  (75, 74, [(1, 52, 1)]),
  (77, 76, [(1, 52, 1)]),
  (79, 78, [(1, 52, 1)]),
  (81, 80, [(1, 52, 1)]),
  (83, 82, [(1, 52, 1)]),
  (85, 84, [(1, 52, 1)]),
  (87, 86, [(1, 52, 1)]),
  (89, 88, [(1, 52, 1)]),
  (91, 90, [(1, 52, 1)]),
  (93, 92, [(1, 52, 1)]),
  (95, 94, [(1, 52, 1)]),
  (97, 96, [(1, 52, 1)]),
  (99, 98, [(1, 52, 1)]),
  (101, 100, [(1, 52, 1)]),
  (104, 103, [(1, 52, 1)]),
  (107, 106, [(1, 52, 1)]),
  (110, 109, [(1, 52, 1)]),
  (113, 112, [(1, 52, 1)]),
  (116, 113, [(1, 24, 1), (2, 26, 3), (3, 2, 4)]),
  (119, 116, [(1, 24, 1), (2, 27, 3), (3, 1, 4)]),
  (122, 119, [(1, 25, 1), (2, 27, 3)]),
  (125, 122, [(1, 25, 1), (2, 27, 3)]),
  (128, 125, [(1, 26, 1), (2, 26, 3)]),
  (131, 128, [(1, 27, 1), (2, 25, 3)]),
  (134, 131, [(1, 27, 1), (2, 25, 3)]),
  (138, 133, [(1, 16, 1), (2, 32, 3), (3, 3, 4), (4, 1, 5)]),
  (142, 137, [(1, 16, 1), (2, 33, 3), (3, 3, 4)]),
  (146, 141, [(1, 17, 1), (2, 34, 3), (3, 1, 4)]),
  (150, 143, [(1, 12, 1), (2, 34, 3), (3, 4, 4), (4, 1, 5), (5, 1, 7)]),
  (154, 147, [(1, 12, 1), (2, 36, 3), (3, 4, 4)]),
  (158, 149, [(1, 10, 1), (2, 35, 3), (3, 4, 4), (4, 2, 5), (6, 1, 8)]),
  (162, 153, [(1, 10, 1), (2, 37, 3), (3, 4, 4), (4, 1, 5)]),
  (166, 155, [(1, 8, 1), (2, 37, 3), (3, 4, 4), (4, 2, 5), (6, 1, 8)]),
  (170, 157, [(2, 52, 3)]),
  (175, 158, [(2, 52, 3)]),
  (180, 159, [(2, 52, 3)]),
  (185, 160, [(2, 51, 3), (3, 1, 5)]),
  (190, 161, [(2, 50, 3), (3, 2, 5)]),
  (195, 162, [(2, 49, 3), (3, 3, 5)]),
  (200, 163, [(2, 49, 3), (3, 3, 5)]),
  (206, 165, [(2, 48, 3), (3, 1, 4), (3, 3, 5)]),
  (212, 167, [(2, 48, 3), (3, 1, 4), (3, 3, 5)]),
  (218, 167, [(2, 46, 3), (3, 2, 4), (3, 4, 5)]),
  (224, 169, [(2, 45, 3), (3, 2, 4), (3, 5, 5)]),
  (230, 171, [(2, 45, 3), (3, 2, 4), (3, 5, 5)]),
  (236, 171, [(2, 43, 3), (3, 3, 4), (3, 6, 5)]),
  (243, 174, [(2, 43, 3), (3, 3, 4), (3, 6, 5)]),
  (250, 175, [(2, 41, 3), (3, 4, 4), (3, 7, 5)]),
  (257, 176, [(2, 40, 3), (3, 5, 4), (3, 7, 5)]),
  (264, 177, [(2, 39, 3), (3, 5, 4), (3, 8, 5)]),
  (271, 180, [(2, 38, 3), (3, 6, 4), (3, 8, 5)]),
  (279, 182, [(2, 37, 3), (3, 6, 4), (3, 9, 5)]),
  (287, 182, [(2, 36, 3), (3, 6, 4), (3, 10, 5)]),
  (295, 184, [(2, 35, 3), (3, 7, 4), (3, 10, 5)]),
  (303, 186, [(2, 34, 3), (3, 7, 4), (3, 11, 5)]),
  (312, 189, [(2, 33, 3), (3, 8, 4), (3, 11, 5)]),
  (321, 190, [(2, 32, 3), (3, 8, 4), (3, 12, 5)]),
  (330, 191, [(2, 30, 3), (3, 9, 4), (3, 13, 5)]),
  (339, 194, [(2, 30, 3), (3, 9, 4), (3, 13, 5)]),
  (349, 196, [(2, 29, 3), (3, 9, 4), (3, 14, 5)]),
  (359, 198, [(2, 28, 3), (3, 9, 4), (3, 15, 5)]),
  (369, 200, [(2, 27, 3), (3, 9, 4), (3, 16, 5)]),
  (380, 201, [(2, 26, 3), (3, 9, 4), (3, 17, 5)]),
  (391, 202, [(2, 25, 3), (3, 9, 4), (3, 18, 5)]),
  (402, 205, [(2, 24, 3), (3, 9, 4), (3, 19, 5)]),
  (414, 205, [(2, 23, 3), (3, 9, 4), (3, 20, 5)]),
  (426, 207, [(2, 22, 3), (3, 9, 4), (3, 21, 5)]),
  (438, 209, [(2, 21, 3), (3, 9, 4), (3, 22, 5)]),
  (451, 212, [(2, 20, 3), (3, 9, 4), (3, 23, 5)]),
  (464, 215, [(2, 20, 3), (3, 8, 4), (3, 24, 5)]),
  (477, 216, [(2, 19, 3), (3, 8, 4), (3, 25, 5)]),
  (491, 218, [(2, 18, 3), (3, 8, 4), (3, 26, 5)])]

theorem small55 : smallOK 55 492 certs55 = true := by decide +kernel

/-- The certificates for `t = 56`. -/
def certs56 : List Cert := [
  (54, 53, [(1, 53, 1)]),
  (55, 54, [(1, 53, 1)]),
  (56, 55, [(1, 53, 1)]),
  (57, 56, [(1, 53, 1)]),
  (58, 57, [(1, 53, 1)]),
  (59, 58, [(1, 53, 1)]),
  (60, 59, [(1, 53, 1)]),
  (61, 60, [(1, 53, 1)]),
  (62, 61, [(1, 53, 1)]),
  (63, 62, [(1, 53, 1)]),
  (64, 63, [(1, 53, 1)]),
  (65, 64, [(1, 53, 1)]),
  (66, 65, [(1, 53, 1)]),
  (67, 66, [(1, 53, 1)]),
  (69, 68, [(1, 53, 1)]),
  (71, 70, [(1, 53, 1)]),
  (73, 72, [(1, 53, 1)]),
  (75, 74, [(1, 53, 1)]),
  (77, 76, [(1, 53, 1)]),
  (79, 78, [(1, 53, 1)]),
  (81, 80, [(1, 53, 1)]),
  (83, 82, [(1, 53, 1)]),
  (85, 84, [(1, 53, 1)]),
  (87, 86, [(1, 53, 1)]),
  (89, 88, [(1, 53, 1)]),
  (91, 90, [(1, 53, 1)]),
  (93, 92, [(1, 53, 1)]),
  (95, 94, [(1, 53, 1)]),
  (97, 96, [(1, 53, 1)]),
  (99, 98, [(1, 53, 1)]),
  (101, 100, [(1, 53, 1)]),
  (104, 103, [(1, 53, 1)]),
  (107, 106, [(1, 53, 1)]),
  (110, 109, [(1, 53, 1)]),
  (113, 112, [(1, 53, 1)]),
  (116, 115, [(1, 53, 1)]),
  (119, 116, [(1, 24, 1), (2, 27, 3), (3, 2, 4)]),
  (122, 119, [(1, 25, 1), (2, 27, 3), (3, 1, 4)]),
  (125, 122, [(1, 25, 1), (2, 28, 3)]),
  (128, 125, [(1, 26, 1), (2, 27, 3)]),
  (131, 128, [(1, 27, 1), (2, 26, 3)]),
  (134, 131, [(1, 27, 1), (2, 26, 3)]),
  (138, 135, [(1, 28, 1), (2, 25, 3)]),
  (142, 137, [(1, 16, 1), (2, 33, 3), (3, 3, 4), (4, 1, 5)]),
  (146, 141, [(1, 17, 1), (2, 34, 3), (3, 2, 4)]),
  (150, 145, [(1, 17, 1), (2, 35, 3), (3, 1, 4)]),
  (154, 147, [(1, 12, 1), (2, 36, 3), (3, 4, 4), (4, 1, 5)]),
  (158, 151, [(1, 13, 1), (2, 36, 3), (3, 4, 4)]),
  (162, 153, [(1, 10, 1), (2, 37, 3), (3, 4, 4), (4, 1, 5), (5, 1, 7)]),
  (166, 157, [(1, 10, 1), (2, 38, 3), (3, 4, 4), (4, 1, 5)]),
  (170, 159, [(1, 9, 1), (2, 37, 3), (3, 5, 4), (4, 1, 5), (5, 1, 7)]),
  (175, 160, [(2, 53, 3)]),
  (180, 161, [(2, 53, 3)]),
  (185, 162, [(2, 52, 3), (3, 1, 5)]),
  (190, 163, [(2, 51, 3), (3, 2, 5)]),
  (195, 164, [(2, 51, 3), (3, 2, 5)]),
  (200, 165, [(2, 50, 3), (3, 3, 5)]),
  (206, 167, [(2, 49, 3), (3, 1, 4), (3, 3, 5)]),
  (212, 169, [(2, 49, 3), (3, 1, 4), (3, 3, 5)]),
  (218, 169, [(2, 47, 3), (3, 2, 4), (3, 4, 5)]),
  (224, 171, [(2, 47, 3), (3, 2, 4), (3, 4, 5)]),
  (230, 173, [(2, 46, 3), (3, 2, 4), (3, 5, 5)]),
  (236, 175, [(2, 45, 3), (3, 3, 4), (3, 5, 5)]),
  (243, 176, [(2, 44, 3), (3, 3, 4), (3, 6, 5)]),
  (250, 177, [(2, 43, 3), (3, 4, 4), (3, 6, 5)]),
  (257, 178, [(2, 41, 3), (3, 5, 4), (3, 7, 5)]),
  (264, 181, [(2, 41, 3), (3, 5, 4), (3, 7, 5)]),
  (271, 182, [(2, 40, 3), (3, 5, 4), (3, 8, 5)]),
  (279, 184, [(2, 39, 3), (3, 6, 4), (3, 8, 5)]),
  (287, 186, [(2, 38, 3), (3, 6, 4), (3, 9, 5)]),
  (295, 186, [(2, 36, 3), (3, 7, 4), (3, 10, 5)]),
  (303, 188, [(2, 35, 3), (3, 7, 4), (3, 11, 5)]),
  (312, 191, [(2, 34, 3), (3, 8, 4), (3, 11, 5)]),
  (321, 192, [(2, 33, 3), (3, 8, 4), (3, 12, 5)]),
  (330, 195, [(2, 32, 3), (3, 9, 4), (3, 12, 5)]),
  (339, 196, [(2, 31, 3), (3, 9, 4), (3, 13, 5)]),
  (349, 198, [(2, 30, 3), (3, 9, 4), (3, 14, 5)]),
  (359, 200, [(2, 29, 3), (3, 9, 4), (3, 15, 5)]),
  (369, 202, [(2, 28, 3), (3, 9, 4), (3, 16, 5)]),
  (380, 203, [(2, 26, 3), (3, 10, 4), (3, 17, 5)]),
  (391, 206, [(2, 26, 3), (3, 10, 4), (3, 17, 5)]),
  (402, 207, [(2, 25, 3), (3, 9, 4), (3, 19, 5)]),
  (414, 209, [(2, 24, 3), (3, 9, 4), (3, 20, 5)]),
  (426, 211, [(2, 23, 3), (3, 9, 4), (3, 21, 5)]),
  (438, 213, [(2, 22, 3), (3, 9, 4), (3, 22, 5)]),
  (451, 214, [(2, 21, 3), (3, 9, 4), (3, 23, 5)]),
  (464, 217, [(2, 20, 3), (3, 9, 4), (3, 24, 5)]),
  (477, 218, [(2, 19, 3), (3, 9, 4), (3, 25, 5)]),
  (491, 220, [(2, 19, 3), (3, 8, 4), (3, 26, 5)]),
  (505, 222, [(2, 18, 3), (3, 7, 4), (3, 28, 5)])]

theorem small56 : smallOK 56 502 certs56 = true := by decide +kernel

/-- The certificates for `t = 57`. -/
def certs57 : List Cert := [
  (55, 54, [(1, 54, 1)]),
  (56, 55, [(1, 54, 1)]),
  (57, 56, [(1, 54, 1)]),
  (58, 57, [(1, 54, 1)]),
  (59, 58, [(1, 54, 1)]),
  (60, 59, [(1, 54, 1)]),
  (61, 60, [(1, 54, 1)]),
  (62, 61, [(1, 54, 1)]),
  (63, 62, [(1, 54, 1)]),
  (64, 63, [(1, 54, 1)]),
  (65, 64, [(1, 54, 1)]),
  (66, 65, [(1, 54, 1)]),
  (67, 66, [(1, 54, 1)]),
  (69, 68, [(1, 54, 1)]),
  (71, 70, [(1, 54, 1)]),
  (73, 72, [(1, 54, 1)]),
  (75, 74, [(1, 54, 1)]),
  (77, 76, [(1, 54, 1)]),
  (79, 78, [(1, 54, 1)]),
  (81, 80, [(1, 54, 1)]),
  (83, 82, [(1, 54, 1)]),
  (85, 84, [(1, 54, 1)]),
  (87, 86, [(1, 54, 1)]),
  (89, 88, [(1, 54, 1)]),
  (91, 90, [(1, 54, 1)]),
  (93, 92, [(1, 54, 1)]),
  (95, 94, [(1, 54, 1)]),
  (97, 96, [(1, 54, 1)]),
  (99, 98, [(1, 54, 1)]),
  (101, 100, [(1, 54, 1)]),
  (104, 103, [(1, 54, 1)]),
  (107, 106, [(1, 54, 1)]),
  (110, 109, [(1, 54, 1)]),
  (113, 112, [(1, 54, 1)]),
  (116, 115, [(1, 54, 1)]),
  (119, 118, [(1, 54, 1)]),
  (122, 119, [(1, 25, 1), (2, 27, 3), (3, 2, 4)]),
  (125, 122, [(1, 25, 1), (2, 28, 3), (3, 1, 4)]),
  (128, 125, [(1, 26, 1), (2, 28, 3)]),
  (131, 128, [(1, 27, 1), (2, 27, 3)]),
  (134, 131, [(1, 27, 1), (2, 27, 3)]),
  (138, 135, [(1, 28, 1), (2, 26, 3)]),
  (142, 139, [(1, 29, 1), (2, 25, 3)]),
  (146, 141, [(1, 17, 1), (2, 34, 3), (3, 3, 4)]),
  (150, 145, [(1, 17, 1), (2, 35, 3), (3, 2, 4)]),
  (154, 149, [(1, 18, 1), (2, 36, 3)]),
  (158, 151, [(1, 13, 1), (2, 36, 3), (3, 4, 4), (4, 1, 5)]),
  (162, 155, [(1, 13, 1), (2, 38, 3), (3, 3, 4)]),
  (166, 157, [(1, 10, 1), (2, 38, 3), (3, 4, 4), (4, 1, 5), (5, 1, 6)]),
  (170, 161, [(1, 10, 1), (2, 39, 3), (3, 4, 4), (4, 1, 5)]),
  (175, 162, [(2, 54, 3)]),
  (180, 163, [(2, 54, 3)]),
  (185, 164, [(2, 53, 3), (3, 1, 5)]),
  (190, 165, [(2, 53, 3), (3, 1, 5)]),
  (195, 166, [(2, 52, 3), (3, 2, 5)]),
  (200, 169, [(2, 52, 3), (3, 2, 5)]),
  (206, 169, [(2, 51, 3), (3, 3, 5)]),
  (212, 171, [(2, 50, 3), (3, 1, 4), (3, 3, 5)]),
  (218, 173, [(2, 50, 3), (3, 1, 4), (3, 3, 5)]),
  (224, 173, [(2, 48, 3), (3, 2, 4), (3, 4, 5)]),
  (230, 175, [(2, 47, 3), (3, 2, 4), (3, 5, 5)]),
  (236, 177, [(2, 47, 3), (3, 2, 4), (3, 5, 5)]),
  (243, 178, [(2, 45, 3), (3, 3, 4), (3, 6, 5)]),
  (250, 179, [(2, 44, 3), (3, 4, 4), (3, 6, 5)]),
  (257, 182, [(2, 43, 3), (3, 5, 4), (3, 6, 5)]),
  (264, 183, [(2, 42, 3), (3, 5, 4), (3, 7, 5)]),
  (271, 184, [(2, 41, 3), (3, 5, 4), (3, 8, 5)]),
  (279, 186, [(2, 40, 3), (3, 6, 4), (3, 8, 5)]),
  (287, 188, [(2, 39, 3), (3, 6, 4), (3, 9, 5)]),
  (295, 190, [(2, 38, 3), (3, 7, 4), (3, 9, 5)]),
  (303, 192, [(2, 37, 3), (3, 7, 4), (3, 10, 5)]),
  (312, 193, [(2, 35, 3), (3, 8, 4), (3, 11, 5)]),
  (321, 194, [(2, 34, 3), (3, 8, 4), (3, 12, 5)]),
  (330, 197, [(2, 33, 3), (3, 9, 4), (3, 12, 5)]),
  (339, 198, [(2, 32, 3), (3, 9, 4), (3, 13, 5)]),
  (349, 200, [(2, 30, 3), (3, 10, 4), (3, 14, 5)]),
  (359, 202, [(2, 29, 3), (3, 10, 4), (3, 15, 5)]),
  (369, 204, [(2, 28, 3), (3, 10, 4), (3, 16, 5)]),
  (380, 207, [(2, 28, 3), (3, 10, 4), (3, 16, 5)]),
  (391, 208, [(2, 26, 3), (3, 10, 4), (3, 18, 5)]),
  (402, 211, [(2, 26, 3), (3, 10, 4), (3, 18, 5)]),
  (414, 213, [(2, 25, 3), (3, 10, 4), (3, 19, 5)]),
  (426, 215, [(2, 24, 3), (3, 10, 4), (3, 20, 5)]),
  (438, 215, [(2, 23, 3), (3, 9, 4), (3, 22, 5)]),
  (451, 218, [(2, 22, 3), (3, 10, 4), (3, 22, 5)]),
  (464, 219, [(2, 21, 3), (3, 9, 4), (3, 24, 5)]),
  (477, 222, [(2, 20, 3), (3, 9, 4), (3, 25, 5)]),
  (491, 224, [(2, 20, 3), (3, 8, 4), (3, 26, 5)]),
  (505, 226, [(2, 19, 3), (3, 8, 4), (3, 27, 5)]),
  (520, 227, [(2, 18, 3), (3, 7, 4), (3, 29, 5)])]

theorem small57 : smallOK 57 513 certs57 = true := by decide +kernel

/-- The certificates for `t = 58`. -/
def certs58 : List Cert := [
  (56, 55, [(1, 55, 1)]),
  (57, 56, [(1, 55, 1)]),
  (58, 57, [(1, 55, 1)]),
  (59, 58, [(1, 55, 1)]),
  (60, 59, [(1, 55, 1)]),
  (61, 60, [(1, 55, 1)]),
  (62, 61, [(1, 55, 1)]),
  (63, 62, [(1, 55, 1)]),
  (64, 63, [(1, 55, 1)]),
  (65, 64, [(1, 55, 1)]),
  (66, 65, [(1, 55, 1)]),
  (67, 66, [(1, 55, 1)]),
  (69, 68, [(1, 55, 1)]),
  (71, 70, [(1, 55, 1)]),
  (73, 72, [(1, 55, 1)]),
  (75, 74, [(1, 55, 1)]),
  (77, 76, [(1, 55, 1)]),
  (79, 78, [(1, 55, 1)]),
  (81, 80, [(1, 55, 1)]),
  (83, 82, [(1, 55, 1)]),
  (85, 84, [(1, 55, 1)]),
  (87, 86, [(1, 55, 1)]),
  (89, 88, [(1, 55, 1)]),
  (91, 90, [(1, 55, 1)]),
  (93, 92, [(1, 55, 1)]),
  (95, 94, [(1, 55, 1)]),
  (97, 96, [(1, 55, 1)]),
  (99, 98, [(1, 55, 1)]),
  (101, 100, [(1, 55, 1)]),
  (104, 103, [(1, 55, 1)]),
  (107, 106, [(1, 55, 1)]),
  (110, 109, [(1, 55, 1)]),
  (113, 112, [(1, 55, 1)]),
  (116, 115, [(1, 55, 1)]),
  (119, 118, [(1, 55, 1)]),
  (122, 119, [(1, 25, 1), (2, 27, 3), (3, 2, 4), (4, 1, 5)]),
  (125, 122, [(1, 25, 1), (2, 28, 3), (3, 2, 4)]),
  (128, 125, [(1, 26, 1), (2, 29, 3)]),
  (131, 128, [(1, 27, 1), (2, 28, 3)]),
  (134, 131, [(1, 27, 1), (2, 28, 3)]),
  (138, 135, [(1, 28, 1), (2, 27, 3)]),
  (142, 139, [(1, 29, 1), (2, 26, 3)]),
  (146, 141, [(1, 17, 1), (2, 34, 3), (3, 3, 4), (4, 1, 5)]),
  (150, 145, [(1, 17, 1), (2, 35, 3), (3, 3, 4)]),
  (154, 149, [(1, 18, 1), (2, 36, 3), (3, 1, 4)]),
  (158, 151, [(1, 13, 1), (2, 36, 3), (3, 4, 4), (4, 1, 5), (5, 1, 6)]),
  (162, 155, [(1, 13, 1), (2, 38, 3), (3, 4, 4)]),
  (166, 159, [(1, 13, 1), (2, 39, 3), (3, 3, 4)]),
  (170, 161, [(1, 10, 1), (2, 39, 3), (3, 4, 4), (4, 2, 5)]),
  (175, 164, [(1, 9, 1), (2, 38, 3), (3, 5, 4), (4, 2, 5), (6, 1, 8)]),
  (180, 165, [(2, 55, 3)]),
  (185, 168, [(2, 55, 3)]),
  (190, 167, [(2, 54, 3), (3, 1, 5)]),
  (195, 170, [(2, 54, 3), (3, 1, 5)]),
  (200, 171, [(2, 54, 3), (3, 1, 5)]),
  (206, 171, [(2, 52, 3), (3, 3, 5)]),
  (212, 173, [(2, 51, 3), (3, 1, 4), (3, 3, 5)]),
  (218, 175, [(2, 51, 3), (3, 1, 4), (3, 3, 5)]),
  (224, 175, [(2, 49, 3), (3, 2, 4), (3, 4, 5)]),
  (230, 177, [(2, 48, 3), (3, 2, 4), (3, 5, 5)]),
  (236, 179, [(2, 48, 3), (3, 2, 4), (3, 5, 5)]),
  (243, 180, [(2, 46, 3), (3, 3, 4), (3, 6, 5)]),
  (250, 181, [(2, 45, 3), (3, 4, 4), (3, 6, 5)]),
  (257, 184, [(2, 45, 3), (3, 4, 4), (3, 6, 5)]),
  (264, 185, [(2, 43, 3), (3, 5, 4), (3, 7, 5)]),
  (271, 186, [(2, 42, 3), (3, 5, 4), (3, 8, 5)]),
  (279, 188, [(2, 41, 3), (3, 6, 4), (3, 8, 5)]),
  (287, 190, [(2, 40, 3), (3, 6, 4), (3, 9, 5)]),
  (295, 192, [(2, 39, 3), (3, 7, 4), (3, 9, 5)]),
  (303, 194, [(2, 38, 3), (3, 7, 4), (3, 10, 5)]),
  (312, 195, [(2, 36, 3), (3, 8, 4), (3, 11, 5)]),
  (321, 198, [(2, 35, 3), (3, 9, 4), (3, 11, 5)]),
  (330, 199, [(2, 34, 3), (3, 9, 4), (3, 12, 5)]),
  (339, 202, [(2, 33, 3), (3, 9, 4), (3, 13, 5)]),
  (349, 204, [(2, 32, 3), (3, 10, 4), (3, 13, 5)]),
  (359, 206, [(2, 31, 3), (3, 10, 4), (3, 14, 5)]),
  (369, 208, [(2, 30, 3), (3, 10, 4), (3, 15, 5)]),
  (380, 209, [(2, 28, 3), (3, 11, 4), (3, 16, 5)]),
  (391, 212, [(2, 28, 3), (3, 10, 4), (3, 17, 5)]),
  (402, 213, [(2, 26, 3), (3, 11, 4), (3, 18, 5)]),
  (414, 215, [(2, 25, 3), (3, 11, 4), (3, 19, 5)]),
  (426, 217, [(2, 24, 3), (3, 11, 4), (3, 20, 5)]),
  (438, 219, [(2, 24, 3), (3, 10, 4), (3, 21, 5)]),
  (451, 222, [(2, 23, 3), (3, 10, 4), (3, 22, 5)]),
  (464, 223, [(2, 22, 3), (3, 10, 4), (3, 23, 5)]),
  (477, 224, [(2, 21, 3), (3, 9, 4), (3, 25, 5)]),
  (491, 226, [(2, 20, 3), (3, 9, 4), (3, 26, 5)]),
  (505, 228, [(2, 19, 3), (3, 9, 4), (3, 27, 5)]),
  (520, 231, [(2, 19, 3), (3, 8, 4), (3, 28, 5)]),
  (535, 232, [(2, 18, 3), (3, 7, 4), (3, 30, 5)])]

theorem small58 : smallOK 58 523 certs58 = true := by decide +kernel

/-- The certificates for `t = 59`. -/
def certs59 : List Cert := [
  (57, 56, [(1, 56, 1)]),
  (58, 57, [(1, 56, 1)]),
  (59, 58, [(1, 56, 1)]),
  (60, 59, [(1, 56, 1)]),
  (61, 60, [(1, 56, 1)]),
  (62, 61, [(1, 56, 1)]),
  (63, 62, [(1, 56, 1)]),
  (64, 63, [(1, 56, 1)]),
  (65, 64, [(1, 56, 1)]),
  (66, 65, [(1, 56, 1)]),
  (67, 66, [(1, 56, 1)]),
  (69, 68, [(1, 56, 1)]),
  (71, 70, [(1, 56, 1)]),
  (73, 72, [(1, 56, 1)]),
  (75, 74, [(1, 56, 1)]),
  (77, 76, [(1, 56, 1)]),
  (79, 78, [(1, 56, 1)]),
  (81, 80, [(1, 56, 1)]),
  (83, 82, [(1, 56, 1)]),
  (85, 84, [(1, 56, 1)]),
  (87, 86, [(1, 56, 1)]),
  (89, 88, [(1, 56, 1)]),
  (91, 90, [(1, 56, 1)]),
  (93, 92, [(1, 56, 1)]),
  (95, 94, [(1, 56, 1)]),
  (97, 96, [(1, 56, 1)]),
  (99, 98, [(1, 56, 1)]),
  (101, 100, [(1, 56, 1)]),
  (104, 103, [(1, 56, 1)]),
  (107, 106, [(1, 56, 1)]),
  (110, 109, [(1, 56, 1)]),
  (113, 112, [(1, 56, 1)]),
  (116, 115, [(1, 56, 1)]),
  (119, 118, [(1, 56, 1)]),
  (122, 121, [(1, 56, 1)]),
  (125, 122, [(1, 25, 1), (2, 28, 3), (3, 2, 4), (4, 1, 5)]),
  (128, 125, [(1, 26, 1), (2, 29, 3), (3, 1, 4)]),
  (131, 128, [(1, 27, 1), (2, 29, 3)]),
  (134, 131, [(1, 27, 1), (2, 29, 3)]),
  (138, 135, [(1, 28, 1), (2, 28, 3)]),
  (142, 139, [(1, 29, 1), (2, 27, 3)]),
  (146, 143, [(1, 30, 1), (2, 26, 3)]),
  (150, 145, [(1, 17, 1), (2, 35, 3), (3, 3, 4), (4, 1, 5)]),
  (154, 149, [(1, 18, 1), (2, 36, 3), (3, 2, 4)]),
  (158, 153, [(1, 18, 1), (2, 37, 3), (3, 1, 4)]),
  (162, 155, [(1, 13, 1), (2, 38, 3), (3, 4, 4), (4, 1, 5)]),
  (166, 159, [(1, 13, 1), (2, 39, 3), (3, 4, 4)]),
  (170, 161, [(1, 10, 1), (2, 39, 3), (3, 4, 4), (4, 2, 5), (6, 1, 8)]),
  (175, 166, [(1, 11, 1), (2, 40, 3), (3, 4, 4), (4, 1, 5)]),
  (180, 169, [(1, 9, 1), (2, 40, 3), (3, 5, 4), (4, 2, 5)]),
  (185, 170, [(2, 56, 3)]),
  (190, 171, [(2, 56, 3)]),
  (195, 172, [(2, 55, 3), (3, 1, 5)]),
  (200, 173, [(2, 55, 3), (3, 1, 5)]),
  (206, 175, [(2, 54, 3), (3, 2, 5)]),
  (212, 175, [(2, 53, 3), (3, 3, 5)]),
  (218, 177, [(2, 52, 3), (3, 1, 4), (3, 3, 5)]),
  (224, 179, [(2, 51, 3), (3, 2, 4), (3, 3, 5)]),
  (230, 179, [(2, 50, 3), (3, 2, 4), (3, 4, 5)]),
  (236, 181, [(2, 49, 3), (3, 2, 4), (3, 5, 5)]),
  (243, 182, [(2, 48, 3), (3, 3, 4), (3, 5, 5)]),
  (250, 185, [(2, 47, 3), (3, 4, 4), (3, 5, 5)]),
  (257, 186, [(2, 46, 3), (3, 4, 4), (3, 6, 5)]),
  (264, 187, [(2, 44, 3), (3, 5, 4), (3, 7, 5)]),
  (271, 190, [(2, 44, 3), (3, 5, 4), (3, 7, 5)]),
  (279, 190, [(2, 42, 3), (3, 6, 4), (3, 8, 5)]),
  (287, 192, [(2, 41, 3), (3, 6, 4), (3, 9, 5)]),
  (295, 194, [(2, 40, 3), (3, 7, 4), (3, 9, 5)]),
  (303, 196, [(2, 39, 3), (3, 7, 4), (3, 10, 5)]),
  (312, 199, [(2, 38, 3), (3, 8, 4), (3, 10, 5)]),
  (321, 200, [(2, 36, 3), (3, 9, 4), (3, 11, 5)]),
  (330, 201, [(2, 35, 3), (3, 9, 4), (3, 12, 5)]),
  (339, 204, [(2, 34, 3), (3, 9, 4), (3, 13, 5)]),
  (349, 206, [(2, 33, 3), (3, 10, 4), (3, 13, 5)]),
  (359, 208, [(2, 32, 3), (3, 10, 4), (3, 14, 5)]),
  (369, 210, [(2, 31, 3), (3, 10, 4), (3, 15, 5)]),
  (380, 211, [(2, 29, 3), (3, 11, 4), (3, 16, 5)]),
  (391, 214, [(2, 28, 3), (3, 11, 4), (3, 17, 5)]),
  (402, 215, [(2, 27, 3), (3, 11, 4), (3, 18, 5)]),
  (414, 217, [(2, 26, 3), (3, 11, 4), (3, 19, 5)]),
  (426, 219, [(2, 25, 3), (3, 11, 4), (3, 20, 5)]),
  (438, 221, [(2, 24, 3), (3, 11, 4), (3, 21, 5)]),
  (451, 224, [(2, 23, 3), (3, 11, 4), (3, 22, 5)]),
  (464, 225, [(2, 22, 3), (3, 11, 4), (3, 23, 5)]),
  (477, 228, [(2, 22, 3), (3, 10, 4), (3, 24, 5)]),
  (491, 230, [(2, 21, 3), (3, 10, 4), (3, 25, 5)]),
  (505, 232, [(2, 20, 3), (3, 10, 4), (3, 26, 5)]),
  (520, 233, [(2, 19, 3), (3, 9, 4), (3, 28, 5)]),
  (535, 236, [(2, 18, 3), (3, 9, 4), (3, 29, 5)])]

theorem small59 : smallOK 59 534 certs59 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S060.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {60, 61, 62, 63, 64, 65, 66, 67} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 60`. -/
def certs60 : List Cert := [
  (58, 57, [(1, 57, 1)]),
  (59, 58, [(1, 57, 1)]),
  (60, 59, [(1, 57, 1)]),
  (61, 60, [(1, 57, 1)]),
  (62, 61, [(1, 57, 1)]),
  (63, 62, [(1, 57, 1)]),
  (64, 63, [(1, 57, 1)]),
  (65, 64, [(1, 57, 1)]),
  (66, 65, [(1, 57, 1)]),
  (67, 66, [(1, 57, 1)]),
  (69, 68, [(1, 57, 1)]),
  (71, 70, [(1, 57, 1)]),
  (73, 72, [(1, 57, 1)]),
  (75, 74, [(1, 57, 1)]),
  (77, 76, [(1, 57, 1)]),
  (79, 78, [(1, 57, 1)]),
  (81, 80, [(1, 57, 1)]),
  (83, 82, [(1, 57, 1)]),
  (85, 84, [(1, 57, 1)]),
  (87, 86, [(1, 57, 1)]),
  (89, 88, [(1, 57, 1)]),
  (91, 90, [(1, 57, 1)]),
  (93, 92, [(1, 57, 1)]),
  (95, 94, [(1, 57, 1)]),
  (97, 96, [(1, 57, 1)]),
  (99, 98, [(1, 57, 1)]),
  (101, 100, [(1, 57, 1)]),
  (104, 103, [(1, 57, 1)]),
  (107, 106, [(1, 57, 1)]),
  (110, 109, [(1, 57, 1)]),
  (113, 112, [(1, 57, 1)]),
  (116, 115, [(1, 57, 1)]),
  (119, 118, [(1, 57, 1)]),
  (122, 121, [(1, 57, 1)]),
  (125, 124, [(1, 57, 1)]),
  (128, 125, [(1, 26, 1), (2, 29, 3), (3, 2, 4)]),
  (131, 128, [(1, 27, 1), (2, 29, 3), (3, 1, 4)]),
  (134, 131, [(1, 27, 1), (2, 30, 3)]),
  (138, 135, [(1, 28, 1), (2, 29, 3)]),
  (142, 139, [(1, 29, 1), (2, 28, 3)]),
  (146, 143, [(1, 30, 1), (2, 27, 3)]),
  (150, 145, [(1, 17, 1), (2, 35, 3), (3, 3, 4), (4, 1, 5), (5, 1, 6)]),
  (154, 149, [(1, 18, 1), (2, 36, 3), (3, 3, 4)]),
  (158, 153, [(1, 18, 1), (2, 37, 3), (3, 2, 4)]),
  (162, 157, [(1, 18, 1), (2, 39, 3)]),
  (166, 159, [(1, 13, 1), (2, 39, 3), (3, 4, 4), (4, 1, 5)]),
  (170, 163, [(1, 14, 1), (2, 40, 3), (3, 3, 4)]),
  (175, 166, [(1, 11, 1), (2, 40, 3), (3, 4, 4), (4, 2, 5)]),
  (180, 169, [(1, 9, 1), (2, 40, 3), (3, 5, 4), (4, 2, 5), (6, 1, 8)]),
  (185, 172, [(2, 57, 3)]),
  (190, 173, [(2, 57, 3)]),
  (195, 174, [(2, 57, 3)]),
  (200, 175, [(2, 56, 3), (3, 1, 5)]),
  (206, 177, [(2, 55, 3), (3, 2, 5)]),
  (212, 177, [(2, 54, 3), (3, 3, 5)]),
  (218, 179, [(2, 53, 3), (3, 1, 4), (3, 3, 5)]),
  (224, 181, [(2, 53, 3), (3, 1, 4), (3, 3, 5)]),
  (230, 181, [(2, 51, 3), (3, 2, 4), (3, 4, 5)]),
  (236, 183, [(2, 50, 3), (3, 2, 4), (3, 5, 5)]),
  (243, 184, [(2, 49, 3), (3, 3, 4), (3, 5, 5)]),
  (250, 187, [(2, 48, 3), (3, 4, 4), (3, 5, 5)]),
  (257, 188, [(2, 47, 3), (3, 4, 4), (3, 6, 5)]),
  (264, 191, [(2, 47, 3), (3, 4, 4), (3, 6, 5)]),
  (271, 192, [(2, 45, 3), (3, 5, 4), (3, 7, 5)]),
  (279, 194, [(2, 44, 3), (3, 6, 4), (3, 7, 5)]),
  (287, 196, [(2, 43, 3), (3, 6, 4), (3, 8, 5)]),
  (295, 196, [(2, 41, 3), (3, 7, 4), (3, 9, 5)]),
  (303, 198, [(2, 40, 3), (3, 7, 4), (3, 10, 5)]),
  (312, 201, [(2, 39, 3), (3, 8, 4), (3, 10, 5)]),
  (321, 202, [(2, 37, 3), (3, 9, 4), (3, 11, 5)]),
  (330, 205, [(2, 37, 3), (3, 9, 4), (3, 11, 5)]),
  (339, 206, [(2, 35, 3), (3, 9, 4), (3, 13, 5)]),
  (349, 208, [(2, 34, 3), (3, 10, 4), (3, 13, 5)]),
  (359, 210, [(2, 33, 3), (3, 10, 4), (3, 14, 5)]),
  (369, 212, [(2, 32, 3), (3, 10, 4), (3, 15, 5)]),
  (380, 215, [(2, 31, 3), (3, 11, 4), (3, 15, 5)]),
  (391, 216, [(2, 29, 3), (3, 11, 4), (3, 17, 5)]),
  (402, 219, [(2, 28, 3), (3, 12, 4), (3, 17, 5)]),
  (414, 221, [(2, 27, 3), (3, 12, 4), (3, 18, 5)]),
  (426, 223, [(2, 26, 3), (3, 12, 4), (3, 19, 5)]),
  (438, 225, [(2, 25, 3), (3, 12, 4), (3, 20, 5)]),
  (451, 226, [(2, 24, 3), (3, 11, 4), (3, 22, 5)]),
  (464, 229, [(2, 23, 3), (3, 11, 4), (3, 23, 5)]),
  (477, 230, [(2, 22, 3), (3, 11, 4), (3, 24, 5)]),
  (491, 232, [(2, 21, 3), (3, 11, 4), (3, 25, 5)]),
  (505, 236, [(2, 21, 3), (3, 10, 4), (3, 26, 5)]),
  (520, 237, [(2, 20, 3), (3, 10, 4), (3, 27, 5)]),
  (535, 238, [(2, 19, 3), (3, 9, 4), (3, 29, 5)]),
  (551, 242, [(2, 18, 3), (3, 9, 4), (3, 30, 5)])]

theorem small60 : smallOK 60 544 certs60 = true := by decide +kernel

/-- The certificates for `t = 61`. -/
def certs61 : List Cert := [
  (59, 58, [(1, 58, 1)]),
  (60, 59, [(1, 58, 1)]),
  (61, 60, [(1, 58, 1)]),
  (62, 61, [(1, 58, 1)]),
  (63, 62, [(1, 58, 1)]),
  (64, 63, [(1, 58, 1)]),
  (65, 64, [(1, 58, 1)]),
  (66, 65, [(1, 58, 1)]),
  (67, 66, [(1, 58, 1)]),
  (69, 68, [(1, 58, 1)]),
  (71, 70, [(1, 58, 1)]),
  (73, 72, [(1, 58, 1)]),
  (75, 74, [(1, 58, 1)]),
  (77, 76, [(1, 58, 1)]),
  (79, 78, [(1, 58, 1)]),
  (81, 80, [(1, 58, 1)]),
  (83, 82, [(1, 58, 1)]),
  (85, 84, [(1, 58, 1)]),
  (87, 86, [(1, 58, 1)]),
  (89, 88, [(1, 58, 1)]),
  (91, 90, [(1, 58, 1)]),
  (93, 92, [(1, 58, 1)]),
  (95, 94, [(1, 58, 1)]),
  (97, 96, [(1, 58, 1)]),
  (99, 98, [(1, 58, 1)]),
  (101, 100, [(1, 58, 1)]),
  (104, 103, [(1, 58, 1)]),
  (107, 106, [(1, 58, 1)]),
  (110, 109, [(1, 58, 1)]),
  (113, 112, [(1, 58, 1)]),
  (116, 115, [(1, 58, 1)]),
  (119, 118, [(1, 58, 1)]),
  (122, 121, [(1, 58, 1)]),
  (125, 124, [(1, 58, 1)]),
  (128, 127, [(1, 58, 1)]),
  (131, 128, [(1, 27, 1), (2, 29, 3), (3, 2, 4)]),
  (134, 131, [(1, 27, 1), (2, 30, 3), (3, 1, 4)]),
  (138, 135, [(1, 28, 1), (2, 30, 3)]),
  (142, 139, [(1, 29, 1), (2, 29, 3)]),
  (146, 143, [(1, 30, 1), (2, 28, 3)]),
  (150, 147, [(1, 30, 1), (2, 28, 3)]),
  (154, 149, [(1, 18, 1), (2, 36, 3), (3, 3, 4), (4, 1, 5)]),
  (158, 153, [(1, 18, 1), (2, 37, 3), (3, 3, 4)]),
  (162, 157, [(1, 18, 1), (2, 39, 3), (3, 1, 4)]),
  (166, 159, [(1, 13, 1), (2, 39, 3), (3, 4, 4), (4, 1, 5), (5, 1, 7)]),
  (170, 163, [(1, 14, 1), (2, 40, 3), (3, 4, 4)]),
  (175, 166, [(1, 11, 1), (2, 40, 3), (3, 4, 4), (4, 2, 5), (6, 1, 8)]),
  (180, 171, [(1, 11, 1), (2, 41, 3), (3, 5, 4), (4, 1, 5)]),
  (185, 174, [(1, 9, 1), (2, 42, 3), (3, 5, 4), (4, 1, 5), (5, 1, 7)]),
  (190, 175, [(2, 58, 3)]),
  (195, 176, [(2, 58, 3)]),
  (200, 177, [(2, 57, 3), (3, 1, 5)]),
  (206, 179, [(2, 57, 3), (3, 1, 5)]),
  (212, 181, [(2, 56, 3), (3, 2, 5)]),
  (218, 181, [(2, 55, 3), (3, 3, 5)]),
  (224, 183, [(2, 54, 3), (3, 1, 4), (3, 3, 5)]),
  (230, 185, [(2, 53, 3), (3, 2, 4), (3, 3, 5)]),
  (236, 185, [(2, 52, 3), (3, 2, 4), (3, 4, 5)]),
  (243, 188, [(2, 51, 3), (3, 3, 4), (3, 4, 5)]),
  (250, 189, [(2, 50, 3), (3, 3, 4), (3, 5, 5)]),
  (257, 190, [(2, 48, 3), (3, 4, 4), (3, 6, 5)]),
  (264, 193, [(2, 48, 3), (3, 4, 4), (3, 6, 5)]),
  (271, 194, [(2, 46, 3), (3, 5, 4), (3, 7, 5)]),
  (279, 196, [(2, 45, 3), (3, 6, 4), (3, 7, 5)]),
  (287, 198, [(2, 44, 3), (3, 6, 4), (3, 8, 5)]),
  (295, 200, [(2, 43, 3), (3, 7, 4), (3, 8, 5)]),
  (303, 202, [(2, 42, 3), (3, 7, 4), (3, 9, 5)]),
  (312, 203, [(2, 40, 3), (3, 8, 4), (3, 10, 5)]),
  (321, 206, [(2, 39, 3), (3, 9, 4), (3, 10, 5)]),
  (330, 207, [(2, 38, 3), (3, 9, 4), (3, 11, 5)]),
  (339, 210, [(2, 37, 3), (3, 9, 4), (3, 12, 5)]),
  (349, 210, [(2, 35, 3), (3, 10, 4), (3, 13, 5)]),
  (359, 214, [(2, 34, 3), (3, 11, 4), (3, 13, 5)]),
  (369, 216, [(2, 33, 3), (3, 11, 4), (3, 14, 5)]),
  (380, 217, [(2, 31, 3), (3, 11, 4), (3, 16, 5)]),
  (391, 220, [(2, 31, 3), (3, 11, 4), (3, 16, 5)]),
  (402, 221, [(2, 29, 3), (3, 12, 4), (3, 17, 5)]),
  (414, 223, [(2, 28, 3), (3, 12, 4), (3, 18, 5)]),
  (426, 225, [(2, 27, 3), (3, 12, 4), (3, 19, 5)]),
  (438, 227, [(2, 26, 3), (3, 12, 4), (3, 20, 5)]),
  (451, 230, [(2, 25, 3), (3, 12, 4), (3, 21, 5)]),
  (464, 231, [(2, 24, 3), (3, 11, 4), (3, 23, 5)]),
  (477, 234, [(2, 23, 3), (3, 12, 4), (3, 23, 5)]),
  (491, 236, [(2, 22, 3), (3, 11, 4), (3, 25, 5)]),
  (505, 238, [(2, 21, 3), (3, 11, 4), (3, 26, 5)]),
  (520, 241, [(2, 21, 3), (3, 10, 4), (3, 27, 5)]),
  (535, 242, [(2, 20, 3), (3, 10, 4), (3, 28, 5)]),
  (551, 244, [(2, 19, 3), (3, 9, 4), (3, 30, 5)]),
  (567, 246, [(2, 18, 3), (3, 9, 4), (3, 31, 5)])]

theorem small61 : smallOK 61 556 certs61 = true := by decide +kernel

/-- The certificates for `t = 62`. -/
def certs62 : List Cert := [
  (60, 59, [(1, 59, 1)]),
  (61, 60, [(1, 59, 1)]),
  (62, 61, [(1, 59, 1)]),
  (63, 62, [(1, 59, 1)]),
  (64, 63, [(1, 59, 1)]),
  (65, 64, [(1, 59, 1)]),
  (66, 65, [(1, 59, 1)]),
  (67, 66, [(1, 59, 1)]),
  (69, 68, [(1, 59, 1)]),
  (71, 70, [(1, 59, 1)]),
  (73, 72, [(1, 59, 1)]),
  (75, 74, [(1, 59, 1)]),
  (77, 76, [(1, 59, 1)]),
  (79, 78, [(1, 59, 1)]),
  (81, 80, [(1, 59, 1)]),
  (83, 82, [(1, 59, 1)]),
  (85, 84, [(1, 59, 1)]),
  (87, 86, [(1, 59, 1)]),
  (89, 88, [(1, 59, 1)]),
  (91, 90, [(1, 59, 1)]),
  (93, 92, [(1, 59, 1)]),
  (95, 94, [(1, 59, 1)]),
  (97, 96, [(1, 59, 1)]),
  (99, 98, [(1, 59, 1)]),
  (101, 100, [(1, 59, 1)]),
  (104, 103, [(1, 59, 1)]),
  (107, 106, [(1, 59, 1)]),
  (110, 109, [(1, 59, 1)]),
  (113, 112, [(1, 59, 1)]),
  (116, 115, [(1, 59, 1)]),
  (119, 118, [(1, 59, 1)]),
  (122, 121, [(1, 59, 1)]),
  (125, 124, [(1, 59, 1)]),
  (128, 127, [(1, 59, 1)]),
  (131, 128, [(1, 27, 1), (2, 29, 3), (3, 2, 4), (4, 1, 5)]),
  (134, 131, [(1, 27, 1), (2, 30, 3), (3, 2, 4)]),
  (138, 135, [(1, 28, 1), (2, 31, 3)]),
  (142, 139, [(1, 29, 1), (2, 30, 3)]),
  (146, 143, [(1, 30, 1), (2, 29, 3)]),
  (150, 147, [(1, 30, 1), (2, 29, 3)]),
  (154, 149, [(1, 18, 1), (2, 36, 3), (3, 3, 4), (4, 1, 5), (5, 1, 6)]),
  (158, 153, [(1, 18, 1), (2, 37, 3), (3, 4, 4)]),
  (162, 157, [(1, 18, 1), (2, 39, 3), (3, 2, 4)]),
  (166, 161, [(1, 19, 1), (2, 39, 3), (3, 1, 4)]),
  (170, 163, [(1, 14, 1), (2, 40, 3), (3, 4, 4), (4, 1, 5)]),
  (175, 168, [(1, 14, 1), (2, 41, 3), (3, 4, 4)]),
  (180, 171, [(1, 11, 1), (2, 41, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (185, 176, [(1, 11, 1), (2, 43, 3), (3, 5, 4)]),
  (190, 177, [(2, 59, 3)]),
  (195, 178, [(2, 59, 3)]),
  (200, 179, [(2, 58, 3), (3, 1, 5)]),
  (206, 181, [(2, 58, 3), (3, 1, 5)]),
  (212, 183, [(2, 57, 3), (3, 2, 5)]),
  (218, 183, [(2, 56, 3), (3, 3, 5)]),
  (224, 185, [(2, 55, 3), (3, 1, 4), (3, 3, 5)]),
  (230, 187, [(2, 55, 3), (3, 1, 4), (3, 3, 5)]),
  (236, 187, [(2, 53, 3), (3, 2, 4), (3, 4, 5)]),
  (243, 190, [(2, 52, 3), (3, 3, 4), (3, 4, 5)]),
  (250, 191, [(2, 51, 3), (3, 3, 4), (3, 5, 5)]),
  (257, 194, [(2, 51, 3), (3, 3, 4), (3, 5, 5)]),
  (264, 195, [(2, 49, 3), (3, 4, 4), (3, 6, 5)]),
  (271, 196, [(2, 48, 3), (3, 4, 4), (3, 7, 5)]),
  (279, 198, [(2, 46, 3), (3, 6, 4), (3, 7, 5)]),
  (287, 200, [(2, 45, 3), (3, 6, 4), (3, 8, 5)]),
  (295, 202, [(2, 44, 3), (3, 7, 4), (3, 8, 5)]),
  (303, 204, [(2, 43, 3), (3, 7, 4), (3, 9, 5)]),
  (312, 205, [(2, 41, 3), (3, 8, 4), (3, 10, 5)]),
  (321, 208, [(2, 40, 3), (3, 9, 4), (3, 10, 5)]),
  (330, 209, [(2, 39, 3), (3, 9, 4), (3, 11, 5)]),
  (339, 212, [(2, 38, 3), (3, 9, 4), (3, 12, 5)]),
  (349, 214, [(2, 36, 3), (3, 10, 4), (3, 13, 5)]),
  (359, 216, [(2, 35, 3), (3, 11, 4), (3, 13, 5)]),
  (369, 218, [(2, 34, 3), (3, 11, 4), (3, 14, 5)]),
  (380, 221, [(2, 33, 3), (3, 11, 4), (3, 15, 5)]),
  (391, 222, [(2, 31, 3), (3, 12, 4), (3, 16, 5)]),
  (402, 223, [(2, 30, 3), (3, 12, 4), (3, 17, 5)]),
  (414, 225, [(2, 29, 3), (3, 12, 4), (3, 18, 5)]),
  (426, 229, [(2, 28, 3), (3, 12, 4), (3, 19, 5)]),
  (438, 231, [(2, 27, 3), (3, 12, 4), (3, 20, 5)]),
  (451, 232, [(2, 26, 3), (3, 12, 4), (3, 21, 5)]),
  (464, 235, [(2, 25, 3), (3, 12, 4), (3, 22, 5)]),
  (477, 236, [(2, 24, 3), (3, 12, 4), (3, 23, 5)]),
  (491, 238, [(2, 23, 3), (3, 11, 4), (3, 25, 5)]),
  (505, 240, [(2, 22, 3), (3, 11, 4), (3, 26, 5)]),
  (520, 243, [(2, 21, 3), (3, 11, 4), (3, 27, 5)]),
  (535, 246, [(2, 20, 3), (3, 11, 4), (3, 28, 5)]),
  (551, 248, [(2, 19, 3), (3, 11, 4), (3, 29, 5)]),
  (567, 250, [(2, 19, 3), (3, 9, 4), (3, 31, 5)])]

theorem small62 : smallOK 62 566 certs62 = true := by decide +kernel

/-- The certificates for `t = 63`. -/
def certs63 : List Cert := [
  (61, 60, [(1, 60, 1)]),
  (62, 61, [(1, 60, 1)]),
  (63, 62, [(1, 60, 1)]),
  (64, 63, [(1, 60, 1)]),
  (65, 64, [(1, 60, 1)]),
  (66, 65, [(1, 60, 1)]),
  (67, 66, [(1, 60, 1)]),
  (69, 68, [(1, 60, 1)]),
  (71, 70, [(1, 60, 1)]),
  (73, 72, [(1, 60, 1)]),
  (75, 74, [(1, 60, 1)]),
  (77, 76, [(1, 60, 1)]),
  (79, 78, [(1, 60, 1)]),
  (81, 80, [(1, 60, 1)]),
  (83, 82, [(1, 60, 1)]),
  (85, 84, [(1, 60, 1)]),
  (87, 86, [(1, 60, 1)]),
  (89, 88, [(1, 60, 1)]),
  (91, 90, [(1, 60, 1)]),
  (93, 92, [(1, 60, 1)]),
  (95, 94, [(1, 60, 1)]),
  (97, 96, [(1, 60, 1)]),
  (99, 98, [(1, 60, 1)]),
  (101, 100, [(1, 60, 1)]),
  (104, 103, [(1, 60, 1)]),
  (107, 106, [(1, 60, 1)]),
  (110, 109, [(1, 60, 1)]),
  (113, 112, [(1, 60, 1)]),
  (116, 115, [(1, 60, 1)]),
  (119, 118, [(1, 60, 1)]),
  (122, 121, [(1, 60, 1)]),
  (125, 124, [(1, 60, 1)]),
  (128, 127, [(1, 60, 1)]),
  (131, 130, [(1, 60, 1)]),
  (134, 131, [(1, 27, 1), (2, 30, 3), (3, 2, 4), (4, 1, 5)]),
  (138, 135, [(1, 28, 1), (2, 31, 3), (3, 1, 4)]),
  (142, 139, [(1, 29, 1), (2, 31, 3)]),
  (146, 143, [(1, 30, 1), (2, 30, 3)]),
  (150, 147, [(1, 30, 1), (2, 30, 3)]),
  (154, 151, [(1, 31, 1), (2, 29, 3)]),
  (158, 153, [(1, 18, 1), (2, 37, 3), (3, 4, 4), (4, 1, 5)]),
  (162, 157, [(1, 18, 1), (2, 39, 3), (3, 3, 4)]),
  (166, 161, [(1, 19, 1), (2, 39, 3), (3, 2, 4)]),
  (170, 163, [(1, 14, 1), (2, 40, 3), (3, 4, 4), (4, 1, 5), (5, 1, 7)]),
  (175, 168, [(1, 14, 1), (2, 41, 3), (3, 4, 4), (4, 1, 5)]),
  (180, 173, [(1, 14, 1), (2, 43, 3), (3, 3, 4)]),
  (185, 176, [(1, 11, 1), (2, 43, 3), (3, 5, 4), (4, 1, 5)]),
  (190, 179, [(1, 10, 1), (2, 42, 3), (3, 5, 4), (4, 2, 5), (5, 1, 7)]),
  (195, 180, [(2, 60, 3)]),
  (200, 183, [(2, 60, 3)]),
  (206, 183, [(2, 59, 3), (3, 1, 5)]),
  (212, 185, [(2, 59, 3), (3, 1, 5)]),
  (218, 187, [(2, 58, 3), (3, 2, 5)]),
  (224, 187, [(2, 56, 3), (3, 1, 4), (3, 3, 5)]),
  (230, 189, [(2, 56, 3), (3, 1, 4), (3, 3, 5)]),
  (236, 191, [(2, 55, 3), (3, 2, 4), (3, 3, 5)]),
  (243, 192, [(2, 54, 3), (3, 2, 4), (3, 4, 5)]),
  (250, 193, [(2, 52, 3), (3, 3, 4), (3, 5, 5)]),
  (257, 196, [(2, 52, 3), (3, 3, 4), (3, 5, 5)]),
  (264, 197, [(2, 50, 3), (3, 4, 4), (3, 6, 5)]),
  (271, 198, [(2, 49, 3), (3, 4, 4), (3, 7, 5)]),
  (279, 200, [(2, 47, 3), (3, 6, 4), (3, 7, 5)]),
  (287, 202, [(2, 46, 3), (3, 6, 4), (3, 8, 5)]),
  (295, 204, [(2, 45, 3), (3, 7, 4), (3, 8, 5)]),
  (303, 206, [(2, 44, 3), (3, 7, 4), (3, 9, 5)]),
  (312, 209, [(2, 43, 3), (3, 8, 4), (3, 9, 5)]),
  (321, 210, [(2, 41, 3), (3, 9, 4), (3, 10, 5)]),
  (330, 213, [(2, 41, 3), (3, 9, 4), (3, 10, 5)]),
  (339, 214, [(2, 39, 3), (3, 9, 4), (3, 12, 5)]),
  (349, 216, [(2, 37, 3), (3, 10, 4), (3, 13, 5)]),
  (359, 218, [(2, 36, 3), (3, 11, 4), (3, 13, 5)]),
  (369, 220, [(2, 35, 3), (3, 11, 4), (3, 14, 5)]),
  (380, 223, [(2, 34, 3), (3, 11, 4), (3, 15, 5)]),
  (391, 224, [(2, 32, 3), (3, 12, 4), (3, 16, 5)]),
  (402, 227, [(2, 31, 3), (3, 12, 4), (3, 17, 5)]),
  (414, 229, [(2, 30, 3), (3, 12, 4), (3, 18, 5)]),
  (426, 231, [(2, 29, 3), (3, 12, 4), (3, 19, 5)]),
  (438, 233, [(2, 28, 3), (3, 12, 4), (3, 20, 5)]),
  (451, 236, [(2, 27, 3), (3, 13, 4), (3, 20, 5)]),
  (464, 237, [(2, 25, 3), (3, 13, 4), (3, 22, 5)]),
  (477, 240, [(2, 25, 3), (3, 12, 4), (3, 23, 5)]),
  (491, 242, [(2, 24, 3), (3, 12, 4), (3, 24, 5)]),
  (505, 244, [(2, 23, 3), (3, 12, 4), (3, 25, 5)]),
  (520, 247, [(2, 22, 3), (3, 12, 4), (3, 26, 5)]),
  (535, 248, [(2, 21, 3), (3, 11, 4), (3, 28, 5)]),
  (551, 250, [(2, 20, 3), (3, 11, 4), (3, 29, 5)]),
  (567, 252, [(2, 19, 3), (3, 10, 4), (3, 31, 5)]),
  (584, 255, [(2, 18, 3), (3, 10, 4), (3, 32, 5)])]

theorem small63 : smallOK 63 577 certs63 = true := by decide +kernel

/-- The certificates for `t = 64`. -/
def certs64 : List Cert := [
  (62, 61, [(1, 61, 1)]),
  (63, 62, [(1, 61, 1)]),
  (64, 63, [(1, 61, 1)]),
  (65, 64, [(1, 61, 1)]),
  (66, 65, [(1, 61, 1)]),
  (67, 66, [(1, 61, 1)]),
  (69, 68, [(1, 61, 1)]),
  (71, 70, [(1, 61, 1)]),
  (73, 72, [(1, 61, 1)]),
  (75, 74, [(1, 61, 1)]),
  (77, 76, [(1, 61, 1)]),
  (79, 78, [(1, 61, 1)]),
  (81, 80, [(1, 61, 1)]),
  (83, 82, [(1, 61, 1)]),
  (85, 84, [(1, 61, 1)]),
  (87, 86, [(1, 61, 1)]),
  (89, 88, [(1, 61, 1)]),
  (91, 90, [(1, 61, 1)]),
  (93, 92, [(1, 61, 1)]),
  (95, 94, [(1, 61, 1)]),
  (97, 96, [(1, 61, 1)]),
  (99, 98, [(1, 61, 1)]),
  (101, 100, [(1, 61, 1)]),
  (104, 103, [(1, 61, 1)]),
  (107, 106, [(1, 61, 1)]),
  (110, 109, [(1, 61, 1)]),
  (113, 112, [(1, 61, 1)]),
  (116, 115, [(1, 61, 1)]),
  (119, 118, [(1, 61, 1)]),
  (122, 121, [(1, 61, 1)]),
  (125, 124, [(1, 61, 1)]),
  (128, 127, [(1, 61, 1)]),
  (131, 130, [(1, 61, 1)]),
  (134, 133, [(1, 61, 1)]),
  (138, 135, [(1, 28, 1), (2, 31, 3), (3, 2, 4)]),
  (142, 139, [(1, 29, 1), (2, 32, 3)]),
  (146, 143, [(1, 30, 1), (2, 31, 3)]),
  (150, 147, [(1, 30, 1), (2, 31, 3)]),
  (154, 151, [(1, 31, 1), (2, 30, 3)]),
  (158, 155, [(1, 32, 1), (2, 29, 3)]),
  (162, 157, [(1, 18, 1), (2, 39, 3), (3, 3, 4), (4, 1, 5)]),
  (166, 161, [(1, 19, 1), (2, 39, 3), (3, 3, 4)]),
  (170, 165, [(1, 19, 1), (2, 41, 3), (3, 1, 4)]),
  (175, 168, [(1, 14, 1), (2, 41, 3), (3, 4, 4), (4, 1, 5), (5, 1, 6)]),
  (180, 173, [(1, 14, 1), (2, 43, 3), (3, 4, 4)]),
  (185, 176, [(1, 11, 1), (2, 43, 3), (3, 5, 4), (4, 1, 5), (5, 1, 7)]),
  (190, 181, [(1, 12, 1), (2, 44, 3), (3, 5, 4)]),
  (195, 184, [(1, 10, 1), (2, 44, 3), (3, 5, 4), (4, 2, 5)]),
  (200, 185, [(2, 61, 3)]),
  (206, 185, [(2, 60, 3), (3, 1, 5)]),
  (212, 187, [(2, 60, 3), (3, 1, 5)]),
  (218, 189, [(2, 59, 3), (3, 2, 5)]),
  (224, 189, [(2, 58, 3), (3, 3, 5)]),
  (230, 191, [(2, 57, 3), (3, 1, 4), (3, 3, 5)]),
  (236, 193, [(2, 57, 3), (3, 1, 4), (3, 3, 5)]),
  (243, 194, [(2, 55, 3), (3, 2, 4), (3, 4, 5)]),
  (250, 197, [(2, 55, 3), (3, 2, 4), (3, 4, 5)]),
  (257, 198, [(2, 53, 3), (3, 3, 4), (3, 5, 5)]),
  (264, 199, [(2, 52, 3), (3, 3, 4), (3, 6, 5)]),
  (271, 202, [(2, 51, 3), (3, 4, 4), (3, 6, 5)]),
  (279, 202, [(2, 49, 3), (3, 5, 4), (3, 7, 5)]),
  (287, 206, [(2, 49, 3), (3, 5, 4), (3, 7, 5)]),
  (295, 206, [(2, 46, 3), (3, 7, 4), (3, 8, 5)]),
  (303, 208, [(2, 45, 3), (3, 7, 4), (3, 9, 5)]),
  (312, 211, [(2, 44, 3), (3, 8, 4), (3, 9, 5)]),
  (321, 212, [(2, 42, 3), (3, 9, 4), (3, 10, 5)]),
  (330, 215, [(2, 42, 3), (3, 9, 4), (3, 10, 5)]),
  (339, 216, [(2, 40, 3), (3, 9, 4), (3, 12, 5)]),
  (349, 220, [(2, 39, 3), (3, 10, 4), (3, 12, 5)]),
  (359, 220, [(2, 37, 3), (3, 11, 4), (3, 13, 5)]),
  (369, 222, [(2, 36, 3), (3, 11, 4), (3, 14, 5)]),
  (380, 225, [(2, 35, 3), (3, 11, 4), (3, 15, 5)]),
  (391, 228, [(2, 34, 3), (3, 12, 4), (3, 15, 5)]),
  (402, 229, [(2, 32, 3), (3, 12, 4), (3, 17, 5)]),
  (414, 231, [(2, 31, 3), (3, 12, 4), (3, 18, 5)]),
  (426, 235, [(2, 30, 3), (3, 13, 4), (3, 18, 5)]),
  (438, 237, [(2, 29, 3), (3, 13, 4), (3, 19, 5)]),
  (451, 238, [(2, 27, 3), (3, 13, 4), (3, 21, 5)]),
  (464, 241, [(2, 27, 3), (3, 13, 4), (3, 21, 5)]),
  (477, 242, [(2, 25, 3), (3, 13, 4), (3, 23, 5)]),
  (491, 244, [(2, 24, 3), (3, 13, 4), (3, 24, 5)]),
  (505, 246, [(2, 23, 3), (3, 13, 4), (3, 25, 5)]),
  (520, 249, [(2, 22, 3), (3, 13, 4), (3, 26, 5)]),
  (535, 252, [(2, 22, 3), (3, 12, 4), (3, 27, 5)]),
  (551, 254, [(2, 21, 3), (3, 11, 4), (3, 29, 5)]),
  (567, 256, [(2, 20, 3), (3, 11, 4), (3, 30, 5)]),
  (584, 257, [(2, 19, 3), (3, 10, 4), (3, 32, 5)]),
  (601, 260, [(2, 18, 3), (3, 10, 4), (3, 33, 5)])]

theorem small64 : smallOK 64 587 certs64 = true := by decide +kernel

/-- The certificates for `t = 65`. -/
def certs65 : List Cert := [
  (63, 62, [(1, 62, 1)]),
  (64, 63, [(1, 62, 1)]),
  (65, 64, [(1, 62, 1)]),
  (66, 65, [(1, 62, 1)]),
  (67, 66, [(1, 62, 1)]),
  (68, 67, [(1, 62, 1)]),
  (69, 68, [(1, 62, 1)]),
  (70, 69, [(1, 62, 1)]),
  (71, 70, [(1, 62, 1)]),
  (72, 71, [(1, 62, 1)]),
  (73, 72, [(1, 62, 1)]),
  (74, 73, [(1, 62, 1)]),
  (75, 74, [(1, 62, 1)]),
  (76, 75, [(1, 62, 1)]),
  (77, 76, [(1, 62, 1)]),
  (78, 77, [(1, 62, 1)]),
  (79, 78, [(1, 62, 1)]),
  (80, 79, [(1, 62, 1)]),
  (81, 80, [(1, 62, 1)]),
  (82, 81, [(1, 62, 1)]),
  (83, 82, [(1, 62, 1)]),
  (84, 83, [(1, 62, 1)]),
  (85, 84, [(1, 62, 1)]),
  (86, 85, [(1, 62, 1)]),
  (87, 86, [(1, 62, 1)]),
  (88, 87, [(1, 62, 1)]),
  (89, 88, [(1, 62, 1)]),
  (90, 89, [(1, 62, 1)]),
  (91, 90, [(1, 62, 1)]),
  (92, 91, [(1, 62, 1)]),
  (93, 92, [(1, 62, 1)]),
  (94, 93, [(1, 62, 1)]),
  (95, 94, [(1, 62, 1)]),
  (96, 95, [(1, 62, 1)]),
  (97, 96, [(1, 62, 1)]),
  (98, 97, [(1, 62, 1)]),
  (99, 98, [(1, 62, 1)]),
  (100, 99, [(1, 62, 1)]),
  (102, 101, [(1, 62, 1)]),
  (104, 103, [(1, 62, 1)]),
  (106, 105, [(1, 62, 1)]),
  (108, 107, [(1, 62, 1)]),
  (110, 109, [(1, 62, 1)]),
  (112, 111, [(1, 62, 1)]),
  (114, 113, [(1, 62, 1)]),
  (116, 115, [(1, 62, 1)]),
  (118, 117, [(1, 62, 1)]),
  (120, 119, [(1, 62, 1)]),
  (122, 121, [(1, 62, 1)]),
  (124, 123, [(1, 62, 1)]),
  (126, 125, [(1, 62, 1)]),
  (128, 127, [(1, 62, 1)]),
  (130, 129, [(1, 62, 1)]),
  (132, 131, [(1, 62, 1)]),
  (134, 133, [(1, 62, 1)]),
  (136, 135, [(1, 62, 1)]),
  (138, 135, [(1, 28, 1), (2, 31, 3), (3, 2, 4), (4, 1, 5)]),
  (140, 137, [(1, 28, 1), (2, 32, 3), (3, 2, 4)]),
  (142, 139, [(1, 29, 1), (2, 32, 3), (3, 1, 4)]),
  (144, 141, [(1, 29, 1), (2, 33, 3)]),
  (146, 143, [(1, 30, 1), (2, 32, 3)]),
  (148, 145, [(1, 30, 1), (2, 32, 3)]),
  (150, 147, [(1, 30, 1), (2, 32, 3)]),
  (153, 150, [(1, 31, 1), (2, 31, 3)]),
  (156, 153, [(1, 32, 1), (2, 30, 3)]),
  (159, 156, [(1, 32, 1), (2, 30, 3)]),
  (162, 159, [(1, 33, 1), (2, 29, 3)]),
  (165, 160, [(1, 19, 1), (2, 39, 3), (3, 4, 4)]),
  (168, 163, [(1, 19, 1), (2, 40, 3), (3, 3, 4)]),
  (171, 166, [(1, 19, 1), (2, 41, 3), (3, 2, 4)]),
  (174, 169, [(1, 20, 1), (2, 42, 3)]),
  (177, 170, [(1, 14, 1), (2, 42, 3), (3, 4, 4), (4, 1, 5), (5, 1, 6)]),
  (180, 173, [(1, 14, 1), (2, 43, 3), (3, 4, 4), (4, 1, 5)]),
  (183, 176, [(1, 15, 1), (2, 43, 3), (3, 4, 4)]),
  (186, 179, [(1, 15, 1), (2, 44, 3), (3, 3, 4)]),
  (189, 180, [(1, 12, 1), (2, 43, 3), (3, 5, 4), (4, 2, 5)]),
  (192, 183, [(1, 12, 1), (2, 44, 3), (3, 5, 4), (4, 1, 5)]),
  (195, 184, [(1, 10, 1), (2, 44, 3), (3, 5, 4), (4, 2, 5), (5, 1, 7)]),
  (198, 187, [(1, 10, 1), (2, 45, 3), (3, 5, 4), (4, 2, 5)]),
  (201, 186, [(2, 62, 3)]),
  (205, 188, [(2, 62, 3)]),
  (209, 188, [(2, 61, 3), (3, 1, 5)]),
  (213, 190, [(2, 61, 3), (3, 1, 5)]),
  (217, 190, [(2, 60, 3), (3, 2, 5)]),
  (221, 192, [(2, 60, 3), (3, 2, 5)]),
  (225, 192, [(2, 59, 3), (3, 3, 5)]),
  (229, 194, [(2, 59, 3), (3, 1, 4), (3, 2, 5)]),
  (233, 194, [(2, 58, 3), (3, 1, 4), (3, 3, 5)]),
  (237, 196, [(2, 58, 3), (3, 1, 4), (3, 3, 5)]),
  (241, 196, [(2, 57, 3), (3, 1, 4), (3, 4, 5)]),
  (245, 196, [(2, 56, 3), (3, 2, 4), (3, 4, 5)]),
  (249, 198, [(2, 56, 3), (3, 2, 4), (3, 4, 5)]),
  (253, 200, [(2, 56, 3), (3, 2, 4), (3, 4, 5)]),
  (258, 201, [(2, 55, 3), (3, 3, 4), (3, 4, 5)]),
  (263, 202, [(2, 54, 3), (3, 3, 4), (3, 5, 5)]),
  (268, 203, [(2, 53, 3), (3, 4, 4), (3, 5, 5)]),
  (273, 204, [(2, 52, 3), (3, 4, 4), (3, 6, 5)]),
  (278, 205, [(2, 51, 3), (3, 5, 4), (3, 6, 5)]),
  (283, 206, [(2, 50, 3), (3, 5, 4), (3, 7, 5)]),
  (288, 207, [(2, 49, 3), (3, 6, 4), (3, 7, 5)]),
  (293, 208, [(2, 48, 3), (3, 6, 4), (3, 8, 5)]),
  (298, 209, [(2, 47, 3), (3, 7, 4), (3, 8, 5)]),
  (303, 212, [(2, 47, 3), (3, 7, 4), (3, 8, 5)]),
  (309, 212, [(2, 46, 3), (3, 7, 4), (3, 9, 5)]),
  (315, 214, [(2, 45, 3), (3, 8, 4), (3, 9, 5)]),
  (321, 216, [(2, 44, 3), (3, 9, 4), (3, 9, 5)]),
  (327, 216, [(2, 43, 3), (3, 9, 4), (3, 10, 5)]),
  (333, 218, [(2, 42, 3), (3, 9, 4), (3, 11, 5)]),
  (339, 220, [(2, 42, 3), (3, 9, 4), (3, 11, 5)]),
  (345, 220, [(2, 40, 3), (3, 10, 4), (3, 12, 5)]),
  (351, 222, [(2, 40, 3), (3, 10, 4), (3, 12, 5)]),
  (358, 223, [(2, 39, 3), (3, 10, 4), (3, 13, 5)]),
  (365, 226, [(2, 38, 3), (3, 11, 4), (3, 13, 5)]),
  (372, 227, [(2, 37, 3), (3, 12, 4), (3, 13, 5)]),
  (379, 228, [(2, 36, 3), (3, 12, 4), (3, 14, 5)]),
  (386, 229, [(2, 35, 3), (3, 12, 4), (3, 15, 5)]),
  (393, 230, [(2, 34, 3), (3, 12, 4), (3, 16, 5)]),
  (400, 231, [(2, 33, 3), (3, 13, 4), (3, 16, 5)]),
  (408, 233, [(2, 33, 3), (3, 12, 4), (3, 17, 5)]),
  (416, 235, [(2, 32, 3), (3, 13, 4), (3, 17, 5)]),
  (424, 237, [(2, 31, 3), (3, 13, 4), (3, 18, 5)]),
  (432, 237, [(2, 30, 3), (3, 13, 4), (3, 19, 5)]),
  (440, 239, [(2, 29, 3), (3, 14, 4), (3, 19, 5)]),
  (448, 241, [(2, 29, 3), (3, 13, 4), (3, 20, 5)]),
  (456, 241, [(2, 28, 3), (3, 13, 4), (3, 21, 5)]),
  (465, 244, [(2, 27, 3), (3, 14, 4), (3, 21, 5)]),
  (474, 245, [(2, 26, 3), (3, 14, 4), (3, 22, 5)]),
  (483, 246, [(2, 26, 3), (3, 13, 4), (3, 23, 5)]),
  (492, 247, [(2, 25, 3), (3, 13, 4), (3, 24, 5)]),
  (501, 250, [(2, 25, 3), (3, 13, 4), (3, 24, 5)]),
  (511, 252, [(2, 24, 3), (3, 13, 4), (3, 25, 5)]),
  (521, 252, [(2, 23, 3), (3, 13, 4), (3, 26, 5)]),
  (531, 254, [(2, 22, 3), (3, 13, 4), (3, 27, 5)]),
  (541, 256, [(2, 22, 3), (3, 13, 4), (3, 27, 5)]),
  (551, 256, [(2, 21, 3), (3, 12, 4), (3, 29, 5)]),
  (562, 259, [(2, 21, 3), (3, 12, 4), (3, 29, 5)]),
  (573, 260, [(2, 20, 3), (3, 12, 4), (3, 30, 5)]),
  (584, 261, [(2, 19, 3), (3, 11, 4), (3, 32, 5)]),
  (595, 262, [(2, 19, 3), (3, 10, 4), (3, 33, 5)])]

theorem small65 : smallOK 65 593 certs65 = true := by decide +kernel

/-- The certificates for `t = 66`. -/
def certs66 : List Cert := [
  (64, 63, [(1, 63, 1)]),
  (65, 64, [(1, 63, 1)]),
  (66, 65, [(1, 63, 1)]),
  (67, 66, [(1, 63, 1)]),
  (68, 67, [(1, 63, 1)]),
  (69, 68, [(1, 63, 1)]),
  (70, 69, [(1, 63, 1)]),
  (71, 70, [(1, 63, 1)]),
  (72, 71, [(1, 63, 1)]),
  (73, 72, [(1, 63, 1)]),
  (74, 73, [(1, 63, 1)]),
  (75, 74, [(1, 63, 1)]),
  (76, 75, [(1, 63, 1)]),
  (77, 76, [(1, 63, 1)]),
  (78, 77, [(1, 63, 1)]),
  (79, 78, [(1, 63, 1)]),
  (80, 79, [(1, 63, 1)]),
  (81, 80, [(1, 63, 1)]),
  (82, 81, [(1, 63, 1)]),
  (83, 82, [(1, 63, 1)]),
  (84, 83, [(1, 63, 1)]),
  (85, 84, [(1, 63, 1)]),
  (86, 85, [(1, 63, 1)]),
  (87, 86, [(1, 63, 1)]),
  (88, 87, [(1, 63, 1)]),
  (89, 88, [(1, 63, 1)]),
  (90, 89, [(1, 63, 1)]),
  (91, 90, [(1, 63, 1)]),
  (92, 91, [(1, 63, 1)]),
  (93, 92, [(1, 63, 1)]),
  (94, 93, [(1, 63, 1)]),
  (95, 94, [(1, 63, 1)]),
  (96, 95, [(1, 63, 1)]),
  (97, 96, [(1, 63, 1)]),
  (98, 97, [(1, 63, 1)]),
  (99, 98, [(1, 63, 1)]),
  (100, 99, [(1, 63, 1)]),
  (102, 101, [(1, 63, 1)]),
  (104, 103, [(1, 63, 1)]),
  (106, 105, [(1, 63, 1)]),
  (108, 107, [(1, 63, 1)]),
  (110, 109, [(1, 63, 1)]),
  (112, 111, [(1, 63, 1)]),
  (114, 113, [(1, 63, 1)]),
  (116, 115, [(1, 63, 1)]),
  (118, 117, [(1, 63, 1)]),
  (120, 119, [(1, 63, 1)]),
  (122, 121, [(1, 63, 1)]),
  (124, 123, [(1, 63, 1)]),
  (126, 125, [(1, 63, 1)]),
  (128, 127, [(1, 63, 1)]),
  (130, 129, [(1, 63, 1)]),
  (132, 131, [(1, 63, 1)]),
  (134, 133, [(1, 63, 1)]),
  (136, 135, [(1, 63, 1)]),
  (138, 137, [(1, 63, 1)]),
  (140, 137, [(1, 28, 1), (2, 32, 3), (3, 2, 4), (4, 1, 5)]),
  (142, 139, [(1, 29, 1), (2, 32, 3), (3, 2, 4)]),
  (144, 141, [(1, 29, 1), (2, 33, 3), (3, 1, 4)]),
  (146, 143, [(1, 30, 1), (2, 33, 3)]),
  (148, 145, [(1, 30, 1), (2, 33, 3)]),
  (150, 147, [(1, 30, 1), (2, 33, 3)]),
  (153, 150, [(1, 31, 1), (2, 32, 3)]),
  (156, 153, [(1, 32, 1), (2, 31, 3)]),
  (159, 156, [(1, 32, 1), (2, 31, 3)]),
  (162, 159, [(1, 33, 1), (2, 30, 3)]),
  (165, 160, [(1, 19, 1), (2, 39, 3), (3, 4, 4), (4, 1, 5)]),
  (168, 163, [(1, 19, 1), (2, 40, 3), (3, 4, 4)]),
  (171, 166, [(1, 19, 1), (2, 41, 3), (3, 3, 4)]),
  (174, 169, [(1, 20, 1), (2, 42, 3), (3, 1, 4)]),
  (177, 172, [(1, 20, 1), (2, 43, 3)]),
  (180, 173, [(1, 14, 1), (2, 43, 3), (3, 4, 4), (4, 1, 5), (5, 1, 6)]),
  (183, 176, [(1, 15, 1), (2, 43, 3), (3, 4, 4), (4, 1, 5)]),
  (186, 179, [(1, 15, 1), (2, 44, 3), (3, 4, 4)]),
  (189, 180, [(1, 12, 1), (2, 43, 3), (3, 5, 4), (4, 2, 5), (6, 1, 8)]),
  (192, 183, [(1, 12, 1), (2, 44, 3), (3, 5, 4), (4, 2, 5)]),
  (195, 186, [(1, 12, 1), (2, 45, 3), (3, 5, 4), (4, 1, 5)]),
  (198, 187, [(1, 10, 1), (2, 45, 3), (3, 5, 4), (4, 2, 5), (5, 1, 7)]),
  (201, 190, [(1, 10, 1), (2, 46, 3), (3, 5, 4), (4, 2, 5)]),
  (205, 190, [(2, 63, 3)]),
  (209, 192, [(2, 63, 3)]),
  (213, 192, [(2, 63, 3)]),
  (217, 194, [(2, 63, 3)]),
  (221, 194, [(2, 62, 3), (3, 1, 5)]),
  (225, 196, [(2, 62, 3), (3, 1, 5)]),
  (229, 196, [(2, 61, 3), (3, 2, 5)]),
  (233, 196, [(2, 59, 3), (3, 1, 4), (3, 3, 5)]),
  (237, 198, [(2, 59, 3), (3, 1, 4), (3, 3, 5)]),
  (241, 198, [(2, 58, 3), (3, 1, 4), (3, 4, 5)]),
  (245, 200, [(2, 58, 3), (3, 2, 4), (3, 3, 5)]),
  (249, 200, [(2, 57, 3), (3, 2, 4), (3, 4, 5)]),
  (253, 202, [(2, 57, 3), (3, 2, 4), (3, 4, 5)]),
  (258, 203, [(2, 56, 3), (3, 3, 4), (3, 4, 5)]),
  (263, 204, [(2, 55, 3), (3, 3, 4), (3, 5, 5)]),
  (268, 205, [(2, 54, 3), (3, 4, 4), (3, 5, 5)]),
  (273, 206, [(2, 53, 3), (3, 4, 4), (3, 6, 5)]),
  (278, 207, [(2, 52, 3), (3, 5, 4), (3, 6, 5)]),
  (283, 208, [(2, 51, 3), (3, 5, 4), (3, 7, 5)]),
  (288, 209, [(2, 50, 3), (3, 6, 4), (3, 7, 5)]),
  (293, 212, [(2, 50, 3), (3, 6, 4), (3, 7, 5)]),
  (298, 213, [(2, 49, 3), (3, 7, 4), (3, 7, 5)]),
  (303, 214, [(2, 49, 3), (3, 6, 4), (3, 8, 5)]),
  (309, 214, [(2, 47, 3), (3, 7, 4), (3, 9, 5)]),
  (315, 216, [(2, 46, 3), (3, 8, 4), (3, 9, 5)]),
  (321, 218, [(2, 46, 3), (3, 8, 4), (3, 9, 5)]),
  (327, 218, [(2, 44, 3), (3, 9, 4), (3, 10, 5)]),
  (333, 220, [(2, 43, 3), (3, 9, 4), (3, 11, 5)]),
  (339, 222, [(2, 43, 3), (3, 9, 4), (3, 11, 5)]),
  (345, 224, [(2, 42, 3), (3, 10, 4), (3, 11, 5)]),
  (351, 224, [(2, 41, 3), (3, 10, 4), (3, 12, 5)]),
  (358, 225, [(2, 40, 3), (3, 10, 4), (3, 13, 5)]),
  (365, 228, [(2, 39, 3), (3, 11, 4), (3, 13, 5)]),
  (372, 229, [(2, 38, 3), (3, 12, 4), (3, 13, 5)]),
  (379, 230, [(2, 37, 3), (3, 12, 4), (3, 14, 5)]),
  (386, 231, [(2, 36, 3), (3, 12, 4), (3, 15, 5)]),
  (393, 234, [(2, 36, 3), (3, 12, 4), (3, 15, 5)]),
  (400, 235, [(2, 35, 3), (3, 13, 4), (3, 15, 5)]),
  (408, 237, [(2, 34, 3), (3, 13, 4), (3, 16, 5)]),
  (416, 237, [(2, 33, 3), (3, 13, 4), (3, 17, 5)]),
  (424, 239, [(2, 32, 3), (3, 13, 4), (3, 18, 5)]),
  (432, 241, [(2, 31, 3), (3, 14, 4), (3, 18, 5)]),
  (440, 241, [(2, 30, 3), (3, 14, 4), (3, 19, 5)]),
  (448, 243, [(2, 29, 3), (3, 14, 4), (3, 20, 5)]),
  (456, 245, [(2, 29, 3), (3, 14, 4), (3, 20, 5)]),
  (465, 246, [(2, 28, 3), (3, 14, 4), (3, 21, 5)]),
  (474, 247, [(2, 27, 3), (3, 14, 4), (3, 22, 5)]),
  (483, 250, [(2, 27, 3), (3, 14, 4), (3, 22, 5)]),
  (492, 251, [(2, 26, 3), (3, 14, 4), (3, 23, 5)]),
  (501, 252, [(2, 25, 3), (3, 14, 4), (3, 24, 5)]),
  (511, 254, [(2, 24, 3), (3, 14, 4), (3, 25, 5)]),
  (521, 256, [(2, 24, 3), (3, 14, 4), (3, 25, 5)]),
  (531, 256, [(2, 23, 3), (3, 13, 4), (3, 27, 5)]),
  (541, 258, [(2, 22, 3), (3, 13, 4), (3, 28, 5)]),
  (551, 260, [(2, 22, 3), (3, 13, 4), (3, 28, 5)]),
  (562, 261, [(2, 21, 3), (3, 13, 4), (3, 29, 5)]),
  (573, 264, [(2, 21, 3), (3, 12, 4), (3, 30, 5)]),
  (584, 265, [(2, 20, 3), (3, 12, 4), (3, 31, 5)]),
  (595, 266, [(2, 19, 3), (3, 12, 4), (3, 32, 5)]),
  (606, 267, [(2, 19, 3), (3, 11, 4), (3, 33, 5)])]

theorem small66 : smallOK 66 604 certs66 = true := by decide +kernel

/-- The certificates for `t = 67`. -/
def certs67 : List Cert := [
  (65, 64, [(1, 64, 1)]),
  (66, 65, [(1, 64, 1)]),
  (67, 66, [(1, 64, 1)]),
  (68, 67, [(1, 64, 1)]),
  (69, 68, [(1, 64, 1)]),
  (70, 69, [(1, 64, 1)]),
  (71, 70, [(1, 64, 1)]),
  (72, 71, [(1, 64, 1)]),
  (73, 72, [(1, 64, 1)]),
  (74, 73, [(1, 64, 1)]),
  (75, 74, [(1, 64, 1)]),
  (76, 75, [(1, 64, 1)]),
  (77, 76, [(1, 64, 1)]),
  (78, 77, [(1, 64, 1)]),
  (79, 78, [(1, 64, 1)]),
  (80, 79, [(1, 64, 1)]),
  (81, 80, [(1, 64, 1)]),
  (82, 81, [(1, 64, 1)]),
  (83, 82, [(1, 64, 1)]),
  (84, 83, [(1, 64, 1)]),
  (85, 84, [(1, 64, 1)]),
  (86, 85, [(1, 64, 1)]),
  (87, 86, [(1, 64, 1)]),
  (88, 87, [(1, 64, 1)]),
  (89, 88, [(1, 64, 1)]),
  (90, 89, [(1, 64, 1)]),
  (91, 90, [(1, 64, 1)]),
  (92, 91, [(1, 64, 1)]),
  (93, 92, [(1, 64, 1)]),
  (94, 93, [(1, 64, 1)]),
  (95, 94, [(1, 64, 1)]),
  (96, 95, [(1, 64, 1)]),
  (97, 96, [(1, 64, 1)]),
  (98, 97, [(1, 64, 1)]),
  (99, 98, [(1, 64, 1)]),
  (100, 99, [(1, 64, 1)]),
  (102, 101, [(1, 64, 1)]),
  (104, 103, [(1, 64, 1)]),
  (106, 105, [(1, 64, 1)]),
  (108, 107, [(1, 64, 1)]),
  (110, 109, [(1, 64, 1)]),
  (112, 111, [(1, 64, 1)]),
  (114, 113, [(1, 64, 1)]),
  (116, 115, [(1, 64, 1)]),
  (118, 117, [(1, 64, 1)]),
  (120, 119, [(1, 64, 1)]),
  (122, 121, [(1, 64, 1)]),
  (124, 123, [(1, 64, 1)]),
  (126, 125, [(1, 64, 1)]),
  (128, 127, [(1, 64, 1)]),
  (130, 129, [(1, 64, 1)]),
  (132, 131, [(1, 64, 1)]),
  (134, 133, [(1, 64, 1)]),
  (136, 135, [(1, 64, 1)]),
  (138, 137, [(1, 64, 1)]),
  (140, 139, [(1, 64, 1)]),
  (142, 139, [(1, 29, 1), (2, 32, 3), (3, 2, 4), (4, 1, 5)]),
  (144, 141, [(1, 29, 1), (2, 33, 3), (3, 2, 4)]),
  (146, 143, [(1, 30, 1), (2, 33, 3), (3, 1, 4)]),
  (148, 145, [(1, 30, 1), (2, 34, 3)]),
  (150, 147, [(1, 30, 1), (2, 34, 3)]),
  (153, 150, [(1, 31, 1), (2, 33, 3)]),
  (156, 153, [(1, 32, 1), (2, 32, 3)]),
  (159, 156, [(1, 32, 1), (2, 32, 3)]),
  (162, 159, [(1, 33, 1), (2, 31, 3)]),
  (165, 162, [(1, 33, 1), (2, 31, 3)]),
  (168, 163, [(1, 19, 1), (2, 40, 3), (3, 4, 4), (4, 1, 5)]),
  (171, 166, [(1, 19, 1), (2, 41, 3), (3, 4, 4)]),
  (174, 169, [(1, 20, 1), (2, 42, 3), (3, 2, 4)]),
  (177, 172, [(1, 20, 1), (2, 43, 3), (3, 1, 4)]),
  (180, 175, [(1, 20, 1), (2, 44, 3)]),
  (183, 176, [(1, 15, 1), (2, 43, 3), (3, 4, 4), (4, 2, 5)]),
  (186, 179, [(1, 15, 1), (2, 44, 3), (3, 4, 4), (4, 1, 5)]),
  (189, 182, [(1, 15, 1), (2, 45, 3), (3, 4, 4)]),
  (192, 183, [(1, 12, 1), (2, 44, 3), (3, 5, 4), (4, 2, 5), (6, 1, 8)]),
  (195, 186, [(1, 12, 1), (2, 45, 3), (3, 5, 4), (4, 2, 5)]),
  (198, 189, [(1, 12, 1), (2, 46, 3), (3, 5, 4), (4, 1, 5)]),
  (201, 190, [(1, 10, 1), (2, 46, 3), (3, 5, 4), (4, 2, 5), (5, 1, 7)]),
  (205, 192, [(2, 64, 3)]),
  (209, 194, [(2, 64, 3)]),
  (213, 194, [(2, 64, 3)]),
  (217, 194, [(2, 63, 3), (3, 1, 5)]),
  (221, 196, [(2, 63, 3), (3, 1, 5)]),
  (225, 196, [(2, 62, 3), (3, 2, 5)]),
  (229, 198, [(2, 62, 3), (3, 2, 5)]),
  (233, 198, [(2, 61, 3), (3, 3, 5)]),
  (237, 200, [(2, 61, 3), (3, 3, 5)]),
  (241, 202, [(2, 61, 3), (3, 1, 4), (3, 2, 5)]),
  (245, 202, [(2, 59, 3), (3, 2, 4), (3, 3, 5)]),
  (249, 202, [(2, 58, 3), (3, 2, 4), (3, 4, 5)]),
  (253, 204, [(2, 58, 3), (3, 2, 4), (3, 4, 5)]),
  (258, 205, [(2, 57, 3), (3, 3, 4), (3, 4, 5)]),
  (263, 206, [(2, 56, 3), (3, 3, 4), (3, 5, 5)]),
  (268, 207, [(2, 55, 3), (3, 4, 4), (3, 5, 5)]),
  (273, 208, [(2, 54, 3), (3, 4, 4), (3, 6, 5)]),
  (278, 209, [(2, 53, 3), (3, 5, 4), (3, 6, 5)]),
  (283, 212, [(2, 54, 3), (3, 4, 4), (3, 6, 5)]),
  (288, 213, [(2, 53, 3), (3, 5, 4), (3, 6, 5)]),
  (293, 214, [(2, 52, 3), (3, 5, 4), (3, 7, 5)]),
  (298, 215, [(2, 51, 3), (3, 6, 4), (3, 7, 5)]),
  (303, 216, [(2, 50, 3), (3, 6, 4), (3, 8, 5)]),
  (309, 218, [(2, 49, 3), (3, 7, 4), (3, 8, 5)]),
  (315, 218, [(2, 47, 3), (3, 8, 4), (3, 9, 5)]),
  (321, 220, [(2, 47, 3), (3, 8, 4), (3, 9, 5)]),
  (327, 222, [(2, 46, 3), (3, 9, 4), (3, 9, 5)]),
  (333, 224, [(2, 46, 3), (3, 9, 4), (3, 9, 5)]),
  (339, 224, [(2, 44, 3), (3, 9, 4), (3, 11, 5)]),
  (345, 226, [(2, 43, 3), (3, 10, 4), (3, 11, 5)]),
  (351, 226, [(2, 42, 3), (3, 10, 4), (3, 12, 5)]),
  (358, 229, [(2, 42, 3), (3, 10, 4), (3, 12, 5)]),
  (365, 230, [(2, 40, 3), (3, 11, 4), (3, 13, 5)]),
  (372, 231, [(2, 39, 3), (3, 12, 4), (3, 13, 5)]),
  (379, 232, [(2, 38, 3), (3, 12, 4), (3, 14, 5)]),
  (386, 235, [(2, 38, 3), (3, 12, 4), (3, 14, 5)]),
  (393, 236, [(2, 37, 3), (3, 12, 4), (3, 15, 5)]),
  (400, 237, [(2, 36, 3), (3, 13, 4), (3, 15, 5)]),
  (408, 239, [(2, 35, 3), (3, 13, 4), (3, 16, 5)]),
  (416, 241, [(2, 34, 3), (3, 14, 4), (3, 16, 5)]),
  (424, 241, [(2, 33, 3), (3, 13, 4), (3, 18, 5)]),
  (432, 243, [(2, 32, 3), (3, 14, 4), (3, 18, 5)]),
  (440, 245, [(2, 31, 3), (3, 14, 4), (3, 19, 5)]),
  (448, 247, [(2, 31, 3), (3, 14, 4), (3, 19, 5)]),
  (456, 247, [(2, 30, 3), (3, 14, 4), (3, 20, 5)]),
  (465, 248, [(2, 29, 3), (3, 14, 4), (3, 21, 5)]),
  (474, 251, [(2, 28, 3), (3, 15, 4), (3, 21, 5)]),
  (483, 252, [(2, 27, 3), (3, 15, 4), (3, 22, 5)]),
  (492, 253, [(2, 26, 3), (3, 15, 4), (3, 23, 5)]),
  (501, 254, [(2, 26, 3), (3, 14, 4), (3, 24, 5)]),
  (511, 256, [(2, 25, 3), (3, 14, 4), (3, 25, 5)]),
  (521, 258, [(2, 24, 3), (3, 14, 4), (3, 26, 5)]),
  (531, 260, [(2, 24, 3), (3, 14, 4), (3, 26, 5)]),
  (541, 262, [(2, 23, 3), (3, 14, 4), (3, 27, 5)]),
  (551, 262, [(2, 22, 3), (3, 14, 4), (3, 28, 5)]),
  (562, 265, [(2, 22, 3), (3, 13, 4), (3, 29, 5)]),
  (573, 266, [(2, 21, 3), (3, 13, 4), (3, 30, 5)]),
  (584, 267, [(2, 20, 3), (3, 13, 4), (3, 31, 5)]),
  (595, 268, [(2, 20, 3), (3, 12, 4), (3, 32, 5)]),
  (606, 271, [(2, 20, 3), (3, 12, 4), (3, 32, 5)]),
  (618, 271, [(2, 19, 3), (3, 11, 4), (3, 34, 5)])]

theorem small67 : smallOK 67 614 certs67 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S068.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {68, 69, 70, 71, 72, 73, 74, 75} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 68`. -/
def certs68 : List Cert := [
  (66, 65, [(1, 65, 1)]),
  (67, 66, [(1, 65, 1)]),
  (68, 67, [(1, 65, 1)]),
  (69, 68, [(1, 65, 1)]),
  (70, 69, [(1, 65, 1)]),
  (71, 70, [(1, 65, 1)]),
  (72, 71, [(1, 65, 1)]),
  (73, 72, [(1, 65, 1)]),
  (74, 73, [(1, 65, 1)]),
  (75, 74, [(1, 65, 1)]),
  (76, 75, [(1, 65, 1)]),
  (77, 76, [(1, 65, 1)]),
  (78, 77, [(1, 65, 1)]),
  (79, 78, [(1, 65, 1)]),
  (80, 79, [(1, 65, 1)]),
  (81, 80, [(1, 65, 1)]),
  (82, 81, [(1, 65, 1)]),
  (83, 82, [(1, 65, 1)]),
  (84, 83, [(1, 65, 1)]),
  (85, 84, [(1, 65, 1)]),
  (86, 85, [(1, 65, 1)]),
  (87, 86, [(1, 65, 1)]),
  (88, 87, [(1, 65, 1)]),
  (89, 88, [(1, 65, 1)]),
  (90, 89, [(1, 65, 1)]),
  (91, 90, [(1, 65, 1)]),
  (92, 91, [(1, 65, 1)]),
  (93, 92, [(1, 65, 1)]),
  (94, 93, [(1, 65, 1)]),
  (95, 94, [(1, 65, 1)]),
  (96, 95, [(1, 65, 1)]),
  (97, 96, [(1, 65, 1)]),
  (98, 97, [(1, 65, 1)]),
  (99, 98, [(1, 65, 1)]),
  (100, 99, [(1, 65, 1)]),
  (102, 101, [(1, 65, 1)]),
  (104, 103, [(1, 65, 1)]),
  (106, 105, [(1, 65, 1)]),
  (108, 107, [(1, 65, 1)]),
  (110, 109, [(1, 65, 1)]),
  (112, 111, [(1, 65, 1)]),
  (114, 113, [(1, 65, 1)]),
  (116, 115, [(1, 65, 1)]),
  (118, 117, [(1, 65, 1)]),
  (120, 119, [(1, 65, 1)]),
  (122, 121, [(1, 65, 1)]),
  (124, 123, [(1, 65, 1)]),
  (126, 125, [(1, 65, 1)]),
  (128, 127, [(1, 65, 1)]),
  (130, 129, [(1, 65, 1)]),
  (132, 131, [(1, 65, 1)]),
  (134, 133, [(1, 65, 1)]),
  (136, 135, [(1, 65, 1)]),
  (138, 137, [(1, 65, 1)]),
  (140, 139, [(1, 65, 1)]),
  (142, 141, [(1, 65, 1)]),
  (144, 141, [(1, 29, 1), (2, 33, 3), (3, 2, 4), (4, 1, 5)]),
  (146, 143, [(1, 30, 1), (2, 33, 3), (3, 2, 4)]),
  (148, 145, [(1, 30, 1), (2, 34, 3), (3, 1, 4)]),
  (150, 147, [(1, 30, 1), (2, 34, 3), (3, 1, 4)]),
  (153, 150, [(1, 31, 1), (2, 34, 3)]),
  (156, 153, [(1, 32, 1), (2, 33, 3)]),
  (159, 156, [(1, 32, 1), (2, 33, 3)]),
  (162, 159, [(1, 33, 1), (2, 32, 3)]),
  (165, 162, [(1, 33, 1), (2, 32, 3)]),
  (168, 165, [(1, 34, 1), (2, 31, 3)]),
  (171, 166, [(1, 19, 1), (2, 41, 3), (3, 4, 4), (4, 1, 5)]),
  (174, 169, [(1, 20, 1), (2, 42, 3), (3, 3, 4)]),
  (177, 172, [(1, 20, 1), (2, 43, 3), (3, 2, 4)]),
  (180, 175, [(1, 20, 1), (2, 44, 3), (3, 1, 4)]),
  (183, 178, [(1, 21, 1), (2, 44, 3)]),
  (186, 179, [(1, 15, 1), (2, 44, 3), (3, 4, 4), (4, 2, 5)]),
  (189, 182, [(1, 15, 1), (2, 45, 3), (3, 4, 4), (4, 1, 5)]),
  (192, 185, [(1, 15, 1), (2, 46, 3), (3, 4, 4)]),
  (195, 186, [(1, 12, 1), (2, 45, 3), (3, 5, 4), (4, 2, 5), (6, 1, 8)]),
  (198, 189, [(1, 12, 1), (2, 46, 3), (3, 5, 4), (4, 2, 5)]),
  (201, 192, [(1, 12, 1), (2, 47, 3), (3, 5, 4), (4, 1, 5)]),
  (205, 194, [(1, 10, 1), (2, 47, 3), (3, 5, 4), (4, 2, 5), (5, 1, 7)]),
  (209, 196, [(2, 65, 3)]),
  (213, 196, [(2, 65, 3)]),
  (217, 198, [(2, 65, 3)]),
  (221, 198, [(2, 64, 3), (3, 1, 5)]),
  (225, 200, [(2, 64, 3), (3, 1, 5)]),
  (229, 200, [(2, 63, 3), (3, 2, 5)]),
  (233, 202, [(2, 63, 3), (3, 2, 5)]),
  (237, 202, [(2, 62, 3), (3, 3, 5)]),
  (241, 202, [(2, 61, 3), (3, 1, 4), (3, 3, 5)]),
  (245, 204, [(2, 61, 3), (3, 1, 4), (3, 3, 5)]),
  (249, 206, [(2, 61, 3), (3, 1, 4), (3, 3, 5)]),
  (253, 206, [(2, 59, 3), (3, 2, 4), (3, 4, 5)]),
  (258, 207, [(2, 58, 3), (3, 3, 4), (3, 4, 5)]),
  (263, 208, [(2, 58, 3), (3, 2, 4), (3, 5, 5)]),
  (268, 209, [(2, 57, 3), (3, 3, 4), (3, 5, 5)]),
  (273, 210, [(2, 56, 3), (3, 3, 4), (3, 6, 5)]),
  (278, 211, [(2, 55, 3), (3, 4, 4), (3, 6, 5)]),
  (283, 214, [(2, 55, 3), (3, 4, 4), (3, 6, 5)]),
  (288, 215, [(2, 54, 3), (3, 5, 4), (3, 6, 5)]),
  (293, 216, [(2, 53, 3), (3, 5, 4), (3, 7, 5)]),
  (298, 217, [(2, 52, 3), (3, 6, 4), (3, 7, 5)]),
  (303, 218, [(2, 51, 3), (3, 6, 4), (3, 8, 5)]),
  (309, 220, [(2, 50, 3), (3, 7, 4), (3, 8, 5)]),
  (315, 222, [(2, 50, 3), (3, 7, 4), (3, 8, 5)]),
  (321, 222, [(2, 48, 3), (3, 8, 4), (3, 9, 5)]),
  (327, 224, [(2, 47, 3), (3, 9, 4), (3, 9, 5)]),
  (333, 224, [(2, 46, 3), (3, 9, 4), (3, 10, 5)]),
  (339, 226, [(2, 45, 3), (3, 9, 4), (3, 11, 5)]),
  (345, 228, [(2, 44, 3), (3, 10, 4), (3, 11, 5)]),
  (351, 230, [(2, 44, 3), (3, 10, 4), (3, 11, 5)]),
  (358, 231, [(2, 43, 3), (3, 10, 4), (3, 12, 5)]),
  (365, 232, [(2, 41, 3), (3, 11, 4), (3, 13, 5)]),
  (372, 233, [(2, 40, 3), (3, 12, 4), (3, 13, 5)]),
  (379, 236, [(2, 40, 3), (3, 12, 4), (3, 13, 5)]),
  (386, 237, [(2, 39, 3), (3, 12, 4), (3, 14, 5)]),
  (393, 238, [(2, 38, 3), (3, 12, 4), (3, 15, 5)]),
  (400, 239, [(2, 37, 3), (3, 13, 4), (3, 15, 5)]),
  (408, 241, [(2, 36, 3), (3, 13, 4), (3, 16, 5)]),
  (416, 243, [(2, 35, 3), (3, 14, 4), (3, 16, 5)]),
  (424, 245, [(2, 34, 3), (3, 14, 4), (3, 17, 5)]),
  (432, 245, [(2, 33, 3), (3, 14, 4), (3, 18, 5)]),
  (440, 247, [(2, 32, 3), (3, 14, 4), (3, 19, 5)]),
  (448, 249, [(2, 31, 3), (3, 15, 4), (3, 19, 5)]),
  (456, 251, [(2, 31, 3), (3, 15, 4), (3, 19, 5)]),
  (465, 252, [(2, 30, 3), (3, 15, 4), (3, 20, 5)]),
  (474, 253, [(2, 29, 3), (3, 15, 4), (3, 21, 5)]),
  (483, 254, [(2, 28, 3), (3, 15, 4), (3, 22, 5)]),
  (492, 257, [(2, 28, 3), (3, 15, 4), (3, 22, 5)]),
  (501, 258, [(2, 27, 3), (3, 15, 4), (3, 23, 5)]),
  (511, 260, [(2, 26, 3), (3, 15, 4), (3, 24, 5)]),
  (521, 262, [(2, 25, 3), (3, 15, 4), (3, 25, 5)]),
  (531, 262, [(2, 24, 3), (3, 15, 4), (3, 26, 5)]),
  (541, 264, [(2, 24, 3), (3, 14, 4), (3, 27, 5)]),
  (551, 266, [(2, 23, 3), (3, 14, 4), (3, 28, 5)]),
  (562, 267, [(2, 22, 3), (3, 14, 4), (3, 29, 5)]),
  (573, 268, [(2, 22, 3), (3, 13, 4), (3, 30, 5)]),
  (584, 271, [(2, 21, 3), (3, 14, 4), (3, 30, 5)]),
  (595, 272, [(2, 21, 3), (3, 13, 4), (3, 31, 5)]),
  (606, 273, [(2, 20, 3), (3, 12, 4), (3, 33, 5)]),
  (618, 275, [(2, 19, 3), (3, 12, 4), (3, 34, 5)]),
  (630, 277, [(2, 19, 3), (3, 12, 4), (3, 34, 5)])]

theorem small68 : smallOK 68 624 certs68 = true := by decide +kernel

/-- The certificates for `t = 69`. -/
def certs69 : List Cert := [
  (67, 66, [(1, 66, 1)]),
  (68, 67, [(1, 66, 1)]),
  (69, 68, [(1, 66, 1)]),
  (70, 69, [(1, 66, 1)]),
  (71, 70, [(1, 66, 1)]),
  (72, 71, [(1, 66, 1)]),
  (73, 72, [(1, 66, 1)]),
  (74, 73, [(1, 66, 1)]),
  (75, 74, [(1, 66, 1)]),
  (76, 75, [(1, 66, 1)]),
  (77, 76, [(1, 66, 1)]),
  (78, 77, [(1, 66, 1)]),
  (79, 78, [(1, 66, 1)]),
  (80, 79, [(1, 66, 1)]),
  (81, 80, [(1, 66, 1)]),
  (82, 81, [(1, 66, 1)]),
  (83, 82, [(1, 66, 1)]),
  (84, 83, [(1, 66, 1)]),
  (85, 84, [(1, 66, 1)]),
  (86, 85, [(1, 66, 1)]),
  (87, 86, [(1, 66, 1)]),
  (88, 87, [(1, 66, 1)]),
  (89, 88, [(1, 66, 1)]),
  (90, 89, [(1, 66, 1)]),
  (91, 90, [(1, 66, 1)]),
  (92, 91, [(1, 66, 1)]),
  (93, 92, [(1, 66, 1)]),
  (94, 93, [(1, 66, 1)]),
  (95, 94, [(1, 66, 1)]),
  (96, 95, [(1, 66, 1)]),
  (97, 96, [(1, 66, 1)]),
  (98, 97, [(1, 66, 1)]),
  (99, 98, [(1, 66, 1)]),
  (100, 99, [(1, 66, 1)]),
  (102, 101, [(1, 66, 1)]),
  (104, 103, [(1, 66, 1)]),
  (106, 105, [(1, 66, 1)]),
  (108, 107, [(1, 66, 1)]),
  (110, 109, [(1, 66, 1)]),
  (112, 111, [(1, 66, 1)]),
  (114, 113, [(1, 66, 1)]),
  (116, 115, [(1, 66, 1)]),
  (118, 117, [(1, 66, 1)]),
  (120, 119, [(1, 66, 1)]),
  (122, 121, [(1, 66, 1)]),
  (124, 123, [(1, 66, 1)]),
  (126, 125, [(1, 66, 1)]),
  (128, 127, [(1, 66, 1)]),
  (130, 129, [(1, 66, 1)]),
  (132, 131, [(1, 66, 1)]),
  (134, 133, [(1, 66, 1)]),
  (136, 135, [(1, 66, 1)]),
  (138, 137, [(1, 66, 1)]),
  (140, 139, [(1, 66, 1)]),
  (142, 141, [(1, 66, 1)]),
  (144, 143, [(1, 66, 1)]),
  (146, 143, [(1, 30, 1), (2, 33, 3), (3, 2, 4), (4, 1, 5)]),
  (148, 145, [(1, 30, 1), (2, 34, 3), (3, 2, 4)]),
  (150, 147, [(1, 30, 1), (2, 34, 3), (3, 2, 4)]),
  (153, 150, [(1, 31, 1), (2, 35, 3)]),
  (156, 153, [(1, 32, 1), (2, 34, 3)]),
  (159, 156, [(1, 32, 1), (2, 34, 3)]),
  (162, 159, [(1, 33, 1), (2, 33, 3)]),
  (165, 162, [(1, 33, 1), (2, 33, 3)]),
  (168, 165, [(1, 34, 1), (2, 32, 3)]),
  (171, 168, [(1, 35, 1), (2, 31, 3)]),
  (174, 169, [(1, 20, 1), (2, 42, 3), (3, 3, 4), (4, 1, 5)]),
  (177, 172, [(1, 20, 1), (2, 43, 3), (3, 3, 4)]),
  (180, 175, [(1, 20, 1), (2, 44, 3), (3, 2, 4)]),
  (183, 178, [(1, 21, 1), (2, 44, 3), (3, 1, 4)]),
  (186, 181, [(1, 21, 1), (2, 45, 3)]),
  (189, 182, [(1, 15, 1), (2, 45, 3), (3, 4, 4), (4, 2, 5)]),
  (192, 185, [(1, 15, 1), (2, 46, 3), (3, 4, 4), (4, 1, 5)]),
  (195, 188, [(1, 15, 1), (2, 47, 3), (3, 4, 4)]),
  (198, 189, [(1, 12, 1), (2, 46, 3), (3, 5, 4), (4, 2, 5), (6, 1, 8)]),
  (201, 192, [(1, 12, 1), (2, 47, 3), (3, 5, 4), (4, 2, 5)]),
  (205, 196, [(1, 13, 1), (2, 48, 3), (3, 5, 4)]),
  (209, 198, [(1, 10, 1), (2, 49, 3), (3, 5, 4), (4, 2, 5)]),
  (213, 198, [(2, 66, 3)]),
  (217, 200, [(2, 66, 3)]),
  (221, 200, [(2, 65, 3), (3, 1, 5)]),
  (225, 202, [(2, 65, 3), (3, 1, 5)]),
  (229, 202, [(2, 64, 3), (3, 2, 5)]),
  (233, 204, [(2, 64, 3), (3, 2, 5)]),
  (237, 204, [(2, 63, 3), (3, 3, 5)]),
  (241, 206, [(2, 63, 3), (3, 1, 4), (3, 2, 5)]),
  (245, 206, [(2, 62, 3), (3, 1, 4), (3, 3, 5)]),
  (249, 208, [(2, 62, 3), (3, 1, 4), (3, 3, 5)]),
  (253, 208, [(2, 61, 3), (3, 1, 4), (3, 4, 5)]),
  (258, 209, [(2, 60, 3), (3, 2, 4), (3, 4, 5)]),
  (263, 210, [(2, 59, 3), (3, 2, 4), (3, 5, 5)]),
  (268, 211, [(2, 58, 3), (3, 3, 4), (3, 5, 5)]),
  (273, 214, [(2, 58, 3), (3, 3, 4), (3, 5, 5)]),
  (278, 215, [(2, 57, 3), (3, 4, 4), (3, 5, 5)]),
  (283, 216, [(2, 56, 3), (3, 4, 4), (3, 6, 5)]),
  (288, 217, [(2, 55, 3), (3, 5, 4), (3, 6, 5)]),
  (293, 218, [(2, 54, 3), (3, 5, 4), (3, 7, 5)]),
  (298, 219, [(2, 53, 3), (3, 6, 4), (3, 7, 5)]),
  (303, 220, [(2, 52, 3), (3, 6, 4), (3, 8, 5)]),
  (309, 222, [(2, 51, 3), (3, 7, 4), (3, 8, 5)]),
  (315, 224, [(2, 51, 3), (3, 7, 4), (3, 8, 5)]),
  (321, 224, [(2, 49, 3), (3, 8, 4), (3, 9, 5)]),
  (327, 226, [(2, 48, 3), (3, 9, 4), (3, 9, 5)]),
  (333, 228, [(2, 48, 3), (3, 9, 4), (3, 9, 5)]),
  (339, 230, [(2, 47, 3), (3, 9, 4), (3, 10, 5)]),
  (345, 230, [(2, 45, 3), (3, 10, 4), (3, 11, 5)]),
  (351, 232, [(2, 45, 3), (3, 10, 4), (3, 11, 5)]),
  (358, 233, [(2, 44, 3), (3, 10, 4), (3, 12, 5)]),
  (365, 236, [(2, 43, 3), (3, 11, 4), (3, 12, 5)]),
  (372, 237, [(2, 42, 3), (3, 12, 4), (3, 12, 5)]),
  (379, 238, [(2, 41, 3), (3, 12, 4), (3, 13, 5)]),
  (386, 239, [(2, 40, 3), (3, 12, 4), (3, 14, 5)]),
  (393, 242, [(2, 39, 3), (3, 13, 4), (3, 14, 5)]),
  (400, 243, [(2, 38, 3), (3, 13, 4), (3, 15, 5)]),
  (408, 243, [(2, 37, 3), (3, 13, 4), (3, 16, 5)]),
  (416, 245, [(2, 36, 3), (3, 14, 4), (3, 16, 5)]),
  (424, 247, [(2, 35, 3), (3, 14, 4), (3, 17, 5)]),
  (432, 249, [(2, 34, 3), (3, 15, 4), (3, 17, 5)]),
  (440, 251, [(2, 34, 3), (3, 14, 4), (3, 18, 5)]),
  (448, 251, [(2, 32, 3), (3, 15, 4), (3, 19, 5)]),
  (456, 253, [(2, 32, 3), (3, 15, 4), (3, 19, 5)]),
  (465, 256, [(2, 31, 3), (3, 15, 4), (3, 20, 5)]),
  (474, 257, [(2, 30, 3), (3, 15, 4), (3, 21, 5)]),
  (483, 258, [(2, 29, 3), (3, 15, 4), (3, 22, 5)]),
  (492, 259, [(2, 28, 3), (3, 15, 4), (3, 23, 5)]),
  (501, 262, [(2, 28, 3), (3, 15, 4), (3, 23, 5)]),
  (511, 262, [(2, 26, 3), (3, 16, 4), (3, 24, 5)]),
  (521, 264, [(2, 26, 3), (3, 15, 4), (3, 25, 5)]),
  (531, 266, [(2, 25, 3), (3, 15, 4), (3, 26, 5)]),
  (541, 268, [(2, 25, 3), (3, 15, 4), (3, 26, 5)]),
  (551, 268, [(2, 24, 3), (3, 14, 4), (3, 28, 5)]),
  (562, 271, [(2, 23, 3), (3, 15, 4), (3, 28, 5)]),
  (573, 272, [(2, 22, 3), (3, 15, 4), (3, 29, 5)]),
  (584, 273, [(2, 22, 3), (3, 14, 4), (3, 30, 5)]),
  (595, 276, [(2, 21, 3), (3, 14, 4), (3, 31, 5)]),
  (606, 277, [(2, 21, 3), (3, 13, 4), (3, 32, 5)]),
  (618, 279, [(2, 20, 3), (3, 13, 4), (3, 33, 5)]),
  (630, 281, [(2, 20, 3), (3, 12, 4), (3, 34, 5)]),
  (642, 281, [(2, 19, 3), (3, 12, 4), (3, 35, 5)])]

theorem small69 : smallOK 69 636 certs69 = true := by decide +kernel

/-- The certificates for `t = 70`. -/
def certs70 : List Cert := [
  (68, 67, [(1, 67, 1)]),
  (69, 68, [(1, 67, 1)]),
  (70, 69, [(1, 67, 1)]),
  (71, 70, [(1, 67, 1)]),
  (72, 71, [(1, 67, 1)]),
  (73, 72, [(1, 67, 1)]),
  (74, 73, [(1, 67, 1)]),
  (75, 74, [(1, 67, 1)]),
  (76, 75, [(1, 67, 1)]),
  (77, 76, [(1, 67, 1)]),
  (78, 77, [(1, 67, 1)]),
  (79, 78, [(1, 67, 1)]),
  (80, 79, [(1, 67, 1)]),
  (81, 80, [(1, 67, 1)]),
  (82, 81, [(1, 67, 1)]),
  (83, 82, [(1, 67, 1)]),
  (84, 83, [(1, 67, 1)]),
  (85, 84, [(1, 67, 1)]),
  (86, 85, [(1, 67, 1)]),
  (87, 86, [(1, 67, 1)]),
  (88, 87, [(1, 67, 1)]),
  (89, 88, [(1, 67, 1)]),
  (90, 89, [(1, 67, 1)]),
  (91, 90, [(1, 67, 1)]),
  (92, 91, [(1, 67, 1)]),
  (93, 92, [(1, 67, 1)]),
  (94, 93, [(1, 67, 1)]),
  (95, 94, [(1, 67, 1)]),
  (96, 95, [(1, 67, 1)]),
  (97, 96, [(1, 67, 1)]),
  (98, 97, [(1, 67, 1)]),
  (99, 98, [(1, 67, 1)]),
  (100, 99, [(1, 67, 1)]),
  (102, 101, [(1, 67, 1)]),
  (104, 103, [(1, 67, 1)]),
  (106, 105, [(1, 67, 1)]),
  (108, 107, [(1, 67, 1)]),
  (110, 109, [(1, 67, 1)]),
  (112, 111, [(1, 67, 1)]),
  (114, 113, [(1, 67, 1)]),
  (116, 115, [(1, 67, 1)]),
  (118, 117, [(1, 67, 1)]),
  (120, 119, [(1, 67, 1)]),
  (122, 121, [(1, 67, 1)]),
  (124, 123, [(1, 67, 1)]),
  (126, 125, [(1, 67, 1)]),
  (128, 127, [(1, 67, 1)]),
  (130, 129, [(1, 67, 1)]),
  (132, 131, [(1, 67, 1)]),
  (134, 133, [(1, 67, 1)]),
  (136, 135, [(1, 67, 1)]),
  (138, 137, [(1, 67, 1)]),
  (140, 139, [(1, 67, 1)]),
  (142, 141, [(1, 67, 1)]),
  (144, 143, [(1, 67, 1)]),
  (146, 145, [(1, 67, 1)]),
  (148, 145, [(1, 30, 1), (2, 34, 3), (3, 2, 4), (4, 1, 5)]),
  (150, 147, [(1, 30, 1), (2, 34, 3), (3, 3, 4)]),
  (153, 150, [(1, 31, 1), (2, 35, 3), (3, 1, 4)]),
  (156, 153, [(1, 32, 1), (2, 35, 3)]),
  (159, 156, [(1, 32, 1), (2, 35, 3)]),
  (162, 159, [(1, 33, 1), (2, 34, 3)]),
  (165, 162, [(1, 33, 1), (2, 34, 3)]),
  (168, 165, [(1, 34, 1), (2, 33, 3)]),
  (171, 168, [(1, 35, 1), (2, 32, 3)]),
  (174, 169, [(1, 20, 1), (2, 42, 3), (3, 3, 4), (4, 1, 5), (5, 1, 6)]),
  (177, 172, [(1, 20, 1), (2, 43, 3), (3, 3, 4), (4, 1, 5)]),
  (180, 175, [(1, 20, 1), (2, 44, 3), (3, 3, 4)]),
  (183, 178, [(1, 21, 1), (2, 44, 3), (3, 2, 4)]),
  (186, 181, [(1, 21, 1), (2, 45, 3), (3, 1, 4)]),
  (189, 184, [(1, 21, 1), (2, 46, 3)]),
  (192, 185, [(1, 15, 1), (2, 46, 3), (3, 4, 4), (4, 2, 5)]),
  (195, 188, [(1, 15, 1), (2, 47, 3), (3, 4, 4), (4, 1, 5)]),
  (198, 191, [(1, 16, 1), (2, 47, 3), (3, 4, 4)]),
  (201, 192, [(1, 12, 1), (2, 47, 3), (3, 5, 4), (4, 2, 5), (6, 1, 8)]),
  (205, 196, [(1, 13, 1), (2, 48, 3), (3, 5, 4), (4, 1, 5)]),
  (209, 198, [(1, 10, 1), (2, 49, 3), (3, 5, 4), (4, 2, 5), (6, 1, 8)]),
  (213, 202, [(1, 11, 1), (2, 49, 3), (3, 5, 4), (4, 2, 5)]),
  (217, 202, [(2, 67, 3)]),
  (221, 204, [(2, 67, 3)]),
  (225, 204, [(2, 66, 3), (3, 1, 5)]),
  (229, 206, [(2, 67, 3)]),
  (233, 206, [(2, 66, 3), (3, 1, 5)]),
  (237, 208, [(2, 66, 3), (3, 1, 5)]),
  (241, 208, [(2, 65, 3), (3, 2, 5)]),
  (245, 208, [(2, 63, 3), (3, 1, 4), (3, 3, 5)]),
  (249, 210, [(2, 63, 3), (3, 1, 4), (3, 3, 5)]),
  (253, 210, [(2, 62, 3), (3, 1, 4), (3, 4, 5)]),
  (258, 211, [(2, 61, 3), (3, 2, 4), (3, 4, 5)]),
  (263, 214, [(2, 61, 3), (3, 2, 4), (3, 4, 5)]),
  (268, 215, [(2, 60, 3), (3, 3, 4), (3, 4, 5)]),
  (273, 216, [(2, 59, 3), (3, 3, 4), (3, 5, 5)]),
  (278, 217, [(2, 58, 3), (3, 4, 4), (3, 5, 5)]),
  (283, 218, [(2, 57, 3), (3, 4, 4), (3, 6, 5)]),
  (288, 219, [(2, 56, 3), (3, 5, 4), (3, 6, 5)]),
  (293, 220, [(2, 55, 3), (3, 5, 4), (3, 7, 5)]),
  (298, 221, [(2, 54, 3), (3, 6, 4), (3, 7, 5)]),
  (303, 224, [(2, 55, 3), (3, 6, 4), (3, 6, 5)]),
  (309, 224, [(2, 53, 3), (3, 6, 4), (3, 8, 5)]),
  (315, 226, [(2, 52, 3), (3, 7, 4), (3, 8, 5)]),
  (321, 228, [(2, 51, 3), (3, 8, 4), (3, 8, 5)]),
  (327, 228, [(2, 50, 3), (3, 8, 4), (3, 9, 5)]),
  (333, 230, [(2, 49, 3), (3, 9, 4), (3, 9, 5)]),
  (339, 232, [(2, 48, 3), (3, 9, 4), (3, 10, 5)]),
  (345, 232, [(2, 47, 3), (3, 9, 4), (3, 11, 5)]),
  (351, 234, [(2, 46, 3), (3, 10, 4), (3, 11, 5)]),
  (358, 235, [(2, 45, 3), (3, 10, 4), (3, 12, 5)]),
  (365, 238, [(2, 44, 3), (3, 11, 4), (3, 12, 5)]),
  (372, 239, [(2, 43, 3), (3, 12, 4), (3, 12, 5)]),
  (379, 240, [(2, 42, 3), (3, 12, 4), (3, 13, 5)]),
  (386, 241, [(2, 41, 3), (3, 12, 4), (3, 14, 5)]),
  (393, 244, [(2, 40, 3), (3, 13, 4), (3, 14, 5)]),
  (400, 245, [(2, 39, 3), (3, 13, 4), (3, 15, 5)]),
  (408, 247, [(2, 38, 3), (3, 14, 4), (3, 15, 5)]),
  (416, 247, [(2, 37, 3), (3, 14, 4), (3, 16, 5)]),
  (424, 249, [(2, 36, 3), (3, 14, 4), (3, 17, 5)]),
  (432, 251, [(2, 35, 3), (3, 15, 4), (3, 17, 5)]),
  (440, 253, [(2, 34, 3), (3, 15, 4), (3, 18, 5)]),
  (448, 255, [(2, 34, 3), (3, 15, 4), (3, 18, 5)]),
  (456, 257, [(2, 33, 3), (3, 15, 4), (3, 19, 5)]),
  (465, 258, [(2, 32, 3), (3, 15, 4), (3, 20, 5)]),
  (474, 259, [(2, 31, 3), (3, 15, 4), (3, 21, 5)]),
  (483, 260, [(2, 30, 3), (3, 15, 4), (3, 22, 5)]),
  (492, 263, [(2, 29, 3), (3, 16, 4), (3, 22, 5)]),
  (501, 264, [(2, 28, 3), (3, 16, 4), (3, 23, 5)]),
  (511, 266, [(2, 28, 3), (3, 16, 4), (3, 23, 5)]),
  (521, 268, [(2, 27, 3), (3, 16, 4), (3, 24, 5)]),
  (531, 268, [(2, 26, 3), (3, 15, 4), (3, 26, 5)]),
  (541, 270, [(2, 25, 3), (3, 16, 4), (3, 26, 5)]),
  (551, 272, [(2, 25, 3), (3, 15, 4), (3, 27, 5)]),
  (562, 273, [(2, 24, 3), (3, 15, 4), (3, 28, 5)]),
  (573, 274, [(2, 23, 3), (3, 15, 4), (3, 29, 5)]),
  (584, 277, [(2, 22, 3), (3, 15, 4), (3, 30, 5)]),
  (595, 278, [(2, 22, 3), (3, 14, 4), (3, 31, 5)]),
  (606, 279, [(2, 21, 3), (3, 14, 4), (3, 32, 5)]),
  (618, 281, [(2, 20, 3), (3, 14, 4), (3, 33, 5)]),
  (630, 283, [(2, 20, 3), (3, 13, 4), (3, 34, 5)]),
  (642, 285, [(2, 19, 3), (3, 13, 4), (3, 35, 5)]),
  (654, 287, [(2, 19, 3), (3, 12, 4), (3, 36, 5)])]

theorem small70 : smallOK 70 646 certs70 = true := by decide +kernel

/-- The certificates for `t = 71`. -/
def certs71 : List Cert := [
  (69, 68, [(1, 68, 1)]),
  (70, 69, [(1, 68, 1)]),
  (71, 70, [(1, 68, 1)]),
  (72, 71, [(1, 68, 1)]),
  (73, 72, [(1, 68, 1)]),
  (74, 73, [(1, 68, 1)]),
  (75, 74, [(1, 68, 1)]),
  (76, 75, [(1, 68, 1)]),
  (77, 76, [(1, 68, 1)]),
  (78, 77, [(1, 68, 1)]),
  (79, 78, [(1, 68, 1)]),
  (80, 79, [(1, 68, 1)]),
  (81, 80, [(1, 68, 1)]),
  (82, 81, [(1, 68, 1)]),
  (83, 82, [(1, 68, 1)]),
  (84, 83, [(1, 68, 1)]),
  (85, 84, [(1, 68, 1)]),
  (86, 85, [(1, 68, 1)]),
  (87, 86, [(1, 68, 1)]),
  (88, 87, [(1, 68, 1)]),
  (89, 88, [(1, 68, 1)]),
  (90, 89, [(1, 68, 1)]),
  (91, 90, [(1, 68, 1)]),
  (92, 91, [(1, 68, 1)]),
  (93, 92, [(1, 68, 1)]),
  (94, 93, [(1, 68, 1)]),
  (95, 94, [(1, 68, 1)]),
  (96, 95, [(1, 68, 1)]),
  (97, 96, [(1, 68, 1)]),
  (98, 97, [(1, 68, 1)]),
  (99, 98, [(1, 68, 1)]),
  (100, 99, [(1, 68, 1)]),
  (102, 101, [(1, 68, 1)]),
  (104, 103, [(1, 68, 1)]),
  (106, 105, [(1, 68, 1)]),
  (108, 107, [(1, 68, 1)]),
  (110, 109, [(1, 68, 1)]),
  (112, 111, [(1, 68, 1)]),
  (114, 113, [(1, 68, 1)]),
  (116, 115, [(1, 68, 1)]),
  (118, 117, [(1, 68, 1)]),
  (120, 119, [(1, 68, 1)]),
  (122, 121, [(1, 68, 1)]),
  (124, 123, [(1, 68, 1)]),
  (126, 125, [(1, 68, 1)]),
  (128, 127, [(1, 68, 1)]),
  (130, 129, [(1, 68, 1)]),
  (132, 131, [(1, 68, 1)]),
  (134, 133, [(1, 68, 1)]),
  (136, 135, [(1, 68, 1)]),
  (138, 137, [(1, 68, 1)]),
  (140, 139, [(1, 68, 1)]),
  (142, 141, [(1, 68, 1)]),
  (144, 143, [(1, 68, 1)]),
  (146, 145, [(1, 68, 1)]),
  (148, 147, [(1, 68, 1)]),
  (150, 149, [(1, 68, 1)]),
  (153, 150, [(1, 31, 1), (2, 35, 3), (3, 2, 4)]),
  (156, 153, [(1, 32, 1), (2, 35, 3), (3, 1, 4)]),
  (159, 156, [(1, 32, 1), (2, 36, 3)]),
  (162, 159, [(1, 33, 1), (2, 35, 3)]),
  (165, 162, [(1, 33, 1), (2, 35, 3)]),
  (168, 165, [(1, 34, 1), (2, 34, 3)]),
  (171, 168, [(1, 35, 1), (2, 33, 3)]),
  (174, 171, [(1, 35, 1), (2, 33, 3)]),
  (177, 172, [(1, 20, 1), (2, 43, 3), (3, 3, 4), (4, 1, 5), (5, 1, 6)]),
  (180, 175, [(1, 20, 1), (2, 44, 3), (3, 3, 4), (4, 1, 5)]),
  (183, 178, [(1, 21, 1), (2, 44, 3), (3, 3, 4)]),
  (186, 181, [(1, 21, 1), (2, 45, 3), (3, 2, 4)]),
  (189, 184, [(1, 21, 1), (2, 46, 3), (3, 1, 4)]),
  (192, 187, [(1, 22, 1), (2, 46, 3)]),
  (195, 188, [(1, 15, 1), (2, 47, 3), (3, 4, 4), (4, 2, 5)]),
  (198, 191, [(1, 16, 1), (2, 47, 3), (3, 5, 4)]),
  (201, 194, [(1, 16, 1), (2, 48, 3), (3, 4, 4)]),
  (205, 196, [(1, 13, 1), (2, 48, 3), (3, 5, 4), (4, 2, 5)]),
  (209, 200, [(1, 13, 1), (2, 49, 3), (3, 5, 4), (4, 1, 5)]),
  (213, 202, [(1, 11, 1), (2, 49, 3), (3, 5, 4), (4, 2, 5), (5, 1, 7)]),
  (217, 204, [(2, 68, 3)]),
  (221, 206, [(2, 68, 3)]),
  (225, 206, [(2, 68, 3)]),
  (229, 206, [(2, 67, 3), (3, 1, 5)]),
  (233, 208, [(2, 67, 3), (3, 1, 5)]),
  (237, 208, [(2, 66, 3), (3, 2, 5)]),
  (241, 210, [(2, 66, 3), (3, 2, 5)]),
  (245, 210, [(2, 65, 3), (3, 3, 5)]),
  (249, 212, [(2, 65, 3), (3, 3, 5)]),
  (253, 214, [(2, 65, 3), (3, 1, 4), (3, 2, 5)]),
  (258, 215, [(2, 64, 3), (3, 1, 4), (3, 3, 5)]),
  (263, 216, [(2, 63, 3), (3, 2, 4), (3, 3, 5)]),
  (268, 217, [(2, 62, 3), (3, 2, 4), (3, 4, 5)]),
  (273, 218, [(2, 61, 3), (3, 3, 4), (3, 4, 5)]),
  (278, 219, [(2, 60, 3), (3, 3, 4), (3, 5, 5)]),
  (283, 220, [(2, 59, 3), (3, 4, 4), (3, 5, 5)]),
  (288, 221, [(2, 58, 3), (3, 4, 4), (3, 6, 5)]),
  (293, 222, [(2, 57, 3), (3, 5, 4), (3, 6, 5)]),
  (298, 223, [(2, 56, 3), (3, 5, 4), (3, 7, 5)]),
  (303, 224, [(2, 55, 3), (3, 6, 4), (3, 7, 5)]),
  (309, 226, [(2, 54, 3), (3, 6, 4), (3, 8, 5)]),
  (315, 228, [(2, 53, 3), (3, 7, 4), (3, 8, 5)]),
  (321, 230, [(2, 53, 3), (3, 7, 4), (3, 8, 5)]),
  (327, 230, [(2, 51, 3), (3, 8, 4), (3, 9, 5)]),
  (333, 232, [(2, 50, 3), (3, 9, 4), (3, 9, 5)]),
  (339, 234, [(2, 49, 3), (3, 9, 4), (3, 10, 5)]),
  (345, 236, [(2, 49, 3), (3, 9, 4), (3, 10, 5)]),
  (351, 236, [(2, 47, 3), (3, 10, 4), (3, 11, 5)]),
  (358, 239, [(2, 47, 3), (3, 10, 4), (3, 11, 5)]),
  (365, 240, [(2, 45, 3), (3, 11, 4), (3, 12, 5)]),
  (372, 241, [(2, 44, 3), (3, 12, 4), (3, 12, 5)]),
  (379, 242, [(2, 43, 3), (3, 12, 4), (3, 13, 5)]),
  (386, 245, [(2, 42, 3), (3, 13, 4), (3, 13, 5)]),
  (393, 246, [(2, 41, 3), (3, 13, 4), (3, 14, 5)]),
  (400, 247, [(2, 40, 3), (3, 13, 4), (3, 15, 5)]),
  (408, 249, [(2, 39, 3), (3, 14, 4), (3, 15, 5)]),
  (416, 251, [(2, 38, 3), (3, 14, 4), (3, 16, 5)]),
  (424, 253, [(2, 37, 3), (3, 15, 4), (3, 16, 5)]),
  (432, 253, [(2, 36, 3), (3, 15, 4), (3, 17, 5)]),
  (440, 255, [(2, 35, 3), (3, 15, 4), (3, 18, 5)]),
  (448, 257, [(2, 34, 3), (3, 16, 4), (3, 18, 5)]),
  (456, 259, [(2, 34, 3), (3, 15, 4), (3, 19, 5)]),
  (465, 260, [(2, 32, 3), (3, 16, 4), (3, 20, 5)]),
  (474, 263, [(2, 32, 3), (3, 16, 4), (3, 20, 5)]),
  (483, 264, [(2, 31, 3), (3, 16, 4), (3, 21, 5)]),
  (492, 265, [(2, 30, 3), (3, 16, 4), (3, 22, 5)]),
  (501, 266, [(2, 29, 3), (3, 16, 4), (3, 23, 5)]),
  (511, 268, [(2, 28, 3), (3, 16, 4), (3, 24, 5)]),
  (521, 270, [(2, 27, 3), (3, 17, 4), (3, 24, 5)]),
  (531, 272, [(2, 27, 3), (3, 16, 4), (3, 25, 5)]),
  (541, 272, [(2, 26, 3), (3, 16, 4), (3, 26, 5)]),
  (551, 274, [(2, 25, 3), (3, 16, 4), (3, 27, 5)]),
  (562, 277, [(2, 25, 3), (3, 16, 4), (3, 27, 5)]),
  (573, 278, [(2, 24, 3), (3, 15, 4), (3, 29, 5)]),
  (584, 279, [(2, 23, 3), (3, 15, 4), (3, 30, 5)]),
  (595, 282, [(2, 23, 3), (3, 15, 4), (3, 30, 5)]),
  (606, 283, [(2, 22, 3), (3, 15, 4), (3, 31, 5)]),
  (618, 285, [(2, 21, 3), (3, 15, 4), (3, 32, 5)]),
  (630, 287, [(2, 21, 3), (3, 14, 4), (3, 33, 5)]),
  (642, 287, [(2, 20, 3), (3, 13, 4), (3, 35, 5)]),
  (654, 289, [(2, 19, 3), (3, 13, 4), (3, 36, 5)]),
  (667, 292, [(2, 19, 3), (3, 13, 4), (3, 36, 5)])]

theorem small71 : smallOK 71 656 certs71 = true := by decide +kernel

/-- The certificates for `t = 72`. -/
def certs72 : List Cert := [
  (70, 69, [(1, 69, 1)]),
  (71, 70, [(1, 69, 1)]),
  (72, 71, [(1, 69, 1)]),
  (73, 72, [(1, 69, 1)]),
  (74, 73, [(1, 69, 1)]),
  (75, 74, [(1, 69, 1)]),
  (76, 75, [(1, 69, 1)]),
  (77, 76, [(1, 69, 1)]),
  (78, 77, [(1, 69, 1)]),
  (79, 78, [(1, 69, 1)]),
  (80, 79, [(1, 69, 1)]),
  (81, 80, [(1, 69, 1)]),
  (82, 81, [(1, 69, 1)]),
  (83, 82, [(1, 69, 1)]),
  (84, 83, [(1, 69, 1)]),
  (85, 84, [(1, 69, 1)]),
  (86, 85, [(1, 69, 1)]),
  (87, 86, [(1, 69, 1)]),
  (88, 87, [(1, 69, 1)]),
  (89, 88, [(1, 69, 1)]),
  (90, 89, [(1, 69, 1)]),
  (91, 90, [(1, 69, 1)]),
  (92, 91, [(1, 69, 1)]),
  (93, 92, [(1, 69, 1)]),
  (94, 93, [(1, 69, 1)]),
  (95, 94, [(1, 69, 1)]),
  (96, 95, [(1, 69, 1)]),
  (97, 96, [(1, 69, 1)]),
  (98, 97, [(1, 69, 1)]),
  (99, 98, [(1, 69, 1)]),
  (100, 99, [(1, 69, 1)]),
  (102, 101, [(1, 69, 1)]),
  (104, 103, [(1, 69, 1)]),
  (106, 105, [(1, 69, 1)]),
  (108, 107, [(1, 69, 1)]),
  (110, 109, [(1, 69, 1)]),
  (112, 111, [(1, 69, 1)]),
  (114, 113, [(1, 69, 1)]),
  (116, 115, [(1, 69, 1)]),
  (118, 117, [(1, 69, 1)]),
  (120, 119, [(1, 69, 1)]),
  (122, 121, [(1, 69, 1)]),
  (124, 123, [(1, 69, 1)]),
  (126, 125, [(1, 69, 1)]),
  (128, 127, [(1, 69, 1)]),
  (130, 129, [(1, 69, 1)]),
  (132, 131, [(1, 69, 1)]),
  (134, 133, [(1, 69, 1)]),
  (136, 135, [(1, 69, 1)]),
  (138, 137, [(1, 69, 1)]),
  (140, 139, [(1, 69, 1)]),
  (142, 141, [(1, 69, 1)]),
  (144, 143, [(1, 69, 1)]),
  (146, 145, [(1, 69, 1)]),
  (148, 147, [(1, 69, 1)]),
  (150, 149, [(1, 69, 1)]),
  (153, 150, [(1, 31, 1), (2, 35, 3), (3, 2, 4), (4, 1, 5)]),
  (156, 153, [(1, 32, 1), (2, 35, 3), (3, 2, 4)]),
  (159, 156, [(1, 32, 1), (2, 36, 3), (3, 1, 4)]),
  (162, 159, [(1, 33, 1), (2, 36, 3)]),
  (165, 162, [(1, 33, 1), (2, 36, 3)]),
  (168, 165, [(1, 34, 1), (2, 35, 3)]),
  (171, 168, [(1, 35, 1), (2, 34, 3)]),
  (174, 171, [(1, 35, 1), (2, 34, 3)]),
  (177, 174, [(1, 36, 1), (2, 33, 3)]),
  (180, 175, [(1, 20, 1), (2, 44, 3), (3, 3, 4), (4, 1, 5), (5, 1, 6)]),
  (183, 178, [(1, 21, 1), (2, 44, 3), (3, 4, 4)]),
  (186, 181, [(1, 21, 1), (2, 45, 3), (3, 3, 4)]),
  (189, 184, [(1, 21, 1), (2, 46, 3), (3, 2, 4)]),
  (192, 187, [(1, 22, 1), (2, 46, 3), (3, 1, 4)]),
  (195, 190, [(1, 22, 1), (2, 47, 3)]),
  (198, 191, [(1, 16, 1), (2, 47, 3), (3, 5, 4), (4, 1, 5)]),
  (201, 194, [(1, 16, 1), (2, 48, 3), (3, 5, 4)]),
  (205, 196, [(1, 13, 1), (2, 48, 3), (3, 5, 4), (4, 2, 5), (6, 1, 8)]),
  (209, 200, [(1, 13, 1), (2, 49, 3), (3, 5, 4), (4, 2, 5)]),
  (213, 204, [(1, 13, 1), (2, 50, 3), (3, 6, 4)]),
  (217, 206, [(1, 11, 1), (2, 50, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (221, 208, [(2, 69, 3)]),
  (225, 208, [(2, 69, 3)]),
  (229, 210, [(2, 69, 3)]),
  (233, 210, [(2, 68, 3), (3, 1, 5)]),
  (237, 212, [(2, 68, 3), (3, 1, 5)]),
  (241, 212, [(2, 67, 3), (3, 2, 5)]),
  (245, 214, [(2, 67, 3), (3, 2, 5)]),
  (249, 214, [(2, 66, 3), (3, 3, 5)]),
  (253, 214, [(2, 65, 3), (3, 1, 4), (3, 3, 5)]),
  (258, 217, [(2, 65, 3), (3, 1, 4), (3, 3, 5)]),
  (263, 218, [(2, 64, 3), (3, 2, 4), (3, 3, 5)]),
  (268, 219, [(2, 63, 3), (3, 2, 4), (3, 4, 5)]),
  (273, 220, [(2, 62, 3), (3, 3, 4), (3, 4, 5)]),
  (278, 221, [(2, 61, 3), (3, 3, 4), (3, 5, 5)]),
  (283, 222, [(2, 60, 3), (3, 4, 4), (3, 5, 5)]),
  (288, 223, [(2, 59, 3), (3, 4, 4), (3, 6, 5)]),
  (293, 224, [(2, 58, 3), (3, 5, 4), (3, 6, 5)]),
  (298, 227, [(2, 58, 3), (3, 5, 4), (3, 6, 5)]),
  (303, 228, [(2, 57, 3), (3, 6, 4), (3, 6, 5)]),
  (309, 230, [(2, 56, 3), (3, 6, 4), (3, 7, 5)]),
  (315, 230, [(2, 54, 3), (3, 7, 4), (3, 8, 5)]),
  (321, 232, [(2, 54, 3), (3, 7, 4), (3, 8, 5)]),
  (327, 234, [(2, 53, 3), (3, 8, 4), (3, 8, 5)]),
  (333, 234, [(2, 51, 3), (3, 9, 4), (3, 9, 5)]),
  (339, 236, [(2, 51, 3), (3, 9, 4), (3, 9, 5)]),
  (345, 238, [(2, 50, 3), (3, 9, 4), (3, 10, 5)]),
  (351, 240, [(2, 49, 3), (3, 10, 4), (3, 10, 5)]),
  (358, 241, [(2, 48, 3), (3, 10, 4), (3, 11, 5)]),
  (365, 242, [(2, 46, 3), (3, 11, 4), (3, 12, 5)]),
  (372, 243, [(2, 45, 3), (3, 12, 4), (3, 12, 5)]),
  (379, 246, [(2, 45, 3), (3, 12, 4), (3, 12, 5)]),
  (386, 247, [(2, 43, 3), (3, 13, 4), (3, 13, 5)]),
  (393, 248, [(2, 42, 3), (3, 13, 4), (3, 14, 5)]),
  (400, 251, [(2, 42, 3), (3, 13, 4), (3, 14, 5)]),
  (408, 251, [(2, 40, 3), (3, 14, 4), (3, 15, 5)]),
  (416, 253, [(2, 39, 3), (3, 14, 4), (3, 16, 5)]),
  (424, 255, [(2, 38, 3), (3, 15, 4), (3, 16, 5)]),
  (432, 257, [(2, 37, 3), (3, 15, 4), (3, 17, 5)]),
  (440, 259, [(2, 37, 3), (3, 15, 4), (3, 17, 5)]),
  (448, 259, [(2, 35, 3), (3, 16, 4), (3, 18, 5)]),
  (456, 261, [(2, 34, 3), (3, 16, 4), (3, 19, 5)]),
  (465, 264, [(2, 34, 3), (3, 16, 4), (3, 19, 5)]),
  (474, 265, [(2, 33, 3), (3, 16, 4), (3, 20, 5)]),
  (483, 266, [(2, 32, 3), (3, 16, 4), (3, 21, 5)]),
  (492, 267, [(2, 31, 3), (3, 16, 4), (3, 22, 5)]),
  (501, 270, [(2, 30, 3), (3, 17, 4), (3, 22, 5)]),
  (511, 272, [(2, 29, 3), (3, 17, 4), (3, 23, 5)]),
  (521, 272, [(2, 28, 3), (3, 17, 4), (3, 24, 5)]),
  (531, 274, [(2, 27, 3), (3, 17, 4), (3, 25, 5)]),
  (541, 276, [(2, 27, 3), (3, 16, 4), (3, 26, 5)]),
  (551, 278, [(2, 26, 3), (3, 17, 4), (3, 26, 5)]),
  (562, 279, [(2, 25, 3), (3, 16, 4), (3, 28, 5)]),
  (573, 282, [(2, 25, 3), (3, 16, 4), (3, 28, 5)]),
  (584, 283, [(2, 24, 3), (3, 16, 4), (3, 29, 5)]),
  (595, 284, [(2, 23, 3), (3, 16, 4), (3, 30, 5)]),
  (606, 287, [(2, 23, 3), (3, 15, 4), (3, 31, 5)]),
  (618, 287, [(2, 22, 3), (3, 15, 4), (3, 32, 5)]),
  (630, 289, [(2, 21, 3), (3, 15, 4), (3, 33, 5)]),
  (642, 291, [(2, 20, 3), (3, 15, 4), (3, 34, 5)]),
  (654, 293, [(2, 20, 3), (3, 14, 4), (3, 35, 5)]),
  (667, 294, [(2, 19, 3), (3, 13, 4), (3, 37, 5)])]

theorem small72 : smallOK 72 667 certs72 = true := by decide +kernel

/-- The certificates for `t = 73`. -/
def certs73 : List Cert := [
  (71, 70, [(1, 70, 1)]),
  (72, 71, [(1, 70, 1)]),
  (73, 72, [(1, 70, 1)]),
  (74, 73, [(1, 70, 1)]),
  (75, 74, [(1, 70, 1)]),
  (76, 75, [(1, 70, 1)]),
  (77, 76, [(1, 70, 1)]),
  (78, 77, [(1, 70, 1)]),
  (79, 78, [(1, 70, 1)]),
  (80, 79, [(1, 70, 1)]),
  (81, 80, [(1, 70, 1)]),
  (82, 81, [(1, 70, 1)]),
  (83, 82, [(1, 70, 1)]),
  (84, 83, [(1, 70, 1)]),
  (85, 84, [(1, 70, 1)]),
  (86, 85, [(1, 70, 1)]),
  (87, 86, [(1, 70, 1)]),
  (88, 87, [(1, 70, 1)]),
  (89, 88, [(1, 70, 1)]),
  (90, 89, [(1, 70, 1)]),
  (91, 90, [(1, 70, 1)]),
  (92, 91, [(1, 70, 1)]),
  (93, 92, [(1, 70, 1)]),
  (94, 93, [(1, 70, 1)]),
  (95, 94, [(1, 70, 1)]),
  (96, 95, [(1, 70, 1)]),
  (97, 96, [(1, 70, 1)]),
  (98, 97, [(1, 70, 1)]),
  (99, 98, [(1, 70, 1)]),
  (100, 99, [(1, 70, 1)]),
  (102, 101, [(1, 70, 1)]),
  (104, 103, [(1, 70, 1)]),
  (106, 105, [(1, 70, 1)]),
  (108, 107, [(1, 70, 1)]),
  (110, 109, [(1, 70, 1)]),
  (112, 111, [(1, 70, 1)]),
  (114, 113, [(1, 70, 1)]),
  (116, 115, [(1, 70, 1)]),
  (118, 117, [(1, 70, 1)]),
  (120, 119, [(1, 70, 1)]),
  (122, 121, [(1, 70, 1)]),
  (124, 123, [(1, 70, 1)]),
  (126, 125, [(1, 70, 1)]),
  (128, 127, [(1, 70, 1)]),
  (130, 129, [(1, 70, 1)]),
  (132, 131, [(1, 70, 1)]),
  (134, 133, [(1, 70, 1)]),
  (136, 135, [(1, 70, 1)]),
  (138, 137, [(1, 70, 1)]),
  (140, 139, [(1, 70, 1)]),
  (142, 141, [(1, 70, 1)]),
  (144, 143, [(1, 70, 1)]),
  (146, 145, [(1, 70, 1)]),
  (148, 147, [(1, 70, 1)]),
  (150, 149, [(1, 70, 1)]),
  (153, 152, [(1, 70, 1)]),
  (156, 153, [(1, 32, 1), (2, 35, 3), (3, 3, 4)]),
  (159, 156, [(1, 32, 1), (2, 36, 3), (3, 2, 4)]),
  (162, 159, [(1, 33, 1), (2, 37, 3)]),
  (165, 162, [(1, 33, 1), (2, 37, 3)]),
  (168, 165, [(1, 34, 1), (2, 36, 3)]),
  (171, 168, [(1, 35, 1), (2, 35, 3)]),
  (174, 171, [(1, 35, 1), (2, 35, 3)]),
  (177, 174, [(1, 36, 1), (2, 34, 3)]),
  (180, 177, [(1, 36, 1), (2, 34, 3)]),
  (183, 178, [(1, 21, 1), (2, 44, 3), (3, 4, 4), (4, 1, 5)]),
  (186, 181, [(1, 21, 1), (2, 45, 3), (3, 4, 4)]),
  (189, 184, [(1, 21, 1), (2, 46, 3), (3, 3, 4)]),
  (192, 187, [(1, 22, 1), (2, 46, 3), (3, 2, 4)]),
  (195, 190, [(1, 22, 1), (2, 47, 3), (3, 1, 4)]),
  (198, 191, [(1, 16, 1), (2, 47, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (201, 194, [(1, 16, 1), (2, 48, 3), (3, 5, 4), (4, 1, 5)]),
  (205, 198, [(1, 16, 1), (2, 50, 3), (3, 4, 4)]),
  (209, 200, [(1, 13, 1), (2, 49, 3), (3, 5, 4), (4, 2, 5), (6, 1, 8)]),
  (213, 204, [(1, 13, 1), (2, 50, 3), (3, 6, 4), (4, 1, 5)]),
  (217, 206, [(1, 11, 1), (2, 50, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6), (6, 1, 8)]),
  (221, 210, [(1, 11, 1), (2, 51, 3), (3, 6, 4), (4, 2, 5)]),
  (225, 210, [(2, 70, 3)]),
  (229, 212, [(2, 70, 3)]),
  (233, 212, [(2, 69, 3), (3, 1, 5)]),
  (237, 214, [(2, 69, 3), (3, 1, 5)]),
  (241, 214, [(2, 68, 3), (3, 2, 5)]),
  (245, 216, [(2, 68, 3), (3, 2, 5)]),
  (249, 216, [(2, 67, 3), (3, 3, 5)]),
  (253, 218, [(2, 67, 3), (3, 1, 4), (3, 2, 5)]),
  (258, 219, [(2, 66, 3), (3, 1, 4), (3, 3, 5)]),
  (263, 220, [(2, 65, 3), (3, 2, 4), (3, 3, 5)]),
  (268, 221, [(2, 64, 3), (3, 2, 4), (3, 4, 5)]),
  (273, 222, [(2, 63, 3), (3, 3, 4), (3, 4, 5)]),
  (278, 223, [(2, 62, 3), (3, 3, 4), (3, 5, 5)]),
  (283, 224, [(2, 61, 3), (3, 4, 4), (3, 5, 5)]),
  (288, 227, [(2, 61, 3), (3, 4, 4), (3, 5, 5)]),
  (293, 228, [(2, 60, 3), (3, 5, 4), (3, 5, 5)]),
  (298, 229, [(2, 59, 3), (3, 5, 4), (3, 6, 5)]),
  (303, 230, [(2, 58, 3), (3, 6, 4), (3, 6, 5)]),
  (309, 232, [(2, 58, 3), (3, 6, 4), (3, 6, 5)]),
  (315, 232, [(2, 56, 3), (3, 6, 4), (3, 8, 5)]),
  (321, 234, [(2, 55, 3), (3, 7, 4), (3, 8, 5)]),
  (327, 236, [(2, 54, 3), (3, 8, 4), (3, 8, 5)]),
  (333, 238, [(2, 54, 3), (3, 8, 4), (3, 8, 5)]),
  (339, 238, [(2, 52, 3), (3, 9, 4), (3, 9, 5)]),
  (345, 240, [(2, 51, 3), (3, 9, 4), (3, 10, 5)]),
  (351, 242, [(2, 50, 3), (3, 10, 4), (3, 10, 5)]),
  (358, 243, [(2, 49, 3), (3, 10, 4), (3, 11, 5)]),
  (365, 246, [(2, 49, 3), (3, 11, 4), (3, 10, 5)]),
  (372, 247, [(2, 47, 3), (3, 12, 4), (3, 11, 5)]),
  (379, 248, [(2, 46, 3), (3, 12, 4), (3, 12, 5)]),
  (386, 249, [(2, 44, 3), (3, 13, 4), (3, 13, 5)]),
  (393, 252, [(2, 44, 3), (3, 13, 4), (3, 13, 5)]),
  (400, 253, [(2, 43, 3), (3, 13, 4), (3, 14, 5)]),
  (408, 255, [(2, 42, 3), (3, 14, 4), (3, 14, 5)]),
  (416, 257, [(2, 41, 3), (3, 14, 4), (3, 15, 5)]),
  (424, 257, [(2, 39, 3), (3, 15, 4), (3, 16, 5)]),
  (432, 259, [(2, 38, 3), (3, 15, 4), (3, 17, 5)]),
  (440, 261, [(2, 37, 3), (3, 16, 4), (3, 17, 5)]),
  (448, 263, [(2, 37, 3), (3, 16, 4), (3, 17, 5)]),
  (456, 265, [(2, 36, 3), (3, 16, 4), (3, 18, 5)]),
  (465, 266, [(2, 35, 3), (3, 16, 4), (3, 19, 5)]),
  (474, 267, [(2, 33, 3), (3, 17, 4), (3, 20, 5)]),
  (483, 270, [(2, 33, 3), (3, 17, 4), (3, 20, 5)]),
  (492, 271, [(2, 32, 3), (3, 17, 4), (3, 21, 5)]),
  (501, 272, [(2, 31, 3), (3, 17, 4), (3, 22, 5)]),
  (511, 274, [(2, 30, 3), (3, 17, 4), (3, 23, 5)]),
  (521, 276, [(2, 29, 3), (3, 17, 4), (3, 24, 5)]),
  (531, 278, [(2, 28, 3), (3, 18, 4), (3, 24, 5)]),
  (541, 280, [(2, 28, 3), (3, 17, 4), (3, 25, 5)]),
  (551, 280, [(2, 27, 3), (3, 17, 4), (3, 26, 5)]),
  (562, 283, [(2, 26, 3), (3, 17, 4), (3, 27, 5)]),
  (573, 284, [(2, 25, 3), (3, 17, 4), (3, 28, 5)]),
  (584, 285, [(2, 24, 3), (3, 17, 4), (3, 29, 5)]),
  (595, 288, [(2, 24, 3), (3, 16, 4), (3, 30, 5)]),
  (606, 289, [(2, 23, 3), (3, 16, 4), (3, 31, 5)]),
  (618, 291, [(2, 22, 3), (3, 16, 4), (3, 32, 5)]),
  (630, 293, [(2, 22, 3), (3, 15, 4), (3, 33, 5)]),
  (642, 293, [(2, 21, 3), (3, 15, 4), (3, 34, 5)]),
  (654, 295, [(2, 20, 3), (3, 15, 4), (3, 35, 5)]),
  (667, 298, [(2, 20, 3), (3, 14, 4), (3, 36, 5)]),
  (680, 299, [(2, 19, 3), (3, 14, 4), (3, 37, 5)])]

theorem small73 : smallOK 73 678 certs73 = true := by decide +kernel

/-- The certificates for `t = 74`. -/
def certs74 : List Cert := [
  (72, 71, [(1, 71, 1)]),
  (73, 72, [(1, 71, 1)]),
  (74, 73, [(1, 71, 1)]),
  (75, 74, [(1, 71, 1)]),
  (76, 75, [(1, 71, 1)]),
  (77, 76, [(1, 71, 1)]),
  (78, 77, [(1, 71, 1)]),
  (79, 78, [(1, 71, 1)]),
  (80, 79, [(1, 71, 1)]),
  (81, 80, [(1, 71, 1)]),
  (82, 81, [(1, 71, 1)]),
  (83, 82, [(1, 71, 1)]),
  (84, 83, [(1, 71, 1)]),
  (85, 84, [(1, 71, 1)]),
  (86, 85, [(1, 71, 1)]),
  (87, 86, [(1, 71, 1)]),
  (88, 87, [(1, 71, 1)]),
  (89, 88, [(1, 71, 1)]),
  (90, 89, [(1, 71, 1)]),
  (91, 90, [(1, 71, 1)]),
  (92, 91, [(1, 71, 1)]),
  (93, 92, [(1, 71, 1)]),
  (94, 93, [(1, 71, 1)]),
  (95, 94, [(1, 71, 1)]),
  (96, 95, [(1, 71, 1)]),
  (97, 96, [(1, 71, 1)]),
  (98, 97, [(1, 71, 1)]),
  (99, 98, [(1, 71, 1)]),
  (100, 99, [(1, 71, 1)]),
  (102, 101, [(1, 71, 1)]),
  (104, 103, [(1, 71, 1)]),
  (106, 105, [(1, 71, 1)]),
  (108, 107, [(1, 71, 1)]),
  (110, 109, [(1, 71, 1)]),
  (112, 111, [(1, 71, 1)]),
  (114, 113, [(1, 71, 1)]),
  (116, 115, [(1, 71, 1)]),
  (118, 117, [(1, 71, 1)]),
  (120, 119, [(1, 71, 1)]),
  (122, 121, [(1, 71, 1)]),
  (124, 123, [(1, 71, 1)]),
  (126, 125, [(1, 71, 1)]),
  (128, 127, [(1, 71, 1)]),
  (130, 129, [(1, 71, 1)]),
  (132, 131, [(1, 71, 1)]),
  (134, 133, [(1, 71, 1)]),
  (136, 135, [(1, 71, 1)]),
  (138, 137, [(1, 71, 1)]),
  (140, 139, [(1, 71, 1)]),
  (142, 141, [(1, 71, 1)]),
  (144, 143, [(1, 71, 1)]),
  (146, 145, [(1, 71, 1)]),
  (148, 147, [(1, 71, 1)]),
  (150, 149, [(1, 71, 1)]),
  (153, 152, [(1, 71, 1)]),
  (156, 155, [(1, 71, 1)]),
  (159, 156, [(1, 32, 1), (2, 36, 3), (3, 3, 4)]),
  (162, 159, [(1, 33, 1), (2, 37, 3), (3, 1, 4)]),
  (165, 162, [(1, 33, 1), (2, 38, 3)]),
  (168, 165, [(1, 34, 1), (2, 37, 3)]),
  (171, 168, [(1, 35, 1), (2, 36, 3)]),
  (174, 171, [(1, 35, 1), (2, 36, 3)]),
  (177, 174, [(1, 36, 1), (2, 35, 3)]),
  (180, 177, [(1, 36, 1), (2, 35, 3)]),
  (183, 180, [(1, 37, 1), (2, 34, 3)]),
  (186, 181, [(1, 21, 1), (2, 45, 3), (3, 4, 4), (4, 1, 5)]),
  (189, 184, [(1, 21, 1), (2, 46, 3), (3, 4, 4)]),
  (192, 187, [(1, 22, 1), (2, 46, 3), (3, 3, 4)]),
  (195, 190, [(1, 22, 1), (2, 47, 3), (3, 2, 4)]),
  (198, 193, [(1, 22, 1), (2, 48, 3), (3, 1, 4)]),
  (201, 194, [(1, 16, 1), (2, 48, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (205, 198, [(1, 16, 1), (2, 50, 3), (3, 4, 4), (4, 1, 5)]),
  (209, 202, [(1, 17, 1), (2, 50, 3), (3, 4, 4)]),
  (213, 204, [(1, 13, 1), (2, 50, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (217, 208, [(1, 13, 1), (2, 52, 3), (3, 5, 4), (4, 1, 5)]),
  (221, 210, [(1, 11, 1), (2, 51, 3), (3, 6, 4), (4, 2, 5), (6, 1, 8)]),
  (225, 214, [(1, 11, 1), (2, 53, 3), (3, 5, 4), (4, 2, 5)]),
  (229, 214, [(2, 71, 3)]),
  (233, 216, [(2, 71, 3)]),
  (237, 216, [(2, 70, 3), (3, 1, 5)]),
  (241, 218, [(2, 71, 3)]),
  (245, 218, [(2, 70, 3), (3, 1, 5)]),
  (249, 220, [(2, 70, 3), (3, 1, 5)]),
  (253, 220, [(2, 68, 3), (3, 1, 4), (3, 2, 5)]),
  (258, 221, [(2, 68, 3), (3, 3, 5)]),
  (263, 222, [(2, 67, 3), (3, 1, 4), (3, 3, 5)]),
  (268, 223, [(2, 66, 3), (3, 1, 4), (3, 4, 5)]),
  (273, 224, [(2, 65, 3), (3, 2, 4), (3, 4, 5)]),
  (278, 225, [(2, 64, 3), (3, 2, 4), (3, 5, 5)]),
  (283, 226, [(2, 63, 3), (3, 3, 4), (3, 5, 5)]),
  (288, 229, [(2, 63, 3), (3, 3, 4), (3, 5, 5)]),
  (293, 230, [(2, 62, 3), (3, 4, 4), (3, 5, 5)]),
  (298, 231, [(2, 61, 3), (3, 4, 4), (3, 6, 5)]),
  (303, 232, [(2, 60, 3), (3, 5, 4), (3, 6, 5)]),
  (309, 234, [(2, 59, 3), (3, 6, 4), (3, 6, 5)]),
  (315, 236, [(2, 58, 3), (3, 6, 4), (3, 7, 5)]),
  (321, 236, [(2, 56, 3), (3, 7, 4), (3, 8, 5)]),
  (327, 238, [(2, 55, 3), (3, 8, 4), (3, 8, 5)]),
  (333, 240, [(2, 55, 3), (3, 8, 4), (3, 8, 5)]),
  (339, 240, [(2, 53, 3), (3, 9, 4), (3, 9, 5)]),
  (345, 242, [(2, 52, 3), (3, 9, 4), (3, 10, 5)]),
  (351, 244, [(2, 52, 3), (3, 9, 4), (3, 10, 5)]),
  (358, 245, [(2, 50, 3), (3, 10, 4), (3, 11, 5)]),
  (365, 246, [(2, 49, 3), (3, 11, 4), (3, 11, 5)]),
  (372, 249, [(2, 48, 3), (3, 12, 4), (3, 11, 5)]),
  (379, 250, [(2, 47, 3), (3, 12, 4), (3, 12, 5)]),
  (386, 253, [(2, 46, 3), (3, 13, 4), (3, 12, 5)]),
  (393, 254, [(2, 45, 3), (3, 13, 4), (3, 13, 5)]),
  (400, 255, [(2, 44, 3), (3, 13, 4), (3, 14, 5)]),
  (408, 257, [(2, 43, 3), (3, 14, 4), (3, 14, 5)]),
  (416, 259, [(2, 42, 3), (3, 14, 4), (3, 15, 5)]),
  (424, 261, [(2, 41, 3), (3, 15, 4), (3, 15, 5)]),
  (432, 263, [(2, 40, 3), (3, 15, 4), (3, 16, 5)]),
  (440, 263, [(2, 38, 3), (3, 16, 4), (3, 17, 5)]),
  (448, 265, [(2, 38, 3), (3, 16, 4), (3, 17, 5)]),
  (456, 267, [(2, 37, 3), (3, 16, 4), (3, 18, 5)]),
  (465, 268, [(2, 35, 3), (3, 17, 4), (3, 19, 5)]),
  (474, 271, [(2, 35, 3), (3, 17, 4), (3, 19, 5)]),
  (483, 272, [(2, 34, 3), (3, 17, 4), (3, 20, 5)]),
  (492, 273, [(2, 33, 3), (3, 17, 4), (3, 21, 5)]),
  (501, 276, [(2, 32, 3), (3, 18, 4), (3, 21, 5)]),
  (511, 276, [(2, 31, 3), (3, 17, 4), (3, 23, 5)]),
  (521, 278, [(2, 30, 3), (3, 17, 4), (3, 24, 5)]),
  (531, 280, [(2, 29, 3), (3, 18, 4), (3, 24, 5)]),
  (541, 282, [(2, 28, 3), (3, 18, 4), (3, 25, 5)]),
  (551, 284, [(2, 28, 3), (3, 17, 4), (3, 26, 5)]),
  (562, 285, [(2, 27, 3), (3, 17, 4), (3, 27, 5)]),
  (573, 286, [(2, 26, 3), (3, 17, 4), (3, 28, 5)]),
  (584, 289, [(2, 25, 3), (3, 17, 4), (3, 29, 5)]),
  (595, 290, [(2, 24, 3), (3, 17, 4), (3, 30, 5)]),
  (606, 293, [(2, 24, 3), (3, 17, 4), (3, 30, 5)]),
  (618, 293, [(2, 23, 3), (3, 16, 4), (3, 32, 5)]),
  (630, 295, [(2, 22, 3), (3, 16, 4), (3, 33, 5)]),
  (642, 297, [(2, 22, 3), (3, 15, 4), (3, 34, 5)]),
  (654, 299, [(2, 21, 3), (3, 15, 4), (3, 35, 5)]),
  (667, 300, [(2, 20, 3), (3, 15, 4), (3, 36, 5)]),
  (680, 303, [(2, 20, 3), (3, 14, 4), (3, 37, 5)]),
  (693, 304, [(2, 19, 3), (3, 14, 4), (3, 38, 5)])]

theorem small74 : smallOK 74 688 certs74 = true := by decide +kernel

/-- The certificates for `t = 75`. -/
def certs75 : List Cert := [
  (73, 72, [(1, 72, 1)]),
  (74, 73, [(1, 72, 1)]),
  (75, 74, [(1, 72, 1)]),
  (76, 75, [(1, 72, 1)]),
  (77, 76, [(1, 72, 1)]),
  (78, 77, [(1, 72, 1)]),
  (79, 78, [(1, 72, 1)]),
  (80, 79, [(1, 72, 1)]),
  (81, 80, [(1, 72, 1)]),
  (82, 81, [(1, 72, 1)]),
  (83, 82, [(1, 72, 1)]),
  (84, 83, [(1, 72, 1)]),
  (85, 84, [(1, 72, 1)]),
  (86, 85, [(1, 72, 1)]),
  (87, 86, [(1, 72, 1)]),
  (88, 87, [(1, 72, 1)]),
  (89, 88, [(1, 72, 1)]),
  (90, 89, [(1, 72, 1)]),
  (91, 90, [(1, 72, 1)]),
  (92, 91, [(1, 72, 1)]),
  (93, 92, [(1, 72, 1)]),
  (94, 93, [(1, 72, 1)]),
  (95, 94, [(1, 72, 1)]),
  (96, 95, [(1, 72, 1)]),
  (97, 96, [(1, 72, 1)]),
  (98, 97, [(1, 72, 1)]),
  (99, 98, [(1, 72, 1)]),
  (100, 99, [(1, 72, 1)]),
  (102, 101, [(1, 72, 1)]),
  (104, 103, [(1, 72, 1)]),
  (106, 105, [(1, 72, 1)]),
  (108, 107, [(1, 72, 1)]),
  (110, 109, [(1, 72, 1)]),
  (112, 111, [(1, 72, 1)]),
  (114, 113, [(1, 72, 1)]),
  (116, 115, [(1, 72, 1)]),
  (118, 117, [(1, 72, 1)]),
  (120, 119, [(1, 72, 1)]),
  (122, 121, [(1, 72, 1)]),
  (124, 123, [(1, 72, 1)]),
  (126, 125, [(1, 72, 1)]),
  (128, 127, [(1, 72, 1)]),
  (130, 129, [(1, 72, 1)]),
  (132, 131, [(1, 72, 1)]),
  (134, 133, [(1, 72, 1)]),
  (136, 135, [(1, 72, 1)]),
  (138, 137, [(1, 72, 1)]),
  (140, 139, [(1, 72, 1)]),
  (142, 141, [(1, 72, 1)]),
  (144, 143, [(1, 72, 1)]),
  (146, 145, [(1, 72, 1)]),
  (148, 147, [(1, 72, 1)]),
  (150, 149, [(1, 72, 1)]),
  (153, 152, [(1, 72, 1)]),
  (156, 155, [(1, 72, 1)]),
  (159, 158, [(1, 72, 1)]),
  (162, 159, [(1, 33, 1), (2, 37, 3), (3, 2, 4)]),
  (165, 162, [(1, 33, 1), (2, 38, 3), (3, 1, 4)]),
  (168, 165, [(1, 34, 1), (2, 38, 3)]),
  (171, 168, [(1, 35, 1), (2, 37, 3)]),
  (174, 171, [(1, 35, 1), (2, 37, 3)]),
  (177, 174, [(1, 36, 1), (2, 36, 3)]),
  (180, 177, [(1, 36, 1), (2, 36, 3)]),
  (183, 180, [(1, 37, 1), (2, 35, 3)]),
  (186, 183, [(1, 38, 1), (2, 34, 3)]),
  (189, 184, [(1, 21, 1), (2, 46, 3), (3, 4, 4), (4, 1, 5)]),
  (192, 187, [(1, 22, 1), (2, 46, 3), (3, 4, 4)]),
  (195, 190, [(1, 22, 1), (2, 47, 3), (3, 3, 4)]),
  (198, 193, [(1, 22, 1), (2, 48, 3), (3, 2, 4)]),
  (201, 196, [(1, 23, 1), (2, 49, 3)]),
  (205, 198, [(1, 16, 1), (2, 50, 3), (3, 4, 4), (4, 2, 5)]),
  (209, 202, [(1, 17, 1), (2, 50, 3), (3, 5, 4)]),
  (213, 206, [(1, 17, 1), (2, 52, 3), (3, 3, 4)]),
  (217, 208, [(1, 13, 1), (2, 52, 3), (3, 5, 4), (4, 2, 5)]),
  (221, 212, [(1, 13, 1), (2, 53, 3), (3, 5, 4), (4, 1, 5)]),
  (225, 214, [(1, 11, 1), (2, 53, 3), (3, 5, 4), (4, 2, 5), (5, 1, 7)]),
  (229, 216, [(2, 72, 3)]),
  (233, 218, [(2, 72, 3)]),
  (237, 218, [(2, 72, 3)]),
  (241, 218, [(2, 71, 3), (3, 1, 5)]),
  (245, 220, [(2, 71, 3), (3, 1, 5)]),
  (249, 220, [(2, 70, 3), (3, 2, 5)]),
  (253, 222, [(2, 70, 3), (3, 2, 5)]),
  (258, 223, [(2, 69, 3), (3, 3, 5)]),
  (263, 224, [(2, 68, 3), (3, 1, 4), (3, 3, 5)]),
  (268, 225, [(2, 67, 3), (3, 1, 4), (3, 4, 5)]),
  (273, 226, [(2, 66, 3), (3, 2, 4), (3, 4, 5)]),
  (278, 229, [(2, 66, 3), (3, 2, 4), (3, 4, 5)]),
  (283, 230, [(2, 65, 3), (3, 3, 4), (3, 4, 5)]),
  (288, 231, [(2, 64, 3), (3, 3, 4), (3, 5, 5)]),
  (293, 232, [(2, 63, 3), (3, 4, 4), (3, 5, 5)]),
  (298, 233, [(2, 62, 3), (3, 4, 4), (3, 6, 5)]),
  (303, 234, [(2, 61, 3), (3, 5, 4), (3, 6, 5)]),
  (309, 236, [(2, 60, 3), (3, 6, 4), (3, 6, 5)]),
  (315, 238, [(2, 59, 3), (3, 6, 4), (3, 7, 5)]),
  (321, 240, [(2, 59, 3), (3, 6, 4), (3, 7, 5)]),
  (327, 240, [(2, 57, 3), (3, 7, 4), (3, 8, 5)]),
  (333, 242, [(2, 56, 3), (3, 8, 4), (3, 8, 5)]),
  (339, 244, [(2, 55, 3), (3, 9, 4), (3, 8, 5)]),
  (345, 246, [(2, 55, 3), (3, 9, 4), (3, 8, 5)]),
  (351, 246, [(2, 53, 3), (3, 9, 4), (3, 10, 5)]),
  (358, 249, [(2, 52, 3), (3, 10, 4), (3, 10, 5)]),
  (365, 250, [(2, 51, 3), (3, 11, 4), (3, 10, 5)]),
  (372, 251, [(2, 49, 3), (3, 12, 4), (3, 11, 5)]),
  (379, 252, [(2, 48, 3), (3, 12, 4), (3, 12, 5)]),
  (386, 255, [(2, 48, 3), (3, 12, 4), (3, 12, 5)]),
  (393, 256, [(2, 46, 3), (3, 13, 4), (3, 13, 5)]),
  (400, 257, [(2, 45, 3), (3, 13, 4), (3, 14, 5)]),
  (408, 259, [(2, 44, 3), (3, 14, 4), (3, 14, 5)]),
  (416, 261, [(2, 43, 3), (3, 14, 4), (3, 15, 5)]),
  (424, 263, [(2, 42, 3), (3, 15, 4), (3, 15, 5)]),
  (432, 265, [(2, 41, 3), (3, 15, 4), (3, 16, 5)]),
  (440, 267, [(2, 40, 3), (3, 16, 4), (3, 16, 5)]),
  (448, 269, [(2, 39, 3), (3, 16, 4), (3, 17, 5)]),
  (456, 269, [(2, 38, 3), (3, 16, 4), (3, 18, 5)]),
  (465, 272, [(2, 37, 3), (3, 17, 4), (3, 18, 5)]),
  (474, 273, [(2, 36, 3), (3, 17, 4), (3, 19, 5)]),
  (483, 274, [(2, 34, 3), (3, 18, 4), (3, 20, 5)]),
  (492, 277, [(2, 34, 3), (3, 18, 4), (3, 20, 5)]),
  (501, 278, [(2, 33, 3), (3, 18, 4), (3, 21, 5)]),
  (511, 280, [(2, 32, 3), (3, 18, 4), (3, 22, 5)]),
  (521, 282, [(2, 31, 3), (3, 18, 4), (3, 23, 5)]),
  (531, 282, [(2, 30, 3), (3, 18, 4), (3, 24, 5)]),
  (541, 284, [(2, 29, 3), (3, 18, 4), (3, 25, 5)]),
  (551, 286, [(2, 28, 3), (3, 18, 4), (3, 26, 5)]),
  (562, 289, [(2, 28, 3), (3, 18, 4), (3, 26, 5)]),
  (573, 290, [(2, 27, 3), (3, 18, 4), (3, 27, 5)]),
  (584, 291, [(2, 26, 3), (3, 17, 4), (3, 29, 5)]),
  (595, 294, [(2, 25, 3), (3, 18, 4), (3, 29, 5)]),
  (606, 295, [(2, 24, 3), (3, 18, 4), (3, 30, 5)]),
  (618, 297, [(2, 24, 3), (3, 17, 4), (3, 31, 5)]),
  (630, 299, [(2, 23, 3), (3, 17, 4), (3, 32, 5)]),
  (642, 301, [(2, 22, 3), (3, 17, 4), (3, 33, 5)]),
  (654, 303, [(2, 22, 3), (3, 16, 4), (3, 34, 5)]),
  (667, 304, [(2, 21, 3), (3, 16, 4), (3, 35, 5)]),
  (680, 305, [(2, 20, 3), (3, 15, 4), (3, 37, 5)]),
  (693, 308, [(2, 20, 3), (3, 15, 4), (3, 37, 5)]),
  (706, 309, [(2, 19, 3), (3, 14, 4), (3, 39, 5)])]

theorem small75 : smallOK 75 700 certs75 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S076.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {76, 77, 78, 79, 80, 81, 82, 83} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 76`. -/
def certs76 : List Cert := [
  (74, 73, [(1, 73, 1)]),
  (75, 74, [(1, 73, 1)]),
  (76, 75, [(1, 73, 1)]),
  (77, 76, [(1, 73, 1)]),
  (78, 77, [(1, 73, 1)]),
  (79, 78, [(1, 73, 1)]),
  (80, 79, [(1, 73, 1)]),
  (81, 80, [(1, 73, 1)]),
  (82, 81, [(1, 73, 1)]),
  (83, 82, [(1, 73, 1)]),
  (84, 83, [(1, 73, 1)]),
  (85, 84, [(1, 73, 1)]),
  (86, 85, [(1, 73, 1)]),
  (87, 86, [(1, 73, 1)]),
  (88, 87, [(1, 73, 1)]),
  (89, 88, [(1, 73, 1)]),
  (90, 89, [(1, 73, 1)]),
  (91, 90, [(1, 73, 1)]),
  (92, 91, [(1, 73, 1)]),
  (93, 92, [(1, 73, 1)]),
  (94, 93, [(1, 73, 1)]),
  (95, 94, [(1, 73, 1)]),
  (96, 95, [(1, 73, 1)]),
  (97, 96, [(1, 73, 1)]),
  (98, 97, [(1, 73, 1)]),
  (99, 98, [(1, 73, 1)]),
  (100, 99, [(1, 73, 1)]),
  (102, 101, [(1, 73, 1)]),
  (104, 103, [(1, 73, 1)]),
  (106, 105, [(1, 73, 1)]),
  (108, 107, [(1, 73, 1)]),
  (110, 109, [(1, 73, 1)]),
  (112, 111, [(1, 73, 1)]),
  (114, 113, [(1, 73, 1)]),
  (116, 115, [(1, 73, 1)]),
  (118, 117, [(1, 73, 1)]),
  (120, 119, [(1, 73, 1)]),
  (122, 121, [(1, 73, 1)]),
  (124, 123, [(1, 73, 1)]),
  (126, 125, [(1, 73, 1)]),
  (128, 127, [(1, 73, 1)]),
  (130, 129, [(1, 73, 1)]),
  (132, 131, [(1, 73, 1)]),
  (134, 133, [(1, 73, 1)]),
  (136, 135, [(1, 73, 1)]),
  (138, 137, [(1, 73, 1)]),
  (140, 139, [(1, 73, 1)]),
  (142, 141, [(1, 73, 1)]),
  (144, 143, [(1, 73, 1)]),
  (146, 145, [(1, 73, 1)]),
  (148, 147, [(1, 73, 1)]),
  (150, 149, [(1, 73, 1)]),
  (153, 152, [(1, 73, 1)]),
  (156, 155, [(1, 73, 1)]),
  (159, 158, [(1, 73, 1)]),
  (162, 159, [(1, 33, 1), (2, 37, 3), (3, 2, 4), (4, 1, 5)]),
  (165, 162, [(1, 33, 1), (2, 38, 3), (3, 2, 4)]),
  (168, 165, [(1, 34, 1), (2, 38, 3), (3, 1, 4)]),
  (171, 168, [(1, 35, 1), (2, 38, 3)]),
  (174, 171, [(1, 35, 1), (2, 38, 3)]),
  (177, 174, [(1, 36, 1), (2, 37, 3)]),
  (180, 177, [(1, 36, 1), (2, 37, 3)]),
  (183, 180, [(1, 37, 1), (2, 36, 3)]),
  (186, 183, [(1, 38, 1), (2, 35, 3)]),
  (189, 186, [(1, 38, 1), (2, 35, 3)]),
  (192, 187, [(1, 22, 1), (2, 46, 3), (3, 4, 4), (4, 1, 5)]),
  (195, 190, [(1, 22, 1), (2, 47, 3), (3, 4, 4)]),
  (198, 193, [(1, 22, 1), (2, 48, 3), (3, 3, 4)]),
  (201, 196, [(1, 23, 1), (2, 49, 3), (3, 1, 4)]),
  (205, 200, [(1, 23, 1), (2, 50, 3)]),
  (209, 202, [(1, 17, 1), (2, 50, 3), (3, 5, 4), (4, 1, 5)]),
  (213, 206, [(1, 17, 1), (2, 52, 3), (3, 4, 4)]),
  (217, 208, [(1, 13, 1), (2, 52, 3), (3, 5, 4), (4, 2, 5), (6, 1, 8)]),
  (221, 212, [(1, 13, 1), (2, 53, 3), (3, 5, 4), (4, 2, 5)]),
  (225, 216, [(1, 14, 1), (2, 54, 3), (3, 5, 4)]),
  (229, 218, [(1, 11, 1), (2, 54, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (233, 220, [(1, 10, 1), (2, 53, 3), (3, 6, 4), (4, 2, 5), (5, 1, 7), (7, 1, 9)]),
  (237, 220, [(2, 73, 3)]),
  (241, 222, [(2, 73, 3)]),
  (245, 222, [(2, 72, 3), (3, 1, 5)]),
  (249, 224, [(2, 72, 3), (3, 1, 5)]),
  (253, 224, [(2, 71, 3), (3, 2, 5)]),
  (258, 225, [(2, 70, 3), (3, 3, 5)]),
  (263, 226, [(2, 69, 3), (3, 1, 4), (3, 3, 5)]),
  (268, 229, [(2, 70, 3), (3, 1, 4), (3, 2, 5)]),
  (273, 230, [(2, 69, 3), (3, 1, 4), (3, 3, 5)]),
  (278, 231, [(2, 68, 3), (3, 2, 4), (3, 3, 5)]),
  (283, 232, [(2, 66, 3), (3, 3, 4), (3, 4, 5)]),
  (288, 233, [(2, 65, 3), (3, 3, 4), (3, 5, 5)]),
  (293, 234, [(2, 64, 3), (3, 4, 4), (3, 5, 5)]),
  (298, 235, [(2, 63, 3), (3, 4, 4), (3, 6, 5)]),
  (303, 236, [(2, 62, 3), (3, 5, 4), (3, 6, 5)]),
  (309, 238, [(2, 62, 3), (3, 5, 4), (3, 6, 5)]),
  (315, 240, [(2, 61, 3), (3, 6, 4), (3, 6, 5)]),
  (321, 242, [(2, 60, 3), (3, 6, 4), (3, 7, 5)]),
  (327, 242, [(2, 58, 3), (3, 7, 4), (3, 8, 5)]),
  (333, 244, [(2, 57, 3), (3, 8, 4), (3, 8, 5)]),
  (339, 246, [(2, 57, 3), (3, 8, 4), (3, 8, 5)]),
  (345, 246, [(2, 55, 3), (3, 9, 4), (3, 9, 5)]),
  (351, 248, [(2, 54, 3), (3, 9, 4), (3, 10, 5)]),
  (358, 251, [(2, 53, 3), (3, 10, 4), (3, 10, 5)]),
  (365, 252, [(2, 52, 3), (3, 11, 4), (3, 10, 5)]),
  (372, 253, [(2, 50, 3), (3, 12, 4), (3, 11, 5)]),
  (379, 256, [(2, 50, 3), (3, 12, 4), (3, 11, 5)]),
  (386, 257, [(2, 49, 3), (3, 12, 4), (3, 12, 5)]),
  (393, 258, [(2, 47, 3), (3, 13, 4), (3, 13, 5)]),
  (400, 261, [(2, 47, 3), (3, 13, 4), (3, 13, 5)]),
  (408, 261, [(2, 45, 3), (3, 14, 4), (3, 14, 5)]),
  (416, 263, [(2, 44, 3), (3, 14, 4), (3, 15, 5)]),
  (424, 265, [(2, 43, 3), (3, 15, 4), (3, 15, 5)]),
  (432, 267, [(2, 42, 3), (3, 15, 4), (3, 16, 5)]),
  (440, 269, [(2, 41, 3), (3, 16, 4), (3, 16, 5)]),
  (448, 271, [(2, 40, 3), (3, 16, 4), (3, 17, 5)]),
  (456, 273, [(2, 39, 3), (3, 17, 4), (3, 17, 5)]),
  (465, 274, [(2, 38, 3), (3, 17, 4), (3, 18, 5)]),
  (474, 275, [(2, 36, 3), (3, 18, 4), (3, 19, 5)]),
  (483, 278, [(2, 36, 3), (3, 18, 4), (3, 19, 5)]),
  (492, 279, [(2, 35, 3), (3, 18, 4), (3, 20, 5)]),
  (501, 282, [(2, 34, 3), (3, 18, 4), (3, 21, 5)]),
  (511, 282, [(2, 33, 3), (3, 18, 4), (3, 22, 5)]),
  (521, 284, [(2, 32, 3), (3, 18, 4), (3, 23, 5)]),
  (531, 286, [(2, 31, 3), (3, 18, 4), (3, 24, 5)]),
  (541, 288, [(2, 30, 3), (3, 19, 4), (3, 24, 5)]),
  (551, 290, [(2, 29, 3), (3, 19, 4), (3, 25, 5)]),
  (562, 291, [(2, 28, 3), (3, 19, 4), (3, 26, 5)]),
  (573, 294, [(2, 28, 3), (3, 18, 4), (3, 27, 5)]),
  (584, 295, [(2, 27, 3), (3, 18, 4), (3, 28, 5)]),
  (595, 296, [(2, 26, 3), (3, 18, 4), (3, 29, 5)]),
  (606, 297, [(2, 25, 3), (3, 18, 4), (3, 30, 5)]),
  (618, 299, [(2, 24, 3), (3, 18, 4), (3, 31, 5)]),
  (630, 301, [(2, 23, 3), (3, 18, 4), (3, 32, 5)]),
  (642, 303, [(2, 23, 3), (3, 17, 4), (3, 33, 5)]),
  (654, 305, [(2, 22, 3), (3, 17, 4), (3, 34, 5)]),
  (667, 308, [(2, 22, 3), (3, 16, 4), (3, 35, 5)]),
  (680, 309, [(2, 21, 3), (3, 16, 4), (3, 36, 5)]),
  (693, 312, [(2, 20, 3), (3, 16, 4), (3, 37, 5)]),
  (706, 313, [(2, 20, 3), (3, 15, 4), (3, 38, 5)]),
  (720, 315, [(2, 19, 3), (3, 15, 4), (3, 39, 5)])]

theorem small76 : smallOK 76 710 certs76 = true := by decide +kernel

/-- The certificates for `t = 77`. -/
def certs77 : List Cert := [
  (75, 74, [(1, 74, 1)]),
  (76, 75, [(1, 74, 1)]),
  (77, 76, [(1, 74, 1)]),
  (78, 77, [(1, 74, 1)]),
  (79, 78, [(1, 74, 1)]),
  (80, 79, [(1, 74, 1)]),
  (81, 80, [(1, 74, 1)]),
  (82, 81, [(1, 74, 1)]),
  (83, 82, [(1, 74, 1)]),
  (84, 83, [(1, 74, 1)]),
  (85, 84, [(1, 74, 1)]),
  (86, 85, [(1, 74, 1)]),
  (87, 86, [(1, 74, 1)]),
  (88, 87, [(1, 74, 1)]),
  (89, 88, [(1, 74, 1)]),
  (90, 89, [(1, 74, 1)]),
  (91, 90, [(1, 74, 1)]),
  (92, 91, [(1, 74, 1)]),
  (93, 92, [(1, 74, 1)]),
  (94, 93, [(1, 74, 1)]),
  (95, 94, [(1, 74, 1)]),
  (96, 95, [(1, 74, 1)]),
  (97, 96, [(1, 74, 1)]),
  (98, 97, [(1, 74, 1)]),
  (99, 98, [(1, 74, 1)]),
  (100, 99, [(1, 74, 1)]),
  (102, 101, [(1, 74, 1)]),
  (104, 103, [(1, 74, 1)]),
  (106, 105, [(1, 74, 1)]),
  (108, 107, [(1, 74, 1)]),
  (110, 109, [(1, 74, 1)]),
  (112, 111, [(1, 74, 1)]),
  (114, 113, [(1, 74, 1)]),
  (116, 115, [(1, 74, 1)]),
  (118, 117, [(1, 74, 1)]),
  (120, 119, [(1, 74, 1)]),
  (122, 121, [(1, 74, 1)]),
  (124, 123, [(1, 74, 1)]),
  (126, 125, [(1, 74, 1)]),
  (128, 127, [(1, 74, 1)]),
  (130, 129, [(1, 74, 1)]),
  (132, 131, [(1, 74, 1)]),
  (134, 133, [(1, 74, 1)]),
  (136, 135, [(1, 74, 1)]),
  (138, 137, [(1, 74, 1)]),
  (140, 139, [(1, 74, 1)]),
  (142, 141, [(1, 74, 1)]),
  (144, 143, [(1, 74, 1)]),
  (146, 145, [(1, 74, 1)]),
  (148, 147, [(1, 74, 1)]),
  (150, 149, [(1, 74, 1)]),
  (153, 152, [(1, 74, 1)]),
  (156, 155, [(1, 74, 1)]),
  (159, 158, [(1, 74, 1)]),
  (162, 161, [(1, 74, 1)]),
  (165, 162, [(1, 33, 1), (2, 38, 3), (3, 2, 4), (4, 1, 5)]),
  (168, 165, [(1, 34, 1), (2, 38, 3), (3, 2, 4)]),
  (171, 168, [(1, 35, 1), (2, 39, 3)]),
  (174, 171, [(1, 35, 1), (2, 39, 3)]),
  (177, 174, [(1, 36, 1), (2, 38, 3)]),
  (180, 177, [(1, 36, 1), (2, 38, 3)]),
  (183, 180, [(1, 37, 1), (2, 37, 3)]),
  (186, 183, [(1, 38, 1), (2, 36, 3)]),
  (189, 186, [(1, 38, 1), (2, 36, 3)]),
  (192, 187, [(1, 22, 1), (2, 46, 3), (3, 4, 4), (4, 1, 5), (5, 1, 6)]),
  (195, 190, [(1, 22, 1), (2, 47, 3), (3, 4, 4), (4, 1, 5)]),
  (198, 193, [(1, 22, 1), (2, 48, 3), (3, 4, 4)]),
  (201, 196, [(1, 23, 1), (2, 49, 3), (3, 2, 4)]),
  (205, 200, [(1, 23, 1), (2, 50, 3), (3, 1, 4)]),
  (209, 202, [(1, 17, 1), (2, 50, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (213, 206, [(1, 17, 1), (2, 52, 3), (3, 4, 4), (4, 1, 5)]),
  (217, 210, [(1, 17, 1), (2, 53, 3), (3, 4, 4)]),
  (221, 212, [(1, 13, 1), (2, 53, 3), (3, 5, 4), (4, 2, 5), (6, 1, 8)]),
  (225, 216, [(1, 14, 1), (2, 54, 3), (3, 5, 4), (4, 1, 5)]),
  (229, 218, [(1, 11, 1), (2, 54, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6), (6, 1, 8)]),
  (233, 222, [(1, 12, 1), (2, 54, 3), (3, 6, 4), (4, 2, 5)]),
  (237, 222, [(2, 74, 3)]),
  (241, 224, [(2, 74, 3)]),
  (245, 224, [(2, 73, 3), (3, 1, 5)]),
  (249, 226, [(2, 73, 3), (3, 1, 5)]),
  (253, 226, [(2, 72, 3), (3, 2, 5)]),
  (258, 229, [(2, 73, 3), (3, 1, 5)]),
  (263, 230, [(2, 72, 3), (3, 2, 5)]),
  (268, 229, [(2, 70, 3), (3, 1, 4), (3, 3, 5)]),
  (273, 232, [(2, 70, 3), (3, 1, 4), (3, 3, 5)]),
  (278, 233, [(2, 69, 3), (3, 2, 4), (3, 3, 5)]),
  (283, 234, [(2, 68, 3), (3, 2, 4), (3, 4, 5)]),
  (288, 235, [(2, 67, 3), (3, 3, 4), (3, 4, 5)]),
  (293, 236, [(2, 66, 3), (3, 3, 4), (3, 5, 5)]),
  (298, 237, [(2, 65, 3), (3, 4, 4), (3, 5, 5)]),
  (303, 238, [(2, 64, 3), (3, 4, 4), (3, 6, 5)]),
  (309, 240, [(2, 63, 3), (3, 5, 4), (3, 6, 5)]),
  (315, 242, [(2, 62, 3), (3, 6, 4), (3, 6, 5)]),
  (321, 244, [(2, 61, 3), (3, 6, 4), (3, 7, 5)]),
  (327, 246, [(2, 61, 3), (3, 6, 4), (3, 7, 5)]),
  (333, 246, [(2, 59, 3), (3, 7, 4), (3, 8, 5)]),
  (339, 248, [(2, 58, 3), (3, 8, 4), (3, 8, 5)]),
  (345, 250, [(2, 57, 3), (3, 9, 4), (3, 8, 5)]),
  (351, 252, [(2, 56, 3), (3, 9, 4), (3, 9, 5)]),
  (358, 253, [(2, 55, 3), (3, 10, 4), (3, 9, 5)]),
  (365, 254, [(2, 53, 3), (3, 11, 4), (3, 10, 5)]),
  (372, 255, [(2, 52, 3), (3, 11, 4), (3, 11, 5)]),
  (379, 258, [(2, 51, 3), (3, 12, 4), (3, 11, 5)]),
  (386, 259, [(2, 50, 3), (3, 12, 4), (3, 12, 5)]),
  (393, 262, [(2, 49, 3), (3, 13, 4), (3, 12, 5)]),
  (400, 263, [(2, 48, 3), (3, 13, 4), (3, 13, 5)]),
  (408, 265, [(2, 47, 3), (3, 14, 4), (3, 13, 5)]),
  (416, 267, [(2, 46, 3), (3, 14, 4), (3, 14, 5)]),
  (424, 267, [(2, 44, 3), (3, 15, 4), (3, 15, 5)]),
  (432, 269, [(2, 43, 3), (3, 15, 4), (3, 16, 5)]),
  (440, 271, [(2, 42, 3), (3, 16, 4), (3, 16, 5)]),
  (448, 273, [(2, 41, 3), (3, 16, 4), (3, 17, 5)]),
  (456, 275, [(2, 40, 3), (3, 17, 4), (3, 17, 5)]),
  (465, 276, [(2, 39, 3), (3, 17, 4), (3, 18, 5)]),
  (474, 279, [(2, 38, 3), (3, 18, 4), (3, 18, 5)]),
  (483, 280, [(2, 37, 3), (3, 18, 4), (3, 19, 5)]),
  (492, 283, [(2, 36, 3), (3, 18, 4), (3, 20, 5)]),
  (501, 284, [(2, 35, 3), (3, 18, 4), (3, 21, 5)]),
  (511, 286, [(2, 34, 3), (3, 19, 4), (3, 21, 5)]),
  (521, 288, [(2, 33, 3), (3, 19, 4), (3, 22, 5)]),
  (531, 290, [(2, 32, 3), (3, 19, 4), (3, 23, 5)]),
  (541, 290, [(2, 31, 3), (3, 19, 4), (3, 24, 5)]),
  (551, 292, [(2, 30, 3), (3, 19, 4), (3, 25, 5)]),
  (562, 293, [(2, 29, 3), (3, 19, 4), (3, 26, 5)]),
  (573, 296, [(2, 28, 3), (3, 19, 4), (3, 27, 5)]),
  (584, 297, [(2, 27, 3), (3, 19, 4), (3, 28, 5)]),
  (595, 300, [(2, 27, 3), (3, 19, 4), (3, 28, 5)]),
  (606, 301, [(2, 26, 3), (3, 18, 4), (3, 30, 5)]),
  (618, 303, [(2, 25, 3), (3, 18, 4), (3, 31, 5)]),
  (630, 305, [(2, 24, 3), (3, 18, 4), (3, 32, 5)]),
  (642, 307, [(2, 24, 3), (3, 18, 4), (3, 32, 5)]),
  (654, 309, [(2, 23, 3), (3, 18, 4), (3, 33, 5)]),
  (667, 310, [(2, 22, 3), (3, 17, 4), (3, 35, 5)]),
  (680, 311, [(2, 21, 3), (3, 17, 4), (3, 36, 5)]),
  (693, 314, [(2, 21, 3), (3, 16, 4), (3, 37, 5)]),
  (706, 315, [(2, 20, 3), (3, 16, 4), (3, 37, 5), (4, 1, 6)]),
  (720, 317, [(2, 20, 3), (3, 15, 4), (3, 38, 5), (4, 1, 6)])]

theorem small77 : smallOK 77 720 certs77 = true := by decide +kernel

/-- The certificates for `t = 78`. -/
def certs78 : List Cert := [
  (76, 75, [(1, 75, 1)]),
  (77, 76, [(1, 75, 1)]),
  (78, 77, [(1, 75, 1)]),
  (79, 78, [(1, 75, 1)]),
  (80, 79, [(1, 75, 1)]),
  (81, 80, [(1, 75, 1)]),
  (82, 81, [(1, 75, 1)]),
  (83, 82, [(1, 75, 1)]),
  (84, 83, [(1, 75, 1)]),
  (85, 84, [(1, 75, 1)]),
  (86, 85, [(1, 75, 1)]),
  (87, 86, [(1, 75, 1)]),
  (88, 87, [(1, 75, 1)]),
  (89, 88, [(1, 75, 1)]),
  (90, 89, [(1, 75, 1)]),
  (91, 90, [(1, 75, 1)]),
  (92, 91, [(1, 75, 1)]),
  (93, 92, [(1, 75, 1)]),
  (94, 93, [(1, 75, 1)]),
  (95, 94, [(1, 75, 1)]),
  (96, 95, [(1, 75, 1)]),
  (97, 96, [(1, 75, 1)]),
  (98, 97, [(1, 75, 1)]),
  (99, 98, [(1, 75, 1)]),
  (100, 99, [(1, 75, 1)]),
  (102, 101, [(1, 75, 1)]),
  (104, 103, [(1, 75, 1)]),
  (106, 105, [(1, 75, 1)]),
  (108, 107, [(1, 75, 1)]),
  (110, 109, [(1, 75, 1)]),
  (112, 111, [(1, 75, 1)]),
  (114, 113, [(1, 75, 1)]),
  (116, 115, [(1, 75, 1)]),
  (118, 117, [(1, 75, 1)]),
  (120, 119, [(1, 75, 1)]),
  (122, 121, [(1, 75, 1)]),
  (124, 123, [(1, 75, 1)]),
  (126, 125, [(1, 75, 1)]),
  (128, 127, [(1, 75, 1)]),
  (130, 129, [(1, 75, 1)]),
  (132, 131, [(1, 75, 1)]),
  (134, 133, [(1, 75, 1)]),
  (136, 135, [(1, 75, 1)]),
  (138, 137, [(1, 75, 1)]),
  (140, 139, [(1, 75, 1)]),
  (142, 141, [(1, 75, 1)]),
  (144, 143, [(1, 75, 1)]),
  (146, 145, [(1, 75, 1)]),
  (148, 147, [(1, 75, 1)]),
  (150, 149, [(1, 75, 1)]),
  (153, 152, [(1, 75, 1)]),
  (156, 155, [(1, 75, 1)]),
  (159, 158, [(1, 75, 1)]),
  (162, 161, [(1, 75, 1)]),
  (165, 164, [(1, 75, 1)]),
  (168, 165, [(1, 34, 1), (2, 38, 3), (3, 3, 4)]),
  (171, 168, [(1, 35, 1), (2, 39, 3), (3, 1, 4)]),
  (174, 171, [(1, 35, 1), (2, 40, 3)]),
  (177, 174, [(1, 36, 1), (2, 39, 3)]),
  (180, 177, [(1, 36, 1), (2, 39, 3)]),
  (183, 180, [(1, 37, 1), (2, 38, 3)]),
  (186, 183, [(1, 38, 1), (2, 37, 3)]),
  (189, 186, [(1, 38, 1), (2, 37, 3)]),
  (192, 189, [(1, 39, 1), (2, 36, 3)]),
  (195, 190, [(1, 22, 1), (2, 47, 3), (3, 4, 4), (4, 1, 5), (5, 1, 6)]),
  (198, 193, [(1, 22, 1), (2, 48, 3), (3, 4, 4), (4, 1, 5)]),
  (201, 196, [(1, 23, 1), (2, 49, 3), (3, 3, 4)]),
  (205, 200, [(1, 23, 1), (2, 50, 3), (3, 2, 4)]),
  (209, 204, [(1, 24, 1), (2, 51, 3)]),
  (213, 206, [(1, 17, 1), (2, 52, 3), (3, 4, 4), (4, 2, 5)]),
  (217, 210, [(1, 17, 1), (2, 53, 3), (3, 5, 4)]),
  (221, 214, [(1, 17, 1), (2, 54, 3), (3, 4, 4)]),
  (225, 216, [(1, 14, 1), (2, 54, 3), (3, 5, 4), (4, 2, 5)]),
  (229, 220, [(1, 14, 1), (2, 55, 3), (3, 5, 4), (4, 1, 5)]),
  (233, 222, [(1, 12, 1), (2, 54, 3), (3, 6, 4), (4, 2, 5), (5, 1, 7)]),
  (237, 226, [(1, 12, 1), (2, 55, 3), (3, 6, 4), (4, 2, 5)]),
  (241, 226, [(2, 75, 3)]),
  (245, 228, [(2, 75, 3)]),
  (249, 228, [(2, 74, 3), (3, 1, 5)]),
  (253, 230, [(2, 75, 3)]),
  (258, 229, [(2, 73, 3), (3, 2, 5)]),
  (263, 232, [(2, 73, 3), (3, 2, 5)]),
  (268, 233, [(2, 72, 3), (3, 1, 4), (3, 2, 5)]),
  (273, 234, [(2, 71, 3), (3, 1, 4), (3, 3, 5)]),
  (278, 235, [(2, 70, 3), (3, 2, 4), (3, 3, 5)]),
  (283, 236, [(2, 69, 3), (3, 2, 4), (3, 4, 5)]),
  (288, 237, [(2, 68, 3), (3, 3, 4), (3, 4, 5)]),
  (293, 238, [(2, 67, 3), (3, 3, 4), (3, 5, 5)]),
  (298, 239, [(2, 66, 3), (3, 4, 4), (3, 5, 5)]),
  (303, 242, [(2, 66, 3), (3, 4, 4), (3, 5, 5)]),
  (309, 242, [(2, 64, 3), (3, 5, 4), (3, 6, 5)]),
  (315, 244, [(2, 63, 3), (3, 6, 4), (3, 6, 5)]),
  (321, 246, [(2, 63, 3), (3, 6, 4), (3, 6, 5)]),
  (327, 248, [(2, 62, 3), (3, 6, 4), (3, 7, 5)]),
  (333, 248, [(2, 60, 3), (3, 7, 4), (3, 8, 5)]),
  (339, 250, [(2, 59, 3), (3, 8, 4), (3, 8, 5)]),
  (345, 252, [(2, 58, 3), (3, 9, 4), (3, 8, 5)]),
  (351, 254, [(2, 58, 3), (3, 9, 4), (3, 8, 5)]),
  (358, 255, [(2, 56, 3), (3, 10, 4), (3, 9, 5)]),
  (365, 256, [(2, 54, 3), (3, 11, 4), (3, 10, 5)]),
  (372, 259, [(2, 54, 3), (3, 11, 4), (3, 10, 5)]),
  (379, 260, [(2, 52, 3), (3, 12, 4), (3, 11, 5)]),
  (386, 261, [(2, 51, 3), (3, 12, 4), (3, 12, 5)]),
  (393, 264, [(2, 50, 3), (3, 13, 4), (3, 12, 5)]),
  (400, 265, [(2, 49, 3), (3, 13, 4), (3, 13, 5)]),
  (408, 267, [(2, 48, 3), (3, 14, 4), (3, 13, 5)]),
  (416, 269, [(2, 47, 3), (3, 14, 4), (3, 14, 5)]),
  (424, 271, [(2, 46, 3), (3, 15, 4), (3, 14, 5)]),
  (432, 273, [(2, 45, 3), (3, 15, 4), (3, 15, 5)]),
  (440, 273, [(2, 43, 3), (3, 16, 4), (3, 16, 5)]),
  (448, 275, [(2, 42, 3), (3, 16, 4), (3, 17, 5)]),
  (456, 277, [(2, 41, 3), (3, 17, 4), (3, 17, 5)]),
  (465, 280, [(2, 40, 3), (3, 18, 4), (3, 17, 5)]),
  (474, 281, [(2, 39, 3), (3, 18, 4), (3, 18, 5)]),
  (483, 284, [(2, 38, 3), (3, 18, 4), (3, 19, 5)]),
  (492, 285, [(2, 37, 3), (3, 18, 4), (3, 20, 5)]),
  (501, 286, [(2, 36, 3), (3, 18, 4), (3, 21, 5)]),
  (511, 288, [(2, 35, 3), (3, 19, 4), (3, 21, 5)]),
  (521, 290, [(2, 34, 3), (3, 19, 4), (3, 22, 5)]),
  (531, 292, [(2, 33, 3), (3, 19, 4), (3, 23, 5)]),
  (541, 294, [(2, 32, 3), (3, 19, 4), (3, 24, 5)]),
  (551, 296, [(2, 31, 3), (3, 20, 4), (3, 24, 5)]),
  (562, 297, [(2, 30, 3), (3, 19, 4), (3, 26, 5)]),
  (573, 298, [(2, 29, 3), (3, 19, 4), (3, 27, 5)]),
  (584, 301, [(2, 28, 3), (3, 20, 4), (3, 27, 5)]),
  (595, 302, [(2, 27, 3), (3, 19, 4), (3, 29, 5)]),
  (606, 305, [(2, 27, 3), (3, 19, 4), (3, 29, 5)]),
  (618, 307, [(2, 26, 3), (3, 19, 4), (3, 30, 5)]),
  (630, 309, [(2, 25, 3), (3, 19, 4), (3, 31, 5)]),
  (642, 309, [(2, 24, 3), (3, 18, 4), (3, 33, 5)]),
  (654, 311, [(2, 23, 3), (3, 18, 4), (3, 34, 5)]),
  (667, 314, [(2, 23, 3), (3, 18, 4), (3, 34, 5)]),
  (680, 315, [(2, 22, 3), (3, 17, 4), (3, 35, 5), (4, 1, 6)]),
  (693, 318, [(2, 21, 3), (3, 18, 4), (3, 36, 5)]),
  (706, 319, [(2, 21, 3), (3, 16, 4), (3, 37, 5), (4, 1, 6)]),
  (720, 321, [(2, 20, 3), (3, 16, 4), (3, 39, 5)]),
  (734, 323, [(2, 20, 3), (3, 15, 4), (3, 39, 5), (4, 1, 6)])]

theorem small78 : smallOK 78 732 certs78 = true := by decide +kernel

/-- The certificates for `t = 79`. -/
def certs79 : List Cert := [
  (77, 76, [(1, 76, 1)]),
  (78, 77, [(1, 76, 1)]),
  (79, 78, [(1, 76, 1)]),
  (80, 79, [(1, 76, 1)]),
  (81, 80, [(1, 76, 1)]),
  (82, 81, [(1, 76, 1)]),
  (83, 82, [(1, 76, 1)]),
  (84, 83, [(1, 76, 1)]),
  (85, 84, [(1, 76, 1)]),
  (86, 85, [(1, 76, 1)]),
  (87, 86, [(1, 76, 1)]),
  (88, 87, [(1, 76, 1)]),
  (89, 88, [(1, 76, 1)]),
  (90, 89, [(1, 76, 1)]),
  (91, 90, [(1, 76, 1)]),
  (92, 91, [(1, 76, 1)]),
  (93, 92, [(1, 76, 1)]),
  (94, 93, [(1, 76, 1)]),
  (95, 94, [(1, 76, 1)]),
  (96, 95, [(1, 76, 1)]),
  (97, 96, [(1, 76, 1)]),
  (98, 97, [(1, 76, 1)]),
  (99, 98, [(1, 76, 1)]),
  (100, 99, [(1, 76, 1)]),
  (102, 101, [(1, 76, 1)]),
  (104, 103, [(1, 76, 1)]),
  (106, 105, [(1, 76, 1)]),
  (108, 107, [(1, 76, 1)]),
  (110, 109, [(1, 76, 1)]),
  (112, 111, [(1, 76, 1)]),
  (114, 113, [(1, 76, 1)]),
  (116, 115, [(1, 76, 1)]),
  (118, 117, [(1, 76, 1)]),
  (120, 119, [(1, 76, 1)]),
  (122, 121, [(1, 76, 1)]),
  (124, 123, [(1, 76, 1)]),
  (126, 125, [(1, 76, 1)]),
  (128, 127, [(1, 76, 1)]),
  (130, 129, [(1, 76, 1)]),
  (132, 131, [(1, 76, 1)]),
  (134, 133, [(1, 76, 1)]),
  (136, 135, [(1, 76, 1)]),
  (138, 137, [(1, 76, 1)]),
  (140, 139, [(1, 76, 1)]),
  (142, 141, [(1, 76, 1)]),
  (144, 143, [(1, 76, 1)]),
  (146, 145, [(1, 76, 1)]),
  (148, 147, [(1, 76, 1)]),
  (150, 149, [(1, 76, 1)]),
  (153, 152, [(1, 76, 1)]),
  (156, 155, [(1, 76, 1)]),
  (159, 158, [(1, 76, 1)]),
  (162, 161, [(1, 76, 1)]),
  (165, 164, [(1, 76, 1)]),
  (168, 165, [(1, 34, 1), (2, 38, 3), (3, 3, 4), (4, 1, 5)]),
  (171, 168, [(1, 35, 1), (2, 39, 3), (3, 2, 4)]),
  (174, 171, [(1, 35, 1), (2, 40, 3), (3, 1, 4)]),
  (177, 174, [(1, 36, 1), (2, 40, 3)]),
  (180, 177, [(1, 36, 1), (2, 40, 3)]),
  (183, 180, [(1, 37, 1), (2, 39, 3)]),
  (186, 183, [(1, 38, 1), (2, 38, 3)]),
  (189, 186, [(1, 38, 1), (2, 38, 3)]),
  (192, 189, [(1, 39, 1), (2, 37, 3)]),
  (195, 192, [(1, 39, 1), (2, 37, 3)]),
  (198, 193, [(1, 22, 1), (2, 48, 3), (3, 4, 4), (4, 1, 5), (5, 1, 6)]),
  (201, 196, [(1, 23, 1), (2, 49, 3), (3, 4, 4)]),
  (205, 200, [(1, 23, 1), (2, 50, 3), (3, 3, 4)]),
  (209, 204, [(1, 24, 1), (2, 51, 3), (3, 1, 4)]),
  (213, 208, [(1, 24, 1), (2, 52, 3)]),
  (217, 210, [(1, 17, 1), (2, 53, 3), (3, 5, 4), (4, 1, 5)]),
  (221, 214, [(1, 17, 1), (2, 54, 3), (3, 5, 4)]),
  (225, 216, [(1, 14, 1), (2, 54, 3), (3, 5, 4), (4, 2, 5), (6, 1, 8)]),
  (229, 220, [(1, 14, 1), (2, 55, 3), (3, 5, 4), (4, 2, 5)]),
  (233, 224, [(1, 14, 1), (2, 56, 3), (3, 6, 4)]),
  (237, 226, [(1, 12, 1), (2, 55, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (241, 228, [(2, 76, 3)]),
  (245, 230, [(2, 76, 3)]),
  (249, 230, [(2, 76, 3)]),
  (253, 230, [(2, 75, 3), (3, 1, 5)]),
  (258, 233, [(2, 75, 3), (3, 1, 5)]),
  (263, 234, [(2, 74, 3), (3, 2, 5)]),
  (268, 235, [(2, 73, 3), (3, 1, 4), (3, 2, 5)]),
  (273, 236, [(2, 72, 3), (3, 1, 4), (3, 3, 5)]),
  (278, 237, [(2, 71, 3), (3, 2, 4), (3, 3, 5)]),
  (283, 238, [(2, 70, 3), (3, 2, 4), (3, 4, 5)]),
  (288, 239, [(2, 69, 3), (3, 3, 4), (3, 4, 5)]),
  (293, 242, [(2, 70, 3), (3, 2, 4), (3, 4, 5)]),
  (298, 243, [(2, 69, 3), (3, 3, 4), (3, 4, 5)]),
  (303, 244, [(2, 68, 3), (3, 3, 4), (3, 5, 5)]),
  (309, 246, [(2, 67, 3), (3, 4, 4), (3, 5, 5)]),
  (315, 246, [(2, 65, 3), (3, 5, 4), (3, 6, 5)]),
  (321, 248, [(2, 64, 3), (3, 6, 4), (3, 6, 5)]),
  (327, 250, [(2, 63, 3), (3, 6, 4), (3, 7, 5)]),
  (333, 252, [(2, 62, 3), (3, 7, 4), (3, 7, 5)]),
  (339, 252, [(2, 60, 3), (3, 8, 4), (3, 8, 5)]),
  (345, 254, [(2, 60, 3), (3, 8, 4), (3, 8, 5)]),
  (351, 256, [(2, 59, 3), (3, 9, 4), (3, 8, 5)]),
  (358, 257, [(2, 57, 3), (3, 10, 4), (3, 9, 5)]),
  (365, 260, [(2, 57, 3), (3, 10, 4), (3, 9, 5)]),
  (372, 261, [(2, 55, 3), (3, 11, 4), (3, 10, 5)]),
  (379, 262, [(2, 53, 3), (3, 12, 4), (3, 11, 5)]),
  (386, 265, [(2, 53, 3), (3, 12, 4), (3, 11, 5)]),
  (393, 266, [(2, 52, 3), (3, 12, 4), (3, 12, 5)]),
  (400, 267, [(2, 50, 3), (3, 13, 4), (3, 13, 5)]),
  (408, 269, [(2, 49, 3), (3, 14, 4), (3, 13, 5)]),
  (416, 271, [(2, 48, 3), (3, 14, 4), (3, 14, 5)]),
  (424, 273, [(2, 47, 3), (3, 15, 4), (3, 14, 5)]),
  (432, 275, [(2, 46, 3), (3, 15, 4), (3, 15, 5)]),
  (440, 277, [(2, 45, 3), (3, 16, 4), (3, 15, 5)]),
  (448, 279, [(2, 44, 3), (3, 16, 4), (3, 16, 5)]),
  (456, 279, [(2, 42, 3), (3, 17, 4), (3, 17, 5)]),
  (465, 282, [(2, 41, 3), (3, 18, 4), (3, 17, 5)]),
  (474, 283, [(2, 40, 3), (3, 18, 4), (3, 18, 5)]),
  (483, 286, [(2, 39, 3), (3, 18, 4), (3, 19, 5)]),
  (492, 287, [(2, 38, 3), (3, 18, 4), (3, 20, 5)]),
  (501, 290, [(2, 37, 3), (3, 19, 4), (3, 20, 5)]),
  (511, 292, [(2, 36, 3), (3, 19, 4), (3, 21, 5)]),
  (521, 292, [(2, 34, 3), (3, 20, 4), (3, 22, 5)]),
  (531, 294, [(2, 33, 3), (3, 20, 4), (3, 23, 5)]),
  (541, 296, [(2, 32, 3), (3, 20, 4), (3, 24, 5)]),
  (551, 298, [(2, 32, 3), (3, 20, 4), (3, 24, 5)]),
  (562, 301, [(2, 31, 3), (3, 20, 4), (3, 25, 5)]),
  (573, 302, [(2, 30, 3), (3, 20, 4), (3, 26, 5)]),
  (584, 303, [(2, 29, 3), (3, 20, 4), (3, 27, 5)]),
  (595, 306, [(2, 28, 3), (3, 20, 4), (3, 28, 5)]),
  (606, 307, [(2, 27, 3), (3, 20, 4), (3, 29, 5)]),
  (618, 309, [(2, 26, 3), (3, 20, 4), (3, 30, 5)]),
  (630, 311, [(2, 25, 3), (3, 20, 4), (3, 31, 5)]),
  (642, 313, [(2, 25, 3), (3, 19, 4), (3, 32, 5)]),
  (654, 315, [(2, 24, 3), (3, 19, 4), (3, 33, 5)]),
  (667, 316, [(2, 23, 3), (3, 19, 4), (3, 34, 5)]),
  (680, 319, [(2, 23, 3), (3, 18, 4), (3, 35, 5)]),
  (693, 320, [(2, 22, 3), (3, 18, 4), (3, 35, 5), (4, 1, 6)]),
  (706, 323, [(2, 21, 3), (3, 18, 4), (3, 37, 5)]),
  (720, 325, [(2, 21, 3), (3, 17, 4), (3, 38, 5)]),
  (734, 325, [(2, 20, 3), (3, 16, 4), (3, 39, 5), (4, 1, 6)]),
  (748, 327, [(2, 19, 3), (3, 16, 4), (3, 40, 5), (4, 1, 6)])]

theorem small79 : smallOK 79 742 certs79 = true := by decide +kernel

/-- The certificates for `t = 80`. -/
def certs80 : List Cert := [
  (78, 77, [(1, 77, 1)]),
  (79, 78, [(1, 77, 1)]),
  (80, 79, [(1, 77, 1)]),
  (81, 80, [(1, 77, 1)]),
  (82, 81, [(1, 77, 1)]),
  (83, 82, [(1, 77, 1)]),
  (84, 83, [(1, 77, 1)]),
  (85, 84, [(1, 77, 1)]),
  (86, 85, [(1, 77, 1)]),
  (87, 86, [(1, 77, 1)]),
  (88, 87, [(1, 77, 1)]),
  (89, 88, [(1, 77, 1)]),
  (90, 89, [(1, 77, 1)]),
  (91, 90, [(1, 77, 1)]),
  (92, 91, [(1, 77, 1)]),
  (93, 92, [(1, 77, 1)]),
  (94, 93, [(1, 77, 1)]),
  (95, 94, [(1, 77, 1)]),
  (96, 95, [(1, 77, 1)]),
  (97, 96, [(1, 77, 1)]),
  (98, 97, [(1, 77, 1)]),
  (99, 98, [(1, 77, 1)]),
  (100, 99, [(1, 77, 1)]),
  (102, 101, [(1, 77, 1)]),
  (104, 103, [(1, 77, 1)]),
  (106, 105, [(1, 77, 1)]),
  (108, 107, [(1, 77, 1)]),
  (110, 109, [(1, 77, 1)]),
  (112, 111, [(1, 77, 1)]),
  (114, 113, [(1, 77, 1)]),
  (116, 115, [(1, 77, 1)]),
  (118, 117, [(1, 77, 1)]),
  (120, 119, [(1, 77, 1)]),
  (122, 121, [(1, 77, 1)]),
  (124, 123, [(1, 77, 1)]),
  (126, 125, [(1, 77, 1)]),
  (128, 127, [(1, 77, 1)]),
  (130, 129, [(1, 77, 1)]),
  (132, 131, [(1, 77, 1)]),
  (134, 133, [(1, 77, 1)]),
  (136, 135, [(1, 77, 1)]),
  (138, 137, [(1, 77, 1)]),
  (140, 139, [(1, 77, 1)]),
  (142, 141, [(1, 77, 1)]),
  (144, 143, [(1, 77, 1)]),
  (146, 145, [(1, 77, 1)]),
  (148, 147, [(1, 77, 1)]),
  (150, 149, [(1, 77, 1)]),
  (153, 152, [(1, 77, 1)]),
  (156, 155, [(1, 77, 1)]),
  (159, 158, [(1, 77, 1)]),
  (162, 161, [(1, 77, 1)]),
  (165, 164, [(1, 77, 1)]),
  (168, 167, [(1, 77, 1)]),
  (171, 168, [(1, 35, 1), (2, 39, 3), (3, 3, 4)]),
  (174, 171, [(1, 35, 1), (2, 40, 3), (3, 2, 4)]),
  (177, 174, [(1, 36, 1), (2, 41, 3)]),
  (180, 177, [(1, 36, 1), (2, 41, 3)]),
  (183, 180, [(1, 37, 1), (2, 40, 3)]),
  (186, 183, [(1, 38, 1), (2, 39, 3)]),
  (189, 186, [(1, 38, 1), (2, 39, 3)]),
  (192, 189, [(1, 39, 1), (2, 38, 3)]),
  (195, 192, [(1, 39, 1), (2, 38, 3)]),
  (198, 195, [(1, 40, 1), (2, 37, 3)]),
  (201, 196, [(1, 23, 1), (2, 49, 3), (3, 4, 4), (4, 1, 5)]),
  (205, 200, [(1, 23, 1), (2, 50, 3), (3, 4, 4)]),
  (209, 204, [(1, 24, 1), (2, 51, 3), (3, 2, 4)]),
  (213, 208, [(1, 24, 1), (2, 52, 3), (3, 1, 4)]),
  (217, 210, [(1, 17, 1), (2, 53, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (221, 214, [(1, 17, 1), (2, 54, 3), (3, 5, 4), (4, 1, 5)]),
  (225, 218, [(1, 18, 1), (2, 55, 3), (3, 4, 4)]),
  (229, 220, [(1, 14, 1), (2, 55, 3), (3, 5, 4), (4, 2, 5), (5, 1, 7)]),
  (233, 224, [(1, 14, 1), (2, 56, 3), (3, 6, 4), (4, 1, 5)]),
  (237, 226, [(1, 12, 1), (2, 55, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (241, 230, [(1, 12, 1), (2, 57, 3), (3, 6, 4), (4, 2, 5)]),
  (245, 232, [(1, 10, 1), (2, 57, 3), (3, 6, 4), (4, 2, 5), (5, 1, 7), (7, 1, 9)]),
  (249, 232, [(2, 77, 3)]),
  (253, 234, [(2, 77, 3)]),
  (258, 235, [(2, 76, 3), (3, 1, 5)]),
  (263, 236, [(2, 75, 3), (3, 2, 5)]),
  (268, 237, [(2, 75, 3), (3, 2, 5)]),
  (273, 238, [(2, 74, 3), (3, 3, 5)]),
  (278, 239, [(2, 73, 3), (3, 1, 4), (3, 3, 5)]),
  (283, 240, [(2, 72, 3), (3, 1, 4), (3, 4, 5)]),
  (288, 241, [(2, 71, 3), (3, 2, 4), (3, 4, 5)]),
  (293, 244, [(2, 71, 3), (3, 2, 4), (3, 4, 5)]),
  (298, 245, [(2, 70, 3), (3, 3, 4), (3, 4, 5)]),
  (303, 246, [(2, 69, 3), (3, 3, 4), (3, 5, 5)]),
  (309, 248, [(2, 68, 3), (3, 4, 4), (3, 5, 5)]),
  (315, 248, [(2, 66, 3), (3, 5, 4), (3, 6, 5)]),
  (321, 250, [(2, 65, 3), (3, 6, 4), (3, 6, 5)]),
  (327, 252, [(2, 64, 3), (3, 6, 4), (3, 7, 5)]),
  (333, 254, [(2, 64, 3), (3, 6, 4), (3, 7, 5)]),
  (339, 254, [(2, 62, 3), (3, 7, 4), (3, 8, 5)]),
  (345, 256, [(2, 61, 3), (3, 8, 4), (3, 8, 5)]),
  (351, 258, [(2, 60, 3), (3, 9, 4), (3, 8, 5)]),
  (358, 259, [(2, 58, 3), (3, 10, 4), (3, 9, 5)]),
  (365, 262, [(2, 58, 3), (3, 10, 4), (3, 9, 5)]),
  (372, 263, [(2, 56, 3), (3, 11, 4), (3, 10, 5)]),
  (379, 264, [(2, 55, 3), (3, 11, 4), (3, 11, 5)]),
  (386, 267, [(2, 54, 3), (3, 12, 4), (3, 11, 5)]),
  (393, 268, [(2, 53, 3), (3, 12, 4), (3, 12, 5)]),
  (400, 271, [(2, 52, 3), (3, 13, 4), (3, 12, 5)]),
  (408, 271, [(2, 50, 3), (3, 14, 4), (3, 13, 5)]),
  (416, 273, [(2, 49, 3), (3, 14, 4), (3, 14, 5)]),
  (424, 275, [(2, 48, 3), (3, 15, 4), (3, 14, 5)]),
  (432, 277, [(2, 47, 3), (3, 15, 4), (3, 15, 5)]),
  (440, 279, [(2, 46, 3), (3, 16, 4), (3, 15, 5)]),
  (448, 281, [(2, 45, 3), (3, 16, 4), (3, 16, 5)]),
  (456, 283, [(2, 44, 3), (3, 17, 4), (3, 16, 5)]),
  (465, 284, [(2, 42, 3), (3, 18, 4), (3, 17, 5)]),
  (474, 287, [(2, 41, 3), (3, 18, 4), (3, 18, 5)]),
  (483, 288, [(2, 40, 3), (3, 18, 4), (3, 19, 5)]),
  (492, 291, [(2, 39, 3), (3, 19, 4), (3, 19, 5)]),
  (501, 292, [(2, 38, 3), (3, 19, 4), (3, 20, 5)]),
  (511, 294, [(2, 37, 3), (3, 19, 4), (3, 21, 5)]),
  (521, 296, [(2, 36, 3), (3, 20, 4), (3, 21, 5)]),
  (531, 298, [(2, 35, 3), (3, 20, 4), (3, 22, 5)]),
  (541, 300, [(2, 34, 3), (3, 20, 4), (3, 23, 5)]),
  (551, 302, [(2, 33, 3), (3, 20, 4), (3, 24, 5)]),
  (562, 303, [(2, 32, 3), (3, 20, 4), (3, 25, 5)]),
  (573, 304, [(2, 30, 3), (3, 21, 4), (3, 26, 5)]),
  (584, 307, [(2, 30, 3), (3, 20, 4), (3, 27, 5)]),
  (595, 308, [(2, 29, 3), (3, 20, 4), (3, 28, 5)]),
  (606, 309, [(2, 28, 3), (3, 20, 4), (3, 29, 5)]),
  (618, 311, [(2, 27, 3), (3, 20, 4), (3, 30, 5)]),
  (630, 313, [(2, 26, 3), (3, 20, 4), (3, 31, 5)]),
  (642, 315, [(2, 25, 3), (3, 20, 4), (3, 32, 5)]),
  (654, 317, [(2, 24, 3), (3, 20, 4), (3, 33, 5)]),
  (667, 320, [(2, 24, 3), (3, 19, 4), (3, 34, 5)]),
  (680, 321, [(2, 23, 3), (3, 19, 4), (3, 35, 5)]),
  (693, 324, [(2, 23, 3), (3, 18, 4), (3, 35, 5), (4, 1, 6)]),
  (706, 325, [(2, 22, 3), (3, 18, 4), (3, 36, 5), (4, 1, 6)]),
  (720, 327, [(2, 21, 3), (3, 18, 4), (3, 37, 5), (4, 1, 6)]),
  (734, 329, [(2, 20, 3), (3, 17, 4), (3, 39, 5), (4, 1, 6)]),
  (748, 331, [(2, 20, 3), (3, 16, 4), (3, 40, 5), (4, 1, 6)]),
  (762, 333, [(2, 19, 3), (3, 16, 4), (3, 41, 5), (4, 1, 6)])]

theorem small80 : smallOK 80 752 certs80 = true := by decide +kernel

/-- The certificates for `t = 81`. -/
def certs81 : List Cert := [
  (79, 78, [(1, 78, 1)]),
  (80, 79, [(1, 78, 1)]),
  (81, 80, [(1, 78, 1)]),
  (82, 81, [(1, 78, 1)]),
  (83, 82, [(1, 78, 1)]),
  (84, 83, [(1, 78, 1)]),
  (85, 84, [(1, 78, 1)]),
  (86, 85, [(1, 78, 1)]),
  (87, 86, [(1, 78, 1)]),
  (88, 87, [(1, 78, 1)]),
  (89, 88, [(1, 78, 1)]),
  (90, 89, [(1, 78, 1)]),
  (91, 90, [(1, 78, 1)]),
  (92, 91, [(1, 78, 1)]),
  (93, 92, [(1, 78, 1)]),
  (94, 93, [(1, 78, 1)]),
  (95, 94, [(1, 78, 1)]),
  (96, 95, [(1, 78, 1)]),
  (97, 96, [(1, 78, 1)]),
  (98, 97, [(1, 78, 1)]),
  (99, 98, [(1, 78, 1)]),
  (100, 99, [(1, 78, 1)]),
  (102, 101, [(1, 78, 1)]),
  (104, 103, [(1, 78, 1)]),
  (106, 105, [(1, 78, 1)]),
  (108, 107, [(1, 78, 1)]),
  (110, 109, [(1, 78, 1)]),
  (112, 111, [(1, 78, 1)]),
  (114, 113, [(1, 78, 1)]),
  (116, 115, [(1, 78, 1)]),
  (118, 117, [(1, 78, 1)]),
  (120, 119, [(1, 78, 1)]),
  (122, 121, [(1, 78, 1)]),
  (124, 123, [(1, 78, 1)]),
  (126, 125, [(1, 78, 1)]),
  (128, 127, [(1, 78, 1)]),
  (130, 129, [(1, 78, 1)]),
  (132, 131, [(1, 78, 1)]),
  (134, 133, [(1, 78, 1)]),
  (136, 135, [(1, 78, 1)]),
  (138, 137, [(1, 78, 1)]),
  (140, 139, [(1, 78, 1)]),
  (142, 141, [(1, 78, 1)]),
  (144, 143, [(1, 78, 1)]),
  (146, 145, [(1, 78, 1)]),
  (148, 147, [(1, 78, 1)]),
  (150, 149, [(1, 78, 1)]),
  (153, 152, [(1, 78, 1)]),
  (156, 155, [(1, 78, 1)]),
  (159, 158, [(1, 78, 1)]),
  (162, 161, [(1, 78, 1)]),
  (165, 164, [(1, 78, 1)]),
  (168, 167, [(1, 78, 1)]),
  (171, 170, [(1, 78, 1)]),
  (174, 171, [(1, 35, 1), (2, 40, 3), (3, 3, 4)]),
  (177, 174, [(1, 36, 1), (2, 41, 3), (3, 1, 4)]),
  (180, 177, [(1, 36, 1), (2, 42, 3)]),
  (183, 180, [(1, 37, 1), (2, 41, 3)]),
  (186, 183, [(1, 38, 1), (2, 40, 3)]),
  (189, 186, [(1, 38, 1), (2, 40, 3)]),
  (192, 189, [(1, 39, 1), (2, 39, 3)]),
  (195, 192, [(1, 39, 1), (2, 39, 3)]),
  (198, 195, [(1, 40, 1), (2, 38, 3)]),
  (201, 198, [(1, 41, 1), (2, 37, 3)]),
  (205, 200, [(1, 23, 1), (2, 50, 3), (3, 4, 4), (4, 1, 5)]),
  (209, 204, [(1, 24, 1), (2, 51, 3), (3, 3, 4)]),
  (213, 208, [(1, 24, 1), (2, 52, 3), (3, 2, 4)]),
  (217, 212, [(1, 25, 1), (2, 53, 3)]),
  (221, 214, [(1, 17, 1), (2, 54, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (225, 218, [(1, 18, 1), (2, 55, 3), (3, 5, 4)]),
  (229, 222, [(1, 18, 1), (2, 56, 3), (3, 4, 4)]),
  (233, 224, [(1, 14, 1), (2, 56, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (237, 228, [(1, 14, 1), (2, 58, 3), (3, 5, 4), (4, 1, 5)]),
  (241, 230, [(1, 12, 1), (2, 57, 3), (3, 6, 4), (4, 2, 5), (5, 1, 7)]),
  (245, 234, [(1, 12, 1), (2, 58, 3), (3, 6, 4), (4, 2, 5)]),
  (249, 234, [(2, 78, 3)]),
  (253, 236, [(2, 78, 3)]),
  (258, 237, [(2, 77, 3), (3, 1, 5)]),
  (263, 238, [(2, 77, 3), (3, 1, 5)]),
  (268, 239, [(2, 76, 3), (3, 2, 5)]),
  (273, 240, [(2, 75, 3), (3, 3, 5)]),
  (278, 241, [(2, 74, 3), (3, 1, 4), (3, 3, 5)]),
  (283, 244, [(2, 74, 3), (3, 1, 4), (3, 3, 5)]),
  (288, 245, [(2, 73, 3), (3, 2, 4), (3, 3, 5)]),
  (293, 246, [(2, 72, 3), (3, 2, 4), (3, 4, 5)]),
  (298, 247, [(2, 71, 3), (3, 3, 4), (3, 4, 5)]),
  (303, 248, [(2, 70, 3), (3, 3, 4), (3, 5, 5)]),
  (309, 250, [(2, 69, 3), (3, 4, 4), (3, 5, 5)]),
  (315, 252, [(2, 69, 3), (3, 4, 4), (3, 5, 5)]),
  (321, 252, [(2, 67, 3), (3, 5, 4), (3, 6, 5)]),
  (327, 254, [(2, 66, 3), (3, 6, 4), (3, 6, 5)]),
  (333, 256, [(2, 65, 3), (3, 6, 4), (3, 7, 5)]),
  (339, 258, [(2, 64, 3), (3, 7, 4), (3, 7, 5)]),
  (345, 258, [(2, 62, 3), (3, 8, 4), (3, 8, 5)]),
  (351, 260, [(2, 61, 3), (3, 9, 4), (3, 8, 5)]),
  (358, 261, [(2, 60, 3), (3, 9, 4), (3, 9, 5)]),
  (365, 264, [(2, 59, 3), (3, 10, 4), (3, 9, 5)]),
  (372, 265, [(2, 57, 3), (3, 11, 4), (3, 10, 5)]),
  (379, 268, [(2, 57, 3), (3, 11, 4), (3, 10, 5)]),
  (386, 269, [(2, 55, 3), (3, 12, 4), (3, 11, 5)]),
  (393, 270, [(2, 54, 3), (3, 12, 4), (3, 12, 5)]),
  (400, 273, [(2, 53, 3), (3, 13, 4), (3, 12, 5)]),
  (408, 275, [(2, 52, 3), (3, 14, 4), (3, 12, 5)]),
  (416, 277, [(2, 51, 3), (3, 14, 4), (3, 13, 5)]),
  (424, 277, [(2, 49, 3), (3, 15, 4), (3, 14, 5)]),
  (432, 279, [(2, 48, 3), (3, 15, 4), (3, 15, 5)]),
  (440, 281, [(2, 47, 3), (3, 16, 4), (3, 15, 5)]),
  (448, 283, [(2, 46, 3), (3, 16, 4), (3, 16, 5)]),
  (456, 285, [(2, 45, 3), (3, 17, 4), (3, 16, 5)]),
  (465, 286, [(2, 43, 3), (3, 18, 4), (3, 17, 5)]),
  (474, 289, [(2, 42, 3), (3, 18, 4), (3, 18, 5)]),
  (483, 290, [(2, 41, 3), (3, 18, 4), (3, 19, 5)]),
  (492, 293, [(2, 40, 3), (3, 19, 4), (3, 19, 5)]),
  (501, 294, [(2, 39, 3), (3, 19, 4), (3, 20, 5)]),
  (511, 296, [(2, 37, 3), (3, 20, 4), (3, 21, 5)]),
  (521, 298, [(2, 36, 3), (3, 20, 4), (3, 22, 5)]),
  (531, 300, [(2, 35, 3), (3, 21, 4), (3, 22, 5)]),
  (541, 302, [(2, 34, 3), (3, 21, 4), (3, 23, 5)]),
  (551, 304, [(2, 33, 3), (3, 21, 4), (3, 24, 5)]),
  (562, 305, [(2, 32, 3), (3, 21, 4), (3, 25, 5)]),
  (573, 308, [(2, 31, 3), (3, 21, 4), (3, 26, 5)]),
  (584, 309, [(2, 30, 3), (3, 21, 4), (3, 27, 5)]),
  (595, 312, [(2, 30, 3), (3, 21, 4), (3, 27, 5)]),
  (606, 313, [(2, 29, 3), (3, 21, 4), (3, 28, 5)]),
  (618, 315, [(2, 28, 3), (3, 21, 4), (3, 29, 5)]),
  (630, 317, [(2, 27, 3), (3, 21, 4), (3, 30, 5)]),
  (642, 319, [(2, 26, 3), (3, 21, 4), (3, 31, 5)]),
  (654, 321, [(2, 25, 3), (3, 21, 4), (3, 32, 5)]),
  (667, 322, [(2, 24, 3), (3, 20, 4), (3, 34, 5)]),
  (680, 325, [(2, 24, 3), (3, 20, 4), (3, 34, 5)]),
  (693, 326, [(2, 23, 3), (3, 19, 4), (3, 35, 5), (4, 1, 6)]),
  (706, 329, [(2, 22, 3), (3, 19, 4), (3, 37, 5)]),
  (720, 331, [(2, 22, 3), (3, 18, 4), (3, 37, 5), (4, 1, 6)]),
  (734, 333, [(2, 21, 3), (3, 18, 4), (3, 39, 5)]),
  (748, 335, [(2, 21, 3), (3, 17, 4), (3, 39, 5), (4, 1, 6)]),
  (762, 337, [(2, 20, 3), (3, 17, 4), (3, 40, 5), (4, 1, 6)])]

theorem small81 : smallOK 81 763 certs81 = true := by decide +kernel

/-- The certificates for `t = 82`. -/
def certs82 : List Cert := [
  (80, 79, [(1, 79, 1)]),
  (81, 80, [(1, 79, 1)]),
  (82, 81, [(1, 79, 1)]),
  (83, 82, [(1, 79, 1)]),
  (84, 83, [(1, 79, 1)]),
  (85, 84, [(1, 79, 1)]),
  (86, 85, [(1, 79, 1)]),
  (87, 86, [(1, 79, 1)]),
  (88, 87, [(1, 79, 1)]),
  (89, 88, [(1, 79, 1)]),
  (90, 89, [(1, 79, 1)]),
  (91, 90, [(1, 79, 1)]),
  (92, 91, [(1, 79, 1)]),
  (93, 92, [(1, 79, 1)]),
  (94, 93, [(1, 79, 1)]),
  (95, 94, [(1, 79, 1)]),
  (96, 95, [(1, 79, 1)]),
  (97, 96, [(1, 79, 1)]),
  (98, 97, [(1, 79, 1)]),
  (99, 98, [(1, 79, 1)]),
  (100, 99, [(1, 79, 1)]),
  (101, 100, [(1, 79, 1)]),
  (102, 101, [(1, 79, 1)]),
  (103, 102, [(1, 79, 1)]),
  (104, 103, [(1, 79, 1)]),
  (105, 104, [(1, 79, 1)]),
  (106, 105, [(1, 79, 1)]),
  (107, 106, [(1, 79, 1)]),
  (108, 107, [(1, 79, 1)]),
  (109, 108, [(1, 79, 1)]),
  (110, 109, [(1, 79, 1)]),
  (111, 110, [(1, 79, 1)]),
  (112, 111, [(1, 79, 1)]),
  (113, 112, [(1, 79, 1)]),
  (114, 113, [(1, 79, 1)]),
  (115, 114, [(1, 79, 1)]),
  (116, 115, [(1, 79, 1)]),
  (117, 116, [(1, 79, 1)]),
  (118, 117, [(1, 79, 1)]),
  (119, 118, [(1, 79, 1)]),
  (120, 119, [(1, 79, 1)]),
  (121, 120, [(1, 79, 1)]),
  (122, 121, [(1, 79, 1)]),
  (123, 122, [(1, 79, 1)]),
  (124, 123, [(1, 79, 1)]),
  (125, 124, [(1, 79, 1)]),
  (126, 125, [(1, 79, 1)]),
  (127, 126, [(1, 79, 1)]),
  (128, 127, [(1, 79, 1)]),
  (129, 128, [(1, 79, 1)]),
  (130, 129, [(1, 79, 1)]),
  (131, 130, [(1, 79, 1)]),
  (132, 131, [(1, 79, 1)]),
  (133, 132, [(1, 79, 1)]),
  (134, 133, [(1, 79, 1)]),
  (136, 135, [(1, 79, 1)]),
  (138, 137, [(1, 79, 1)]),
  (140, 139, [(1, 79, 1)]),
  (142, 141, [(1, 79, 1)]),
  (144, 143, [(1, 79, 1)]),
  (146, 145, [(1, 79, 1)]),
  (148, 147, [(1, 79, 1)]),
  (150, 149, [(1, 79, 1)]),
  (152, 151, [(1, 79, 1)]),
  (154, 153, [(1, 79, 1)]),
  (156, 155, [(1, 79, 1)]),
  (158, 157, [(1, 79, 1)]),
  (160, 159, [(1, 79, 1)]),
  (162, 161, [(1, 79, 1)]),
  (164, 163, [(1, 79, 1)]),
  (166, 165, [(1, 79, 1)]),
  (168, 167, [(1, 79, 1)]),
  (170, 169, [(1, 79, 1)]),
  (172, 171, [(1, 79, 1)]),
  (174, 173, [(1, 79, 1)]),
  (176, 173, [(1, 36, 1), (2, 40, 3), (3, 3, 4)]),
  (178, 175, [(1, 36, 1), (2, 41, 3), (3, 2, 4)]),
  (180, 177, [(1, 36, 1), (2, 42, 3), (3, 1, 4)]),
  (182, 179, [(1, 37, 1), (2, 42, 3)]),
  (184, 181, [(1, 37, 1), (2, 42, 3)]),
  (186, 183, [(1, 38, 1), (2, 41, 3)]),
  (188, 185, [(1, 38, 1), (2, 41, 3)]),
  (190, 187, [(1, 38, 1), (2, 41, 3)]),
  (192, 189, [(1, 39, 1), (2, 40, 3)]),
  (194, 191, [(1, 39, 1), (2, 40, 3)]),
  (196, 193, [(1, 40, 1), (2, 39, 3)]),
  (198, 195, [(1, 40, 1), (2, 39, 3)]),
  (200, 197, [(1, 40, 1), (2, 39, 3)]),
  (202, 199, [(1, 41, 1), (2, 38, 3)]),
  (205, 200, [(1, 23, 1), (2, 50, 3), (3, 4, 4), (4, 1, 5), (5, 1, 6)]),
  (208, 203, [(1, 24, 1), (2, 51, 3), (3, 4, 4)]),
  (211, 206, [(1, 24, 1), (2, 52, 3), (3, 3, 4)]),
  (214, 209, [(1, 24, 1), (2, 53, 3), (3, 2, 4)]),
  (217, 212, [(1, 25, 1), (2, 53, 3), (3, 1, 4)]),
  (220, 215, [(1, 25, 1), (2, 54, 3)]),
  (223, 216, [(1, 18, 1), (2, 54, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (226, 219, [(1, 18, 1), (2, 55, 3), (3, 5, 4), (4, 1, 5)]),
  (229, 222, [(1, 18, 1), (2, 56, 3), (3, 5, 4)]),
  (232, 225, [(1, 18, 1), (2, 57, 3), (3, 4, 4)]),
  (235, 226, [(1, 14, 1), (2, 57, 3), (3, 5, 4), (4, 2, 5), (5, 1, 7)]),
  (238, 229, [(1, 14, 1), (2, 58, 3), (3, 5, 4), (4, 2, 5)]),
  (241, 232, [(1, 15, 1), (2, 58, 3), (3, 6, 4)]),
  (244, 233, [(1, 12, 1), (2, 58, 3), (3, 6, 4), (4, 2, 5), (5, 1, 7)]),
  (247, 236, [(1, 12, 1), (2, 59, 3), (3, 6, 4), (4, 2, 5)]),
  (250, 237, [(2, 79, 3)]),
  (253, 238, [(2, 79, 3)]),
  (256, 239, [(2, 79, 3)]),
  (259, 240, [(2, 79, 3)]),
  (262, 239, [(2, 78, 3), (3, 1, 5)]),
  (265, 242, [(2, 79, 3)]),
  (268, 241, [(2, 77, 3), (3, 2, 5)]),
  (272, 243, [(2, 77, 3), (3, 2, 5)]),
  (276, 243, [(2, 76, 3), (3, 3, 5)]),
  (280, 245, [(2, 76, 3), (3, 1, 4), (3, 2, 5)]),
  (284, 245, [(2, 75, 3), (3, 1, 4), (3, 3, 5)]),
  (288, 247, [(2, 75, 3), (3, 1, 4), (3, 3, 5)]),
  (292, 247, [(2, 73, 3), (3, 2, 4), (3, 4, 5)]),
  (296, 249, [(2, 73, 3), (3, 2, 4), (3, 4, 5)]),
  (300, 249, [(2, 72, 3), (3, 3, 4), (3, 4, 5)]),
  (304, 251, [(2, 72, 3), (3, 3, 4), (3, 4, 5)]),
  (308, 251, [(2, 70, 3), (3, 4, 4), (3, 5, 5)]),
  (312, 253, [(2, 70, 3), (3, 4, 4), (3, 5, 5)]),
  (316, 253, [(2, 69, 3), (3, 4, 4), (3, 6, 5)]),
  (320, 255, [(2, 69, 3), (3, 5, 4), (3, 5, 5)]),
  (324, 255, [(2, 67, 3), (3, 6, 4), (3, 6, 5)]),
  (328, 257, [(2, 67, 3), (3, 6, 4), (3, 6, 5)]),
  (332, 257, [(2, 66, 3), (3, 6, 4), (3, 7, 5)]),
  (336, 259, [(2, 66, 3), (3, 6, 4), (3, 7, 5)]),
  (341, 260, [(2, 65, 3), (3, 7, 4), (3, 7, 5)]),
  (346, 261, [(2, 64, 3), (3, 7, 4), (3, 8, 5)]),
  (351, 262, [(2, 63, 3), (3, 8, 4), (3, 8, 5)]),
  (356, 265, [(2, 63, 3), (3, 8, 4), (3, 8, 5)]),
  (361, 266, [(2, 62, 3), (3, 9, 4), (3, 8, 5)]),
  (366, 267, [(2, 61, 3), (3, 9, 4), (3, 9, 5)]),
  (371, 268, [(2, 60, 3), (3, 10, 4), (3, 9, 5)]),
  (376, 269, [(2, 59, 3), (3, 10, 4), (3, 10, 5)]),
  (381, 270, [(2, 58, 3), (3, 11, 4), (3, 10, 5)]),
  (386, 271, [(2, 57, 3), (3, 11, 4), (3, 11, 5)]),
  (391, 272, [(2, 56, 3), (3, 12, 4), (3, 11, 5)]),
  (396, 273, [(2, 55, 3), (3, 12, 4), (3, 12, 5)]),
  (401, 274, [(2, 54, 3), (3, 13, 4), (3, 12, 5)]),
  (407, 276, [(2, 53, 3), (3, 14, 4), (3, 12, 5)]),
  (413, 278, [(2, 52, 3), (3, 14, 4), (3, 13, 5)]),
  (419, 280, [(2, 52, 3), (3, 14, 4), (3, 13, 5)]),
  (425, 280, [(2, 50, 3), (3, 15, 4), (3, 14, 5)]),
  (431, 282, [(2, 49, 3), (3, 16, 4), (3, 14, 5)]),
  (437, 284, [(2, 49, 3), (3, 16, 4), (3, 14, 5)]),
  (443, 284, [(2, 47, 3), (3, 17, 4), (3, 15, 5)]),
  (449, 286, [(2, 47, 3), (3, 17, 4), (3, 15, 5)]),
  (455, 288, [(2, 46, 3), (3, 17, 4), (3, 16, 5)]),
  (461, 288, [(2, 45, 3), (3, 17, 4), (3, 17, 5)]),
  (467, 290, [(2, 44, 3), (3, 18, 4), (3, 17, 5)]),
  (474, 291, [(2, 43, 3), (3, 18, 4), (3, 18, 5)]),
  (481, 292, [(2, 42, 3), (3, 19, 4), (3, 18, 5)]),
  (488, 295, [(2, 42, 3), (3, 19, 4), (3, 18, 5)]),
  (495, 296, [(2, 41, 3), (3, 19, 4), (3, 19, 5)]),
  (502, 297, [(2, 40, 3), (3, 19, 4), (3, 20, 5)]),
  (509, 298, [(2, 39, 3), (3, 20, 4), (3, 20, 5)]),
  (516, 299, [(2, 38, 3), (3, 20, 4), (3, 21, 5)]),
  (523, 302, [(2, 38, 3), (3, 20, 4), (3, 21, 5)]),
  (530, 303, [(2, 37, 3), (3, 20, 4), (3, 22, 5)]),
  (537, 304, [(2, 36, 3), (3, 21, 4), (3, 22, 5)]),
  (545, 306, [(2, 35, 3), (3, 21, 4), (3, 23, 5)]),
  (553, 306, [(2, 34, 3), (3, 21, 4), (3, 24, 5)]),
  (561, 308, [(2, 33, 3), (3, 21, 4), (3, 25, 5)]),
  (569, 310, [(2, 33, 3), (3, 21, 4), (3, 25, 5)]),
  (577, 312, [(2, 32, 3), (3, 22, 4), (3, 25, 5)]),
  (585, 312, [(2, 31, 3), (3, 21, 4), (3, 27, 5)]),
  (593, 314, [(2, 30, 3), (3, 22, 4), (3, 27, 5)]),
  (601, 316, [(2, 30, 3), (3, 22, 4), (3, 27, 5)]),
  (610, 317, [(2, 29, 3), (3, 22, 4), (3, 28, 5)]),
  (619, 318, [(2, 28, 3), (3, 22, 4), (3, 29, 5)]),
  (628, 319, [(2, 28, 3), (3, 21, 4), (3, 30, 5)]),
  (637, 322, [(2, 27, 3), (3, 22, 4), (3, 30, 5)]),
  (646, 323, [(2, 27, 3), (3, 21, 4), (3, 31, 5)]),
  (655, 324, [(2, 26, 3), (3, 21, 4), (3, 32, 5)]),
  (664, 325, [(2, 25, 3), (3, 21, 4), (3, 33, 5)]),
  (673, 326, [(2, 25, 3), (3, 20, 4), (3, 33, 5), (4, 1, 6)]),
  (683, 328, [(2, 24, 3), (3, 20, 4), (3, 35, 5)]),
  (693, 330, [(2, 24, 3), (3, 20, 4), (3, 35, 5)]),
  (703, 332, [(2, 23, 3), (3, 20, 4), (3, 36, 5)]),
  (713, 332, [(2, 22, 3), (3, 20, 4), (3, 37, 5)]),
  (723, 334, [(2, 22, 3), (3, 19, 4), (3, 37, 5), (4, 1, 6)]),
  (733, 336, [(2, 22, 3), (3, 19, 4), (3, 37, 5), (4, 1, 6)]),
  (743, 336, [(2, 21, 3), (3, 18, 4), (3, 39, 5), (4, 1, 6)]),
  (754, 339, [(2, 21, 3), (3, 18, 4), (3, 39, 5), (4, 1, 6)]),
  (765, 340, [(2, 20, 3), (3, 18, 4), (3, 40, 5), (4, 1, 6)]),
  (776, 341, [(2, 20, 3), (3, 17, 4), (3, 41, 5), (4, 1, 6)])]

theorem small82 : smallOK 82 771 certs82 = true := by decide +kernel

/-- The certificates for `t = 83`. -/
def certs83 : List Cert := [
  (81, 80, [(1, 80, 1)]),
  (82, 81, [(1, 80, 1)]),
  (83, 82, [(1, 80, 1)]),
  (84, 83, [(1, 80, 1)]),
  (85, 84, [(1, 80, 1)]),
  (86, 85, [(1, 80, 1)]),
  (87, 86, [(1, 80, 1)]),
  (88, 87, [(1, 80, 1)]),
  (89, 88, [(1, 80, 1)]),
  (90, 89, [(1, 80, 1)]),
  (91, 90, [(1, 80, 1)]),
  (92, 91, [(1, 80, 1)]),
  (93, 92, [(1, 80, 1)]),
  (94, 93, [(1, 80, 1)]),
  (95, 94, [(1, 80, 1)]),
  (96, 95, [(1, 80, 1)]),
  (97, 96, [(1, 80, 1)]),
  (98, 97, [(1, 80, 1)]),
  (99, 98, [(1, 80, 1)]),
  (100, 99, [(1, 80, 1)]),
  (102, 101, [(1, 80, 1)]),
  (104, 103, [(1, 80, 1)]),
  (106, 105, [(1, 80, 1)]),
  (108, 107, [(1, 80, 1)]),
  (110, 109, [(1, 80, 1)]),
  (112, 111, [(1, 80, 1)]),
  (114, 113, [(1, 80, 1)]),
  (116, 115, [(1, 80, 1)]),
  (118, 117, [(1, 80, 1)]),
  (120, 119, [(1, 80, 1)]),
  (122, 121, [(1, 80, 1)]),
  (124, 123, [(1, 80, 1)]),
  (126, 125, [(1, 80, 1)]),
  (128, 127, [(1, 80, 1)]),
  (130, 129, [(1, 80, 1)]),
  (132, 131, [(1, 80, 1)]),
  (134, 133, [(1, 80, 1)]),
  (136, 135, [(1, 80, 1)]),
  (138, 137, [(1, 80, 1)]),
  (140, 139, [(1, 80, 1)]),
  (142, 141, [(1, 80, 1)]),
  (144, 143, [(1, 80, 1)]),
  (146, 145, [(1, 80, 1)]),
  (148, 147, [(1, 80, 1)]),
  (150, 149, [(1, 80, 1)]),
  (153, 152, [(1, 80, 1)]),
  (156, 155, [(1, 80, 1)]),
  (159, 158, [(1, 80, 1)]),
  (162, 161, [(1, 80, 1)]),
  (165, 164, [(1, 80, 1)]),
  (168, 167, [(1, 80, 1)]),
  (171, 170, [(1, 80, 1)]),
  (174, 173, [(1, 80, 1)]),
  (177, 174, [(1, 36, 1), (2, 41, 3), (3, 2, 4), (4, 1, 5)]),
  (180, 177, [(1, 36, 1), (2, 42, 3), (3, 2, 4)]),
  (183, 180, [(1, 37, 1), (2, 42, 3), (3, 1, 4)]),
  (186, 183, [(1, 38, 1), (2, 42, 3)]),
  (189, 186, [(1, 38, 1), (2, 42, 3)]),
  (192, 189, [(1, 39, 1), (2, 41, 3)]),
  (195, 192, [(1, 39, 1), (2, 41, 3)]),
  (198, 195, [(1, 40, 1), (2, 40, 3)]),
  (201, 198, [(1, 41, 1), (2, 39, 3)]),
  (205, 202, [(1, 41, 1), (2, 39, 3)]),
  (209, 204, [(1, 24, 1), (2, 51, 3), (3, 4, 4), (4, 1, 5)]),
  (213, 208, [(1, 24, 1), (2, 52, 3), (3, 4, 4)]),
  (217, 212, [(1, 25, 1), (2, 53, 3), (3, 2, 4)]),
  (221, 216, [(1, 25, 1), (2, 54, 3), (3, 1, 4)]),
  (225, 218, [(1, 18, 1), (2, 55, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (229, 222, [(1, 18, 1), (2, 56, 3), (3, 5, 4), (4, 1, 5)]),
  (233, 226, [(1, 18, 1), (2, 57, 3), (3, 5, 4)]),
  (237, 228, [(1, 14, 1), (2, 58, 3), (3, 5, 4), (4, 2, 5), (6, 1, 8)]),
  (241, 232, [(1, 15, 1), (2, 58, 3), (3, 6, 4), (4, 1, 5)]),
  (245, 236, [(1, 15, 1), (2, 59, 3), (3, 6, 4)]),
  (249, 238, [(1, 12, 1), (2, 59, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (253, 240, [(1, 11, 1), (2, 58, 3), (3, 7, 4), (4, 2, 5), (5, 1, 7), (7, 1, 9)]),
  (258, 241, [(2, 80, 3)]),
  (263, 242, [(2, 79, 3), (3, 1, 5)]),
  (268, 245, [(2, 80, 3)]),
  (273, 244, [(2, 78, 3), (3, 2, 5)]),
  (278, 247, [(2, 78, 3), (3, 2, 5)]),
  (283, 248, [(2, 77, 3), (3, 1, 4), (3, 2, 5)]),
  (288, 249, [(2, 76, 3), (3, 1, 4), (3, 3, 5)]),
  (293, 250, [(2, 75, 3), (3, 2, 4), (3, 3, 5)]),
  (298, 251, [(2, 74, 3), (3, 2, 4), (3, 4, 5)]),
  (303, 252, [(2, 73, 3), (3, 3, 4), (3, 4, 5)]),
  (309, 254, [(2, 72, 3), (3, 3, 4), (3, 5, 5)]),
  (315, 256, [(2, 71, 3), (3, 4, 4), (3, 5, 5)]),
  (321, 258, [(2, 71, 3), (3, 4, 4), (3, 5, 5)]),
  (327, 258, [(2, 68, 3), (3, 6, 4), (3, 6, 5)]),
  (333, 260, [(2, 68, 3), (3, 6, 4), (3, 6, 5)]),
  (339, 262, [(2, 67, 3), (3, 6, 4), (3, 7, 5)]),
  (345, 264, [(2, 66, 3), (3, 7, 4), (3, 7, 5)]),
  (351, 264, [(2, 64, 3), (3, 8, 4), (3, 8, 5)]),
  (358, 267, [(2, 63, 3), (3, 9, 4), (3, 8, 5)]),
  (365, 268, [(2, 62, 3), (3, 9, 4), (3, 9, 5)]),
  (372, 271, [(2, 61, 3), (3, 10, 4), (3, 9, 5)]),
  (379, 272, [(2, 59, 3), (3, 11, 4), (3, 10, 5)]),
  (386, 273, [(2, 58, 3), (3, 11, 4), (3, 11, 5)]),
  (393, 276, [(2, 57, 3), (3, 12, 4), (3, 11, 5)]),
  (400, 277, [(2, 56, 3), (3, 13, 4), (3, 11, 5)]),
  (408, 279, [(2, 54, 3), (3, 14, 4), (3, 12, 5)]),
  (416, 281, [(2, 53, 3), (3, 14, 4), (3, 13, 5)]),
  (424, 283, [(2, 52, 3), (3, 15, 4), (3, 13, 5)]),
  (432, 285, [(2, 51, 3), (3, 15, 4), (3, 14, 5)]),
  (440, 287, [(2, 50, 3), (3, 16, 4), (3, 14, 5)]),
  (448, 289, [(2, 48, 3), (3, 17, 4), (3, 15, 5)]),
  (456, 291, [(2, 47, 3), (3, 18, 4), (3, 15, 5)]),
  (465, 292, [(2, 46, 3), (3, 18, 4), (3, 16, 5)]),
  (474, 295, [(2, 45, 3), (3, 18, 4), (3, 17, 5)]),
  (483, 296, [(2, 43, 3), (3, 19, 4), (3, 18, 5)]),
  (492, 297, [(2, 42, 3), (3, 19, 4), (3, 19, 5)]),
  (501, 300, [(2, 41, 3), (3, 20, 4), (3, 19, 5)]),
  (511, 302, [(2, 40, 3), (3, 20, 4), (3, 20, 5)]),
  (521, 304, [(2, 39, 3), (3, 20, 4), (3, 21, 5)]),
  (531, 306, [(2, 38, 3), (3, 21, 4), (3, 21, 5)]),
  (541, 308, [(2, 36, 3), (3, 22, 4), (3, 22, 5)]),
  (551, 310, [(2, 35, 3), (3, 22, 4), (3, 23, 5)]),
  (562, 311, [(2, 34, 3), (3, 22, 4), (3, 24, 5)]),
  (573, 314, [(2, 33, 3), (3, 22, 4), (3, 25, 5)]),
  (584, 315, [(2, 32, 3), (3, 22, 4), (3, 26, 5)]),
  (595, 316, [(2, 31, 3), (3, 22, 4), (3, 27, 5)]),
  (606, 319, [(2, 30, 3), (3, 22, 4), (3, 28, 5)]),
  (618, 321, [(2, 29, 3), (3, 22, 4), (3, 29, 5)]),
  (630, 323, [(2, 28, 3), (3, 22, 4), (3, 30, 5)]),
  (642, 325, [(2, 27, 3), (3, 22, 4), (3, 31, 5)]),
  (654, 327, [(2, 27, 3), (3, 21, 4), (3, 32, 5)]),
  (667, 328, [(2, 26, 3), (3, 21, 4), (3, 32, 5), (4, 1, 6)]),
  (680, 331, [(2, 25, 3), (3, 21, 4), (3, 34, 5)]),
  (693, 332, [(2, 24, 3), (3, 21, 4), (3, 34, 5), (4, 1, 6)]),
  (706, 335, [(2, 24, 3), (3, 20, 4), (3, 35, 5), (4, 1, 6)]),
  (720, 337, [(2, 23, 3), (3, 20, 4), (3, 36, 5), (4, 1, 6)]),
  (734, 339, [(2, 22, 3), (3, 20, 4), (3, 37, 5), (4, 1, 6)]),
  (748, 341, [(2, 21, 3), (3, 19, 4), (3, 39, 5), (4, 1, 6)]),
  (762, 343, [(2, 21, 3), (3, 18, 4), (3, 40, 5), (4, 1, 6)]),
  (777, 344, [(2, 20, 3), (3, 18, 4), (3, 41, 5), (4, 1, 6)]),
  (792, 347, [(2, 20, 3), (3, 17, 4), (3, 42, 5), (4, 1, 6)])]

theorem small83 : smallOK 83 785 certs83 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S084.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {84, 85, 86, 87, 88, 89, 90, 91} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 84`. -/
def certs84 : List Cert := [
  (82, 81, [(1, 81, 1)]),
  (83, 82, [(1, 81, 1)]),
  (84, 83, [(1, 81, 1)]),
  (85, 84, [(1, 81, 1)]),
  (86, 85, [(1, 81, 1)]),
  (87, 86, [(1, 81, 1)]),
  (88, 87, [(1, 81, 1)]),
  (89, 88, [(1, 81, 1)]),
  (90, 89, [(1, 81, 1)]),
  (91, 90, [(1, 81, 1)]),
  (92, 91, [(1, 81, 1)]),
  (93, 92, [(1, 81, 1)]),
  (94, 93, [(1, 81, 1)]),
  (95, 94, [(1, 81, 1)]),
  (96, 95, [(1, 81, 1)]),
  (97, 96, [(1, 81, 1)]),
  (98, 97, [(1, 81, 1)]),
  (99, 98, [(1, 81, 1)]),
  (100, 99, [(1, 81, 1)]),
  (102, 101, [(1, 81, 1)]),
  (104, 103, [(1, 81, 1)]),
  (106, 105, [(1, 81, 1)]),
  (108, 107, [(1, 81, 1)]),
  (110, 109, [(1, 81, 1)]),
  (112, 111, [(1, 81, 1)]),
  (114, 113, [(1, 81, 1)]),
  (116, 115, [(1, 81, 1)]),
  (118, 117, [(1, 81, 1)]),
  (120, 119, [(1, 81, 1)]),
  (122, 121, [(1, 81, 1)]),
  (124, 123, [(1, 81, 1)]),
  (126, 125, [(1, 81, 1)]),
  (128, 127, [(1, 81, 1)]),
  (130, 129, [(1, 81, 1)]),
  (132, 131, [(1, 81, 1)]),
  (134, 133, [(1, 81, 1)]),
  (136, 135, [(1, 81, 1)]),
  (138, 137, [(1, 81, 1)]),
  (140, 139, [(1, 81, 1)]),
  (142, 141, [(1, 81, 1)]),
  (144, 143, [(1, 81, 1)]),
  (146, 145, [(1, 81, 1)]),
  (148, 147, [(1, 81, 1)]),
  (150, 149, [(1, 81, 1)]),
  (153, 152, [(1, 81, 1)]),
  (156, 155, [(1, 81, 1)]),
  (159, 158, [(1, 81, 1)]),
  (162, 161, [(1, 81, 1)]),
  (165, 164, [(1, 81, 1)]),
  (168, 167, [(1, 81, 1)]),
  (171, 170, [(1, 81, 1)]),
  (174, 173, [(1, 81, 1)]),
  (177, 176, [(1, 81, 1)]),
  (180, 177, [(1, 36, 1), (2, 42, 3), (3, 2, 4), (4, 1, 5)]),
  (183, 180, [(1, 37, 1), (2, 42, 3), (3, 2, 4)]),
  (186, 183, [(1, 38, 1), (2, 43, 3)]),
  (189, 186, [(1, 38, 1), (2, 43, 3)]),
  (192, 189, [(1, 39, 1), (2, 42, 3)]),
  (195, 192, [(1, 39, 1), (2, 42, 3)]),
  (198, 195, [(1, 40, 1), (2, 41, 3)]),
  (201, 198, [(1, 41, 1), (2, 40, 3)]),
  (205, 202, [(1, 41, 1), (2, 40, 3)]),
  (209, 204, [(1, 24, 1), (2, 51, 3), (3, 4, 4), (4, 1, 5), (5, 1, 6)]),
  (213, 208, [(1, 24, 1), (2, 52, 3), (3, 4, 4), (4, 1, 5)]),
  (217, 212, [(1, 25, 1), (2, 53, 3), (3, 3, 4)]),
  (221, 216, [(1, 25, 1), (2, 54, 3), (3, 2, 4)]),
  (225, 220, [(1, 25, 1), (2, 56, 3)]),
  (229, 222, [(1, 18, 1), (2, 56, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (233, 226, [(1, 18, 1), (2, 57, 3), (3, 5, 4), (4, 1, 5)]),
  (237, 230, [(1, 19, 1), (2, 58, 3), (3, 4, 4)]),
  (241, 232, [(1, 15, 1), (2, 58, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (245, 236, [(1, 15, 1), (2, 59, 3), (3, 6, 4), (4, 1, 5)]),
  (249, 238, [(1, 12, 1), (2, 59, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (253, 242, [(1, 13, 1), (2, 60, 3), (3, 6, 4), (4, 2, 5)]),
  (258, 243, [(2, 81, 3)]),
  (263, 246, [(2, 81, 3)]),
  (268, 245, [(2, 80, 3), (3, 1, 5)]),
  (273, 248, [(2, 80, 3), (3, 1, 5)]),
  (278, 249, [(2, 79, 3), (3, 2, 5)]),
  (283, 250, [(2, 78, 3), (3, 1, 4), (3, 2, 5)]),
  (288, 251, [(2, 77, 3), (3, 1, 4), (3, 3, 5)]),
  (293, 252, [(2, 76, 3), (3, 2, 4), (3, 3, 5)]),
  (298, 253, [(2, 75, 3), (3, 2, 4), (3, 4, 5)]),
  (303, 254, [(2, 74, 3), (3, 3, 4), (3, 4, 5)]),
  (309, 256, [(2, 74, 3), (3, 3, 4), (3, 4, 5)]),
  (315, 258, [(2, 73, 3), (3, 3, 4), (3, 5, 5)]),
  (321, 260, [(2, 72, 3), (3, 4, 4), (3, 5, 5)]),
  (327, 260, [(2, 70, 3), (3, 5, 4), (3, 6, 5)]),
  (333, 262, [(2, 69, 3), (3, 6, 4), (3, 6, 5)]),
  (339, 264, [(2, 68, 3), (3, 6, 4), (3, 7, 5)]),
  (345, 266, [(2, 67, 3), (3, 7, 4), (3, 7, 5)]),
  (351, 268, [(2, 66, 3), (3, 8, 4), (3, 7, 5)]),
  (358, 269, [(2, 65, 3), (3, 8, 4), (3, 8, 5)]),
  (365, 270, [(2, 63, 3), (3, 9, 4), (3, 9, 5)]),
  (372, 273, [(2, 62, 3), (3, 10, 4), (3, 9, 5)]),
  (379, 274, [(2, 61, 3), (3, 10, 4), (3, 10, 5)]),
  (386, 277, [(2, 60, 3), (3, 11, 4), (3, 10, 5)]),
  (393, 278, [(2, 58, 3), (3, 12, 4), (3, 11, 5)]),
  (400, 279, [(2, 57, 3), (3, 13, 4), (3, 11, 5)]),
  (408, 281, [(2, 56, 3), (3, 13, 4), (3, 12, 5)]),
  (416, 283, [(2, 54, 3), (3, 14, 4), (3, 13, 5)]),
  (424, 285, [(2, 53, 3), (3, 15, 4), (3, 13, 5)]),
  (432, 287, [(2, 52, 3), (3, 15, 4), (3, 14, 5)]),
  (440, 289, [(2, 51, 3), (3, 16, 4), (3, 14, 5)]),
  (448, 291, [(2, 49, 3), (3, 17, 4), (3, 15, 5)]),
  (456, 293, [(2, 48, 3), (3, 18, 4), (3, 15, 5)]),
  (465, 294, [(2, 47, 3), (3, 18, 4), (3, 16, 5)]),
  (474, 297, [(2, 46, 3), (3, 18, 4), (3, 17, 5)]),
  (483, 298, [(2, 44, 3), (3, 19, 4), (3, 18, 5)]),
  (492, 301, [(2, 43, 3), (3, 20, 4), (3, 18, 5)]),
  (501, 302, [(2, 42, 3), (3, 20, 4), (3, 19, 5)]),
  (511, 304, [(2, 41, 3), (3, 20, 4), (3, 20, 5)]),
  (521, 306, [(2, 39, 3), (3, 21, 4), (3, 21, 5)]),
  (531, 308, [(2, 38, 3), (3, 21, 4), (3, 22, 5)]),
  (541, 310, [(2, 37, 3), (3, 22, 4), (3, 22, 5)]),
  (551, 312, [(2, 36, 3), (3, 22, 4), (3, 23, 5)]),
  (562, 313, [(2, 35, 3), (3, 22, 4), (3, 24, 5)]),
  (573, 316, [(2, 34, 3), (3, 22, 4), (3, 25, 5)]),
  (584, 317, [(2, 33, 3), (3, 22, 4), (3, 26, 5)]),
  (595, 320, [(2, 32, 3), (3, 22, 4), (3, 27, 5)]),
  (606, 321, [(2, 31, 3), (3, 22, 4), (3, 28, 5)]),
  (618, 323, [(2, 30, 3), (3, 22, 4), (3, 29, 5)]),
  (630, 325, [(2, 29, 3), (3, 22, 4), (3, 30, 5)]),
  (642, 327, [(2, 28, 3), (3, 22, 4), (3, 31, 5)]),
  (654, 329, [(2, 27, 3), (3, 22, 4), (3, 32, 5)]),
  (667, 332, [(2, 26, 3), (3, 22, 4), (3, 33, 5)]),
  (680, 335, [(2, 26, 3), (3, 22, 4), (3, 33, 5)]),
  (693, 336, [(2, 25, 3), (3, 21, 4), (3, 34, 5), (4, 1, 6)]),
  (706, 337, [(2, 24, 3), (3, 21, 4), (3, 35, 5), (4, 1, 6)]),
  (720, 339, [(2, 23, 3), (3, 21, 4), (3, 36, 5), (4, 1, 6)]),
  (734, 343, [(2, 23, 3), (3, 20, 4), (3, 37, 5), (4, 1, 6)]),
  (748, 343, [(2, 22, 3), (3, 19, 4), (3, 39, 5), (4, 1, 6)]),
  (762, 345, [(2, 21, 3), (3, 19, 4), (3, 40, 5), (4, 1, 6)]),
  (777, 348, [(2, 21, 3), (3, 18, 4), (3, 41, 5), (4, 1, 6)]),
  (792, 349, [(2, 20, 3), (3, 18, 4), (3, 42, 5), (4, 1, 6)]),
  (807, 352, [(2, 19, 3), (3, 18, 4), (3, 43, 5), (4, 1, 6)])]

theorem small84 : smallOK 84 795 certs84 = true := by decide +kernel

/-- The certificates for `t = 85`. -/
def certs85 : List Cert := [
  (83, 82, [(1, 82, 1)]),
  (84, 83, [(1, 82, 1)]),
  (85, 84, [(1, 82, 1)]),
  (86, 85, [(1, 82, 1)]),
  (87, 86, [(1, 82, 1)]),
  (88, 87, [(1, 82, 1)]),
  (89, 88, [(1, 82, 1)]),
  (90, 89, [(1, 82, 1)]),
  (91, 90, [(1, 82, 1)]),
  (92, 91, [(1, 82, 1)]),
  (93, 92, [(1, 82, 1)]),
  (94, 93, [(1, 82, 1)]),
  (95, 94, [(1, 82, 1)]),
  (96, 95, [(1, 82, 1)]),
  (97, 96, [(1, 82, 1)]),
  (98, 97, [(1, 82, 1)]),
  (99, 98, [(1, 82, 1)]),
  (100, 99, [(1, 82, 1)]),
  (102, 101, [(1, 82, 1)]),
  (104, 103, [(1, 82, 1)]),
  (106, 105, [(1, 82, 1)]),
  (108, 107, [(1, 82, 1)]),
  (110, 109, [(1, 82, 1)]),
  (112, 111, [(1, 82, 1)]),
  (114, 113, [(1, 82, 1)]),
  (116, 115, [(1, 82, 1)]),
  (118, 117, [(1, 82, 1)]),
  (120, 119, [(1, 82, 1)]),
  (122, 121, [(1, 82, 1)]),
  (124, 123, [(1, 82, 1)]),
  (126, 125, [(1, 82, 1)]),
  (128, 127, [(1, 82, 1)]),
  (130, 129, [(1, 82, 1)]),
  (132, 131, [(1, 82, 1)]),
  (134, 133, [(1, 82, 1)]),
  (136, 135, [(1, 82, 1)]),
  (138, 137, [(1, 82, 1)]),
  (140, 139, [(1, 82, 1)]),
  (142, 141, [(1, 82, 1)]),
  (144, 143, [(1, 82, 1)]),
  (146, 145, [(1, 82, 1)]),
  (148, 147, [(1, 82, 1)]),
  (150, 149, [(1, 82, 1)]),
  (153, 152, [(1, 82, 1)]),
  (156, 155, [(1, 82, 1)]),
  (159, 158, [(1, 82, 1)]),
  (162, 161, [(1, 82, 1)]),
  (165, 164, [(1, 82, 1)]),
  (168, 167, [(1, 82, 1)]),
  (171, 170, [(1, 82, 1)]),
  (174, 173, [(1, 82, 1)]),
  (177, 176, [(1, 82, 1)]),
  (180, 179, [(1, 82, 1)]),
  (183, 180, [(1, 37, 1), (2, 42, 3), (3, 3, 4)]),
  (186, 183, [(1, 38, 1), (2, 43, 3), (3, 1, 4)]),
  (189, 186, [(1, 38, 1), (2, 44, 3)]),
  (192, 189, [(1, 39, 1), (2, 43, 3)]),
  (195, 192, [(1, 39, 1), (2, 43, 3)]),
  (198, 195, [(1, 40, 1), (2, 42, 3)]),
  (201, 198, [(1, 41, 1), (2, 41, 3)]),
  (205, 202, [(1, 41, 1), (2, 41, 3)]),
  (209, 206, [(1, 42, 1), (2, 40, 3)]),
  (213, 208, [(1, 24, 1), (2, 52, 3), (3, 4, 4), (4, 1, 5), (5, 1, 6)]),
  (217, 212, [(1, 25, 1), (2, 53, 3), (3, 4, 4)]),
  (221, 216, [(1, 25, 1), (2, 54, 3), (3, 3, 4)]),
  (225, 220, [(1, 25, 1), (2, 56, 3), (3, 1, 4)]),
  (229, 224, [(1, 26, 1), (2, 56, 3)]),
  (233, 226, [(1, 18, 1), (2, 57, 3), (3, 5, 4), (4, 2, 5)]),
  (237, 230, [(1, 19, 1), (2, 58, 3), (3, 5, 4)]),
  (241, 234, [(1, 19, 1), (2, 59, 3), (3, 4, 4)]),
  (245, 236, [(1, 15, 1), (2, 59, 3), (3, 6, 4), (4, 2, 5)]),
  (249, 240, [(1, 15, 1), (2, 61, 3), (3, 5, 4), (4, 1, 5)]),
  (253, 242, [(1, 13, 1), (2, 60, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (258, 247, [(1, 13, 1), (2, 61, 3), (3, 7, 4), (4, 1, 5)]),
  (263, 248, [(2, 82, 3)]),
  (268, 249, [(2, 82, 3)]),
  (273, 250, [(2, 81, 3), (3, 1, 5)]),
  (278, 251, [(2, 80, 3), (3, 2, 5)]),
  (283, 252, [(2, 80, 3), (3, 2, 5)]),
  (288, 253, [(2, 79, 3), (3, 3, 5)]),
  (293, 254, [(2, 78, 3), (3, 1, 4), (3, 3, 5)]),
  (298, 255, [(2, 77, 3), (3, 1, 4), (3, 4, 5)]),
  (303, 256, [(2, 76, 3), (3, 2, 4), (3, 4, 5)]),
  (309, 258, [(2, 75, 3), (3, 3, 4), (3, 4, 5)]),
  (315, 260, [(2, 74, 3), (3, 3, 4), (3, 5, 5)]),
  (321, 262, [(2, 73, 3), (3, 4, 4), (3, 5, 5)]),
  (327, 264, [(2, 72, 3), (3, 5, 4), (3, 5, 5)]),
  (333, 264, [(2, 70, 3), (3, 6, 4), (3, 6, 5)]),
  (339, 266, [(2, 69, 3), (3, 6, 4), (3, 7, 5)]),
  (345, 268, [(2, 69, 3), (3, 6, 4), (3, 7, 5)]),
  (351, 270, [(2, 68, 3), (3, 7, 4), (3, 7, 5)]),
  (358, 271, [(2, 66, 3), (3, 8, 4), (3, 8, 5)]),
  (365, 274, [(2, 65, 3), (3, 9, 4), (3, 8, 5)]),
  (372, 275, [(2, 64, 3), (3, 9, 4), (3, 9, 5)]),
  (379, 276, [(2, 62, 3), (3, 10, 4), (3, 10, 5)]),
  (386, 279, [(2, 61, 3), (3, 11, 4), (3, 10, 5)]),
  (393, 280, [(2, 60, 3), (3, 12, 4), (3, 10, 5)]),
  (400, 281, [(2, 58, 3), (3, 13, 4), (3, 11, 5)]),
  (408, 283, [(2, 57, 3), (3, 13, 4), (3, 12, 5)]),
  (416, 287, [(2, 57, 3), (3, 14, 4), (3, 11, 5)]),
  (424, 287, [(2, 54, 3), (3, 15, 4), (3, 13, 5)]),
  (432, 289, [(2, 53, 3), (3, 15, 4), (3, 14, 5)]),
  (440, 291, [(2, 52, 3), (3, 16, 4), (3, 14, 5)]),
  (448, 293, [(2, 50, 3), (3, 17, 4), (3, 15, 5)]),
  (456, 295, [(2, 49, 3), (3, 18, 4), (3, 15, 5)]),
  (465, 296, [(2, 48, 3), (3, 18, 4), (3, 16, 5)]),
  (474, 299, [(2, 47, 3), (3, 18, 4), (3, 17, 5)]),
  (483, 302, [(2, 46, 3), (3, 19, 4), (3, 17, 5)]),
  (492, 303, [(2, 44, 3), (3, 20, 4), (3, 18, 5)]),
  (501, 304, [(2, 43, 3), (3, 20, 4), (3, 19, 5)]),
  (511, 308, [(2, 42, 3), (3, 21, 4), (3, 19, 5)]),
  (521, 310, [(2, 41, 3), (3, 21, 4), (3, 20, 5)]),
  (531, 312, [(2, 40, 3), (3, 21, 4), (3, 21, 5)]),
  (541, 312, [(2, 38, 3), (3, 22, 4), (3, 22, 5)]),
  (551, 314, [(2, 37, 3), (3, 22, 4), (3, 23, 5)]),
  (562, 317, [(2, 36, 3), (3, 22, 4), (3, 24, 5)]),
  (573, 318, [(2, 35, 3), (3, 22, 4), (3, 25, 5)]),
  (584, 321, [(2, 34, 3), (3, 23, 4), (3, 25, 5)]),
  (595, 322, [(2, 33, 3), (3, 22, 4), (3, 27, 5)]),
  (606, 325, [(2, 32, 3), (3, 23, 4), (3, 27, 5)]),
  (618, 327, [(2, 31, 3), (3, 23, 4), (3, 28, 5)]),
  (630, 329, [(2, 30, 3), (3, 23, 4), (3, 29, 5)]),
  (642, 331, [(2, 29, 3), (3, 23, 4), (3, 30, 5)]),
  (654, 333, [(2, 28, 3), (3, 23, 4), (3, 31, 5)]),
  (667, 336, [(2, 27, 3), (3, 23, 4), (3, 32, 5)]),
  (680, 337, [(2, 26, 3), (3, 23, 4), (3, 33, 5)]),
  (693, 340, [(2, 26, 3), (3, 22, 4), (3, 34, 5)]),
  (706, 341, [(2, 25, 3), (3, 22, 4), (3, 34, 5), (4, 1, 6)]),
  (720, 343, [(2, 24, 3), (3, 21, 4), (3, 36, 5), (4, 1, 6)]),
  (734, 345, [(2, 23, 3), (3, 21, 4), (3, 37, 5), (4, 1, 6)]),
  (748, 347, [(2, 22, 3), (3, 21, 4), (3, 38, 5), (4, 1, 6)]),
  (762, 349, [(2, 22, 3), (3, 20, 4), (3, 39, 5), (4, 1, 6)]),
  (777, 350, [(2, 21, 3), (3, 19, 4), (3, 41, 5), (4, 1, 6)]),
  (792, 353, [(2, 21, 3), (3, 18, 4), (3, 41, 5), (4, 2, 6)]),
  (807, 354, [(2, 20, 3), (3, 18, 4), (3, 42, 5), (4, 2, 6)])]

theorem small85 : smallOK 85 806 certs85 = true := by decide +kernel

/-- The certificates for `t = 86`. -/
def certs86 : List Cert := [
  (84, 83, [(1, 83, 1)]),
  (85, 84, [(1, 83, 1)]),
  (86, 85, [(1, 83, 1)]),
  (87, 86, [(1, 83, 1)]),
  (88, 87, [(1, 83, 1)]),
  (89, 88, [(1, 83, 1)]),
  (90, 89, [(1, 83, 1)]),
  (91, 90, [(1, 83, 1)]),
  (92, 91, [(1, 83, 1)]),
  (93, 92, [(1, 83, 1)]),
  (94, 93, [(1, 83, 1)]),
  (95, 94, [(1, 83, 1)]),
  (96, 95, [(1, 83, 1)]),
  (97, 96, [(1, 83, 1)]),
  (98, 97, [(1, 83, 1)]),
  (99, 98, [(1, 83, 1)]),
  (100, 99, [(1, 83, 1)]),
  (101, 100, [(1, 83, 1)]),
  (102, 101, [(1, 83, 1)]),
  (103, 102, [(1, 83, 1)]),
  (104, 103, [(1, 83, 1)]),
  (105, 104, [(1, 83, 1)]),
  (106, 105, [(1, 83, 1)]),
  (107, 106, [(1, 83, 1)]),
  (108, 107, [(1, 83, 1)]),
  (109, 108, [(1, 83, 1)]),
  (110, 109, [(1, 83, 1)]),
  (111, 110, [(1, 83, 1)]),
  (112, 111, [(1, 83, 1)]),
  (113, 112, [(1, 83, 1)]),
  (114, 113, [(1, 83, 1)]),
  (115, 114, [(1, 83, 1)]),
  (116, 115, [(1, 83, 1)]),
  (117, 116, [(1, 83, 1)]),
  (118, 117, [(1, 83, 1)]),
  (119, 118, [(1, 83, 1)]),
  (120, 119, [(1, 83, 1)]),
  (121, 120, [(1, 83, 1)]),
  (122, 121, [(1, 83, 1)]),
  (123, 122, [(1, 83, 1)]),
  (124, 123, [(1, 83, 1)]),
  (125, 124, [(1, 83, 1)]),
  (126, 125, [(1, 83, 1)]),
  (127, 126, [(1, 83, 1)]),
  (128, 127, [(1, 83, 1)]),
  (129, 128, [(1, 83, 1)]),
  (130, 129, [(1, 83, 1)]),
  (131, 130, [(1, 83, 1)]),
  (132, 131, [(1, 83, 1)]),
  (133, 132, [(1, 83, 1)]),
  (134, 133, [(1, 83, 1)]),
  (136, 135, [(1, 83, 1)]),
  (138, 137, [(1, 83, 1)]),
  (140, 139, [(1, 83, 1)]),
  (142, 141, [(1, 83, 1)]),
  (144, 143, [(1, 83, 1)]),
  (146, 145, [(1, 83, 1)]),
  (148, 147, [(1, 83, 1)]),
  (150, 149, [(1, 83, 1)]),
  (152, 151, [(1, 83, 1)]),
  (154, 153, [(1, 83, 1)]),
  (156, 155, [(1, 83, 1)]),
  (158, 157, [(1, 83, 1)]),
  (160, 159, [(1, 83, 1)]),
  (162, 161, [(1, 83, 1)]),
  (164, 163, [(1, 83, 1)]),
  (166, 165, [(1, 83, 1)]),
  (168, 167, [(1, 83, 1)]),
  (170, 169, [(1, 83, 1)]),
  (172, 171, [(1, 83, 1)]),
  (174, 173, [(1, 83, 1)]),
  (176, 175, [(1, 83, 1)]),
  (178, 177, [(1, 83, 1)]),
  (180, 179, [(1, 83, 1)]),
  (182, 181, [(1, 83, 1)]),
  (184, 181, [(1, 37, 1), (2, 42, 3), (3, 3, 4), (4, 1, 5)]),
  (186, 183, [(1, 38, 1), (2, 43, 3), (3, 2, 4)]),
  (188, 185, [(1, 38, 1), (2, 43, 3), (3, 2, 4)]),
  (190, 187, [(1, 38, 1), (2, 44, 3), (3, 1, 4)]),
  (192, 189, [(1, 39, 1), (2, 44, 3)]),
  (194, 191, [(1, 39, 1), (2, 44, 3)]),
  (196, 193, [(1, 40, 1), (2, 43, 3)]),
  (198, 195, [(1, 40, 1), (2, 43, 3)]),
  (200, 197, [(1, 40, 1), (2, 43, 3)]),
  (202, 199, [(1, 41, 1), (2, 42, 3)]),
  (205, 202, [(1, 41, 1), (2, 42, 3)]),
  (208, 205, [(1, 42, 1), (2, 41, 3)]),
  (211, 208, [(1, 43, 1), (2, 40, 3)]),
  (214, 211, [(1, 43, 1), (2, 40, 3)]),
  (217, 212, [(1, 25, 1), (2, 53, 3), (3, 4, 4), (4, 1, 5)]),
  (220, 215, [(1, 25, 1), (2, 54, 3), (3, 4, 4)]),
  (223, 218, [(1, 25, 1), (2, 55, 3), (3, 3, 4)]),
  (226, 221, [(1, 26, 1), (2, 55, 3), (3, 2, 4)]),
  (229, 224, [(1, 26, 1), (2, 56, 3), (3, 1, 4)]),
  (232, 227, [(1, 26, 1), (2, 57, 3)]),
  (235, 228, [(1, 19, 1), (2, 57, 3), (3, 5, 4), (4, 2, 5)]),
  (238, 231, [(1, 19, 1), (2, 58, 3), (3, 5, 4), (4, 1, 5)]),
  (241, 234, [(1, 19, 1), (2, 59, 3), (3, 5, 4)]),
  (244, 237, [(1, 19, 1), (2, 60, 3), (3, 4, 4)]),
  (247, 238, [(1, 15, 1), (2, 60, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (250, 241, [(1, 15, 1), (2, 61, 3), (3, 6, 4), (4, 1, 5)]),
  (253, 242, [(1, 13, 1), (2, 60, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (256, 245, [(1, 13, 1), (2, 61, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (259, 248, [(1, 13, 1), (2, 62, 3), (3, 6, 4), (4, 2, 5)]),
  (262, 249, [(1, 11, 1), (2, 61, 3), (3, 7, 4), (4, 2, 5), (5, 1, 7), (7, 1, 9)]),
  (265, 250, [(2, 83, 3)]),
  (268, 251, [(2, 83, 3)]),
  (272, 251, [(2, 82, 3), (3, 1, 5)]),
  (276, 253, [(2, 82, 3), (3, 1, 5)]),
  (280, 253, [(2, 81, 3), (3, 2, 5)]),
  (284, 255, [(2, 81, 3), (3, 2, 5)]),
  (288, 255, [(2, 80, 3), (3, 3, 5)]),
  (292, 257, [(2, 80, 3), (3, 1, 4), (3, 2, 5)]),
  (296, 257, [(2, 79, 3), (3, 1, 4), (3, 3, 5)]),
  (300, 259, [(2, 79, 3), (3, 1, 4), (3, 3, 5)]),
  (304, 259, [(2, 77, 3), (3, 2, 4), (3, 4, 5)]),
  (308, 261, [(2, 77, 3), (3, 2, 4), (3, 4, 5)]),
  (312, 261, [(2, 76, 3), (3, 3, 4), (3, 4, 5)]),
  (316, 263, [(2, 76, 3), (3, 3, 4), (3, 4, 5)]),
  (320, 263, [(2, 74, 3), (3, 4, 4), (3, 5, 5)]),
  (324, 265, [(2, 74, 3), (3, 4, 4), (3, 5, 5)]),
  (328, 265, [(2, 73, 3), (3, 4, 4), (3, 6, 5)]),
  (332, 267, [(2, 73, 3), (3, 5, 4), (3, 5, 5)]),
  (336, 267, [(2, 71, 3), (3, 6, 4), (3, 6, 5)]),
  (341, 270, [(2, 71, 3), (3, 6, 4), (3, 6, 5)]),
  (346, 271, [(2, 70, 3), (3, 7, 4), (3, 6, 5)]),
  (351, 272, [(2, 69, 3), (3, 7, 4), (3, 7, 5)]),
  (356, 273, [(2, 68, 3), (3, 8, 4), (3, 7, 5)]),
  (361, 274, [(2, 67, 3), (3, 8, 4), (3, 8, 5)]),
  (366, 275, [(2, 66, 3), (3, 9, 4), (3, 8, 5)]),
  (371, 276, [(2, 65, 3), (3, 9, 4), (3, 9, 5)]),
  (376, 277, [(2, 64, 3), (3, 10, 4), (3, 9, 5)]),
  (381, 280, [(2, 64, 3), (3, 10, 4), (3, 9, 5)]),
  (386, 281, [(2, 63, 3), (3, 11, 4), (3, 9, 5)]),
  (391, 282, [(2, 62, 3), (3, 11, 4), (3, 10, 5)]),
  (396, 283, [(2, 61, 3), (3, 12, 4), (3, 10, 5)]),
  (401, 284, [(2, 60, 3), (3, 12, 4), (3, 11, 5)]),
  (407, 286, [(2, 59, 3), (3, 13, 4), (3, 11, 5)]),
  (413, 288, [(2, 58, 3), (3, 14, 4), (3, 11, 5)]),
  (419, 290, [(2, 57, 3), (3, 14, 4), (3, 12, 5)]),
  (425, 290, [(2, 55, 3), (3, 15, 4), (3, 13, 5)]),
  (431, 292, [(2, 55, 3), (3, 15, 4), (3, 13, 5)]),
  (437, 294, [(2, 54, 3), (3, 16, 4), (3, 13, 5)]),
  (443, 294, [(2, 52, 3), (3, 17, 4), (3, 14, 5)]),
  (449, 296, [(2, 52, 3), (3, 17, 4), (3, 14, 5)]),
  (455, 298, [(2, 51, 3), (3, 17, 4), (3, 15, 5)]),
  (461, 298, [(2, 50, 3), (3, 17, 4), (3, 16, 5)]),
  (467, 300, [(2, 49, 3), (3, 18, 4), (3, 16, 5)]),
  (474, 301, [(2, 48, 3), (3, 18, 4), (3, 17, 5)]),
  (481, 304, [(2, 47, 3), (3, 19, 4), (3, 17, 5)]),
  (488, 305, [(2, 46, 3), (3, 20, 4), (3, 17, 5)]),
  (495, 306, [(2, 45, 3), (3, 20, 4), (3, 18, 5)]),
  (502, 307, [(2, 44, 3), (3, 20, 4), (3, 19, 5)]),
  (509, 310, [(2, 44, 3), (3, 20, 4), (3, 19, 5)]),
  (516, 311, [(2, 42, 3), (3, 21, 4), (3, 20, 5)]),
  (523, 312, [(2, 41, 3), (3, 22, 4), (3, 20, 5)]),
  (530, 313, [(2, 40, 3), (3, 22, 4), (3, 21, 5)]),
  (537, 316, [(2, 40, 3), (3, 22, 4), (3, 21, 5)]),
  (545, 316, [(2, 39, 3), (3, 22, 4), (3, 22, 5)]),
  (553, 318, [(2, 38, 3), (3, 22, 4), (3, 23, 5)]),
  (561, 320, [(2, 37, 3), (3, 23, 4), (3, 23, 5)]),
  (569, 320, [(2, 36, 3), (3, 23, 4), (3, 24, 5)]),
  (577, 322, [(2, 35, 3), (3, 23, 4), (3, 25, 5)]),
  (585, 324, [(2, 35, 3), (3, 23, 4), (3, 25, 5)]),
  (593, 326, [(2, 34, 3), (3, 23, 4), (3, 26, 5)]),
  (601, 326, [(2, 33, 3), (3, 23, 4), (3, 27, 5)]),
  (610, 329, [(2, 32, 3), (3, 24, 4), (3, 27, 5)]),
  (619, 330, [(2, 32, 3), (3, 23, 4), (3, 28, 5)]),
  (628, 331, [(2, 31, 3), (3, 23, 4), (3, 29, 5)]),
  (637, 334, [(2, 30, 3), (3, 24, 4), (3, 29, 5)]),
  (646, 335, [(2, 29, 3), (3, 24, 4), (3, 30, 5)]),
  (655, 336, [(2, 29, 3), (3, 23, 4), (3, 31, 5)]),
  (664, 337, [(2, 28, 3), (3, 23, 4), (3, 31, 5), (4, 1, 6)]),
  (673, 340, [(2, 28, 3), (3, 23, 4), (3, 32, 5)]),
  (683, 340, [(2, 27, 3), (3, 23, 4), (3, 32, 5), (4, 1, 6)]),
  (693, 342, [(2, 26, 3), (3, 23, 4), (3, 34, 5)]),
  (703, 344, [(2, 26, 3), (3, 22, 4), (3, 34, 5), (4, 1, 6)]),
  (713, 344, [(2, 25, 3), (3, 22, 4), (3, 35, 5), (4, 1, 6)]),
  (723, 346, [(2, 24, 3), (3, 22, 4), (3, 36, 5), (4, 1, 6)]),
  (733, 348, [(2, 24, 3), (3, 22, 4), (3, 36, 5), (4, 1, 6)]),
  (743, 350, [(2, 23, 3), (3, 22, 4), (3, 38, 5)]),
  (754, 351, [(2, 23, 3), (3, 21, 4), (3, 38, 5), (4, 1, 6)]),
  (765, 352, [(2, 22, 3), (3, 21, 4), (3, 39, 5), (4, 1, 6)]),
  (776, 353, [(2, 22, 3), (3, 20, 4), (3, 39, 5), (4, 2, 6)]),
  (787, 356, [(2, 21, 3), (3, 20, 4), (3, 41, 5), (4, 1, 6)]),
  (798, 357, [(2, 21, 3), (3, 19, 4), (3, 41, 5), (4, 2, 6)]),
  (809, 358, [(2, 20, 3), (3, 19, 4), (3, 43, 5), (4, 1, 6)]),
  (821, 360, [(2, 20, 3), (3, 18, 4), (3, 43, 5), (4, 2, 6)])]

theorem small86 : smallOK 86 814 certs86 = true := by decide +kernel

/-- The certificates for `t = 87`. -/
def certs87 : List Cert := [
  (85, 84, [(1, 84, 1)]),
  (86, 85, [(1, 84, 1)]),
  (87, 86, [(1, 84, 1)]),
  (88, 87, [(1, 84, 1)]),
  (89, 88, [(1, 84, 1)]),
  (90, 89, [(1, 84, 1)]),
  (91, 90, [(1, 84, 1)]),
  (92, 91, [(1, 84, 1)]),
  (93, 92, [(1, 84, 1)]),
  (94, 93, [(1, 84, 1)]),
  (95, 94, [(1, 84, 1)]),
  (96, 95, [(1, 84, 1)]),
  (97, 96, [(1, 84, 1)]),
  (98, 97, [(1, 84, 1)]),
  (99, 98, [(1, 84, 1)]),
  (100, 99, [(1, 84, 1)]),
  (101, 100, [(1, 84, 1)]),
  (102, 101, [(1, 84, 1)]),
  (103, 102, [(1, 84, 1)]),
  (104, 103, [(1, 84, 1)]),
  (105, 104, [(1, 84, 1)]),
  (106, 105, [(1, 84, 1)]),
  (107, 106, [(1, 84, 1)]),
  (108, 107, [(1, 84, 1)]),
  (109, 108, [(1, 84, 1)]),
  (110, 109, [(1, 84, 1)]),
  (111, 110, [(1, 84, 1)]),
  (112, 111, [(1, 84, 1)]),
  (113, 112, [(1, 84, 1)]),
  (114, 113, [(1, 84, 1)]),
  (115, 114, [(1, 84, 1)]),
  (116, 115, [(1, 84, 1)]),
  (117, 116, [(1, 84, 1)]),
  (118, 117, [(1, 84, 1)]),
  (119, 118, [(1, 84, 1)]),
  (120, 119, [(1, 84, 1)]),
  (121, 120, [(1, 84, 1)]),
  (122, 121, [(1, 84, 1)]),
  (123, 122, [(1, 84, 1)]),
  (124, 123, [(1, 84, 1)]),
  (125, 124, [(1, 84, 1)]),
  (126, 125, [(1, 84, 1)]),
  (127, 126, [(1, 84, 1)]),
  (128, 127, [(1, 84, 1)]),
  (129, 128, [(1, 84, 1)]),
  (130, 129, [(1, 84, 1)]),
  (131, 130, [(1, 84, 1)]),
  (132, 131, [(1, 84, 1)]),
  (133, 132, [(1, 84, 1)]),
  (134, 133, [(1, 84, 1)]),
  (136, 135, [(1, 84, 1)]),
  (138, 137, [(1, 84, 1)]),
  (140, 139, [(1, 84, 1)]),
  (142, 141, [(1, 84, 1)]),
  (144, 143, [(1, 84, 1)]),
  (146, 145, [(1, 84, 1)]),
  (148, 147, [(1, 84, 1)]),
  (150, 149, [(1, 84, 1)]),
  (152, 151, [(1, 84, 1)]),
  (154, 153, [(1, 84, 1)]),
  (156, 155, [(1, 84, 1)]),
  (158, 157, [(1, 84, 1)]),
  (160, 159, [(1, 84, 1)]),
  (162, 161, [(1, 84, 1)]),
  (164, 163, [(1, 84, 1)]),
  (166, 165, [(1, 84, 1)]),
  (168, 167, [(1, 84, 1)]),
  (170, 169, [(1, 84, 1)]),
  (172, 171, [(1, 84, 1)]),
  (174, 173, [(1, 84, 1)]),
  (176, 175, [(1, 84, 1)]),
  (178, 177, [(1, 84, 1)]),
  (180, 179, [(1, 84, 1)]),
  (182, 181, [(1, 84, 1)]),
  (184, 183, [(1, 84, 1)]),
  (186, 183, [(1, 38, 1), (2, 43, 3), (3, 3, 4)]),
  (188, 185, [(1, 38, 1), (2, 43, 3), (3, 3, 4)]),
  (190, 187, [(1, 38, 1), (2, 44, 3), (3, 2, 4)]),
  (192, 189, [(1, 39, 1), (2, 44, 3), (3, 1, 4)]),
  (194, 191, [(1, 39, 1), (2, 45, 3)]),
  (196, 193, [(1, 40, 1), (2, 44, 3)]),
  (198, 195, [(1, 40, 1), (2, 44, 3)]),
  (200, 197, [(1, 40, 1), (2, 44, 3)]),
  (202, 199, [(1, 41, 1), (2, 43, 3)]),
  (205, 202, [(1, 41, 1), (2, 43, 3)]),
  (208, 205, [(1, 42, 1), (2, 42, 3)]),
  (211, 208, [(1, 43, 1), (2, 41, 3)]),
  (214, 211, [(1, 43, 1), (2, 41, 3)]),
  (217, 212, [(1, 25, 1), (2, 53, 3), (3, 4, 4), (4, 1, 5), (5, 1, 6)]),
  (220, 215, [(1, 25, 1), (2, 54, 3), (3, 4, 4), (4, 1, 5)]),
  (223, 218, [(1, 25, 1), (2, 55, 3), (3, 4, 4)]),
  (226, 221, [(1, 26, 1), (2, 55, 3), (3, 3, 4)]),
  (229, 224, [(1, 26, 1), (2, 56, 3), (3, 2, 4)]),
  (232, 227, [(1, 26, 1), (2, 57, 3), (3, 1, 4)]),
  (235, 228, [(1, 19, 1), (2, 57, 3), (3, 5, 4), (4, 2, 5), (6, 1, 8)]),
  (238, 231, [(1, 19, 1), (2, 58, 3), (3, 5, 4), (4, 2, 5)]),
  (241, 234, [(1, 19, 1), (2, 59, 3), (3, 5, 4), (4, 1, 5)]),
  (244, 237, [(1, 19, 1), (2, 60, 3), (3, 5, 4)]),
  (247, 240, [(1, 19, 1), (2, 61, 3), (3, 4, 4)]),
  (250, 241, [(1, 15, 1), (2, 61, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (253, 244, [(1, 15, 1), (2, 62, 3), (3, 6, 4), (4, 1, 5)]),
  (256, 245, [(1, 13, 1), (2, 61, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (259, 248, [(1, 13, 1), (2, 62, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (262, 251, [(1, 13, 1), (2, 63, 3), (3, 6, 4), (4, 2, 5)]),
  (265, 252, [(1, 11, 1), (2, 62, 3), (3, 7, 4), (4, 2, 5), (5, 1, 7), (7, 1, 9)]),
  (268, 253, [(2, 84, 3)]),
  (272, 255, [(2, 84, 3)]),
  (276, 255, [(2, 83, 3), (3, 1, 5)]),
  (280, 257, [(2, 84, 3)]),
  (284, 257, [(2, 82, 3), (3, 2, 5)]),
  (288, 259, [(2, 83, 3), (3, 1, 5)]),
  (292, 259, [(2, 81, 3), (3, 1, 4), (3, 2, 5)]),
  (296, 259, [(2, 80, 3), (3, 1, 4), (3, 3, 5)]),
  (300, 261, [(2, 80, 3), (3, 1, 4), (3, 3, 5)]),
  (304, 261, [(2, 79, 3), (3, 1, 4), (3, 4, 5)]),
  (308, 263, [(2, 79, 3), (3, 2, 4), (3, 3, 5)]),
  (312, 263, [(2, 77, 3), (3, 3, 4), (3, 4, 5)]),
  (316, 265, [(2, 77, 3), (3, 3, 4), (3, 4, 5)]),
  (320, 265, [(2, 76, 3), (3, 3, 4), (3, 5, 5)]),
  (324, 267, [(2, 76, 3), (3, 3, 4), (3, 5, 5)]),
  (328, 269, [(2, 76, 3), (3, 4, 4), (3, 4, 5)]),
  (332, 269, [(2, 74, 3), (3, 5, 4), (3, 5, 5)]),
  (336, 269, [(2, 73, 3), (3, 5, 4), (3, 6, 5)]),
  (341, 272, [(2, 73, 3), (3, 5, 4), (3, 6, 5)]),
  (346, 273, [(2, 72, 3), (3, 6, 4), (3, 6, 5)]),
  (351, 274, [(2, 70, 3), (3, 7, 4), (3, 7, 5)]),
  (356, 275, [(2, 69, 3), (3, 8, 4), (3, 7, 5)]),
  (361, 276, [(2, 68, 3), (3, 8, 4), (3, 8, 5)]),
  (366, 277, [(2, 67, 3), (3, 9, 4), (3, 8, 5)]),
  (371, 280, [(2, 67, 3), (3, 9, 4), (3, 8, 5)]),
  (376, 281, [(2, 66, 3), (3, 10, 4), (3, 8, 5)]),
  (381, 282, [(2, 65, 3), (3, 10, 4), (3, 9, 5)]),
  (386, 283, [(2, 64, 3), (3, 11, 4), (3, 9, 5)]),
  (391, 284, [(2, 63, 3), (3, 11, 4), (3, 10, 5)]),
  (396, 285, [(2, 62, 3), (3, 12, 4), (3, 10, 5)]),
  (401, 286, [(2, 61, 3), (3, 12, 4), (3, 11, 5)]),
  (407, 288, [(2, 60, 3), (3, 13, 4), (3, 11, 5)]),
  (413, 290, [(2, 59, 3), (3, 14, 4), (3, 11, 5)]),
  (419, 292, [(2, 58, 3), (3, 14, 4), (3, 12, 5)]),
  (425, 292, [(2, 57, 3), (3, 14, 4), (3, 13, 5)]),
  (431, 294, [(2, 56, 3), (3, 15, 4), (3, 13, 5)]),
  (437, 296, [(2, 55, 3), (3, 16, 4), (3, 13, 5)]),
  (443, 298, [(2, 55, 3), (3, 16, 4), (3, 13, 5)]),
  (449, 298, [(2, 53, 3), (3, 17, 4), (3, 14, 5)]),
  (455, 300, [(2, 52, 3), (3, 17, 4), (3, 15, 5)]),
  (461, 302, [(2, 52, 3), (3, 17, 4), (3, 15, 5)]),
  (467, 302, [(2, 50, 3), (3, 18, 4), (3, 16, 5)]),
  (474, 305, [(2, 50, 3), (3, 18, 4), (3, 16, 5)]),
  (481, 306, [(2, 48, 3), (3, 19, 4), (3, 17, 5)]),
  (488, 307, [(2, 47, 3), (3, 20, 4), (3, 17, 5)]),
  (495, 308, [(2, 46, 3), (3, 20, 4), (3, 18, 5)]),
  (502, 311, [(2, 46, 3), (3, 20, 4), (3, 18, 5)]),
  (509, 312, [(2, 44, 3), (3, 21, 4), (3, 19, 5)]),
  (516, 313, [(2, 43, 3), (3, 21, 4), (3, 20, 5)]),
  (523, 314, [(2, 42, 3), (3, 22, 4), (3, 20, 5)]),
  (530, 317, [(2, 42, 3), (3, 22, 4), (3, 20, 5)]),
  (537, 318, [(2, 41, 3), (3, 22, 4), (3, 21, 5)]),
  (545, 320, [(2, 40, 3), (3, 23, 4), (3, 21, 5)]),
  (553, 320, [(2, 39, 3), (3, 22, 4), (3, 23, 5)]),
  (561, 322, [(2, 38, 3), (3, 23, 4), (3, 23, 5)]),
  (569, 324, [(2, 37, 3), (3, 23, 4), (3, 24, 5)]),
  (577, 326, [(2, 37, 3), (3, 23, 4), (3, 24, 5)]),
  (585, 326, [(2, 35, 3), (3, 24, 4), (3, 25, 5)]),
  (593, 328, [(2, 35, 3), (3, 23, 4), (3, 26, 5)]),
  (601, 330, [(2, 34, 3), (3, 24, 4), (3, 26, 5)]),
  (610, 331, [(2, 33, 3), (3, 24, 4), (3, 27, 5)]),
  (619, 332, [(2, 32, 3), (3, 24, 4), (3, 28, 5)]),
  (628, 335, [(2, 32, 3), (3, 24, 4), (3, 28, 5)]),
  (637, 336, [(2, 31, 3), (3, 24, 4), (3, 29, 5)]),
  (646, 337, [(2, 30, 3), (3, 24, 4), (3, 30, 5)]),
  (655, 340, [(2, 30, 3), (3, 24, 4), (3, 30, 5)]),
  (664, 341, [(2, 29, 3), (3, 24, 4), (3, 31, 5)]),
  (673, 342, [(2, 28, 3), (3, 24, 4), (3, 32, 5)]),
  (683, 344, [(2, 28, 3), (3, 23, 4), (3, 32, 5), (4, 1, 6)]),
  (693, 344, [(2, 27, 3), (3, 23, 4), (3, 33, 5), (4, 1, 6)]),
  (703, 346, [(2, 26, 3), (3, 23, 4), (3, 34, 5), (4, 1, 6)]),
  (713, 348, [(2, 26, 3), (3, 23, 4), (3, 34, 5), (4, 1, 6)]),
  (723, 350, [(2, 25, 3), (3, 23, 4), (3, 35, 5), (4, 1, 6)]),
  (733, 352, [(2, 25, 3), (3, 22, 4), (3, 36, 5), (4, 1, 6)]),
  (743, 352, [(2, 24, 3), (3, 22, 4), (3, 37, 5), (4, 1, 6)]),
  (754, 353, [(2, 23, 3), (3, 22, 4), (3, 38, 5), (4, 1, 6)]),
  (765, 356, [(2, 23, 3), (3, 21, 4), (3, 39, 5), (4, 1, 6)]),
  (776, 357, [(2, 22, 3), (3, 21, 4), (3, 40, 5), (4, 1, 6)]),
  (787, 358, [(2, 22, 3), (3, 20, 4), (3, 40, 5), (4, 2, 6)]),
  (798, 361, [(2, 21, 3), (3, 21, 4), (3, 41, 5), (4, 1, 6)]),
  (809, 362, [(2, 21, 3), (3, 20, 4), (3, 42, 5), (4, 1, 6)]),
  (821, 364, [(2, 20, 3), (3, 20, 4), (3, 43, 5), (4, 1, 6)]),
  (833, 364, [(2, 20, 3), (3, 18, 4), (3, 44, 5), (4, 2, 6)])]

theorem small87 : smallOK 87 824 certs87 = true := by decide +kernel

/-- The certificates for `t = 88`. -/
def certs88 : List Cert := [
  (86, 85, [(1, 85, 1)]),
  (87, 86, [(1, 85, 1)]),
  (88, 87, [(1, 85, 1)]),
  (89, 88, [(1, 85, 1)]),
  (90, 89, [(1, 85, 1)]),
  (91, 90, [(1, 85, 1)]),
  (92, 91, [(1, 85, 1)]),
  (93, 92, [(1, 85, 1)]),
  (94, 93, [(1, 85, 1)]),
  (95, 94, [(1, 85, 1)]),
  (96, 95, [(1, 85, 1)]),
  (97, 96, [(1, 85, 1)]),
  (98, 97, [(1, 85, 1)]),
  (99, 98, [(1, 85, 1)]),
  (100, 99, [(1, 85, 1)]),
  (101, 100, [(1, 85, 1)]),
  (102, 101, [(1, 85, 1)]),
  (103, 102, [(1, 85, 1)]),
  (104, 103, [(1, 85, 1)]),
  (105, 104, [(1, 85, 1)]),
  (106, 105, [(1, 85, 1)]),
  (107, 106, [(1, 85, 1)]),
  (108, 107, [(1, 85, 1)]),
  (109, 108, [(1, 85, 1)]),
  (110, 109, [(1, 85, 1)]),
  (111, 110, [(1, 85, 1)]),
  (112, 111, [(1, 85, 1)]),
  (113, 112, [(1, 85, 1)]),
  (114, 113, [(1, 85, 1)]),
  (115, 114, [(1, 85, 1)]),
  (116, 115, [(1, 85, 1)]),
  (117, 116, [(1, 85, 1)]),
  (118, 117, [(1, 85, 1)]),
  (119, 118, [(1, 85, 1)]),
  (120, 119, [(1, 85, 1)]),
  (121, 120, [(1, 85, 1)]),
  (122, 121, [(1, 85, 1)]),
  (123, 122, [(1, 85, 1)]),
  (124, 123, [(1, 85, 1)]),
  (125, 124, [(1, 85, 1)]),
  (126, 125, [(1, 85, 1)]),
  (127, 126, [(1, 85, 1)]),
  (128, 127, [(1, 85, 1)]),
  (129, 128, [(1, 85, 1)]),
  (130, 129, [(1, 85, 1)]),
  (131, 130, [(1, 85, 1)]),
  (132, 131, [(1, 85, 1)]),
  (133, 132, [(1, 85, 1)]),
  (134, 133, [(1, 85, 1)]),
  (136, 135, [(1, 85, 1)]),
  (138, 137, [(1, 85, 1)]),
  (140, 139, [(1, 85, 1)]),
  (142, 141, [(1, 85, 1)]),
  (144, 143, [(1, 85, 1)]),
  (146, 145, [(1, 85, 1)]),
  (148, 147, [(1, 85, 1)]),
  (150, 149, [(1, 85, 1)]),
  (152, 151, [(1, 85, 1)]),
  (154, 153, [(1, 85, 1)]),
  (156, 155, [(1, 85, 1)]),
  (158, 157, [(1, 85, 1)]),
  (160, 159, [(1, 85, 1)]),
  (162, 161, [(1, 85, 1)]),
  (164, 163, [(1, 85, 1)]),
  (166, 165, [(1, 85, 1)]),
  (168, 167, [(1, 85, 1)]),
  (170, 169, [(1, 85, 1)]),
  (172, 171, [(1, 85, 1)]),
  (174, 173, [(1, 85, 1)]),
  (176, 175, [(1, 85, 1)]),
  (178, 177, [(1, 85, 1)]),
  (180, 179, [(1, 85, 1)]),
  (182, 181, [(1, 85, 1)]),
  (184, 183, [(1, 85, 1)]),
  (186, 185, [(1, 85, 1)]),
  (188, 185, [(1, 38, 1), (2, 43, 3), (3, 3, 4), (4, 1, 5)]),
  (190, 187, [(1, 38, 1), (2, 44, 3), (3, 3, 4)]),
  (192, 189, [(1, 39, 1), (2, 44, 3), (3, 2, 4)]),
  (194, 191, [(1, 39, 1), (2, 45, 3), (3, 1, 4)]),
  (196, 193, [(1, 40, 1), (2, 45, 3)]),
  (198, 195, [(1, 40, 1), (2, 45, 3)]),
  (200, 197, [(1, 40, 1), (2, 45, 3)]),
  (202, 199, [(1, 41, 1), (2, 44, 3)]),
  (205, 202, [(1, 41, 1), (2, 44, 3)]),
  (208, 205, [(1, 42, 1), (2, 43, 3)]),
  (211, 208, [(1, 43, 1), (2, 42, 3)]),
  (214, 211, [(1, 43, 1), (2, 42, 3)]),
  (217, 214, [(1, 44, 1), (2, 41, 3)]),
  (220, 215, [(1, 25, 1), (2, 54, 3), (3, 4, 4), (4, 1, 5), (5, 1, 6)]),
  (223, 218, [(1, 25, 1), (2, 55, 3), (3, 4, 4), (4, 1, 5)]),
  (226, 221, [(1, 26, 1), (2, 55, 3), (3, 4, 4)]),
  (229, 224, [(1, 26, 1), (2, 56, 3), (3, 3, 4)]),
  (232, 227, [(1, 26, 1), (2, 57, 3), (3, 2, 4)]),
  (235, 230, [(1, 27, 1), (2, 58, 3)]),
  (238, 231, [(1, 19, 1), (2, 58, 3), (3, 5, 4), (4, 2, 5), (6, 1, 8)]),
  (241, 234, [(1, 19, 1), (2, 59, 3), (3, 5, 4), (4, 2, 5)]),
  (244, 237, [(1, 19, 1), (2, 60, 3), (3, 5, 4), (4, 1, 5)]),
  (247, 240, [(1, 19, 1), (2, 61, 3), (3, 5, 4)]),
  (250, 243, [(1, 20, 1), (2, 62, 3), (3, 3, 4)]),
  (253, 244, [(1, 15, 1), (2, 62, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (256, 247, [(1, 16, 1), (2, 62, 3), (3, 6, 4), (4, 1, 5)]),
  (259, 248, [(1, 13, 1), (2, 62, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (262, 251, [(1, 13, 1), (2, 63, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (265, 254, [(1, 13, 1), (2, 64, 3), (3, 6, 4), (4, 2, 5)]),
  (268, 255, [(1, 11, 1), (2, 63, 3), (3, 7, 4), (4, 2, 5), (5, 1, 7), (7, 1, 9)]),
  (272, 257, [(2, 85, 3)]),
  (276, 257, [(2, 85, 3)]),
  (280, 257, [(2, 84, 3), (3, 1, 5)]),
  (284, 259, [(2, 84, 3), (3, 1, 5)]),
  (288, 259, [(2, 83, 3), (3, 2, 5)]),
  (292, 261, [(2, 83, 3), (3, 2, 5)]),
  (296, 263, [(2, 83, 3), (3, 2, 5)]),
  (300, 263, [(2, 81, 3), (3, 1, 4), (3, 3, 5)]),
  (304, 265, [(2, 81, 3), (3, 1, 4), (3, 3, 5)]),
  (308, 265, [(2, 80, 3), (3, 2, 4), (3, 3, 5)]),
  (312, 265, [(2, 79, 3), (3, 2, 4), (3, 4, 5)]),
  (316, 267, [(2, 78, 3), (3, 3, 4), (3, 4, 5)]),
  (320, 269, [(2, 78, 3), (3, 3, 4), (3, 4, 5)]),
  (324, 269, [(2, 77, 3), (3, 3, 4), (3, 5, 5)]),
  (328, 269, [(2, 76, 3), (3, 4, 4), (3, 5, 5)]),
  (332, 271, [(2, 75, 3), (3, 5, 4), (3, 5, 5)]),
  (336, 273, [(2, 75, 3), (3, 5, 4), (3, 5, 5)]),
  (341, 274, [(2, 74, 3), (3, 5, 4), (3, 6, 5)]),
  (346, 275, [(2, 73, 3), (3, 6, 4), (3, 6, 5)]),
  (351, 276, [(2, 72, 3), (3, 6, 4), (3, 7, 5)]),
  (356, 277, [(2, 71, 3), (3, 7, 4), (3, 7, 5)]),
  (361, 278, [(2, 70, 3), (3, 7, 4), (3, 8, 5)]),
  (366, 281, [(2, 70, 3), (3, 8, 4), (3, 7, 5)]),
  (371, 282, [(2, 69, 3), (3, 8, 4), (3, 8, 5)]),
  (376, 283, [(2, 67, 3), (3, 10, 4), (3, 8, 5)]),
  (381, 284, [(2, 66, 3), (3, 10, 4), (3, 9, 5)]),
  (386, 285, [(2, 65, 3), (3, 11, 4), (3, 9, 5)]),
  (391, 286, [(2, 64, 3), (3, 11, 4), (3, 10, 5)]),
  (396, 287, [(2, 63, 3), (3, 12, 4), (3, 10, 5)]),
  (401, 290, [(2, 63, 3), (3, 12, 4), (3, 10, 5)]),
  (407, 290, [(2, 61, 3), (3, 13, 4), (3, 11, 5)]),
  (413, 292, [(2, 60, 3), (3, 14, 4), (3, 11, 5)]),
  (419, 294, [(2, 60, 3), (3, 14, 4), (3, 11, 5)]),
  (425, 296, [(2, 59, 3), (3, 14, 4), (3, 12, 5)]),
  (431, 296, [(2, 57, 3), (3, 15, 4), (3, 13, 5)]),
  (437, 298, [(2, 56, 3), (3, 16, 4), (3, 13, 5)]),
  (443, 300, [(2, 56, 3), (3, 16, 4), (3, 13, 5)]),
  (449, 300, [(2, 54, 3), (3, 17, 4), (3, 14, 5)]),
  (455, 302, [(2, 53, 3), (3, 17, 4), (3, 15, 5)]),
  (461, 304, [(2, 53, 3), (3, 17, 4), (3, 15, 5)]),
  (467, 306, [(2, 52, 3), (3, 18, 4), (3, 15, 5)]),
  (474, 307, [(2, 51, 3), (3, 18, 4), (3, 16, 5)]),
  (481, 308, [(2, 49, 3), (3, 19, 4), (3, 17, 5)]),
  (488, 309, [(2, 48, 3), (3, 20, 4), (3, 17, 5)]),
  (495, 312, [(2, 48, 3), (3, 20, 4), (3, 17, 5)]),
  (502, 313, [(2, 46, 3), (3, 21, 4), (3, 18, 5)]),
  (509, 314, [(2, 45, 3), (3, 21, 4), (3, 19, 5)]),
  (516, 317, [(2, 45, 3), (3, 21, 4), (3, 19, 5)]),
  (523, 318, [(2, 44, 3), (3, 22, 4), (3, 19, 5)]),
  (530, 319, [(2, 43, 3), (3, 22, 4), (3, 20, 5)]),
  (537, 320, [(2, 42, 3), (3, 22, 4), (3, 21, 5)]),
  (545, 322, [(2, 41, 3), (3, 23, 4), (3, 21, 5)]),
  (553, 324, [(2, 40, 3), (3, 23, 4), (3, 22, 5)]),
  (561, 324, [(2, 39, 3), (3, 23, 4), (3, 23, 5)]),
  (569, 326, [(2, 38, 3), (3, 23, 4), (3, 24, 5)]),
  (577, 328, [(2, 37, 3), (3, 24, 4), (3, 24, 5)]),
  (585, 330, [(2, 37, 3), (3, 24, 4), (3, 24, 5)]),
  (593, 332, [(2, 36, 3), (3, 24, 4), (3, 25, 5)]),
  (601, 332, [(2, 35, 3), (3, 24, 4), (3, 26, 5)]),
  (610, 333, [(2, 34, 3), (3, 24, 4), (3, 27, 5)]),
  (619, 336, [(2, 33, 3), (3, 25, 4), (3, 27, 5)]),
  (628, 337, [(2, 32, 3), (3, 25, 4), (3, 28, 5)]),
  (637, 338, [(2, 31, 3), (3, 25, 4), (3, 29, 5)]),
  (646, 341, [(2, 31, 3), (3, 25, 4), (3, 29, 5)]),
  (655, 342, [(2, 30, 3), (3, 25, 4), (3, 30, 5)]),
  (664, 343, [(2, 29, 3), (3, 25, 4), (3, 31, 5)]),
  (673, 344, [(2, 29, 3), (3, 24, 4), (3, 31, 5), (4, 1, 6)]),
  (683, 346, [(2, 28, 3), (3, 24, 4), (3, 32, 5), (4, 1, 6)]),
  (693, 348, [(2, 27, 3), (3, 24, 4), (3, 34, 5)]),
  (703, 350, [(2, 27, 3), (3, 24, 4), (3, 33, 5), (4, 1, 6)]),
  (713, 352, [(2, 26, 3), (3, 24, 4), (3, 35, 5)]),
  (723, 352, [(2, 25, 3), (3, 24, 4), (3, 35, 5), (4, 1, 6)]),
  (733, 354, [(2, 25, 3), (3, 23, 4), (3, 36, 5), (4, 1, 6)]),
  (743, 356, [(2, 24, 3), (3, 23, 4), (3, 37, 5), (4, 1, 6)]),
  (754, 357, [(2, 24, 3), (3, 22, 4), (3, 38, 5), (4, 1, 6)]),
  (765, 358, [(2, 23, 3), (3, 22, 4), (3, 39, 5), (4, 1, 6)]),
  (776, 361, [(2, 23, 3), (3, 22, 4), (3, 39, 5), (4, 1, 6)]),
  (787, 362, [(2, 22, 3), (3, 22, 4), (3, 40, 5), (4, 1, 6)]),
  (798, 363, [(2, 22, 3), (3, 21, 4), (3, 40, 5), (4, 2, 6)]),
  (809, 366, [(2, 21, 3), (3, 21, 4), (3, 42, 5), (4, 1, 6)]),
  (821, 366, [(2, 21, 3), (3, 20, 4), (3, 42, 5), (4, 2, 6)]),
  (833, 368, [(2, 20, 3), (3, 20, 4), (3, 44, 5), (4, 1, 6)]),
  (845, 370, [(2, 20, 3), (3, 19, 4), (3, 44, 5), (4, 2, 6)])]

theorem small88 : smallOK 88 835 certs88 = true := by decide +kernel

/-- The certificates for `t = 89`. -/
def certs89 : List Cert := [
  (87, 86, [(1, 86, 1)]),
  (88, 87, [(1, 86, 1)]),
  (89, 88, [(1, 86, 1)]),
  (90, 89, [(1, 86, 1)]),
  (91, 90, [(1, 86, 1)]),
  (92, 91, [(1, 86, 1)]),
  (93, 92, [(1, 86, 1)]),
  (94, 93, [(1, 86, 1)]),
  (95, 94, [(1, 86, 1)]),
  (96, 95, [(1, 86, 1)]),
  (97, 96, [(1, 86, 1)]),
  (98, 97, [(1, 86, 1)]),
  (99, 98, [(1, 86, 1)]),
  (100, 99, [(1, 86, 1)]),
  (101, 100, [(1, 86, 1)]),
  (102, 101, [(1, 86, 1)]),
  (103, 102, [(1, 86, 1)]),
  (104, 103, [(1, 86, 1)]),
  (105, 104, [(1, 86, 1)]),
  (106, 105, [(1, 86, 1)]),
  (107, 106, [(1, 86, 1)]),
  (108, 107, [(1, 86, 1)]),
  (109, 108, [(1, 86, 1)]),
  (110, 109, [(1, 86, 1)]),
  (111, 110, [(1, 86, 1)]),
  (112, 111, [(1, 86, 1)]),
  (113, 112, [(1, 86, 1)]),
  (114, 113, [(1, 86, 1)]),
  (115, 114, [(1, 86, 1)]),
  (116, 115, [(1, 86, 1)]),
  (117, 116, [(1, 86, 1)]),
  (118, 117, [(1, 86, 1)]),
  (119, 118, [(1, 86, 1)]),
  (120, 119, [(1, 86, 1)]),
  (121, 120, [(1, 86, 1)]),
  (122, 121, [(1, 86, 1)]),
  (123, 122, [(1, 86, 1)]),
  (124, 123, [(1, 86, 1)]),
  (125, 124, [(1, 86, 1)]),
  (126, 125, [(1, 86, 1)]),
  (127, 126, [(1, 86, 1)]),
  (128, 127, [(1, 86, 1)]),
  (129, 128, [(1, 86, 1)]),
  (130, 129, [(1, 86, 1)]),
  (131, 130, [(1, 86, 1)]),
  (132, 131, [(1, 86, 1)]),
  (133, 132, [(1, 86, 1)]),
  (134, 133, [(1, 86, 1)]),
  (136, 135, [(1, 86, 1)]),
  (138, 137, [(1, 86, 1)]),
  (140, 139, [(1, 86, 1)]),
  (142, 141, [(1, 86, 1)]),
  (144, 143, [(1, 86, 1)]),
  (146, 145, [(1, 86, 1)]),
  (148, 147, [(1, 86, 1)]),
  (150, 149, [(1, 86, 1)]),
  (152, 151, [(1, 86, 1)]),
  (154, 153, [(1, 86, 1)]),
  (156, 155, [(1, 86, 1)]),
  (158, 157, [(1, 86, 1)]),
  (160, 159, [(1, 86, 1)]),
  (162, 161, [(1, 86, 1)]),
  (164, 163, [(1, 86, 1)]),
  (166, 165, [(1, 86, 1)]),
  (168, 167, [(1, 86, 1)]),
  (170, 169, [(1, 86, 1)]),
  (172, 171, [(1, 86, 1)]),
  (174, 173, [(1, 86, 1)]),
  (176, 175, [(1, 86, 1)]),
  (178, 177, [(1, 86, 1)]),
  (180, 179, [(1, 86, 1)]),
  (182, 181, [(1, 86, 1)]),
  (184, 183, [(1, 86, 1)]),
  (186, 185, [(1, 86, 1)]),
  (188, 187, [(1, 86, 1)]),
  (190, 187, [(1, 38, 1), (2, 44, 3), (3, 3, 4), (4, 1, 5)]),
  (192, 189, [(1, 39, 1), (2, 44, 3), (3, 3, 4)]),
  (194, 191, [(1, 39, 1), (2, 45, 3), (3, 2, 4)]),
  (196, 193, [(1, 40, 1), (2, 45, 3), (3, 1, 4)]),
  (198, 195, [(1, 40, 1), (2, 46, 3)]),
  (200, 197, [(1, 40, 1), (2, 46, 3)]),
  (202, 199, [(1, 41, 1), (2, 45, 3)]),
  (205, 202, [(1, 41, 1), (2, 45, 3)]),
  (208, 205, [(1, 42, 1), (2, 44, 3)]),
  (211, 208, [(1, 43, 1), (2, 43, 3)]),
  (214, 211, [(1, 43, 1), (2, 43, 3)]),
  (217, 214, [(1, 44, 1), (2, 42, 3)]),
  (220, 217, [(1, 44, 1), (2, 42, 3)]),
  (223, 218, [(1, 25, 1), (2, 55, 3), (3, 4, 4), (4, 1, 5), (5, 1, 6)]),
  (226, 221, [(1, 26, 1), (2, 55, 3), (3, 5, 4)]),
  (229, 224, [(1, 26, 1), (2, 56, 3), (3, 4, 4)]),
  (232, 227, [(1, 26, 1), (2, 57, 3), (3, 3, 4)]),
  (235, 230, [(1, 27, 1), (2, 58, 3), (3, 1, 4)]),
  (238, 233, [(1, 27, 1), (2, 59, 3)]),
  (241, 234, [(1, 19, 1), (2, 59, 3), (3, 5, 4), (4, 2, 5), (6, 1, 8)]),
  (244, 237, [(1, 19, 1), (2, 60, 3), (3, 5, 4), (4, 2, 5)]),
  (247, 240, [(1, 19, 1), (2, 61, 3), (3, 5, 4), (4, 1, 5)]),
  (250, 243, [(1, 20, 1), (2, 62, 3), (3, 4, 4)]),
  (253, 246, [(1, 20, 1), (2, 63, 3), (3, 3, 4)]),
  (256, 247, [(1, 16, 1), (2, 62, 3), (3, 6, 4), (4, 2, 5)]),
  (259, 250, [(1, 16, 1), (2, 63, 3), (3, 6, 4), (4, 1, 5)]),
  (262, 251, [(1, 13, 1), (2, 63, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (265, 254, [(1, 13, 1), (2, 64, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (268, 257, [(1, 13, 1), (2, 65, 3), (3, 6, 4), (4, 2, 5)]),
  (272, 259, [(1, 11, 1), (2, 64, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (276, 259, [(2, 86, 3)]),
  (280, 261, [(2, 86, 3)]),
  (284, 261, [(2, 85, 3), (3, 1, 5)]),
  (288, 263, [(2, 85, 3), (3, 1, 5)]),
  (292, 263, [(2, 84, 3), (3, 2, 5)]),
  (296, 265, [(2, 84, 3), (3, 2, 5)]),
  (300, 265, [(2, 83, 3), (3, 3, 5)]),
  (304, 267, [(2, 83, 3), (3, 1, 4), (3, 2, 5)]),
  (308, 267, [(2, 81, 3), (3, 2, 4), (3, 3, 5)]),
  (312, 269, [(2, 81, 3), (3, 2, 4), (3, 3, 5)]),
  (316, 269, [(2, 80, 3), (3, 2, 4), (3, 4, 5)]),
  (320, 271, [(2, 80, 3), (3, 2, 4), (3, 4, 5)]),
  (324, 271, [(2, 78, 3), (3, 3, 4), (3, 5, 5)]),
  (328, 273, [(2, 78, 3), (3, 4, 4), (3, 4, 5)]),
  (332, 273, [(2, 77, 3), (3, 4, 4), (3, 5, 5)]),
  (336, 275, [(2, 77, 3), (3, 4, 4), (3, 5, 5)]),
  (341, 276, [(2, 76, 3), (3, 5, 4), (3, 5, 5)]),
  (346, 277, [(2, 74, 3), (3, 6, 4), (3, 6, 5)]),
  (351, 278, [(2, 73, 3), (3, 6, 4), (3, 7, 5)]),
  (356, 279, [(2, 72, 3), (3, 7, 4), (3, 7, 5)]),
  (361, 282, [(2, 72, 3), (3, 7, 4), (3, 7, 5)]),
  (366, 283, [(2, 71, 3), (3, 8, 4), (3, 7, 5)]),
  (371, 284, [(2, 70, 3), (3, 8, 4), (3, 8, 5)]),
  (376, 285, [(2, 69, 3), (3, 9, 4), (3, 8, 5)]),
  (381, 286, [(2, 68, 3), (3, 9, 4), (3, 9, 5)]),
  (386, 287, [(2, 66, 3), (3, 11, 4), (3, 9, 5)]),
  (391, 290, [(2, 67, 3), (3, 10, 4), (3, 9, 5)]),
  (396, 291, [(2, 66, 3), (3, 11, 4), (3, 9, 5)]),
  (401, 292, [(2, 64, 3), (3, 12, 4), (3, 10, 5)]),
  (407, 294, [(2, 64, 3), (3, 12, 4), (3, 10, 5)]),
  (413, 294, [(2, 62, 3), (3, 13, 4), (3, 11, 5)]),
  (419, 296, [(2, 61, 3), (3, 14, 4), (3, 11, 5)]),
  (425, 298, [(2, 60, 3), (3, 14, 4), (3, 12, 5)]),
  (431, 300, [(2, 59, 3), (3, 15, 4), (3, 12, 5)]),
  (437, 300, [(2, 57, 3), (3, 16, 4), (3, 13, 5)]),
  (443, 302, [(2, 57, 3), (3, 16, 4), (3, 13, 5)]),
  (449, 304, [(2, 56, 3), (3, 17, 4), (3, 13, 5)]),
  (455, 306, [(2, 55, 3), (3, 17, 4), (3, 14, 5)]),
  (461, 306, [(2, 54, 3), (3, 17, 4), (3, 15, 5)]),
  (467, 308, [(2, 53, 3), (3, 18, 4), (3, 15, 5)]),
  (474, 309, [(2, 52, 3), (3, 18, 4), (3, 16, 5)]),
  (481, 312, [(2, 51, 3), (3, 19, 4), (3, 16, 5)]),
  (488, 313, [(2, 50, 3), (3, 20, 4), (3, 16, 5)]),
  (495, 314, [(2, 49, 3), (3, 20, 4), (3, 17, 5)]),
  (502, 315, [(2, 47, 3), (3, 21, 4), (3, 18, 5)]),
  (509, 318, [(2, 47, 3), (3, 21, 4), (3, 18, 5)]),
  (516, 319, [(2, 46, 3), (3, 21, 4), (3, 19, 5)]),
  (523, 320, [(2, 45, 3), (3, 22, 4), (3, 19, 5)]),
  (530, 321, [(2, 44, 3), (3, 22, 4), (3, 20, 5)]),
  (537, 322, [(2, 43, 3), (3, 22, 4), (3, 21, 5)]),
  (545, 324, [(2, 42, 3), (3, 23, 4), (3, 21, 5)]),
  (553, 326, [(2, 41, 3), (3, 23, 4), (3, 22, 5)]),
  (561, 328, [(2, 40, 3), (3, 24, 4), (3, 22, 5)]),
  (569, 330, [(2, 39, 3), (3, 24, 4), (3, 23, 5)]),
  (577, 330, [(2, 38, 3), (3, 24, 4), (3, 24, 5)]),
  (585, 332, [(2, 37, 3), (3, 24, 4), (3, 25, 5)]),
  (593, 334, [(2, 37, 3), (3, 24, 4), (3, 25, 5)]),
  (601, 336, [(2, 36, 3), (3, 25, 4), (3, 25, 5)]),
  (610, 337, [(2, 35, 3), (3, 25, 4), (3, 26, 5)]),
  (619, 338, [(2, 34, 3), (3, 25, 4), (3, 27, 5)]),
  (628, 339, [(2, 33, 3), (3, 25, 4), (3, 28, 5)]),
  (637, 342, [(2, 33, 3), (3, 25, 4), (3, 28, 5)]),
  (646, 343, [(2, 32, 3), (3, 25, 4), (3, 29, 5)]),
  (655, 344, [(2, 31, 3), (3, 25, 4), (3, 29, 5), (4, 1, 6)]),
  (664, 347, [(2, 30, 3), (3, 25, 4), (3, 31, 5)]),
  (673, 348, [(2, 30, 3), (3, 25, 4), (3, 31, 5)]),
  (683, 350, [(2, 29, 3), (3, 25, 4), (3, 32, 5)]),
  (693, 352, [(2, 28, 3), (3, 25, 4), (3, 33, 5)]),
  (703, 352, [(2, 27, 3), (3, 25, 4), (3, 33, 5), (4, 1, 6)]),
  (713, 354, [(2, 27, 3), (3, 24, 4), (3, 34, 5), (4, 1, 6)]),
  (723, 356, [(2, 26, 3), (3, 24, 4), (3, 35, 5), (4, 1, 6)]),
  (733, 358, [(2, 26, 3), (3, 24, 4), (3, 35, 5), (4, 1, 6)]),
  (743, 358, [(2, 25, 3), (3, 23, 4), (3, 37, 5), (4, 1, 6)]),
  (754, 361, [(2, 25, 3), (3, 23, 4), (3, 37, 5), (4, 1, 6)]),
  (765, 362, [(2, 24, 3), (3, 23, 4), (3, 38, 5), (4, 1, 6)]),
  (776, 363, [(2, 23, 3), (3, 23, 4), (3, 39, 5), (4, 1, 6)]),
  (787, 364, [(2, 23, 3), (3, 22, 4), (3, 39, 5), (4, 2, 6)]),
  (798, 367, [(2, 22, 3), (3, 22, 4), (3, 41, 5), (4, 1, 6)]),
  (809, 368, [(2, 22, 3), (3, 21, 4), (3, 41, 5), (4, 2, 6)]),
  (821, 370, [(2, 21, 3), (3, 21, 4), (3, 43, 5), (4, 1, 6)]),
  (833, 370, [(2, 21, 3), (3, 20, 4), (3, 43, 5), (4, 2, 6)]),
  (845, 372, [(2, 20, 3), (3, 20, 4), (3, 44, 5), (4, 2, 6)])]

theorem small89 : smallOK 89 846 certs89 = true := by decide +kernel

/-- The certificates for `t = 90`. -/
def certs90 : List Cert := [
  (88, 87, [(1, 87, 1)]),
  (89, 88, [(1, 87, 1)]),
  (90, 89, [(1, 87, 1)]),
  (91, 90, [(1, 87, 1)]),
  (92, 91, [(1, 87, 1)]),
  (93, 92, [(1, 87, 1)]),
  (94, 93, [(1, 87, 1)]),
  (95, 94, [(1, 87, 1)]),
  (96, 95, [(1, 87, 1)]),
  (97, 96, [(1, 87, 1)]),
  (98, 97, [(1, 87, 1)]),
  (99, 98, [(1, 87, 1)]),
  (100, 99, [(1, 87, 1)]),
  (101, 100, [(1, 87, 1)]),
  (102, 101, [(1, 87, 1)]),
  (103, 102, [(1, 87, 1)]),
  (104, 103, [(1, 87, 1)]),
  (105, 104, [(1, 87, 1)]),
  (106, 105, [(1, 87, 1)]),
  (107, 106, [(1, 87, 1)]),
  (108, 107, [(1, 87, 1)]),
  (109, 108, [(1, 87, 1)]),
  (110, 109, [(1, 87, 1)]),
  (111, 110, [(1, 87, 1)]),
  (112, 111, [(1, 87, 1)]),
  (113, 112, [(1, 87, 1)]),
  (114, 113, [(1, 87, 1)]),
  (115, 114, [(1, 87, 1)]),
  (116, 115, [(1, 87, 1)]),
  (117, 116, [(1, 87, 1)]),
  (118, 117, [(1, 87, 1)]),
  (119, 118, [(1, 87, 1)]),
  (120, 119, [(1, 87, 1)]),
  (121, 120, [(1, 87, 1)]),
  (122, 121, [(1, 87, 1)]),
  (123, 122, [(1, 87, 1)]),
  (124, 123, [(1, 87, 1)]),
  (125, 124, [(1, 87, 1)]),
  (126, 125, [(1, 87, 1)]),
  (127, 126, [(1, 87, 1)]),
  (128, 127, [(1, 87, 1)]),
  (129, 128, [(1, 87, 1)]),
  (130, 129, [(1, 87, 1)]),
  (131, 130, [(1, 87, 1)]),
  (132, 131, [(1, 87, 1)]),
  (133, 132, [(1, 87, 1)]),
  (134, 133, [(1, 87, 1)]),
  (136, 135, [(1, 87, 1)]),
  (138, 137, [(1, 87, 1)]),
  (140, 139, [(1, 87, 1)]),
  (142, 141, [(1, 87, 1)]),
  (144, 143, [(1, 87, 1)]),
  (146, 145, [(1, 87, 1)]),
  (148, 147, [(1, 87, 1)]),
  (150, 149, [(1, 87, 1)]),
  (152, 151, [(1, 87, 1)]),
  (154, 153, [(1, 87, 1)]),
  (156, 155, [(1, 87, 1)]),
  (158, 157, [(1, 87, 1)]),
  (160, 159, [(1, 87, 1)]),
  (162, 161, [(1, 87, 1)]),
  (164, 163, [(1, 87, 1)]),
  (166, 165, [(1, 87, 1)]),
  (168, 167, [(1, 87, 1)]),
  (170, 169, [(1, 87, 1)]),
  (172, 171, [(1, 87, 1)]),
  (174, 173, [(1, 87, 1)]),
  (176, 175, [(1, 87, 1)]),
  (178, 177, [(1, 87, 1)]),
  (180, 179, [(1, 87, 1)]),
  (182, 181, [(1, 87, 1)]),
  (184, 183, [(1, 87, 1)]),
  (186, 185, [(1, 87, 1)]),
  (188, 187, [(1, 87, 1)]),
  (190, 189, [(1, 87, 1)]),
  (192, 189, [(1, 39, 1), (2, 44, 3), (3, 3, 4), (4, 1, 5)]),
  (194, 191, [(1, 39, 1), (2, 45, 3), (3, 3, 4)]),
  (196, 193, [(1, 40, 1), (2, 45, 3), (3, 2, 4)]),
  (198, 195, [(1, 40, 1), (2, 46, 3), (3, 1, 4)]),
  (200, 197, [(1, 40, 1), (2, 47, 3)]),
  (202, 199, [(1, 41, 1), (2, 46, 3)]),
  (205, 202, [(1, 41, 1), (2, 46, 3)]),
  (208, 205, [(1, 42, 1), (2, 45, 3)]),
  (211, 208, [(1, 43, 1), (2, 44, 3)]),
  (214, 211, [(1, 43, 1), (2, 44, 3)]),
  (217, 214, [(1, 44, 1), (2, 43, 3)]),
  (220, 217, [(1, 44, 1), (2, 43, 3)]),
  (223, 220, [(1, 45, 1), (2, 42, 3)]),
  (226, 221, [(1, 26, 1), (2, 55, 3), (3, 5, 4), (4, 1, 5)]),
  (229, 224, [(1, 26, 1), (2, 56, 3), (3, 5, 4)]),
  (232, 227, [(1, 26, 1), (2, 57, 3), (3, 4, 4)]),
  (235, 230, [(1, 27, 1), (2, 58, 3), (3, 2, 4)]),
  (238, 233, [(1, 27, 1), (2, 59, 3), (3, 1, 4)]),
  (241, 236, [(1, 27, 1), (2, 60, 3)]),
  (244, 237, [(1, 19, 1), (2, 60, 3), (3, 5, 4), (4, 2, 5), (6, 1, 8)]),
  (247, 240, [(1, 19, 1), (2, 61, 3), (3, 5, 4), (4, 2, 5)]),
  (250, 243, [(1, 20, 1), (2, 62, 3), (3, 5, 4)]),
  (253, 246, [(1, 20, 1), (2, 63, 3), (3, 4, 4)]),
  (256, 247, [(1, 16, 1), (2, 62, 3), (3, 6, 4), (4, 2, 5), (5, 1, 7)]),
  (259, 250, [(1, 16, 1), (2, 63, 3), (3, 6, 4), (4, 2, 5)]),
  (262, 253, [(1, 16, 1), (2, 64, 3), (3, 6, 4), (4, 1, 5)]),
  (265, 254, [(1, 13, 1), (2, 64, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (268, 257, [(1, 13, 1), (2, 65, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (272, 261, [(1, 13, 1), (2, 66, 3), (3, 6, 4), (4, 2, 5)]),
  (276, 261, [(2, 87, 3)]),
  (280, 263, [(2, 87, 3)]),
  (284, 263, [(2, 86, 3), (3, 1, 5)]),
  (288, 265, [(2, 86, 3), (3, 1, 5)]),
  (292, 265, [(2, 85, 3), (3, 2, 5)]),
  (296, 267, [(2, 85, 3), (3, 2, 5)]),
  (300, 267, [(2, 84, 3), (3, 3, 5)]),
  (304, 269, [(2, 84, 3), (3, 1, 4), (3, 2, 5)]),
  (308, 269, [(2, 83, 3), (3, 1, 4), (3, 3, 5)]),
  (312, 271, [(2, 83, 3), (3, 1, 4), (3, 3, 5)]),
  (316, 271, [(2, 81, 3), (3, 2, 4), (3, 4, 5)]),
  (320, 273, [(2, 81, 3), (3, 2, 4), (3, 4, 5)]),
  (324, 273, [(2, 80, 3), (3, 3, 4), (3, 4, 5)]),
  (328, 275, [(2, 80, 3), (3, 3, 4), (3, 4, 5)]),
  (332, 275, [(2, 78, 3), (3, 4, 4), (3, 5, 5)]),
  (336, 277, [(2, 78, 3), (3, 4, 4), (3, 5, 5)]),
  (341, 278, [(2, 77, 3), (3, 5, 4), (3, 5, 5)]),
  (346, 279, [(2, 76, 3), (3, 5, 4), (3, 6, 5)]),
  (351, 280, [(2, 75, 3), (3, 6, 4), (3, 6, 5)]),
  (356, 283, [(2, 75, 3), (3, 6, 4), (3, 6, 5)]),
  (361, 284, [(2, 74, 3), (3, 7, 4), (3, 6, 5)]),
  (366, 285, [(2, 72, 3), (3, 8, 4), (3, 7, 5)]),
  (371, 286, [(2, 71, 3), (3, 8, 4), (3, 8, 5)]),
  (376, 287, [(2, 70, 3), (3, 9, 4), (3, 8, 5)]),
  (381, 288, [(2, 69, 3), (3, 9, 4), (3, 9, 5)]),
  (386, 289, [(2, 68, 3), (3, 10, 4), (3, 9, 5)]),
  (391, 292, [(2, 68, 3), (3, 10, 4), (3, 9, 5)]),
  (396, 293, [(2, 67, 3), (3, 11, 4), (3, 9, 5)]),
  (401, 294, [(2, 66, 3), (3, 11, 4), (3, 10, 5)]),
  (407, 296, [(2, 65, 3), (3, 12, 4), (3, 10, 5)]),
  (413, 296, [(2, 63, 3), (3, 13, 4), (3, 11, 5)]),
  (419, 298, [(2, 62, 3), (3, 14, 4), (3, 11, 5)]),
  (425, 300, [(2, 61, 3), (3, 14, 4), (3, 12, 5)]),
  (431, 302, [(2, 61, 3), (3, 14, 4), (3, 12, 5)]),
  (437, 302, [(2, 59, 3), (3, 15, 4), (3, 13, 5)]),
  (443, 304, [(2, 58, 3), (3, 16, 4), (3, 13, 5)]),
  (449, 306, [(2, 57, 3), (3, 17, 4), (3, 13, 5)]),
  (455, 308, [(2, 57, 3), (3, 17, 4), (3, 13, 5)]),
  (461, 308, [(2, 55, 3), (3, 17, 4), (3, 15, 5)]),
  (467, 310, [(2, 54, 3), (3, 18, 4), (3, 15, 5)]),
  (474, 311, [(2, 53, 3), (3, 18, 4), (3, 16, 5)]),
  (481, 314, [(2, 52, 3), (3, 19, 4), (3, 16, 5)]),
  (488, 315, [(2, 51, 3), (3, 20, 4), (3, 16, 5)]),
  (495, 316, [(2, 50, 3), (3, 20, 4), (3, 17, 5)]),
  (502, 319, [(2, 49, 3), (3, 21, 4), (3, 17, 5)]),
  (509, 320, [(2, 48, 3), (3, 21, 4), (3, 18, 5)]),
  (516, 321, [(2, 47, 3), (3, 21, 4), (3, 19, 5)]),
  (523, 322, [(2, 46, 3), (3, 22, 4), (3, 19, 5)]),
  (530, 325, [(2, 45, 3), (3, 23, 4), (3, 19, 5)]),
  (537, 326, [(2, 44, 3), (3, 23, 4), (3, 20, 5)]),
  (545, 326, [(2, 43, 3), (3, 23, 4), (3, 21, 5)]),
  (553, 328, [(2, 42, 3), (3, 23, 4), (3, 22, 5)]),
  (561, 330, [(2, 41, 3), (3, 24, 4), (3, 22, 5)]),
  (569, 332, [(2, 40, 3), (3, 24, 4), (3, 23, 5)]),
  (577, 334, [(2, 39, 3), (3, 25, 4), (3, 23, 5)]),
  (585, 336, [(2, 39, 3), (3, 24, 4), (3, 24, 5)]),
  (593, 336, [(2, 37, 3), (3, 25, 4), (3, 25, 5)]),
  (601, 338, [(2, 37, 3), (3, 25, 4), (3, 25, 5)]),
  (610, 339, [(2, 36, 3), (3, 25, 4), (3, 26, 5)]),
  (619, 342, [(2, 35, 3), (3, 25, 4), (3, 27, 5)]),
  (628, 343, [(2, 34, 3), (3, 25, 4), (3, 28, 5)]),
  (637, 344, [(2, 33, 3), (3, 25, 4), (3, 29, 5)]),
  (646, 347, [(2, 33, 3), (3, 25, 4), (3, 29, 5)]),
  (655, 348, [(2, 32, 3), (3, 25, 4), (3, 30, 5)]),
  (664, 349, [(2, 31, 3), (3, 25, 4), (3, 30, 5), (4, 1, 6)]),
  (673, 352, [(2, 31, 3), (3, 25, 4), (3, 31, 5)]),
  (683, 352, [(2, 29, 3), (3, 26, 4), (3, 32, 5)]),
  (693, 354, [(2, 29, 3), (3, 25, 4), (3, 32, 5), (4, 1, 6)]),
  (703, 356, [(2, 28, 3), (3, 25, 4), (3, 33, 5), (4, 1, 6)]),
  (713, 358, [(2, 28, 3), (3, 25, 4), (3, 33, 5), (4, 1, 6)]),
  (723, 358, [(2, 27, 3), (3, 24, 4), (3, 35, 5), (4, 1, 6)]),
  (733, 360, [(2, 26, 3), (3, 25, 4), (3, 35, 5), (4, 1, 6)]),
  (743, 362, [(2, 26, 3), (3, 24, 4), (3, 36, 5), (4, 1, 6)]),
  (754, 363, [(2, 25, 3), (3, 24, 4), (3, 37, 5), (4, 1, 6)]),
  (765, 364, [(2, 24, 3), (3, 24, 4), (3, 38, 5), (4, 1, 6)]),
  (776, 367, [(2, 24, 3), (3, 23, 4), (3, 39, 5), (4, 1, 6)]),
  (787, 368, [(2, 23, 3), (3, 23, 4), (3, 40, 5), (4, 1, 6)]),
  (798, 369, [(2, 23, 3), (3, 22, 4), (3, 40, 5), (4, 2, 6)]),
  (809, 372, [(2, 22, 3), (3, 23, 4), (3, 41, 5), (4, 1, 6)]),
  (821, 372, [(2, 22, 3), (3, 21, 4), (3, 42, 5), (4, 2, 6)]),
  (833, 374, [(2, 21, 3), (3, 21, 4), (3, 43, 5), (4, 2, 6)]),
  (845, 376, [(2, 21, 3), (3, 20, 4), (3, 44, 5), (4, 2, 6)]),
  (857, 378, [(2, 20, 3), (3, 20, 4), (3, 45, 5), (4, 2, 6)])]

theorem small90 : smallOK 90 856 certs90 = true := by decide +kernel

/-- The certificates for `t = 91`. -/
def certs91 : List Cert := [
  (89, 88, [(1, 88, 1)]),
  (90, 89, [(1, 88, 1)]),
  (91, 90, [(1, 88, 1)]),
  (92, 91, [(1, 88, 1)]),
  (93, 92, [(1, 88, 1)]),
  (94, 93, [(1, 88, 1)]),
  (95, 94, [(1, 88, 1)]),
  (96, 95, [(1, 88, 1)]),
  (97, 96, [(1, 88, 1)]),
  (98, 97, [(1, 88, 1)]),
  (99, 98, [(1, 88, 1)]),
  (100, 99, [(1, 88, 1)]),
  (101, 100, [(1, 88, 1)]),
  (102, 101, [(1, 88, 1)]),
  (103, 102, [(1, 88, 1)]),
  (104, 103, [(1, 88, 1)]),
  (105, 104, [(1, 88, 1)]),
  (106, 105, [(1, 88, 1)]),
  (107, 106, [(1, 88, 1)]),
  (108, 107, [(1, 88, 1)]),
  (109, 108, [(1, 88, 1)]),
  (110, 109, [(1, 88, 1)]),
  (111, 110, [(1, 88, 1)]),
  (112, 111, [(1, 88, 1)]),
  (113, 112, [(1, 88, 1)]),
  (114, 113, [(1, 88, 1)]),
  (115, 114, [(1, 88, 1)]),
  (116, 115, [(1, 88, 1)]),
  (117, 116, [(1, 88, 1)]),
  (118, 117, [(1, 88, 1)]),
  (119, 118, [(1, 88, 1)]),
  (120, 119, [(1, 88, 1)]),
  (121, 120, [(1, 88, 1)]),
  (122, 121, [(1, 88, 1)]),
  (123, 122, [(1, 88, 1)]),
  (124, 123, [(1, 88, 1)]),
  (125, 124, [(1, 88, 1)]),
  (126, 125, [(1, 88, 1)]),
  (127, 126, [(1, 88, 1)]),
  (128, 127, [(1, 88, 1)]),
  (129, 128, [(1, 88, 1)]),
  (130, 129, [(1, 88, 1)]),
  (131, 130, [(1, 88, 1)]),
  (132, 131, [(1, 88, 1)]),
  (133, 132, [(1, 88, 1)]),
  (134, 133, [(1, 88, 1)]),
  (136, 135, [(1, 88, 1)]),
  (138, 137, [(1, 88, 1)]),
  (140, 139, [(1, 88, 1)]),
  (142, 141, [(1, 88, 1)]),
  (144, 143, [(1, 88, 1)]),
  (146, 145, [(1, 88, 1)]),
  (148, 147, [(1, 88, 1)]),
  (150, 149, [(1, 88, 1)]),
  (152, 151, [(1, 88, 1)]),
  (154, 153, [(1, 88, 1)]),
  (156, 155, [(1, 88, 1)]),
  (158, 157, [(1, 88, 1)]),
  (160, 159, [(1, 88, 1)]),
  (162, 161, [(1, 88, 1)]),
  (164, 163, [(1, 88, 1)]),
  (166, 165, [(1, 88, 1)]),
  (168, 167, [(1, 88, 1)]),
  (170, 169, [(1, 88, 1)]),
  (172, 171, [(1, 88, 1)]),
  (174, 173, [(1, 88, 1)]),
  (176, 175, [(1, 88, 1)]),
  (178, 177, [(1, 88, 1)]),
  (180, 179, [(1, 88, 1)]),
  (182, 181, [(1, 88, 1)]),
  (184, 183, [(1, 88, 1)]),
  (186, 185, [(1, 88, 1)]),
  (188, 187, [(1, 88, 1)]),
  (190, 189, [(1, 88, 1)]),
  (192, 191, [(1, 88, 1)]),
  (194, 191, [(1, 39, 1), (2, 45, 3), (3, 3, 4), (4, 1, 5)]),
  (196, 193, [(1, 40, 1), (2, 45, 3), (3, 3, 4)]),
  (198, 195, [(1, 40, 1), (2, 46, 3), (3, 2, 4)]),
  (200, 197, [(1, 40, 1), (2, 47, 3), (3, 1, 4)]),
  (202, 199, [(1, 41, 1), (2, 47, 3)]),
  (205, 202, [(1, 41, 1), (2, 47, 3)]),
  (208, 205, [(1, 42, 1), (2, 46, 3)]),
  (211, 208, [(1, 43, 1), (2, 45, 3)]),
  (214, 211, [(1, 43, 1), (2, 45, 3)]),
  (217, 214, [(1, 44, 1), (2, 44, 3)]),
  (220, 217, [(1, 44, 1), (2, 44, 3)]),
  (223, 220, [(1, 45, 1), (2, 43, 3)]),
  (226, 223, [(1, 46, 1), (2, 42, 3)]),
  (229, 224, [(1, 26, 1), (2, 56, 3), (3, 5, 4), (4, 1, 5)]),
  (232, 227, [(1, 26, 1), (2, 57, 3), (3, 5, 4)]),
  (235, 230, [(1, 27, 1), (2, 58, 3), (3, 3, 4)]),
  (238, 233, [(1, 27, 1), (2, 59, 3), (3, 2, 4)]),
  (241, 236, [(1, 27, 1), (2, 60, 3), (3, 1, 4)]),
  (244, 239, [(1, 28, 1), (2, 60, 3)]),
  (247, 240, [(1, 19, 1), (2, 61, 3), (3, 5, 4), (4, 2, 5), (6, 1, 8)]),
  (250, 243, [(1, 20, 1), (2, 62, 3), (3, 5, 4), (4, 1, 5)]),
  (253, 246, [(1, 20, 1), (2, 63, 3), (3, 5, 4)]),
  (256, 249, [(1, 20, 1), (2, 64, 3), (3, 4, 4)]),
  (259, 250, [(1, 16, 1), (2, 63, 3), (3, 6, 4), (4, 2, 5), (5, 1, 7)]),
  (262, 253, [(1, 16, 1), (2, 64, 3), (3, 6, 4), (4, 2, 5)]),
  (265, 256, [(1, 16, 1), (2, 65, 3), (3, 6, 4), (4, 1, 5)]),
  (268, 257, [(1, 13, 1), (2, 65, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (272, 261, [(1, 13, 1), (2, 66, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (276, 265, [(1, 14, 1), (2, 66, 3), (3, 7, 4), (4, 1, 5)]),
  (280, 265, [(2, 88, 3)]),
  (284, 267, [(2, 88, 3)]),
  (288, 267, [(2, 87, 3), (3, 1, 5)]),
  (292, 269, [(2, 88, 3)]),
  (296, 269, [(2, 86, 3), (3, 2, 5)]),
  (300, 271, [(2, 86, 3), (3, 2, 5)]),
  (304, 271, [(2, 85, 3), (3, 1, 4), (3, 2, 5)]),
  (308, 271, [(2, 84, 3), (3, 1, 4), (3, 3, 5)]),
  (312, 273, [(2, 84, 3), (3, 1, 4), (3, 3, 5)]),
  (316, 273, [(2, 83, 3), (3, 1, 4), (3, 4, 5)]),
  (320, 275, [(2, 83, 3), (3, 2, 4), (3, 3, 5)]),
  (324, 275, [(2, 81, 3), (3, 3, 4), (3, 4, 5)]),
  (328, 277, [(2, 81, 3), (3, 3, 4), (3, 4, 5)]),
  (332, 277, [(2, 80, 3), (3, 3, 4), (3, 5, 5)]),
  (336, 279, [(2, 79, 3), (3, 4, 4), (3, 5, 5)]),
  (341, 280, [(2, 78, 3), (3, 5, 4), (3, 5, 5)]),
  (346, 281, [(2, 77, 3), (3, 5, 4), (3, 6, 5)]),
  (351, 282, [(2, 76, 3), (3, 6, 4), (3, 6, 5)]),
  (356, 285, [(2, 76, 3), (3, 6, 4), (3, 6, 5)]),
  (361, 286, [(2, 75, 3), (3, 7, 4), (3, 6, 5)]),
  (366, 287, [(2, 74, 3), (3, 7, 4), (3, 7, 5)]),
  (371, 288, [(2, 73, 3), (3, 8, 4), (3, 7, 5)]),
  (376, 289, [(2, 71, 3), (3, 9, 4), (3, 8, 5)]),
  (381, 292, [(2, 72, 3), (3, 9, 4), (3, 7, 5)]),
  (386, 293, [(2, 70, 3), (3, 10, 4), (3, 8, 5)]),
  (391, 294, [(2, 69, 3), (3, 10, 4), (3, 9, 5)]),
  (396, 295, [(2, 68, 3), (3, 11, 4), (3, 9, 5)]),
  (401, 296, [(2, 67, 3), (3, 11, 4), (3, 10, 5)]),
  (407, 298, [(2, 66, 3), (3, 12, 4), (3, 10, 5)]),
  (413, 300, [(2, 65, 3), (3, 13, 4), (3, 10, 5)]),
  (419, 300, [(2, 63, 3), (3, 14, 4), (3, 11, 5)]),
  (425, 302, [(2, 63, 3), (3, 14, 4), (3, 11, 5)]),
  (431, 304, [(2, 62, 3), (3, 14, 4), (3, 12, 5)]),
  (437, 306, [(2, 61, 3), (3, 15, 4), (3, 12, 5)]),
  (443, 306, [(2, 59, 3), (3, 16, 4), (3, 13, 5)]),
  (449, 308, [(2, 58, 3), (3, 17, 4), (3, 13, 5)]),
  (455, 310, [(2, 58, 3), (3, 17, 4), (3, 13, 5)]),
  (461, 312, [(2, 57, 3), (3, 17, 4), (3, 14, 5)]),
  (467, 312, [(2, 55, 3), (3, 18, 4), (3, 15, 5)]),
  (474, 315, [(2, 55, 3), (3, 18, 4), (3, 15, 5)]),
  (481, 316, [(2, 53, 3), (3, 19, 4), (3, 16, 5)]),
  (488, 317, [(2, 52, 3), (3, 20, 4), (3, 16, 5)]),
  (495, 318, [(2, 51, 3), (3, 20, 4), (3, 17, 5)]),
  (502, 321, [(2, 50, 3), (3, 21, 4), (3, 17, 5)]),
  (509, 322, [(2, 49, 3), (3, 21, 4), (3, 18, 5)]),
  (516, 323, [(2, 48, 3), (3, 21, 4), (3, 19, 5)]),
  (523, 324, [(2, 47, 3), (3, 22, 4), (3, 19, 5)]),
  (530, 327, [(2, 46, 3), (3, 23, 4), (3, 19, 5)]),
  (537, 328, [(2, 45, 3), (3, 23, 4), (3, 20, 5)]),
  (545, 330, [(2, 44, 3), (3, 23, 4), (3, 21, 5)]),
  (553, 332, [(2, 43, 3), (3, 24, 4), (3, 21, 5)]),
  (561, 332, [(2, 42, 3), (3, 24, 4), (3, 22, 5)]),
  (569, 334, [(2, 41, 3), (3, 24, 4), (3, 23, 5)]),
  (577, 336, [(2, 40, 3), (3, 25, 4), (3, 23, 5)]),
  (585, 338, [(2, 39, 3), (3, 25, 4), (3, 24, 5)]),
  (593, 340, [(2, 39, 3), (3, 25, 4), (3, 24, 5)]),
  (601, 342, [(2, 38, 3), (3, 25, 4), (3, 25, 5)]),
  (610, 343, [(2, 37, 3), (3, 25, 4), (3, 26, 5)]),
  (619, 344, [(2, 36, 3), (3, 25, 4), (3, 27, 5)]),
  (628, 347, [(2, 35, 3), (3, 26, 4), (3, 27, 5)]),
  (637, 348, [(2, 34, 3), (3, 26, 4), (3, 28, 5)]),
  (646, 349, [(2, 33, 3), (3, 26, 4), (3, 29, 5)]),
  (655, 350, [(2, 32, 3), (3, 26, 4), (3, 30, 5)]),
  (664, 353, [(2, 32, 3), (3, 26, 4), (3, 30, 5)]),
  (673, 354, [(2, 31, 3), (3, 26, 4), (3, 31, 5)]),
  (683, 356, [(2, 30, 3), (3, 26, 4), (3, 32, 5)]),
  (693, 358, [(2, 30, 3), (3, 26, 4), (3, 32, 5)]),
  (703, 358, [(2, 29, 3), (3, 25, 4), (3, 33, 5), (4, 1, 6)]),
  (713, 360, [(2, 28, 3), (3, 26, 4), (3, 33, 5), (4, 1, 6)]),
  (723, 362, [(2, 27, 3), (3, 26, 4), (3, 34, 5), (4, 1, 6)]),
  (733, 362, [(2, 27, 3), (3, 25, 4), (3, 35, 5), (4, 1, 6)]),
  (743, 364, [(2, 26, 3), (3, 25, 4), (3, 36, 5), (4, 1, 6)]),
  (754, 367, [(2, 26, 3), (3, 25, 4), (3, 36, 5), (4, 1, 6)]),
  (765, 368, [(2, 25, 3), (3, 24, 4), (3, 38, 5), (4, 1, 6)]),
  (776, 369, [(2, 24, 3), (3, 24, 4), (3, 39, 5), (4, 1, 6)]),
  (787, 372, [(2, 24, 3), (3, 24, 4), (3, 39, 5), (4, 1, 6)]),
  (798, 373, [(2, 23, 3), (3, 24, 4), (3, 40, 5), (4, 1, 6)]),
  (809, 374, [(2, 23, 3), (3, 23, 4), (3, 40, 5), (4, 2, 6)]),
  (821, 376, [(2, 22, 3), (3, 23, 4), (3, 42, 5), (4, 1, 6)]),
  (833, 378, [(2, 22, 3), (3, 22, 4), (3, 42, 5), (4, 2, 6)]),
  (845, 380, [(2, 21, 3), (3, 22, 4), (3, 44, 5), (4, 1, 6)]),
  (857, 382, [(2, 21, 3), (3, 21, 4), (3, 44, 5), (4, 2, 6)]),
  (869, 382, [(2, 20, 3), (3, 20, 4), (3, 46, 5), (4, 2, 6)])]

theorem small91 : smallOK 91 868 certs91 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S092.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {92, 93, 94, 95, 96, 97, 98, 99} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 92`. -/
def certs92 : List Cert := [
  (90, 89, [(1, 89, 1)]),
  (91, 90, [(1, 89, 1)]),
  (92, 91, [(1, 89, 1)]),
  (93, 92, [(1, 89, 1)]),
  (94, 93, [(1, 89, 1)]),
  (95, 94, [(1, 89, 1)]),
  (96, 95, [(1, 89, 1)]),
  (97, 96, [(1, 89, 1)]),
  (98, 97, [(1, 89, 1)]),
  (99, 98, [(1, 89, 1)]),
  (100, 99, [(1, 89, 1)]),
  (101, 100, [(1, 89, 1)]),
  (102, 101, [(1, 89, 1)]),
  (103, 102, [(1, 89, 1)]),
  (104, 103, [(1, 89, 1)]),
  (105, 104, [(1, 89, 1)]),
  (106, 105, [(1, 89, 1)]),
  (107, 106, [(1, 89, 1)]),
  (108, 107, [(1, 89, 1)]),
  (109, 108, [(1, 89, 1)]),
  (110, 109, [(1, 89, 1)]),
  (111, 110, [(1, 89, 1)]),
  (112, 111, [(1, 89, 1)]),
  (113, 112, [(1, 89, 1)]),
  (114, 113, [(1, 89, 1)]),
  (115, 114, [(1, 89, 1)]),
  (116, 115, [(1, 89, 1)]),
  (117, 116, [(1, 89, 1)]),
  (118, 117, [(1, 89, 1)]),
  (119, 118, [(1, 89, 1)]),
  (120, 119, [(1, 89, 1)]),
  (121, 120, [(1, 89, 1)]),
  (122, 121, [(1, 89, 1)]),
  (123, 122, [(1, 89, 1)]),
  (124, 123, [(1, 89, 1)]),
  (125, 124, [(1, 89, 1)]),
  (126, 125, [(1, 89, 1)]),
  (127, 126, [(1, 89, 1)]),
  (128, 127, [(1, 89, 1)]),
  (129, 128, [(1, 89, 1)]),
  (130, 129, [(1, 89, 1)]),
  (131, 130, [(1, 89, 1)]),
  (132, 131, [(1, 89, 1)]),
  (133, 132, [(1, 89, 1)]),
  (134, 133, [(1, 89, 1)]),
  (136, 135, [(1, 89, 1)]),
  (138, 137, [(1, 89, 1)]),
  (140, 139, [(1, 89, 1)]),
  (142, 141, [(1, 89, 1)]),
  (144, 143, [(1, 89, 1)]),
  (146, 145, [(1, 89, 1)]),
  (148, 147, [(1, 89, 1)]),
  (150, 149, [(1, 89, 1)]),
  (152, 151, [(1, 89, 1)]),
  (154, 153, [(1, 89, 1)]),
  (156, 155, [(1, 89, 1)]),
  (158, 157, [(1, 89, 1)]),
  (160, 159, [(1, 89, 1)]),
  (162, 161, [(1, 89, 1)]),
  (164, 163, [(1, 89, 1)]),
  (166, 165, [(1, 89, 1)]),
  (168, 167, [(1, 89, 1)]),
  (170, 169, [(1, 89, 1)]),
  (172, 171, [(1, 89, 1)]),
  (174, 173, [(1, 89, 1)]),
  (176, 175, [(1, 89, 1)]),
  (178, 177, [(1, 89, 1)]),
  (180, 179, [(1, 89, 1)]),
  (182, 181, [(1, 89, 1)]),
  (184, 183, [(1, 89, 1)]),
  (186, 185, [(1, 89, 1)]),
  (188, 187, [(1, 89, 1)]),
  (190, 189, [(1, 89, 1)]),
  (192, 191, [(1, 89, 1)]),
  (194, 193, [(1, 89, 1)]),
  (196, 193, [(1, 40, 1), (2, 45, 3), (3, 3, 4), (4, 1, 5)]),
  (198, 195, [(1, 40, 1), (2, 46, 3), (3, 3, 4)]),
  (200, 197, [(1, 40, 1), (2, 47, 3), (3, 2, 4)]),
  (202, 199, [(1, 41, 1), (2, 47, 3), (3, 1, 4)]),
  (205, 202, [(1, 41, 1), (2, 48, 3)]),
  (208, 205, [(1, 42, 1), (2, 47, 3)]),
  (211, 208, [(1, 43, 1), (2, 46, 3)]),
  (214, 211, [(1, 43, 1), (2, 46, 3)]),
  (217, 214, [(1, 44, 1), (2, 45, 3)]),
  (220, 217, [(1, 44, 1), (2, 45, 3)]),
  (223, 220, [(1, 45, 1), (2, 44, 3)]),
  (226, 223, [(1, 46, 1), (2, 43, 3)]),
  (229, 226, [(1, 46, 1), (2, 43, 3)]),
  (232, 227, [(1, 26, 1), (2, 57, 3), (3, 5, 4), (4, 1, 5)]),
  (235, 230, [(1, 27, 1), (2, 58, 3), (3, 4, 4)]),
  (238, 233, [(1, 27, 1), (2, 59, 3), (3, 3, 4)]),
  (241, 236, [(1, 27, 1), (2, 60, 3), (3, 2, 4)]),
  (244, 239, [(1, 28, 1), (2, 60, 3), (3, 1, 4)]),
  (247, 242, [(1, 28, 1), (2, 61, 3)]),
  (250, 243, [(1, 20, 1), (2, 62, 3), (3, 5, 4), (4, 2, 5)]),
  (253, 246, [(1, 20, 1), (2, 63, 3), (3, 5, 4), (4, 1, 5)]),
  (256, 249, [(1, 20, 1), (2, 64, 3), (3, 5, 4)]),
  (259, 252, [(1, 20, 1), (2, 65, 3), (3, 4, 4)]),
  (262, 253, [(1, 16, 1), (2, 64, 3), (3, 6, 4), (4, 2, 5), (5, 1, 7)]),
  (265, 256, [(1, 16, 1), (2, 65, 3), (3, 6, 4), (4, 2, 5)]),
  (268, 259, [(1, 16, 1), (2, 66, 3), (3, 6, 4), (4, 1, 5)]),
  (272, 261, [(1, 13, 1), (2, 66, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (276, 265, [(1, 14, 1), (2, 66, 3), (3, 7, 4), (4, 2, 5)]),
  (280, 267, [(1, 12, 1), (2, 66, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (284, 269, [(2, 89, 3)]),
  (288, 269, [(2, 89, 3)]),
  (292, 269, [(2, 88, 3), (3, 1, 5)]),
  (296, 271, [(2, 88, 3), (3, 1, 5)]),
  (300, 273, [(2, 88, 3), (3, 1, 5)]),
  (304, 273, [(2, 87, 3), (3, 2, 5)]),
  (308, 275, [(2, 87, 3), (3, 2, 5)]),
  (312, 275, [(2, 85, 3), (3, 1, 4), (3, 3, 5)]),
  (316, 277, [(2, 85, 3), (3, 1, 4), (3, 3, 5)]),
  (320, 277, [(2, 84, 3), (3, 2, 4), (3, 3, 5)]),
  (324, 279, [(2, 84, 3), (3, 2, 4), (3, 3, 5)]),
  (328, 279, [(2, 82, 3), (3, 3, 4), (3, 4, 5)]),
  (332, 281, [(2, 82, 3), (3, 3, 4), (3, 4, 5)]),
  (336, 281, [(2, 81, 3), (3, 3, 4), (3, 5, 5)]),
  (341, 282, [(2, 80, 3), (3, 4, 4), (3, 5, 5)]),
  (346, 285, [(2, 80, 3), (3, 4, 4), (3, 5, 5)]),
  (351, 286, [(2, 79, 3), (3, 5, 4), (3, 5, 5)]),
  (356, 287, [(2, 78, 3), (3, 5, 4), (3, 6, 5)]),
  (361, 288, [(2, 76, 3), (3, 7, 4), (3, 6, 5)]),
  (366, 289, [(2, 75, 3), (3, 7, 4), (3, 7, 5)]),
  (371, 290, [(2, 74, 3), (3, 8, 4), (3, 7, 5)]),
  (376, 291, [(2, 73, 3), (3, 8, 4), (3, 8, 5)]),
  (381, 292, [(2, 72, 3), (3, 9, 4), (3, 8, 5)]),
  (386, 295, [(2, 72, 3), (3, 9, 4), (3, 8, 5)]),
  (391, 296, [(2, 71, 3), (3, 10, 4), (3, 8, 5)]),
  (396, 297, [(2, 69, 3), (3, 11, 4), (3, 9, 5)]),
  (401, 298, [(2, 68, 3), (3, 11, 4), (3, 10, 5)]),
  (407, 300, [(2, 67, 3), (3, 12, 4), (3, 10, 5)]),
  (413, 302, [(2, 67, 3), (3, 12, 4), (3, 10, 5)]),
  (419, 302, [(2, 65, 3), (3, 13, 4), (3, 11, 5)]),
  (425, 304, [(2, 64, 3), (3, 14, 4), (3, 11, 5)]),
  (431, 306, [(2, 63, 3), (3, 14, 4), (3, 12, 5)]),
  (437, 308, [(2, 62, 3), (3, 15, 4), (3, 12, 5)]),
  (443, 310, [(2, 61, 3), (3, 16, 4), (3, 12, 5)]),
  (449, 310, [(2, 60, 3), (3, 16, 4), (3, 13, 5)]),
  (455, 312, [(2, 59, 3), (3, 17, 4), (3, 13, 5)]),
  (461, 314, [(2, 58, 3), (3, 17, 4), (3, 14, 5)]),
  (467, 316, [(2, 57, 3), (3, 18, 4), (3, 14, 5)]),
  (474, 317, [(2, 56, 3), (3, 18, 4), (3, 15, 5)]),
  (481, 318, [(2, 54, 3), (3, 19, 4), (3, 16, 5)]),
  (488, 319, [(2, 53, 3), (3, 20, 4), (3, 16, 5)]),
  (495, 322, [(2, 53, 3), (3, 20, 4), (3, 16, 5)]),
  (502, 323, [(2, 51, 3), (3, 21, 4), (3, 17, 5)]),
  (509, 324, [(2, 50, 3), (3, 21, 4), (3, 18, 5)]),
  (516, 327, [(2, 50, 3), (3, 21, 4), (3, 18, 5)]),
  (523, 328, [(2, 48, 3), (3, 22, 4), (3, 19, 5)]),
  (530, 329, [(2, 47, 3), (3, 23, 4), (3, 19, 5)]),
  (537, 330, [(2, 46, 3), (3, 23, 4), (3, 20, 5)]),
  (545, 332, [(2, 45, 3), (3, 23, 4), (3, 21, 5)]),
  (553, 334, [(2, 44, 3), (3, 24, 4), (3, 21, 5)]),
  (561, 336, [(2, 43, 3), (3, 24, 4), (3, 22, 5)]),
  (569, 338, [(2, 42, 3), (3, 25, 4), (3, 22, 5)]),
  (577, 338, [(2, 41, 3), (3, 25, 4), (3, 23, 5)]),
  (585, 340, [(2, 40, 3), (3, 25, 4), (3, 24, 5)]),
  (593, 342, [(2, 39, 3), (3, 26, 4), (3, 24, 5)]),
  (601, 344, [(2, 39, 3), (3, 25, 4), (3, 25, 5)]),
  (610, 345, [(2, 37, 3), (3, 26, 4), (3, 26, 5)]),
  (619, 348, [(2, 37, 3), (3, 26, 4), (3, 26, 5)]),
  (628, 349, [(2, 36, 3), (3, 26, 4), (3, 27, 5)]),
  (637, 350, [(2, 35, 3), (3, 26, 4), (3, 28, 5)]),
  (646, 353, [(2, 34, 3), (3, 27, 4), (3, 28, 5)]),
  (655, 354, [(2, 33, 3), (3, 27, 4), (3, 29, 5)]),
  (664, 355, [(2, 33, 3), (3, 26, 4), (3, 29, 5), (4, 1, 6)]),
  (673, 356, [(2, 32, 3), (3, 26, 4), (3, 30, 5), (4, 1, 6)]),
  (683, 358, [(2, 31, 3), (3, 26, 4), (3, 31, 5), (4, 1, 6)]),
  (693, 360, [(2, 30, 3), (3, 27, 4), (3, 32, 5)]),
  (703, 362, [(2, 30, 3), (3, 26, 4), (3, 32, 5), (4, 1, 6)]),
  (713, 362, [(2, 29, 3), (3, 26, 4), (3, 33, 5), (4, 1, 6)]),
  (723, 364, [(2, 28, 3), (3, 26, 4), (3, 34, 5), (4, 1, 6)]),
  (733, 366, [(2, 27, 3), (3, 26, 4), (3, 35, 5), (4, 1, 6)]),
  (743, 368, [(2, 27, 3), (3, 26, 4), (3, 35, 5), (4, 1, 6)]),
  (754, 369, [(2, 26, 3), (3, 25, 4), (3, 37, 5), (4, 1, 6)]),
  (765, 372, [(2, 26, 3), (3, 25, 4), (3, 37, 5), (4, 1, 6)]),
  (776, 373, [(2, 25, 3), (3, 25, 4), (3, 38, 5), (4, 1, 6)]),
  (787, 374, [(2, 24, 3), (3, 25, 4), (3, 39, 5), (4, 1, 6)]),
  (798, 375, [(2, 24, 3), (3, 24, 4), (3, 39, 5), (4, 2, 6)]),
  (809, 378, [(2, 23, 3), (3, 24, 4), (3, 41, 5), (4, 1, 6)]),
  (821, 380, [(2, 23, 3), (3, 23, 4), (3, 41, 5), (4, 2, 6)]),
  (833, 380, [(2, 22, 3), (3, 23, 4), (3, 42, 5), (4, 2, 6)]),
  (845, 382, [(2, 22, 3), (3, 22, 4), (3, 43, 5), (4, 2, 6)]),
  (857, 384, [(2, 21, 3), (3, 22, 4), (3, 44, 5), (4, 2, 6)]),
  (869, 386, [(2, 21, 3), (3, 21, 4), (3, 45, 5), (4, 2, 6)]),
  (882, 387, [(2, 20, 3), (3, 21, 4), (3, 46, 5), (4, 2, 6)])]

theorem small92 : smallOK 92 878 certs92 = true := by decide +kernel

/-- The certificates for `t = 93`. -/
def certs93 : List Cert := [
  (91, 90, [(1, 90, 1)]),
  (92, 91, [(1, 90, 1)]),
  (93, 92, [(1, 90, 1)]),
  (94, 93, [(1, 90, 1)]),
  (95, 94, [(1, 90, 1)]),
  (96, 95, [(1, 90, 1)]),
  (97, 96, [(1, 90, 1)]),
  (98, 97, [(1, 90, 1)]),
  (99, 98, [(1, 90, 1)]),
  (100, 99, [(1, 90, 1)]),
  (101, 100, [(1, 90, 1)]),
  (102, 101, [(1, 90, 1)]),
  (103, 102, [(1, 90, 1)]),
  (104, 103, [(1, 90, 1)]),
  (105, 104, [(1, 90, 1)]),
  (106, 105, [(1, 90, 1)]),
  (107, 106, [(1, 90, 1)]),
  (108, 107, [(1, 90, 1)]),
  (109, 108, [(1, 90, 1)]),
  (110, 109, [(1, 90, 1)]),
  (111, 110, [(1, 90, 1)]),
  (112, 111, [(1, 90, 1)]),
  (113, 112, [(1, 90, 1)]),
  (114, 113, [(1, 90, 1)]),
  (115, 114, [(1, 90, 1)]),
  (116, 115, [(1, 90, 1)]),
  (117, 116, [(1, 90, 1)]),
  (118, 117, [(1, 90, 1)]),
  (119, 118, [(1, 90, 1)]),
  (120, 119, [(1, 90, 1)]),
  (121, 120, [(1, 90, 1)]),
  (122, 121, [(1, 90, 1)]),
  (123, 122, [(1, 90, 1)]),
  (124, 123, [(1, 90, 1)]),
  (125, 124, [(1, 90, 1)]),
  (126, 125, [(1, 90, 1)]),
  (127, 126, [(1, 90, 1)]),
  (128, 127, [(1, 90, 1)]),
  (129, 128, [(1, 90, 1)]),
  (130, 129, [(1, 90, 1)]),
  (131, 130, [(1, 90, 1)]),
  (132, 131, [(1, 90, 1)]),
  (133, 132, [(1, 90, 1)]),
  (134, 133, [(1, 90, 1)]),
  (136, 135, [(1, 90, 1)]),
  (138, 137, [(1, 90, 1)]),
  (140, 139, [(1, 90, 1)]),
  (142, 141, [(1, 90, 1)]),
  (144, 143, [(1, 90, 1)]),
  (146, 145, [(1, 90, 1)]),
  (148, 147, [(1, 90, 1)]),
  (150, 149, [(1, 90, 1)]),
  (152, 151, [(1, 90, 1)]),
  (154, 153, [(1, 90, 1)]),
  (156, 155, [(1, 90, 1)]),
  (158, 157, [(1, 90, 1)]),
  (160, 159, [(1, 90, 1)]),
  (162, 161, [(1, 90, 1)]),
  (164, 163, [(1, 90, 1)]),
  (166, 165, [(1, 90, 1)]),
  (168, 167, [(1, 90, 1)]),
  (170, 169, [(1, 90, 1)]),
  (172, 171, [(1, 90, 1)]),
  (174, 173, [(1, 90, 1)]),
  (176, 175, [(1, 90, 1)]),
  (178, 177, [(1, 90, 1)]),
  (180, 179, [(1, 90, 1)]),
  (182, 181, [(1, 90, 1)]),
  (184, 183, [(1, 90, 1)]),
  (186, 185, [(1, 90, 1)]),
  (188, 187, [(1, 90, 1)]),
  (190, 189, [(1, 90, 1)]),
  (192, 191, [(1, 90, 1)]),
  (194, 193, [(1, 90, 1)]),
  (196, 195, [(1, 90, 1)]),
  (198, 195, [(1, 40, 1), (2, 46, 3), (3, 3, 4), (4, 1, 5)]),
  (200, 197, [(1, 40, 1), (2, 47, 3), (3, 3, 4)]),
  (202, 199, [(1, 41, 1), (2, 47, 3), (3, 2, 4)]),
  (205, 202, [(1, 41, 1), (2, 48, 3), (3, 1, 4)]),
  (208, 205, [(1, 42, 1), (2, 48, 3)]),
  (211, 208, [(1, 43, 1), (2, 47, 3)]),
  (214, 211, [(1, 43, 1), (2, 47, 3)]),
  (217, 214, [(1, 44, 1), (2, 46, 3)]),
  (220, 217, [(1, 44, 1), (2, 46, 3)]),
  (223, 220, [(1, 45, 1), (2, 45, 3)]),
  (226, 223, [(1, 46, 1), (2, 44, 3)]),
  (229, 226, [(1, 46, 1), (2, 44, 3)]),
  (232, 229, [(1, 47, 1), (2, 43, 3)]),
  (235, 230, [(1, 27, 1), (2, 58, 3), (3, 4, 4), (4, 1, 5)]),
  (238, 233, [(1, 27, 1), (2, 59, 3), (3, 4, 4)]),
  (241, 236, [(1, 27, 1), (2, 60, 3), (3, 3, 4)]),
  (244, 239, [(1, 28, 1), (2, 60, 3), (3, 2, 4)]),
  (247, 242, [(1, 28, 1), (2, 61, 3), (3, 1, 4)]),
  (250, 245, [(1, 28, 1), (2, 62, 3)]),
  (253, 246, [(1, 20, 1), (2, 63, 3), (3, 5, 4), (4, 2, 5)]),
  (256, 249, [(1, 20, 1), (2, 64, 3), (3, 5, 4), (4, 1, 5)]),
  (259, 252, [(1, 20, 1), (2, 65, 3), (3, 5, 4)]),
  (262, 255, [(1, 21, 1), (2, 65, 3), (3, 4, 4)]),
  (265, 256, [(1, 16, 1), (2, 65, 3), (3, 6, 4), (4, 2, 5), (5, 1, 7)]),
  (268, 259, [(1, 16, 1), (2, 66, 3), (3, 6, 4), (4, 2, 5)]),
  (272, 263, [(1, 16, 1), (2, 67, 3), (3, 6, 4), (4, 1, 5)]),
  (276, 265, [(1, 14, 1), (2, 66, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (280, 269, [(1, 14, 1), (2, 68, 3), (3, 6, 4), (4, 2, 5)]),
  (284, 271, [(1, 12, 1), (2, 67, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (288, 271, [(2, 90, 3)]),
  (292, 273, [(2, 90, 3)]),
  (296, 273, [(2, 89, 3), (3, 1, 5)]),
  (300, 275, [(2, 89, 3), (3, 1, 5)]),
  (304, 275, [(2, 88, 3), (3, 2, 5)]),
  (308, 277, [(2, 88, 3), (3, 2, 5)]),
  (312, 277, [(2, 87, 3), (3, 3, 5)]),
  (316, 279, [(2, 87, 3), (3, 1, 4), (3, 2, 5)]),
  (320, 279, [(2, 85, 3), (3, 2, 4), (3, 3, 5)]),
  (324, 281, [(2, 85, 3), (3, 2, 4), (3, 3, 5)]),
  (328, 281, [(2, 84, 3), (3, 2, 4), (3, 4, 5)]),
  (332, 283, [(2, 84, 3), (3, 2, 4), (3, 4, 5)]),
  (336, 283, [(2, 82, 3), (3, 3, 4), (3, 5, 5)]),
  (341, 284, [(2, 81, 3), (3, 4, 4), (3, 5, 5)]),
  (346, 287, [(2, 81, 3), (3, 4, 4), (3, 5, 5)]),
  (351, 288, [(2, 80, 3), (3, 5, 4), (3, 5, 5)]),
  (356, 289, [(2, 79, 3), (3, 5, 4), (3, 6, 5)]),
  (361, 290, [(2, 78, 3), (3, 6, 4), (3, 6, 5)]),
  (366, 291, [(2, 77, 3), (3, 6, 4), (3, 7, 5)]),
  (371, 292, [(2, 75, 3), (3, 8, 4), (3, 7, 5)]),
  (376, 295, [(2, 75, 3), (3, 8, 4), (3, 7, 5)]),
  (381, 296, [(2, 74, 3), (3, 9, 4), (3, 7, 5)]),
  (386, 297, [(2, 73, 3), (3, 9, 4), (3, 8, 5)]),
  (391, 298, [(2, 72, 3), (3, 10, 4), (3, 8, 5)]),
  (396, 299, [(2, 71, 3), (3, 10, 4), (3, 9, 5)]),
  (401, 300, [(2, 70, 3), (3, 11, 4), (3, 9, 5)]),
  (407, 302, [(2, 69, 3), (3, 11, 4), (3, 10, 5)]),
  (413, 304, [(2, 68, 3), (3, 12, 4), (3, 10, 5)]),
  (419, 306, [(2, 67, 3), (3, 13, 4), (3, 10, 5)]),
  (425, 306, [(2, 65, 3), (3, 14, 4), (3, 11, 5)]),
  (431, 308, [(2, 64, 3), (3, 14, 4), (3, 12, 5)]),
  (437, 310, [(2, 63, 3), (3, 15, 4), (3, 12, 5)]),
  (443, 312, [(2, 63, 3), (3, 15, 4), (3, 12, 5)]),
  (449, 312, [(2, 61, 3), (3, 16, 4), (3, 13, 5)]),
  (455, 314, [(2, 60, 3), (3, 17, 4), (3, 13, 5)]),
  (461, 316, [(2, 59, 3), (3, 17, 4), (3, 14, 5)]),
  (467, 318, [(2, 59, 3), (3, 17, 4), (3, 14, 5)]),
  (474, 319, [(2, 57, 3), (3, 18, 4), (3, 15, 5)]),
  (481, 322, [(2, 57, 3), (3, 19, 4), (3, 14, 5)]),
  (488, 323, [(2, 55, 3), (3, 20, 4), (3, 15, 5)]),
  (495, 324, [(2, 54, 3), (3, 20, 4), (3, 16, 5)]),
  (502, 325, [(2, 52, 3), (3, 21, 4), (3, 17, 5)]),
  (509, 328, [(2, 52, 3), (3, 21, 4), (3, 17, 5)]),
  (516, 329, [(2, 51, 3), (3, 21, 4), (3, 18, 5)]),
  (523, 330, [(2, 49, 3), (3, 22, 4), (3, 19, 5)]),
  (530, 331, [(2, 48, 3), (3, 23, 4), (3, 19, 5)]),
  (537, 334, [(2, 48, 3), (3, 23, 4), (3, 19, 5)]),
  (545, 336, [(2, 47, 3), (3, 23, 4), (3, 20, 5)]),
  (553, 336, [(2, 45, 3), (3, 24, 4), (3, 21, 5)]),
  (561, 338, [(2, 44, 3), (3, 24, 4), (3, 22, 5)]),
  (569, 340, [(2, 43, 3), (3, 25, 4), (3, 22, 5)]),
  (577, 342, [(2, 42, 3), (3, 25, 4), (3, 23, 5)]),
  (585, 344, [(2, 42, 3), (3, 25, 4), (3, 23, 5)]),
  (593, 344, [(2, 40, 3), (3, 26, 4), (3, 24, 5)]),
  (601, 346, [(2, 39, 3), (3, 26, 4), (3, 25, 5)]),
  (610, 349, [(2, 39, 3), (3, 26, 4), (3, 25, 5)]),
  (619, 350, [(2, 38, 3), (3, 26, 4), (3, 26, 5)]),
  (628, 351, [(2, 37, 3), (3, 26, 4), (3, 27, 5)]),
  (637, 354, [(2, 36, 3), (3, 27, 4), (3, 27, 5)]),
  (646, 355, [(2, 35, 3), (3, 27, 4), (3, 28, 5)]),
  (655, 356, [(2, 34, 3), (3, 27, 4), (3, 29, 5)]),
  (664, 359, [(2, 34, 3), (3, 27, 4), (3, 29, 5)]),
  (673, 360, [(2, 33, 3), (3, 27, 4), (3, 30, 5)]),
  (683, 362, [(2, 32, 3), (3, 27, 4), (3, 31, 5)]),
  (693, 362, [(2, 31, 3), (3, 27, 4), (3, 31, 5), (4, 1, 6)]),
  (703, 364, [(2, 30, 3), (3, 27, 4), (3, 32, 5), (4, 1, 6)]),
  (713, 366, [(2, 29, 3), (3, 27, 4), (3, 33, 5), (4, 1, 6)]),
  (723, 368, [(2, 29, 3), (3, 27, 4), (3, 33, 5), (4, 1, 6)]),
  (733, 370, [(2, 28, 3), (3, 27, 4), (3, 34, 5), (4, 1, 6)]),
  (743, 372, [(2, 28, 3), (3, 26, 4), (3, 35, 5), (4, 1, 6)]),
  (754, 373, [(2, 27, 3), (3, 26, 4), (3, 36, 5), (4, 1, 6)]),
  (765, 374, [(2, 26, 3), (3, 26, 4), (3, 37, 5), (4, 1, 6)]),
  (776, 375, [(2, 25, 3), (3, 26, 4), (3, 38, 5), (4, 1, 6)]),
  (787, 378, [(2, 25, 3), (3, 25, 4), (3, 39, 5), (4, 1, 6)]),
  (798, 379, [(2, 24, 3), (3, 25, 4), (3, 40, 5), (4, 1, 6)]),
  (809, 380, [(2, 24, 3), (3, 24, 4), (3, 40, 5), (4, 2, 6)]),
  (821, 382, [(2, 23, 3), (3, 24, 4), (3, 41, 5), (4, 2, 6)]),
  (833, 384, [(2, 23, 3), (3, 23, 4), (3, 42, 5), (4, 2, 6)]),
  (845, 386, [(2, 22, 3), (3, 23, 4), (3, 43, 5), (4, 2, 6)]),
  (857, 388, [(2, 22, 3), (3, 23, 4), (3, 43, 5), (4, 2, 6)]),
  (869, 388, [(2, 21, 3), (3, 22, 4), (3, 45, 5), (4, 2, 6)]),
  (882, 391, [(2, 21, 3), (3, 21, 4), (3, 46, 5), (4, 2, 6)]),
  (895, 392, [(2, 20, 3), (3, 21, 4), (3, 47, 5), (4, 2, 6)])]

theorem small93 : smallOK 93 889 certs93 = true := by decide +kernel

/-- The certificates for `t = 94`. -/
def certs94 : List Cert := [
  (92, 91, [(1, 91, 1)]),
  (93, 92, [(1, 91, 1)]),
  (94, 93, [(1, 91, 1)]),
  (95, 94, [(1, 91, 1)]),
  (96, 95, [(1, 91, 1)]),
  (97, 96, [(1, 91, 1)]),
  (98, 97, [(1, 91, 1)]),
  (99, 98, [(1, 91, 1)]),
  (100, 99, [(1, 91, 1)]),
  (101, 100, [(1, 91, 1)]),
  (102, 101, [(1, 91, 1)]),
  (103, 102, [(1, 91, 1)]),
  (104, 103, [(1, 91, 1)]),
  (105, 104, [(1, 91, 1)]),
  (106, 105, [(1, 91, 1)]),
  (107, 106, [(1, 91, 1)]),
  (108, 107, [(1, 91, 1)]),
  (109, 108, [(1, 91, 1)]),
  (110, 109, [(1, 91, 1)]),
  (111, 110, [(1, 91, 1)]),
  (112, 111, [(1, 91, 1)]),
  (113, 112, [(1, 91, 1)]),
  (114, 113, [(1, 91, 1)]),
  (115, 114, [(1, 91, 1)]),
  (116, 115, [(1, 91, 1)]),
  (117, 116, [(1, 91, 1)]),
  (118, 117, [(1, 91, 1)]),
  (119, 118, [(1, 91, 1)]),
  (120, 119, [(1, 91, 1)]),
  (121, 120, [(1, 91, 1)]),
  (122, 121, [(1, 91, 1)]),
  (123, 122, [(1, 91, 1)]),
  (124, 123, [(1, 91, 1)]),
  (125, 124, [(1, 91, 1)]),
  (126, 125, [(1, 91, 1)]),
  (127, 126, [(1, 91, 1)]),
  (128, 127, [(1, 91, 1)]),
  (129, 128, [(1, 91, 1)]),
  (130, 129, [(1, 91, 1)]),
  (131, 130, [(1, 91, 1)]),
  (132, 131, [(1, 91, 1)]),
  (133, 132, [(1, 91, 1)]),
  (134, 133, [(1, 91, 1)]),
  (136, 135, [(1, 91, 1)]),
  (138, 137, [(1, 91, 1)]),
  (140, 139, [(1, 91, 1)]),
  (142, 141, [(1, 91, 1)]),
  (144, 143, [(1, 91, 1)]),
  (146, 145, [(1, 91, 1)]),
  (148, 147, [(1, 91, 1)]),
  (150, 149, [(1, 91, 1)]),
  (152, 151, [(1, 91, 1)]),
  (154, 153, [(1, 91, 1)]),
  (156, 155, [(1, 91, 1)]),
  (158, 157, [(1, 91, 1)]),
  (160, 159, [(1, 91, 1)]),
  (162, 161, [(1, 91, 1)]),
  (164, 163, [(1, 91, 1)]),
  (166, 165, [(1, 91, 1)]),
  (168, 167, [(1, 91, 1)]),
  (170, 169, [(1, 91, 1)]),
  (172, 171, [(1, 91, 1)]),
  (174, 173, [(1, 91, 1)]),
  (176, 175, [(1, 91, 1)]),
  (178, 177, [(1, 91, 1)]),
  (180, 179, [(1, 91, 1)]),
  (182, 181, [(1, 91, 1)]),
  (184, 183, [(1, 91, 1)]),
  (186, 185, [(1, 91, 1)]),
  (188, 187, [(1, 91, 1)]),
  (190, 189, [(1, 91, 1)]),
  (192, 191, [(1, 91, 1)]),
  (194, 193, [(1, 91, 1)]),
  (196, 195, [(1, 91, 1)]),
  (198, 197, [(1, 91, 1)]),
  (200, 199, [(1, 91, 1)]),
  (202, 199, [(1, 41, 1), (2, 47, 3), (3, 3, 4)]),
  (205, 202, [(1, 41, 1), (2, 48, 3), (3, 2, 4)]),
  (208, 205, [(1, 42, 1), (2, 48, 3), (3, 1, 4)]),
  (211, 208, [(1, 43, 1), (2, 48, 3)]),
  (214, 211, [(1, 43, 1), (2, 48, 3)]),
  (217, 214, [(1, 44, 1), (2, 47, 3)]),
  (220, 217, [(1, 44, 1), (2, 47, 3)]),
  (223, 220, [(1, 45, 1), (2, 46, 3)]),
  (226, 223, [(1, 46, 1), (2, 45, 3)]),
  (229, 226, [(1, 46, 1), (2, 45, 3)]),
  (232, 229, [(1, 47, 1), (2, 44, 3)]),
  (235, 230, [(1, 27, 1), (2, 58, 3), (3, 4, 4), (4, 1, 5), (5, 1, 6)]),
  (238, 233, [(1, 27, 1), (2, 59, 3), (3, 4, 4), (4, 1, 5)]),
  (241, 236, [(1, 27, 1), (2, 60, 3), (3, 4, 4)]),
  (244, 239, [(1, 28, 1), (2, 60, 3), (3, 3, 4)]),
  (247, 242, [(1, 28, 1), (2, 61, 3), (3, 2, 4)]),
  (250, 245, [(1, 28, 1), (2, 62, 3), (3, 1, 4)]),
  (253, 248, [(1, 29, 1), (2, 62, 3)]),
  (256, 249, [(1, 20, 1), (2, 64, 3), (3, 5, 4), (4, 2, 5)]),
  (259, 252, [(1, 20, 1), (2, 65, 3), (3, 5, 4), (4, 1, 5)]),
  (262, 255, [(1, 21, 1), (2, 65, 3), (3, 5, 4)]),
  (265, 258, [(1, 21, 1), (2, 66, 3), (3, 4, 4)]),
  (268, 259, [(1, 16, 1), (2, 66, 3), (3, 6, 4), (4, 2, 5), (5, 1, 7)]),
  (272, 263, [(1, 16, 1), (2, 67, 3), (3, 6, 4), (4, 2, 5)]),
  (276, 265, [(1, 14, 1), (2, 66, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (280, 269, [(1, 14, 1), (2, 68, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (284, 273, [(1, 14, 1), (2, 69, 3), (3, 7, 4), (4, 1, 5)]),
  (288, 273, [(2, 91, 3)]),
  (292, 275, [(2, 91, 3)]),
  (296, 275, [(2, 90, 3), (3, 1, 5)]),
  (300, 277, [(2, 90, 3), (3, 1, 5)]),
  (304, 277, [(2, 89, 3), (3, 2, 5)]),
  (308, 279, [(2, 89, 3), (3, 2, 5)]),
  (312, 279, [(2, 88, 3), (3, 3, 5)]),
  (316, 281, [(2, 88, 3), (3, 1, 4), (3, 2, 5)]),
  (320, 281, [(2, 87, 3), (3, 1, 4), (3, 3, 5)]),
  (324, 283, [(2, 87, 3), (3, 1, 4), (3, 3, 5)]),
  (328, 283, [(2, 85, 3), (3, 2, 4), (3, 4, 5)]),
  (332, 285, [(2, 85, 3), (3, 2, 4), (3, 4, 5)]),
  (336, 285, [(2, 84, 3), (3, 3, 4), (3, 4, 5)]),
  (341, 288, [(2, 84, 3), (3, 3, 4), (3, 4, 5)]),
  (346, 289, [(2, 83, 3), (3, 4, 4), (3, 4, 5)]),
  (351, 290, [(2, 81, 3), (3, 5, 4), (3, 5, 5)]),
  (356, 291, [(2, 80, 3), (3, 5, 4), (3, 6, 5)]),
  (361, 292, [(2, 79, 3), (3, 6, 4), (3, 6, 5)]),
  (366, 293, [(2, 78, 3), (3, 6, 4), (3, 7, 5)]),
  (371, 294, [(2, 77, 3), (3, 7, 4), (3, 7, 5)]),
  (376, 297, [(2, 77, 3), (3, 7, 4), (3, 7, 5)]),
  (381, 298, [(2, 76, 3), (3, 8, 4), (3, 7, 5)]),
  (386, 299, [(2, 74, 3), (3, 9, 4), (3, 8, 5)]),
  (391, 300, [(2, 73, 3), (3, 10, 4), (3, 8, 5)]),
  (396, 301, [(2, 72, 3), (3, 10, 4), (3, 9, 5)]),
  (401, 302, [(2, 71, 3), (3, 11, 4), (3, 9, 5)]),
  (407, 304, [(2, 70, 3), (3, 11, 4), (3, 10, 5)]),
  (413, 306, [(2, 69, 3), (3, 12, 4), (3, 10, 5)]),
  (419, 308, [(2, 68, 3), (3, 13, 4), (3, 10, 5)]),
  (425, 310, [(2, 68, 3), (3, 13, 4), (3, 10, 5)]),
  (431, 312, [(2, 67, 3), (3, 14, 4), (3, 10, 5)]),
  (437, 312, [(2, 65, 3), (3, 14, 4), (3, 12, 5)]),
  (443, 314, [(2, 64, 3), (3, 15, 4), (3, 12, 5)]),
  (449, 316, [(2, 63, 3), (3, 16, 4), (3, 12, 5)]),
  (455, 316, [(2, 61, 3), (3, 17, 4), (3, 13, 5)]),
  (461, 318, [(2, 60, 3), (3, 17, 4), (3, 14, 5)]),
  (467, 320, [(2, 60, 3), (3, 17, 4), (3, 14, 5)]),
  (474, 321, [(2, 58, 3), (3, 18, 4), (3, 15, 5)]),
  (481, 322, [(2, 57, 3), (3, 19, 4), (3, 15, 5)]),
  (488, 325, [(2, 56, 3), (3, 20, 4), (3, 15, 5)]),
  (495, 326, [(2, 55, 3), (3, 20, 4), (3, 16, 5)]),
  (502, 329, [(2, 54, 3), (3, 21, 4), (3, 16, 5)]),
  (509, 330, [(2, 53, 3), (3, 21, 4), (3, 17, 5)]),
  (516, 331, [(2, 52, 3), (3, 21, 4), (3, 18, 5)]),
  (523, 334, [(2, 51, 3), (3, 22, 4), (3, 18, 5)]),
  (530, 335, [(2, 50, 3), (3, 23, 4), (3, 18, 5)]),
  (537, 336, [(2, 49, 3), (3, 23, 4), (3, 19, 5)]),
  (545, 338, [(2, 48, 3), (3, 23, 4), (3, 20, 5)]),
  (553, 340, [(2, 47, 3), (3, 24, 4), (3, 20, 5)]),
  (561, 342, [(2, 46, 3), (3, 24, 4), (3, 21, 5)]),
  (569, 342, [(2, 44, 3), (3, 25, 4), (3, 22, 5)]),
  (577, 344, [(2, 43, 3), (3, 25, 4), (3, 23, 5)]),
  (585, 346, [(2, 42, 3), (3, 26, 4), (3, 23, 5)]),
  (593, 348, [(2, 42, 3), (3, 26, 4), (3, 23, 5)]),
  (601, 350, [(2, 41, 3), (3, 26, 4), (3, 24, 5)]),
  (610, 351, [(2, 40, 3), (3, 26, 4), (3, 25, 5)]),
  (619, 352, [(2, 38, 3), (3, 27, 4), (3, 26, 5)]),
  (628, 355, [(2, 38, 3), (3, 27, 4), (3, 26, 5)]),
  (637, 356, [(2, 37, 3), (3, 27, 4), (3, 27, 5)]),
  (646, 357, [(2, 36, 3), (3, 27, 4), (3, 28, 5)]),
  (655, 360, [(2, 35, 3), (3, 28, 4), (3, 28, 5)]),
  (664, 361, [(2, 34, 3), (3, 28, 4), (3, 29, 5)]),
  (673, 362, [(2, 33, 3), (3, 28, 4), (3, 30, 5)]),
  (683, 364, [(2, 33, 3), (3, 27, 4), (3, 30, 5), (4, 1, 6)]),
  (693, 366, [(2, 32, 3), (3, 27, 4), (3, 31, 5), (4, 1, 6)]),
  (703, 368, [(2, 31, 3), (3, 28, 4), (3, 32, 5)]),
  (713, 370, [(2, 30, 3), (3, 28, 4), (3, 33, 5)]),
  (723, 372, [(2, 30, 3), (3, 27, 4), (3, 33, 5), (4, 1, 6)]),
  (733, 372, [(2, 29, 3), (3, 27, 4), (3, 34, 5), (4, 1, 6)]),
  (743, 374, [(2, 28, 3), (3, 27, 4), (3, 35, 5), (4, 1, 6)]),
  (754, 375, [(2, 27, 3), (3, 27, 4), (3, 36, 5), (4, 1, 6)]),
  (765, 378, [(2, 27, 3), (3, 27, 4), (3, 36, 5), (4, 1, 6)]),
  (776, 379, [(2, 26, 3), (3, 26, 4), (3, 38, 5), (4, 1, 6)]),
  (787, 380, [(2, 25, 3), (3, 26, 4), (3, 39, 5), (4, 1, 6)]),
  (798, 383, [(2, 25, 3), (3, 26, 4), (3, 39, 5), (4, 1, 6)]),
  (809, 384, [(2, 24, 3), (3, 26, 4), (3, 40, 5), (4, 1, 6)]),
  (821, 386, [(2, 24, 3), (3, 25, 4), (3, 40, 5), (4, 2, 6)]),
  (833, 388, [(2, 23, 3), (3, 25, 4), (3, 42, 5), (4, 1, 6)]),
  (845, 390, [(2, 23, 3), (3, 24, 4), (3, 42, 5), (4, 2, 6)]),
  (857, 390, [(2, 22, 3), (3, 23, 4), (3, 44, 5), (4, 2, 6)]),
  (869, 392, [(2, 22, 3), (3, 23, 4), (3, 44, 5), (4, 2, 6)]),
  (882, 395, [(2, 21, 3), (3, 23, 4), (3, 45, 5), (4, 2, 6)]),
  (895, 396, [(2, 21, 3), (3, 22, 4), (3, 46, 5), (4, 2, 6)]),
  (908, 397, [(2, 20, 3), (3, 21, 4), (3, 47, 5), (4, 3, 6)])]

theorem small94 : smallOK 94 900 certs94 = true := by decide +kernel

/-- The certificates for `t = 95`. -/
def certs95 : List Cert := [
  (93, 92, [(1, 92, 1)]),
  (94, 93, [(1, 92, 1)]),
  (95, 94, [(1, 92, 1)]),
  (96, 95, [(1, 92, 1)]),
  (97, 96, [(1, 92, 1)]),
  (98, 97, [(1, 92, 1)]),
  (99, 98, [(1, 92, 1)]),
  (100, 99, [(1, 92, 1)]),
  (101, 100, [(1, 92, 1)]),
  (102, 101, [(1, 92, 1)]),
  (103, 102, [(1, 92, 1)]),
  (104, 103, [(1, 92, 1)]),
  (105, 104, [(1, 92, 1)]),
  (106, 105, [(1, 92, 1)]),
  (107, 106, [(1, 92, 1)]),
  (108, 107, [(1, 92, 1)]),
  (109, 108, [(1, 92, 1)]),
  (110, 109, [(1, 92, 1)]),
  (111, 110, [(1, 92, 1)]),
  (112, 111, [(1, 92, 1)]),
  (113, 112, [(1, 92, 1)]),
  (114, 113, [(1, 92, 1)]),
  (115, 114, [(1, 92, 1)]),
  (116, 115, [(1, 92, 1)]),
  (117, 116, [(1, 92, 1)]),
  (118, 117, [(1, 92, 1)]),
  (119, 118, [(1, 92, 1)]),
  (120, 119, [(1, 92, 1)]),
  (121, 120, [(1, 92, 1)]),
  (122, 121, [(1, 92, 1)]),
  (123, 122, [(1, 92, 1)]),
  (124, 123, [(1, 92, 1)]),
  (125, 124, [(1, 92, 1)]),
  (126, 125, [(1, 92, 1)]),
  (127, 126, [(1, 92, 1)]),
  (128, 127, [(1, 92, 1)]),
  (129, 128, [(1, 92, 1)]),
  (130, 129, [(1, 92, 1)]),
  (131, 130, [(1, 92, 1)]),
  (132, 131, [(1, 92, 1)]),
  (133, 132, [(1, 92, 1)]),
  (134, 133, [(1, 92, 1)]),
  (136, 135, [(1, 92, 1)]),
  (138, 137, [(1, 92, 1)]),
  (140, 139, [(1, 92, 1)]),
  (142, 141, [(1, 92, 1)]),
  (144, 143, [(1, 92, 1)]),
  (146, 145, [(1, 92, 1)]),
  (148, 147, [(1, 92, 1)]),
  (150, 149, [(1, 92, 1)]),
  (152, 151, [(1, 92, 1)]),
  (154, 153, [(1, 92, 1)]),
  (156, 155, [(1, 92, 1)]),
  (158, 157, [(1, 92, 1)]),
  (160, 159, [(1, 92, 1)]),
  (162, 161, [(1, 92, 1)]),
  (164, 163, [(1, 92, 1)]),
  (166, 165, [(1, 92, 1)]),
  (168, 167, [(1, 92, 1)]),
  (170, 169, [(1, 92, 1)]),
  (172, 171, [(1, 92, 1)]),
  (174, 173, [(1, 92, 1)]),
  (176, 175, [(1, 92, 1)]),
  (178, 177, [(1, 92, 1)]),
  (180, 179, [(1, 92, 1)]),
  (182, 181, [(1, 92, 1)]),
  (184, 183, [(1, 92, 1)]),
  (186, 185, [(1, 92, 1)]),
  (188, 187, [(1, 92, 1)]),
  (190, 189, [(1, 92, 1)]),
  (192, 191, [(1, 92, 1)]),
  (194, 193, [(1, 92, 1)]),
  (196, 195, [(1, 92, 1)]),
  (198, 197, [(1, 92, 1)]),
  (200, 199, [(1, 92, 1)]),
  (202, 199, [(1, 41, 1), (2, 47, 3), (3, 3, 4), (4, 1, 5)]),
  (205, 202, [(1, 41, 1), (2, 48, 3), (3, 3, 4)]),
  (208, 205, [(1, 42, 1), (2, 48, 3), (3, 2, 4)]),
  (211, 208, [(1, 43, 1), (2, 49, 3)]),
  (214, 211, [(1, 43, 1), (2, 49, 3)]),
  (217, 214, [(1, 44, 1), (2, 48, 3)]),
  (220, 217, [(1, 44, 1), (2, 48, 3)]),
  (223, 220, [(1, 45, 1), (2, 47, 3)]),
  (226, 223, [(1, 46, 1), (2, 46, 3)]),
  (229, 226, [(1, 46, 1), (2, 46, 3)]),
  (232, 229, [(1, 47, 1), (2, 45, 3)]),
  (235, 232, [(1, 47, 1), (2, 45, 3)]),
  (238, 233, [(1, 27, 1), (2, 59, 3), (3, 4, 4), (4, 1, 5), (5, 1, 6)]),
  (241, 236, [(1, 27, 1), (2, 60, 3), (3, 4, 4), (4, 1, 5)]),
  (244, 239, [(1, 28, 1), (2, 60, 3), (3, 4, 4)]),
  (247, 242, [(1, 28, 1), (2, 61, 3), (3, 3, 4)]),
  (250, 245, [(1, 28, 1), (2, 62, 3), (3, 2, 4)]),
  (253, 248, [(1, 29, 1), (2, 63, 3)]),
  (256, 251, [(1, 29, 1), (2, 63, 3)]),
  (259, 252, [(1, 20, 1), (2, 65, 3), (3, 5, 4), (4, 2, 5)]),
  (262, 255, [(1, 21, 1), (2, 65, 3), (3, 5, 4), (4, 1, 5)]),
  (265, 258, [(1, 21, 1), (2, 66, 3), (3, 5, 4)]),
  (268, 261, [(1, 21, 1), (2, 67, 3), (3, 4, 4)]),
  (272, 263, [(1, 16, 1), (2, 67, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (276, 267, [(1, 17, 1), (2, 68, 3), (3, 6, 4), (4, 1, 5)]),
  (280, 269, [(1, 14, 1), (2, 68, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (284, 273, [(1, 14, 1), (2, 69, 3), (3, 7, 4), (4, 2, 5)]),
  (288, 277, [(1, 14, 1), (2, 70, 3), (3, 7, 4), (4, 1, 5)]),
  (292, 277, [(2, 92, 3)]),
  (296, 279, [(2, 92, 3)]),
  (300, 279, [(2, 91, 3), (3, 1, 5)]),
  (304, 281, [(2, 92, 3)]),
  (308, 281, [(2, 90, 3), (3, 2, 5)]),
  (312, 283, [(2, 90, 3), (3, 2, 5)]),
  (316, 283, [(2, 89, 3), (3, 1, 4), (3, 2, 5)]),
  (320, 283, [(2, 88, 3), (3, 1, 4), (3, 3, 5)]),
  (324, 285, [(2, 88, 3), (3, 1, 4), (3, 3, 5)]),
  (328, 287, [(2, 88, 3), (3, 1, 4), (3, 3, 5)]),
  (332, 287, [(2, 86, 3), (3, 2, 4), (3, 4, 5)]),
  (336, 287, [(2, 85, 3), (3, 3, 4), (3, 4, 5)]),
  (341, 290, [(2, 85, 3), (3, 3, 4), (3, 4, 5)]),
  (346, 291, [(2, 84, 3), (3, 4, 4), (3, 4, 5)]),
  (351, 292, [(2, 83, 3), (3, 4, 4), (3, 5, 5)]),
  (356, 293, [(2, 82, 3), (3, 5, 4), (3, 5, 5)]),
  (361, 294, [(2, 80, 3), (3, 6, 4), (3, 6, 5)]),
  (366, 297, [(2, 81, 3), (3, 6, 4), (3, 5, 5)]),
  (371, 298, [(2, 79, 3), (3, 7, 4), (3, 6, 5)]),
  (376, 299, [(2, 78, 3), (3, 7, 4), (3, 7, 5)]),
  (381, 300, [(2, 77, 3), (3, 8, 4), (3, 7, 5)]),
  (386, 301, [(2, 76, 3), (3, 8, 4), (3, 8, 5)]),
  (391, 302, [(2, 75, 3), (3, 9, 4), (3, 8, 5)]),
  (396, 305, [(2, 75, 3), (3, 9, 4), (3, 8, 5)]),
  (401, 306, [(2, 74, 3), (3, 10, 4), (3, 8, 5)]),
  (407, 308, [(2, 73, 3), (3, 11, 4), (3, 8, 5)]),
  (413, 308, [(2, 71, 3), (3, 11, 4), (3, 10, 5)]),
  (419, 310, [(2, 70, 3), (3, 12, 4), (3, 10, 5)]),
  (425, 312, [(2, 69, 3), (3, 13, 4), (3, 10, 5)]),
  (431, 312, [(2, 67, 3), (3, 14, 4), (3, 11, 5)]),
  (437, 314, [(2, 66, 3), (3, 14, 4), (3, 12, 5)]),
  (443, 316, [(2, 65, 3), (3, 15, 4), (3, 12, 5)]),
  (449, 318, [(2, 64, 3), (3, 16, 4), (3, 12, 5)]),
  (455, 320, [(2, 63, 3), (3, 17, 4), (3, 12, 5)]),
  (461, 320, [(2, 62, 3), (3, 17, 4), (3, 13, 5)]),
  (467, 322, [(2, 61, 3), (3, 17, 4), (3, 14, 5)]),
  (474, 325, [(2, 60, 3), (3, 18, 4), (3, 14, 5)]),
  (481, 326, [(2, 59, 3), (3, 19, 4), (3, 14, 5)]),
  (488, 327, [(2, 57, 3), (3, 20, 4), (3, 15, 5)]),
  (495, 328, [(2, 56, 3), (3, 20, 4), (3, 16, 5)]),
  (502, 331, [(2, 55, 3), (3, 21, 4), (3, 16, 5)]),
  (509, 332, [(2, 54, 3), (3, 21, 4), (3, 17, 5)]),
  (516, 333, [(2, 53, 3), (3, 21, 4), (3, 18, 5)]),
  (523, 336, [(2, 52, 3), (3, 22, 4), (3, 18, 5)]),
  (530, 337, [(2, 51, 3), (3, 23, 4), (3, 18, 5)]),
  (537, 338, [(2, 50, 3), (3, 23, 4), (3, 19, 5)]),
  (545, 340, [(2, 49, 3), (3, 23, 4), (3, 20, 5)]),
  (553, 342, [(2, 48, 3), (3, 24, 4), (3, 20, 5)]),
  (561, 344, [(2, 47, 3), (3, 24, 4), (3, 21, 5)]),
  (569, 346, [(2, 46, 3), (3, 25, 4), (3, 21, 5)]),
  (577, 348, [(2, 45, 3), (3, 25, 4), (3, 22, 5)]),
  (585, 348, [(2, 43, 3), (3, 26, 4), (3, 23, 5)]),
  (593, 350, [(2, 42, 3), (3, 26, 4), (3, 24, 5)]),
  (601, 352, [(2, 42, 3), (3, 26, 4), (3, 24, 5)]),
  (610, 353, [(2, 40, 3), (3, 27, 4), (3, 25, 5)]),
  (619, 356, [(2, 40, 3), (3, 27, 4), (3, 25, 5)]),
  (628, 357, [(2, 39, 3), (3, 27, 4), (3, 26, 5)]),
  (637, 358, [(2, 37, 3), (3, 28, 4), (3, 27, 5)]),
  (646, 361, [(2, 37, 3), (3, 28, 4), (3, 27, 5)]),
  (655, 362, [(2, 36, 3), (3, 28, 4), (3, 28, 5)]),
  (664, 363, [(2, 35, 3), (3, 28, 4), (3, 28, 5), (4, 1, 6)]),
  (673, 366, [(2, 34, 3), (3, 28, 4), (3, 30, 5)]),
  (683, 368, [(2, 34, 3), (3, 28, 4), (3, 30, 5)]),
  (693, 370, [(2, 33, 3), (3, 28, 4), (3, 31, 5)]),
  (703, 370, [(2, 32, 3), (3, 28, 4), (3, 31, 5), (4, 1, 6)]),
  (713, 372, [(2, 31, 3), (3, 28, 4), (3, 32, 5), (4, 1, 6)]),
  (723, 374, [(2, 30, 3), (3, 28, 4), (3, 33, 5), (4, 1, 6)]),
  (733, 376, [(2, 30, 3), (3, 28, 4), (3, 33, 5), (4, 1, 6)]),
  (743, 378, [(2, 29, 3), (3, 28, 4), (3, 34, 5), (4, 1, 6)]),
  (754, 379, [(2, 28, 3), (3, 28, 4), (3, 35, 5), (4, 1, 6)]),
  (765, 380, [(2, 27, 3), (3, 27, 4), (3, 37, 5), (4, 1, 6)]),
  (776, 383, [(2, 27, 3), (3, 27, 4), (3, 37, 5), (4, 1, 6)]),
  (787, 384, [(2, 26, 3), (3, 27, 4), (3, 38, 5), (4, 1, 6)]),
  (798, 385, [(2, 25, 3), (3, 27, 4), (3, 39, 5), (4, 1, 6)]),
  (809, 386, [(2, 25, 3), (3, 26, 4), (3, 39, 5), (4, 2, 6)]),
  (821, 388, [(2, 24, 3), (3, 26, 4), (3, 40, 5), (4, 2, 6)]),
  (833, 390, [(2, 24, 3), (3, 25, 4), (3, 41, 5), (4, 2, 6)]),
  (845, 392, [(2, 23, 3), (3, 25, 4), (3, 42, 5), (4, 2, 6)]),
  (857, 394, [(2, 23, 3), (3, 24, 4), (3, 43, 5), (4, 2, 6)]),
  (869, 396, [(2, 22, 3), (3, 24, 4), (3, 44, 5), (4, 2, 6)]),
  (882, 397, [(2, 21, 3), (3, 24, 4), (3, 45, 5), (4, 2, 6)]),
  (895, 400, [(2, 21, 3), (3, 23, 4), (3, 46, 5), (4, 2, 6)]),
  (908, 401, [(2, 21, 3), (3, 22, 4), (3, 46, 5), (4, 3, 6)]),
  (921, 402, [(2, 20, 3), (3, 21, 4), (3, 48, 5), (4, 3, 6)])]

theorem small95 : smallOK 95 911 certs95 = true := by decide +kernel

/-- The certificates for `t = 96`. -/
def certs96 : List Cert := [
  (94, 93, [(1, 93, 1)]),
  (95, 94, [(1, 93, 1)]),
  (96, 95, [(1, 93, 1)]),
  (97, 96, [(1, 93, 1)]),
  (98, 97, [(1, 93, 1)]),
  (99, 98, [(1, 93, 1)]),
  (100, 99, [(1, 93, 1)]),
  (101, 100, [(1, 93, 1)]),
  (102, 101, [(1, 93, 1)]),
  (103, 102, [(1, 93, 1)]),
  (104, 103, [(1, 93, 1)]),
  (105, 104, [(1, 93, 1)]),
  (106, 105, [(1, 93, 1)]),
  (107, 106, [(1, 93, 1)]),
  (108, 107, [(1, 93, 1)]),
  (109, 108, [(1, 93, 1)]),
  (110, 109, [(1, 93, 1)]),
  (111, 110, [(1, 93, 1)]),
  (112, 111, [(1, 93, 1)]),
  (113, 112, [(1, 93, 1)]),
  (114, 113, [(1, 93, 1)]),
  (115, 114, [(1, 93, 1)]),
  (116, 115, [(1, 93, 1)]),
  (117, 116, [(1, 93, 1)]),
  (118, 117, [(1, 93, 1)]),
  (119, 118, [(1, 93, 1)]),
  (120, 119, [(1, 93, 1)]),
  (121, 120, [(1, 93, 1)]),
  (122, 121, [(1, 93, 1)]),
  (123, 122, [(1, 93, 1)]),
  (124, 123, [(1, 93, 1)]),
  (125, 124, [(1, 93, 1)]),
  (126, 125, [(1, 93, 1)]),
  (127, 126, [(1, 93, 1)]),
  (128, 127, [(1, 93, 1)]),
  (129, 128, [(1, 93, 1)]),
  (130, 129, [(1, 93, 1)]),
  (131, 130, [(1, 93, 1)]),
  (132, 131, [(1, 93, 1)]),
  (133, 132, [(1, 93, 1)]),
  (134, 133, [(1, 93, 1)]),
  (136, 135, [(1, 93, 1)]),
  (138, 137, [(1, 93, 1)]),
  (140, 139, [(1, 93, 1)]),
  (142, 141, [(1, 93, 1)]),
  (144, 143, [(1, 93, 1)]),
  (146, 145, [(1, 93, 1)]),
  (148, 147, [(1, 93, 1)]),
  (150, 149, [(1, 93, 1)]),
  (152, 151, [(1, 93, 1)]),
  (154, 153, [(1, 93, 1)]),
  (156, 155, [(1, 93, 1)]),
  (158, 157, [(1, 93, 1)]),
  (160, 159, [(1, 93, 1)]),
  (162, 161, [(1, 93, 1)]),
  (164, 163, [(1, 93, 1)]),
  (166, 165, [(1, 93, 1)]),
  (168, 167, [(1, 93, 1)]),
  (170, 169, [(1, 93, 1)]),
  (172, 171, [(1, 93, 1)]),
  (174, 173, [(1, 93, 1)]),
  (176, 175, [(1, 93, 1)]),
  (178, 177, [(1, 93, 1)]),
  (180, 179, [(1, 93, 1)]),
  (182, 181, [(1, 93, 1)]),
  (184, 183, [(1, 93, 1)]),
  (186, 185, [(1, 93, 1)]),
  (188, 187, [(1, 93, 1)]),
  (190, 189, [(1, 93, 1)]),
  (192, 191, [(1, 93, 1)]),
  (194, 193, [(1, 93, 1)]),
  (196, 195, [(1, 93, 1)]),
  (198, 197, [(1, 93, 1)]),
  (200, 199, [(1, 93, 1)]),
  (202, 201, [(1, 93, 1)]),
  (205, 202, [(1, 41, 1), (2, 48, 3), (3, 3, 4), (4, 1, 5)]),
  (208, 205, [(1, 42, 1), (2, 48, 3), (3, 3, 4)]),
  (211, 208, [(1, 43, 1), (2, 49, 3), (3, 1, 4)]),
  (214, 211, [(1, 43, 1), (2, 50, 3)]),
  (217, 214, [(1, 44, 1), (2, 49, 3)]),
  (220, 217, [(1, 44, 1), (2, 49, 3)]),
  (223, 220, [(1, 45, 1), (2, 48, 3)]),
  (226, 223, [(1, 46, 1), (2, 47, 3)]),
  (229, 226, [(1, 46, 1), (2, 47, 3)]),
  (232, 229, [(1, 47, 1), (2, 46, 3)]),
  (235, 232, [(1, 47, 1), (2, 46, 3)]),
  (238, 235, [(1, 48, 1), (2, 45, 3)]),
  (241, 236, [(1, 27, 1), (2, 60, 3), (3, 4, 4), (4, 1, 5), (5, 1, 6)]),
  (244, 239, [(1, 28, 1), (2, 60, 3), (3, 5, 4)]),
  (247, 242, [(1, 28, 1), (2, 61, 3), (3, 4, 4)]),
  (250, 245, [(1, 28, 1), (2, 62, 3), (3, 3, 4)]),
  (253, 248, [(1, 29, 1), (2, 63, 3), (3, 1, 4)]),
  (256, 251, [(1, 29, 1), (2, 64, 3)]),
  (259, 254, [(1, 29, 1), (2, 64, 3)]),
  (262, 255, [(1, 21, 1), (2, 65, 3), (3, 5, 4), (4, 2, 5)]),
  (265, 258, [(1, 21, 1), (2, 66, 3), (3, 5, 4), (4, 1, 5)]),
  (268, 261, [(1, 21, 1), (2, 67, 3), (3, 5, 4)]),
  (272, 265, [(1, 21, 1), (2, 68, 3), (3, 4, 4)]),
  (276, 267, [(1, 17, 1), (2, 68, 3), (3, 6, 4), (4, 2, 5)]),
  (280, 271, [(1, 17, 1), (2, 69, 3), (3, 6, 4), (4, 1, 5)]),
  (284, 273, [(1, 14, 1), (2, 69, 3), (3, 7, 4), (4, 2, 5), (5, 1, 7)]),
  (288, 277, [(1, 14, 1), (2, 70, 3), (3, 7, 4), (4, 2, 5)]),
  (292, 279, [(1, 12, 1), (2, 70, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (296, 281, [(2, 93, 3)]),
  (300, 281, [(2, 93, 3)]),
  (304, 281, [(2, 92, 3), (3, 1, 5)]),
  (308, 283, [(2, 92, 3), (3, 1, 5)]),
  (312, 285, [(2, 92, 3), (3, 1, 5)]),
  (316, 285, [(2, 91, 3), (3, 2, 5)]),
  (320, 287, [(2, 91, 3), (3, 2, 5)]),
  (324, 287, [(2, 89, 3), (3, 1, 4), (3, 3, 5)]),
  (328, 289, [(2, 89, 3), (3, 1, 4), (3, 3, 5)]),
  (332, 289, [(2, 88, 3), (3, 2, 4), (3, 3, 5)]),
  (336, 291, [(2, 88, 3), (3, 2, 4), (3, 3, 5)]),
  (341, 292, [(2, 87, 3), (3, 2, 4), (3, 4, 5)]),
  (346, 293, [(2, 85, 3), (3, 4, 4), (3, 4, 5)]),
  (351, 294, [(2, 84, 3), (3, 4, 4), (3, 5, 5)]),
  (356, 295, [(2, 83, 3), (3, 5, 4), (3, 5, 5)]),
  (361, 296, [(2, 82, 3), (3, 5, 4), (3, 6, 5)]),
  (366, 297, [(2, 81, 3), (3, 6, 4), (3, 6, 5)]),
  (371, 300, [(2, 81, 3), (3, 6, 4), (3, 6, 5)]),
  (376, 301, [(2, 80, 3), (3, 7, 4), (3, 6, 5)]),
  (381, 302, [(2, 78, 3), (3, 8, 4), (3, 7, 5)]),
  (386, 303, [(2, 77, 3), (3, 8, 4), (3, 8, 5)]),
  (391, 304, [(2, 76, 3), (3, 9, 4), (3, 8, 5)]),
  (396, 307, [(2, 76, 3), (3, 9, 4), (3, 8, 5)]),
  (401, 308, [(2, 75, 3), (3, 10, 4), (3, 8, 5)]),
  (407, 308, [(2, 73, 3), (3, 11, 4), (3, 9, 5)]),
  (413, 310, [(2, 72, 3), (3, 11, 4), (3, 10, 5)]),
  (419, 312, [(2, 71, 3), (3, 12, 4), (3, 10, 5)]),
  (425, 314, [(2, 70, 3), (3, 13, 4), (3, 10, 5)]),
  (431, 316, [(2, 69, 3), (3, 14, 4), (3, 10, 5)]),
  (437, 318, [(2, 68, 3), (3, 14, 4), (3, 11, 5)]),
  (443, 318, [(2, 66, 3), (3, 15, 4), (3, 12, 5)]),
  (449, 320, [(2, 65, 3), (3, 16, 4), (3, 12, 5)]),
  (455, 322, [(2, 65, 3), (3, 16, 4), (3, 12, 5)]),
  (461, 322, [(2, 63, 3), (3, 17, 4), (3, 13, 5)]),
  (467, 324, [(2, 62, 3), (3, 17, 4), (3, 14, 5)]),
  (474, 327, [(2, 61, 3), (3, 18, 4), (3, 14, 5)]),
  (481, 328, [(2, 60, 3), (3, 19, 4), (3, 14, 5)]),
  (488, 329, [(2, 58, 3), (3, 20, 4), (3, 15, 5)]),
  (495, 332, [(2, 58, 3), (3, 20, 4), (3, 15, 5)]),
  (502, 333, [(2, 56, 3), (3, 21, 4), (3, 16, 5)]),
  (509, 334, [(2, 55, 3), (3, 21, 4), (3, 17, 5)]),
  (516, 337, [(2, 55, 3), (3, 21, 4), (3, 17, 5)]),
  (523, 338, [(2, 53, 3), (3, 22, 4), (3, 18, 5)]),
  (530, 339, [(2, 52, 3), (3, 23, 4), (3, 18, 5)]),
  (537, 342, [(2, 51, 3), (3, 24, 4), (3, 18, 5)]),
  (545, 344, [(2, 50, 3), (3, 24, 4), (3, 19, 5)]),
  (553, 344, [(2, 48, 3), (3, 25, 4), (3, 20, 5)]),
  (561, 346, [(2, 47, 3), (3, 25, 4), (3, 21, 5)]),
  (569, 348, [(2, 47, 3), (3, 25, 4), (3, 21, 5)]),
  (577, 350, [(2, 46, 3), (3, 25, 4), (3, 22, 5)]),
  (585, 352, [(2, 45, 3), (3, 26, 4), (3, 22, 5)]),
  (593, 354, [(2, 44, 3), (3, 26, 4), (3, 23, 5)]),
  (601, 354, [(2, 42, 3), (3, 27, 4), (3, 24, 5)]),
  (610, 357, [(2, 42, 3), (3, 27, 4), (3, 24, 5)]),
  (619, 358, [(2, 40, 3), (3, 28, 4), (3, 25, 5)]),
  (628, 359, [(2, 39, 3), (3, 28, 4), (3, 26, 5)]),
  (637, 362, [(2, 39, 3), (3, 28, 4), (3, 26, 5)]),
  (646, 363, [(2, 38, 3), (3, 28, 4), (3, 27, 5)]),
  (655, 366, [(2, 37, 3), (3, 28, 4), (3, 28, 5)]),
  (664, 367, [(2, 36, 3), (3, 28, 4), (3, 29, 5)]),
  (673, 368, [(2, 35, 3), (3, 28, 4), (3, 29, 5), (4, 1, 6)]),
  (683, 370, [(2, 34, 3), (3, 29, 4), (3, 30, 5)]),
  (693, 372, [(2, 33, 3), (3, 29, 4), (3, 31, 5)]),
  (703, 374, [(2, 33, 3), (3, 28, 4), (3, 31, 5), (4, 1, 6)]),
  (713, 376, [(2, 32, 3), (3, 29, 4), (3, 32, 5)]),
  (723, 376, [(2, 31, 3), (3, 28, 4), (3, 33, 5), (4, 1, 6)]),
  (733, 378, [(2, 30, 3), (3, 28, 4), (3, 34, 5), (4, 1, 6)]),
  (743, 380, [(2, 29, 3), (3, 29, 4), (3, 34, 5), (4, 1, 6)]),
  (754, 381, [(2, 29, 3), (3, 28, 4), (3, 35, 5), (4, 1, 6)]),
  (765, 384, [(2, 28, 3), (3, 28, 4), (3, 36, 5), (4, 1, 6)]),
  (776, 385, [(2, 27, 3), (3, 28, 4), (3, 37, 5), (4, 1, 6)]),
  (787, 386, [(2, 26, 3), (3, 28, 4), (3, 38, 5), (4, 1, 6)]),
  (798, 389, [(2, 26, 3), (3, 27, 4), (3, 39, 5), (4, 1, 6)]),
  (809, 390, [(2, 25, 3), (3, 27, 4), (3, 40, 5), (4, 1, 6)]),
  (821, 392, [(2, 25, 3), (3, 26, 4), (3, 40, 5), (4, 2, 6)]),
  (833, 394, [(2, 24, 3), (3, 26, 4), (3, 41, 5), (4, 2, 6)]),
  (845, 396, [(2, 24, 3), (3, 26, 4), (3, 41, 5), (4, 2, 6)]),
  (857, 396, [(2, 23, 3), (3, 25, 4), (3, 43, 5), (4, 2, 6)]),
  (869, 398, [(2, 22, 3), (3, 25, 4), (3, 44, 5), (4, 2, 6)]),
  (882, 401, [(2, 22, 3), (3, 24, 4), (3, 45, 5), (4, 2, 6)]),
  (895, 402, [(2, 21, 3), (3, 24, 4), (3, 46, 5), (4, 2, 6)]),
  (908, 403, [(2, 21, 3), (3, 23, 4), (3, 46, 5), (4, 3, 6)]),
  (921, 406, [(2, 20, 3), (3, 23, 4), (3, 48, 5), (4, 2, 6)])]

theorem small96 : smallOK 96 921 certs96 = true := by decide +kernel

/-- The certificates for `t = 97`. -/
def certs97 : List Cert := [
  (95, 94, [(1, 94, 1)]),
  (96, 95, [(1, 94, 1)]),
  (97, 96, [(1, 94, 1)]),
  (98, 97, [(1, 94, 1)]),
  (99, 98, [(1, 94, 1)]),
  (100, 99, [(1, 94, 1)]),
  (101, 100, [(1, 94, 1)]),
  (102, 101, [(1, 94, 1)]),
  (103, 102, [(1, 94, 1)]),
  (104, 103, [(1, 94, 1)]),
  (105, 104, [(1, 94, 1)]),
  (106, 105, [(1, 94, 1)]),
  (107, 106, [(1, 94, 1)]),
  (108, 107, [(1, 94, 1)]),
  (109, 108, [(1, 94, 1)]),
  (110, 109, [(1, 94, 1)]),
  (111, 110, [(1, 94, 1)]),
  (112, 111, [(1, 94, 1)]),
  (113, 112, [(1, 94, 1)]),
  (114, 113, [(1, 94, 1)]),
  (115, 114, [(1, 94, 1)]),
  (116, 115, [(1, 94, 1)]),
  (117, 116, [(1, 94, 1)]),
  (118, 117, [(1, 94, 1)]),
  (119, 118, [(1, 94, 1)]),
  (120, 119, [(1, 94, 1)]),
  (121, 120, [(1, 94, 1)]),
  (122, 121, [(1, 94, 1)]),
  (123, 122, [(1, 94, 1)]),
  (124, 123, [(1, 94, 1)]),
  (125, 124, [(1, 94, 1)]),
  (126, 125, [(1, 94, 1)]),
  (127, 126, [(1, 94, 1)]),
  (128, 127, [(1, 94, 1)]),
  (129, 128, [(1, 94, 1)]),
  (130, 129, [(1, 94, 1)]),
  (131, 130, [(1, 94, 1)]),
  (132, 131, [(1, 94, 1)]),
  (133, 132, [(1, 94, 1)]),
  (134, 133, [(1, 94, 1)]),
  (136, 135, [(1, 94, 1)]),
  (138, 137, [(1, 94, 1)]),
  (140, 139, [(1, 94, 1)]),
  (142, 141, [(1, 94, 1)]),
  (144, 143, [(1, 94, 1)]),
  (146, 145, [(1, 94, 1)]),
  (148, 147, [(1, 94, 1)]),
  (150, 149, [(1, 94, 1)]),
  (152, 151, [(1, 94, 1)]),
  (154, 153, [(1, 94, 1)]),
  (156, 155, [(1, 94, 1)]),
  (158, 157, [(1, 94, 1)]),
  (160, 159, [(1, 94, 1)]),
  (162, 161, [(1, 94, 1)]),
  (164, 163, [(1, 94, 1)]),
  (166, 165, [(1, 94, 1)]),
  (168, 167, [(1, 94, 1)]),
  (170, 169, [(1, 94, 1)]),
  (172, 171, [(1, 94, 1)]),
  (174, 173, [(1, 94, 1)]),
  (176, 175, [(1, 94, 1)]),
  (178, 177, [(1, 94, 1)]),
  (180, 179, [(1, 94, 1)]),
  (182, 181, [(1, 94, 1)]),
  (184, 183, [(1, 94, 1)]),
  (186, 185, [(1, 94, 1)]),
  (188, 187, [(1, 94, 1)]),
  (190, 189, [(1, 94, 1)]),
  (192, 191, [(1, 94, 1)]),
  (194, 193, [(1, 94, 1)]),
  (196, 195, [(1, 94, 1)]),
  (198, 197, [(1, 94, 1)]),
  (200, 199, [(1, 94, 1)]),
  (202, 201, [(1, 94, 1)]),
  (205, 204, [(1, 94, 1)]),
  (208, 205, [(1, 42, 1), (2, 48, 3), (3, 3, 4), (4, 1, 5)]),
  (211, 208, [(1, 43, 1), (2, 49, 3), (3, 2, 4)]),
  (214, 211, [(1, 43, 1), (2, 50, 3), (3, 1, 4)]),
  (217, 214, [(1, 44, 1), (2, 50, 3)]),
  (220, 217, [(1, 44, 1), (2, 50, 3)]),
  (223, 220, [(1, 45, 1), (2, 49, 3)]),
  (226, 223, [(1, 46, 1), (2, 48, 3)]),
  (229, 226, [(1, 46, 1), (2, 48, 3)]),
  (232, 229, [(1, 47, 1), (2, 47, 3)]),
  (235, 232, [(1, 47, 1), (2, 47, 3)]),
  (238, 235, [(1, 48, 1), (2, 46, 3)]),
  (241, 238, [(1, 49, 1), (2, 45, 3)]),
  (244, 239, [(1, 28, 1), (2, 60, 3), (3, 5, 4), (4, 1, 5)]),
  (247, 242, [(1, 28, 1), (2, 61, 3), (3, 5, 4)]),
  (250, 245, [(1, 28, 1), (2, 62, 3), (3, 4, 4)]),
  (253, 248, [(1, 29, 1), (2, 63, 3), (3, 2, 4)]),
  (256, 251, [(1, 29, 1), (2, 64, 3), (3, 1, 4)]),
  (259, 254, [(1, 29, 1), (2, 65, 3)]),
  (262, 255, [(1, 21, 1), (2, 65, 3), (3, 5, 4), (4, 2, 5), (5, 1, 6)]),
  (265, 258, [(1, 21, 1), (2, 66, 3), (3, 5, 4), (4, 2, 5)]),
  (268, 261, [(1, 21, 1), (2, 67, 3), (3, 5, 4), (4, 1, 5)]),
  (272, 265, [(1, 21, 1), (2, 68, 3), (3, 5, 4)]),
  (276, 267, [(1, 17, 1), (2, 68, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (280, 271, [(1, 17, 1), (2, 69, 3), (3, 6, 4), (4, 2, 5)]),
  (284, 275, [(1, 17, 1), (2, 70, 3), (3, 7, 4)]),
  (288, 277, [(1, 14, 1), (2, 70, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (292, 281, [(1, 14, 1), (2, 72, 3), (3, 6, 4), (4, 2, 5)]),
  (296, 283, [(1, 12, 1), (2, 71, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (300, 283, [(2, 94, 3)]),
  (304, 285, [(2, 94, 3)]),
  (308, 285, [(2, 93, 3), (3, 1, 5)]),
  (312, 287, [(2, 93, 3), (3, 1, 5)]),
  (316, 287, [(2, 92, 3), (3, 2, 5)]),
  (320, 289, [(2, 92, 3), (3, 2, 5)]),
  (324, 289, [(2, 91, 3), (3, 3, 5)]),
  (328, 291, [(2, 91, 3), (3, 1, 4), (3, 2, 5)]),
  (332, 291, [(2, 89, 3), (3, 2, 4), (3, 3, 5)]),
  (336, 293, [(2, 89, 3), (3, 2, 4), (3, 3, 5)]),
  (341, 294, [(2, 88, 3), (3, 2, 4), (3, 4, 5)]),
  (346, 295, [(2, 87, 3), (3, 3, 4), (3, 4, 5)]),
  (351, 296, [(2, 86, 3), (3, 3, 4), (3, 5, 5)]),
  (356, 297, [(2, 84, 3), (3, 5, 4), (3, 5, 5)]),
  (361, 300, [(2, 85, 3), (3, 4, 4), (3, 5, 5)]),
  (366, 301, [(2, 83, 3), (3, 6, 4), (3, 5, 5)]),
  (371, 302, [(2, 82, 3), (3, 6, 4), (3, 6, 5)]),
  (376, 303, [(2, 81, 3), (3, 7, 4), (3, 6, 5)]),
  (381, 304, [(2, 80, 3), (3, 7, 4), (3, 7, 5)]),
  (386, 305, [(2, 79, 3), (3, 8, 4), (3, 7, 5)]),
  (391, 308, [(2, 79, 3), (3, 8, 4), (3, 7, 5)]),
  (396, 309, [(2, 78, 3), (3, 9, 4), (3, 7, 5)]),
  (401, 310, [(2, 76, 3), (3, 10, 4), (3, 8, 5)]),
  (407, 312, [(2, 75, 3), (3, 11, 4), (3, 8, 5)]),
  (413, 314, [(2, 74, 3), (3, 11, 4), (3, 9, 5)]),
  (419, 314, [(2, 72, 3), (3, 12, 4), (3, 10, 5)]),
  (425, 316, [(2, 71, 3), (3, 13, 4), (3, 10, 5)]),
  (431, 318, [(2, 71, 3), (3, 13, 4), (3, 10, 5)]),
  (437, 320, [(2, 70, 3), (3, 14, 4), (3, 10, 5)]),
  (443, 320, [(2, 68, 3), (3, 14, 4), (3, 12, 5)]),
  (449, 322, [(2, 67, 3), (3, 15, 4), (3, 12, 5)]),
  (455, 324, [(2, 66, 3), (3, 16, 4), (3, 12, 5)]),
  (461, 326, [(2, 65, 3), (3, 17, 4), (3, 12, 5)]),
  (467, 328, [(2, 64, 3), (3, 17, 4), (3, 13, 5)]),
  (474, 329, [(2, 63, 3), (3, 18, 4), (3, 13, 5)]),
  (481, 330, [(2, 61, 3), (3, 19, 4), (3, 14, 5)]),
  (488, 333, [(2, 61, 3), (3, 19, 4), (3, 14, 5)]),
  (495, 334, [(2, 59, 3), (3, 20, 4), (3, 15, 5)]),
  (502, 335, [(2, 57, 3), (3, 21, 4), (3, 16, 5)]),
  (509, 338, [(2, 57, 3), (3, 21, 4), (3, 16, 5)]),
  (516, 339, [(2, 56, 3), (3, 21, 4), (3, 17, 5)]),
  (523, 340, [(2, 54, 3), (3, 22, 4), (3, 18, 5)]),
  (530, 341, [(2, 53, 3), (3, 23, 4), (3, 18, 5)]),
  (537, 344, [(2, 52, 3), (3, 24, 4), (3, 18, 5)]),
  (545, 346, [(2, 51, 3), (3, 24, 4), (3, 19, 5)]),
  (553, 348, [(2, 50, 3), (3, 25, 4), (3, 19, 5)]),
  (561, 350, [(2, 49, 3), (3, 25, 4), (3, 20, 5)]),
  (569, 350, [(2, 47, 3), (3, 26, 4), (3, 21, 5)]),
  (577, 352, [(2, 46, 3), (3, 26, 4), (3, 22, 5)]),
  (585, 354, [(2, 46, 3), (3, 26, 4), (3, 22, 5)]),
  (593, 356, [(2, 45, 3), (3, 26, 4), (3, 23, 5)]),
  (601, 358, [(2, 44, 3), (3, 27, 4), (3, 23, 5)]),
  (610, 359, [(2, 42, 3), (3, 28, 4), (3, 24, 5)]),
  (619, 360, [(2, 41, 3), (3, 28, 4), (3, 25, 5)]),
  (628, 363, [(2, 41, 3), (3, 28, 4), (3, 25, 5)]),
  (637, 364, [(2, 39, 3), (3, 28, 4), (3, 27, 5)]),
  (646, 367, [(2, 39, 3), (3, 28, 4), (3, 27, 5)]),
  (655, 368, [(2, 38, 3), (3, 28, 4), (3, 28, 5)]),
  (664, 369, [(2, 37, 3), (3, 28, 4), (3, 28, 5), (4, 1, 6)]),
  (673, 372, [(2, 36, 3), (3, 29, 4), (3, 29, 5)]),
  (683, 372, [(2, 35, 3), (3, 29, 4), (3, 29, 5), (4, 1, 6)]),
  (693, 374, [(2, 34, 3), (3, 29, 4), (3, 30, 5), (4, 1, 6)]),
  (703, 376, [(2, 33, 3), (3, 29, 4), (3, 31, 5), (4, 1, 6)]),
  (713, 378, [(2, 32, 3), (3, 29, 4), (3, 32, 5), (4, 1, 6)]),
  (723, 380, [(2, 32, 3), (3, 29, 4), (3, 32, 5), (4, 1, 6)]),
  (733, 382, [(2, 31, 3), (3, 29, 4), (3, 33, 5), (4, 1, 6)]),
  (743, 382, [(2, 30, 3), (3, 29, 4), (3, 34, 5), (4, 1, 6)]),
  (754, 385, [(2, 29, 3), (3, 29, 4), (3, 35, 5), (4, 1, 6)]),
  (765, 386, [(2, 29, 3), (3, 28, 4), (3, 35, 5), (4, 2, 6)]),
  (776, 389, [(2, 28, 3), (3, 29, 4), (3, 36, 5), (4, 1, 6)]),
  (787, 390, [(2, 27, 3), (3, 28, 4), (3, 38, 5), (4, 1, 6)]),
  (798, 393, [(2, 27, 3), (3, 28, 4), (3, 38, 5), (4, 1, 6)]),
  (809, 394, [(2, 26, 3), (3, 28, 4), (3, 39, 5), (4, 1, 6)]),
  (821, 396, [(2, 25, 3), (3, 28, 4), (3, 40, 5), (4, 1, 6)]),
  (833, 396, [(2, 25, 3), (3, 26, 4), (3, 41, 5), (4, 2, 6)]),
  (845, 398, [(2, 24, 3), (3, 26, 4), (3, 42, 5), (4, 2, 6)]),
  (857, 400, [(2, 23, 3), (3, 26, 4), (3, 43, 5), (4, 2, 6)]),
  (869, 402, [(2, 23, 3), (3, 26, 4), (3, 43, 5), (4, 2, 6)]),
  (882, 403, [(2, 22, 3), (3, 25, 4), (3, 45, 5), (4, 2, 6)]),
  (895, 406, [(2, 22, 3), (3, 25, 4), (3, 45, 5), (4, 2, 6)]),
  (908, 407, [(2, 21, 3), (3, 24, 4), (3, 47, 5), (4, 2, 6)]),
  (921, 408, [(2, 21, 3), (3, 23, 4), (3, 47, 5), (4, 3, 6)]),
  (934, 411, [(2, 20, 3), (3, 23, 4), (3, 49, 5), (4, 2, 6)])]

theorem small97 : smallOK 97 933 certs97 = true := by decide +kernel

/-- The certificates for `t = 98`. -/
def certs98 : List Cert := [
  (96, 95, [(1, 95, 1)]),
  (97, 96, [(1, 95, 1)]),
  (98, 97, [(1, 95, 1)]),
  (99, 98, [(1, 95, 1)]),
  (100, 99, [(1, 95, 1)]),
  (101, 100, [(1, 95, 1)]),
  (102, 101, [(1, 95, 1)]),
  (103, 102, [(1, 95, 1)]),
  (104, 103, [(1, 95, 1)]),
  (105, 104, [(1, 95, 1)]),
  (106, 105, [(1, 95, 1)]),
  (107, 106, [(1, 95, 1)]),
  (108, 107, [(1, 95, 1)]),
  (109, 108, [(1, 95, 1)]),
  (110, 109, [(1, 95, 1)]),
  (111, 110, [(1, 95, 1)]),
  (112, 111, [(1, 95, 1)]),
  (113, 112, [(1, 95, 1)]),
  (114, 113, [(1, 95, 1)]),
  (115, 114, [(1, 95, 1)]),
  (116, 115, [(1, 95, 1)]),
  (117, 116, [(1, 95, 1)]),
  (118, 117, [(1, 95, 1)]),
  (119, 118, [(1, 95, 1)]),
  (120, 119, [(1, 95, 1)]),
  (121, 120, [(1, 95, 1)]),
  (122, 121, [(1, 95, 1)]),
  (123, 122, [(1, 95, 1)]),
  (124, 123, [(1, 95, 1)]),
  (125, 124, [(1, 95, 1)]),
  (126, 125, [(1, 95, 1)]),
  (127, 126, [(1, 95, 1)]),
  (128, 127, [(1, 95, 1)]),
  (129, 128, [(1, 95, 1)]),
  (130, 129, [(1, 95, 1)]),
  (131, 130, [(1, 95, 1)]),
  (132, 131, [(1, 95, 1)]),
  (133, 132, [(1, 95, 1)]),
  (134, 133, [(1, 95, 1)]),
  (136, 135, [(1, 95, 1)]),
  (138, 137, [(1, 95, 1)]),
  (140, 139, [(1, 95, 1)]),
  (142, 141, [(1, 95, 1)]),
  (144, 143, [(1, 95, 1)]),
  (146, 145, [(1, 95, 1)]),
  (148, 147, [(1, 95, 1)]),
  (150, 149, [(1, 95, 1)]),
  (152, 151, [(1, 95, 1)]),
  (154, 153, [(1, 95, 1)]),
  (156, 155, [(1, 95, 1)]),
  (158, 157, [(1, 95, 1)]),
  (160, 159, [(1, 95, 1)]),
  (162, 161, [(1, 95, 1)]),
  (164, 163, [(1, 95, 1)]),
  (166, 165, [(1, 95, 1)]),
  (168, 167, [(1, 95, 1)]),
  (170, 169, [(1, 95, 1)]),
  (172, 171, [(1, 95, 1)]),
  (174, 173, [(1, 95, 1)]),
  (176, 175, [(1, 95, 1)]),
  (178, 177, [(1, 95, 1)]),
  (180, 179, [(1, 95, 1)]),
  (182, 181, [(1, 95, 1)]),
  (184, 183, [(1, 95, 1)]),
  (186, 185, [(1, 95, 1)]),
  (188, 187, [(1, 95, 1)]),
  (190, 189, [(1, 95, 1)]),
  (192, 191, [(1, 95, 1)]),
  (194, 193, [(1, 95, 1)]),
  (196, 195, [(1, 95, 1)]),
  (198, 197, [(1, 95, 1)]),
  (200, 199, [(1, 95, 1)]),
  (202, 201, [(1, 95, 1)]),
  (205, 204, [(1, 95, 1)]),
  (208, 207, [(1, 95, 1)]),
  (211, 208, [(1, 43, 1), (2, 49, 3), (3, 3, 4)]),
  (214, 211, [(1, 43, 1), (2, 50, 3), (3, 2, 4)]),
  (217, 214, [(1, 44, 1), (2, 51, 3)]),
  (220, 217, [(1, 44, 1), (2, 51, 3)]),
  (223, 220, [(1, 45, 1), (2, 50, 3)]),
  (226, 223, [(1, 46, 1), (2, 49, 3)]),
  (229, 226, [(1, 46, 1), (2, 49, 3)]),
  (232, 229, [(1, 47, 1), (2, 48, 3)]),
  (235, 232, [(1, 47, 1), (2, 48, 3)]),
  (238, 235, [(1, 48, 1), (2, 47, 3)]),
  (241, 238, [(1, 49, 1), (2, 46, 3)]),
  (244, 241, [(1, 49, 1), (2, 46, 3)]),
  (247, 242, [(1, 28, 1), (2, 61, 3), (3, 5, 4), (4, 1, 5)]),
  (250, 245, [(1, 28, 1), (2, 62, 3), (3, 5, 4)]),
  (253, 248, [(1, 29, 1), (2, 63, 3), (3, 3, 4)]),
  (256, 251, [(1, 29, 1), (2, 64, 3), (3, 2, 4)]),
  (259, 254, [(1, 29, 1), (2, 65, 3), (3, 1, 4)]),
  (262, 257, [(1, 30, 1), (2, 65, 3)]),
  (265, 258, [(1, 21, 1), (2, 66, 3), (3, 5, 4), (4, 2, 5), (5, 1, 6)]),
  (268, 261, [(1, 21, 1), (2, 67, 3), (3, 5, 4), (4, 2, 5)]),
  (272, 265, [(1, 21, 1), (2, 68, 3), (3, 6, 4)]),
  (276, 269, [(1, 22, 1), (2, 69, 3), (3, 4, 4)]),
  (280, 271, [(1, 17, 1), (2, 69, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (284, 275, [(1, 17, 1), (2, 70, 3), (3, 7, 4), (4, 1, 5)]),
  (288, 277, [(1, 14, 1), (2, 70, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (292, 281, [(1, 14, 1), (2, 72, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (296, 285, [(1, 15, 1), (2, 72, 3), (3, 7, 4), (4, 1, 5)]),
  (300, 285, [(2, 95, 3)]),
  (304, 287, [(2, 95, 3)]),
  (308, 287, [(2, 94, 3), (3, 1, 5)]),
  (312, 289, [(2, 94, 3), (3, 1, 5)]),
  (316, 289, [(2, 93, 3), (3, 2, 5)]),
  (320, 291, [(2, 93, 3), (3, 2, 5)]),
  (324, 291, [(2, 92, 3), (3, 3, 5)]),
  (328, 293, [(2, 92, 3), (3, 1, 4), (3, 2, 5)]),
  (332, 293, [(2, 90, 3), (3, 2, 4), (3, 3, 5)]),
  (336, 295, [(2, 90, 3), (3, 2, 4), (3, 3, 5)]),
  (341, 296, [(2, 89, 3), (3, 2, 4), (3, 4, 5)]),
  (346, 297, [(2, 88, 3), (3, 3, 4), (3, 4, 5)]),
  (351, 298, [(2, 87, 3), (3, 3, 4), (3, 5, 5)]),
  (356, 299, [(2, 86, 3), (3, 4, 4), (3, 5, 5)]),
  (361, 302, [(2, 86, 3), (3, 4, 4), (3, 5, 5)]),
  (366, 303, [(2, 85, 3), (3, 5, 4), (3, 5, 5)]),
  (371, 304, [(2, 84, 3), (3, 5, 4), (3, 6, 5)]),
  (376, 305, [(2, 82, 3), (3, 7, 4), (3, 6, 5)]),
  (381, 306, [(2, 81, 3), (3, 7, 4), (3, 7, 5)]),
  (386, 307, [(2, 80, 3), (3, 8, 4), (3, 7, 5)]),
  (391, 310, [(2, 80, 3), (3, 8, 4), (3, 7, 5)]),
  (396, 311, [(2, 79, 3), (3, 9, 4), (3, 7, 5)]),
  (401, 312, [(2, 78, 3), (3, 9, 4), (3, 8, 5)]),
  (407, 314, [(2, 77, 3), (3, 10, 4), (3, 8, 5)]),
  (413, 316, [(2, 76, 3), (3, 11, 4), (3, 8, 5)]),
  (419, 316, [(2, 74, 3), (3, 11, 4), (3, 10, 5)]),
  (425, 318, [(2, 73, 3), (3, 12, 4), (3, 10, 5)]),
  (431, 320, [(2, 72, 3), (3, 13, 4), (3, 10, 5)]),
  (437, 322, [(2, 71, 3), (3, 14, 4), (3, 10, 5)]),
  (443, 324, [(2, 70, 3), (3, 14, 4), (3, 11, 5)]),
  (449, 324, [(2, 68, 3), (3, 15, 4), (3, 12, 5)]),
  (455, 326, [(2, 67, 3), (3, 16, 4), (3, 12, 5)]),
  (461, 328, [(2, 66, 3), (3, 17, 4), (3, 12, 5)]),
  (467, 330, [(2, 66, 3), (3, 17, 4), (3, 12, 5)]),
  (474, 331, [(2, 64, 3), (3, 18, 4), (3, 13, 5)]),
  (481, 332, [(2, 62, 3), (3, 19, 4), (3, 14, 5)]),
  (488, 335, [(2, 62, 3), (3, 19, 4), (3, 14, 5)]),
  (495, 336, [(2, 60, 3), (3, 20, 4), (3, 15, 5)]),
  (502, 337, [(2, 59, 3), (3, 20, 4), (3, 16, 5)]),
  (509, 340, [(2, 58, 3), (3, 21, 4), (3, 16, 5)]),
  (516, 341, [(2, 57, 3), (3, 21, 4), (3, 17, 5)]),
  (523, 344, [(2, 56, 3), (3, 22, 4), (3, 17, 5)]),
  (530, 345, [(2, 55, 3), (3, 23, 4), (3, 17, 5)]),
  (537, 346, [(2, 53, 3), (3, 24, 4), (3, 18, 5)]),
  (545, 348, [(2, 52, 3), (3, 24, 4), (3, 19, 5)]),
  (553, 350, [(2, 51, 3), (3, 25, 4), (3, 19, 5)]),
  (561, 352, [(2, 50, 3), (3, 25, 4), (3, 20, 5)]),
  (569, 354, [(2, 49, 3), (3, 26, 4), (3, 20, 5)]),
  (577, 356, [(2, 48, 3), (3, 26, 4), (3, 21, 5)]),
  (585, 356, [(2, 46, 3), (3, 27, 4), (3, 22, 5)]),
  (593, 358, [(2, 46, 3), (3, 26, 4), (3, 23, 5)]),
  (601, 360, [(2, 45, 3), (3, 27, 4), (3, 23, 5)]),
  (610, 361, [(2, 43, 3), (3, 28, 4), (3, 24, 5)]),
  (619, 364, [(2, 43, 3), (3, 28, 4), (3, 24, 5)]),
  (628, 365, [(2, 41, 3), (3, 28, 4), (3, 26, 5)]),
  (637, 368, [(2, 41, 3), (3, 28, 4), (3, 26, 5)]),
  (646, 369, [(2, 40, 3), (3, 28, 4), (3, 27, 5)]),
  (655, 370, [(2, 38, 3), (3, 29, 4), (3, 28, 5)]),
  (664, 373, [(2, 38, 3), (3, 29, 4), (3, 28, 5)]),
  (673, 374, [(2, 37, 3), (3, 29, 4), (3, 29, 5)]),
  (683, 376, [(2, 36, 3), (3, 29, 4), (3, 29, 5), (4, 1, 6)]),
  (693, 378, [(2, 35, 3), (3, 30, 4), (3, 30, 5)]),
  (703, 380, [(2, 34, 3), (3, 30, 4), (3, 31, 5)]),
  (713, 382, [(2, 33, 3), (3, 30, 4), (3, 32, 5)]),
  (723, 382, [(2, 32, 3), (3, 30, 4), (3, 32, 5), (4, 1, 6)]),
  (733, 384, [(2, 32, 3), (3, 29, 4), (3, 33, 5), (4, 1, 6)]),
  (743, 386, [(2, 31, 3), (3, 29, 4), (3, 34, 5), (4, 1, 6)]),
  (754, 387, [(2, 30, 3), (3, 29, 4), (3, 35, 5), (4, 1, 6)]),
  (765, 390, [(2, 29, 3), (3, 30, 4), (3, 35, 5), (4, 1, 6)]),
  (776, 391, [(2, 29, 3), (3, 29, 4), (3, 35, 5), (4, 2, 6)]),
  (787, 394, [(2, 28, 3), (3, 29, 4), (3, 37, 5), (4, 1, 6)]),
  (798, 395, [(2, 27, 3), (3, 29, 4), (3, 38, 5), (4, 1, 6)]),
  (809, 396, [(2, 26, 3), (3, 29, 4), (3, 39, 5), (4, 1, 6)]),
  (821, 398, [(2, 26, 3), (3, 28, 4), (3, 39, 5), (4, 2, 6)]),
  (833, 400, [(2, 25, 3), (3, 28, 4), (3, 40, 5), (4, 2, 6)]),
  (845, 402, [(2, 25, 3), (3, 27, 4), (3, 41, 5), (4, 2, 6)]),
  (857, 404, [(2, 24, 3), (3, 27, 4), (3, 42, 5), (4, 2, 6)]),
  (869, 406, [(2, 24, 3), (3, 26, 4), (3, 43, 5), (4, 2, 6)]),
  (882, 407, [(2, 23, 3), (3, 26, 4), (3, 44, 5), (4, 2, 6)]),
  (895, 408, [(2, 22, 3), (3, 25, 4), (3, 46, 5), (4, 2, 6)]),
  (908, 411, [(2, 22, 3), (3, 25, 4), (3, 46, 5), (4, 2, 6)]),
  (921, 412, [(2, 21, 3), (3, 24, 4), (3, 47, 5), (4, 3, 6)]),
  (934, 413, [(2, 21, 3), (3, 23, 4), (3, 48, 5), (4, 3, 6)]),
  (948, 415, [(2, 20, 3), (3, 23, 4), (3, 49, 5), (4, 3, 6)])]

theorem small98 : smallOK 98 943 certs98 = true := by decide +kernel

/-- The certificates for `t = 99`. -/
def certs99 : List Cert := [
  (97, 96, [(1, 96, 1)]),
  (98, 97, [(1, 96, 1)]),
  (99, 98, [(1, 96, 1)]),
  (100, 99, [(1, 96, 1)]),
  (101, 100, [(1, 96, 1)]),
  (102, 101, [(1, 96, 1)]),
  (103, 102, [(1, 96, 1)]),
  (104, 103, [(1, 96, 1)]),
  (105, 104, [(1, 96, 1)]),
  (106, 105, [(1, 96, 1)]),
  (107, 106, [(1, 96, 1)]),
  (108, 107, [(1, 96, 1)]),
  (109, 108, [(1, 96, 1)]),
  (110, 109, [(1, 96, 1)]),
  (111, 110, [(1, 96, 1)]),
  (112, 111, [(1, 96, 1)]),
  (113, 112, [(1, 96, 1)]),
  (114, 113, [(1, 96, 1)]),
  (115, 114, [(1, 96, 1)]),
  (116, 115, [(1, 96, 1)]),
  (117, 116, [(1, 96, 1)]),
  (118, 117, [(1, 96, 1)]),
  (119, 118, [(1, 96, 1)]),
  (120, 119, [(1, 96, 1)]),
  (121, 120, [(1, 96, 1)]),
  (122, 121, [(1, 96, 1)]),
  (123, 122, [(1, 96, 1)]),
  (124, 123, [(1, 96, 1)]),
  (125, 124, [(1, 96, 1)]),
  (126, 125, [(1, 96, 1)]),
  (127, 126, [(1, 96, 1)]),
  (128, 127, [(1, 96, 1)]),
  (129, 128, [(1, 96, 1)]),
  (130, 129, [(1, 96, 1)]),
  (131, 130, [(1, 96, 1)]),
  (132, 131, [(1, 96, 1)]),
  (133, 132, [(1, 96, 1)]),
  (134, 133, [(1, 96, 1)]),
  (136, 135, [(1, 96, 1)]),
  (138, 137, [(1, 96, 1)]),
  (140, 139, [(1, 96, 1)]),
  (142, 141, [(1, 96, 1)]),
  (144, 143, [(1, 96, 1)]),
  (146, 145, [(1, 96, 1)]),
  (148, 147, [(1, 96, 1)]),
  (150, 149, [(1, 96, 1)]),
  (152, 151, [(1, 96, 1)]),
  (154, 153, [(1, 96, 1)]),
  (156, 155, [(1, 96, 1)]),
  (158, 157, [(1, 96, 1)]),
  (160, 159, [(1, 96, 1)]),
  (162, 161, [(1, 96, 1)]),
  (164, 163, [(1, 96, 1)]),
  (166, 165, [(1, 96, 1)]),
  (168, 167, [(1, 96, 1)]),
  (170, 169, [(1, 96, 1)]),
  (172, 171, [(1, 96, 1)]),
  (174, 173, [(1, 96, 1)]),
  (176, 175, [(1, 96, 1)]),
  (178, 177, [(1, 96, 1)]),
  (180, 179, [(1, 96, 1)]),
  (182, 181, [(1, 96, 1)]),
  (184, 183, [(1, 96, 1)]),
  (186, 185, [(1, 96, 1)]),
  (188, 187, [(1, 96, 1)]),
  (190, 189, [(1, 96, 1)]),
  (192, 191, [(1, 96, 1)]),
  (194, 193, [(1, 96, 1)]),
  (196, 195, [(1, 96, 1)]),
  (198, 197, [(1, 96, 1)]),
  (200, 199, [(1, 96, 1)]),
  (202, 201, [(1, 96, 1)]),
  (205, 204, [(1, 96, 1)]),
  (208, 207, [(1, 96, 1)]),
  (211, 208, [(1, 43, 1), (2, 49, 3), (3, 3, 4), (4, 1, 5)]),
  (214, 211, [(1, 43, 1), (2, 50, 3), (3, 3, 4)]),
  (217, 214, [(1, 44, 1), (2, 51, 3), (3, 1, 4)]),
  (220, 217, [(1, 44, 1), (2, 52, 3)]),
  (223, 220, [(1, 45, 1), (2, 51, 3)]),
  (226, 223, [(1, 46, 1), (2, 50, 3)]),
  (229, 226, [(1, 46, 1), (2, 50, 3)]),
  (232, 229, [(1, 47, 1), (2, 49, 3)]),
  (235, 232, [(1, 47, 1), (2, 49, 3)]),
  (238, 235, [(1, 48, 1), (2, 48, 3)]),
  (241, 238, [(1, 49, 1), (2, 47, 3)]),
  (244, 241, [(1, 49, 1), (2, 47, 3)]),
  (247, 244, [(1, 50, 1), (2, 46, 3)]),
  (250, 245, [(1, 28, 1), (2, 62, 3), (3, 5, 4), (4, 1, 5)]),
  (253, 248, [(1, 29, 1), (2, 63, 3), (3, 4, 4)]),
  (256, 251, [(1, 29, 1), (2, 64, 3), (3, 3, 4)]),
  (259, 254, [(1, 29, 1), (2, 65, 3), (3, 2, 4)]),
  (262, 257, [(1, 30, 1), (2, 65, 3), (3, 1, 4)]),
  (265, 260, [(1, 30, 1), (2, 66, 3)]),
  (268, 261, [(1, 21, 1), (2, 67, 3), (3, 5, 4), (4, 2, 5), (5, 1, 6)]),
  (272, 265, [(1, 21, 1), (2, 68, 3), (3, 6, 4), (4, 1, 5)]),
  (276, 269, [(1, 22, 1), (2, 69, 3), (3, 5, 4)]),
  (280, 273, [(1, 22, 1), (2, 70, 3), (3, 4, 4)]),
  (284, 275, [(1, 17, 1), (2, 70, 3), (3, 7, 4), (4, 1, 5), (5, 1, 6)]),
  (288, 279, [(1, 17, 1), (2, 72, 3), (3, 6, 4), (4, 1, 5)]),
  (292, 281, [(1, 14, 1), (2, 72, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (296, 285, [(1, 15, 1), (2, 72, 3), (3, 7, 4), (4, 2, 5)]),
  (300, 289, [(1, 15, 1), (2, 73, 3), (3, 7, 4), (4, 1, 5)]),
  (304, 289, [(2, 96, 3)]),
  (308, 291, [(2, 96, 3)]),
  (312, 291, [(2, 95, 3), (3, 1, 5)]),
  (316, 293, [(2, 96, 3)]),
  (320, 293, [(2, 94, 3), (3, 2, 5)]),
  (324, 295, [(2, 94, 3), (3, 2, 5)]),
  (328, 295, [(2, 93, 3), (3, 1, 4), (3, 2, 5)]),
  (332, 295, [(2, 92, 3), (3, 1, 4), (3, 3, 5)]),
  (336, 297, [(2, 92, 3), (3, 1, 4), (3, 3, 5)]),
  (341, 298, [(2, 91, 3), (3, 2, 4), (3, 3, 5)]),
  (346, 299, [(2, 90, 3), (3, 2, 4), (3, 4, 5)]),
  (351, 302, [(2, 90, 3), (3, 3, 4), (3, 3, 5)]),
  (356, 303, [(2, 89, 3), (3, 3, 4), (3, 4, 5)]),
  (361, 304, [(2, 88, 3), (3, 4, 4), (3, 4, 5)]),
  (366, 305, [(2, 86, 3), (3, 5, 4), (3, 5, 5)]),
  (371, 306, [(2, 85, 3), (3, 5, 4), (3, 6, 5)]),
  (376, 307, [(2, 84, 3), (3, 6, 4), (3, 6, 5)]),
  (381, 308, [(2, 83, 3), (3, 6, 4), (3, 7, 5)]),
  (386, 311, [(2, 83, 3), (3, 7, 4), (3, 6, 5)]),
  (391, 312, [(2, 82, 3), (3, 7, 4), (3, 7, 5)]),
  (396, 313, [(2, 80, 3), (3, 9, 4), (3, 7, 5)]),
  (401, 314, [(2, 79, 3), (3, 9, 4), (3, 8, 5)]),
  (407, 316, [(2, 78, 3), (3, 10, 4), (3, 8, 5)]),
  (413, 318, [(2, 77, 3), (3, 11, 4), (3, 8, 5)]),
  (419, 320, [(2, 76, 3), (3, 11, 4), (3, 9, 5)]),
  (425, 320, [(2, 74, 3), (3, 12, 4), (3, 10, 5)]),
  (431, 322, [(2, 73, 3), (3, 13, 4), (3, 10, 5)]),
  (437, 324, [(2, 72, 3), (3, 14, 4), (3, 10, 5)]),
  (443, 326, [(2, 71, 3), (3, 14, 4), (3, 11, 5)]),
  (449, 328, [(2, 71, 3), (3, 14, 4), (3, 11, 5)]),
  (455, 328, [(2, 68, 3), (3, 16, 4), (3, 12, 5)]),
  (461, 330, [(2, 68, 3), (3, 16, 4), (3, 12, 5)]),
  (467, 332, [(2, 67, 3), (3, 17, 4), (3, 12, 5)]),
  (474, 333, [(2, 65, 3), (3, 18, 4), (3, 13, 5)]),
  (481, 336, [(2, 65, 3), (3, 18, 4), (3, 13, 5)]),
  (488, 337, [(2, 63, 3), (3, 19, 4), (3, 14, 5)]),
  (495, 338, [(2, 61, 3), (3, 20, 4), (3, 15, 5)]),
  (502, 341, [(2, 61, 3), (3, 20, 4), (3, 15, 5)]),
  (509, 342, [(2, 59, 3), (3, 21, 4), (3, 16, 5)]),
  (516, 343, [(2, 58, 3), (3, 21, 4), (3, 17, 5)]),
  (523, 346, [(2, 57, 3), (3, 22, 4), (3, 17, 5)]),
  (530, 347, [(2, 56, 3), (3, 23, 4), (3, 17, 5)]),
  (537, 348, [(2, 54, 3), (3, 24, 4), (3, 18, 5)]),
  (545, 350, [(2, 53, 3), (3, 24, 4), (3, 19, 5)]),
  (553, 352, [(2, 52, 3), (3, 25, 4), (3, 19, 5)]),
  (561, 354, [(2, 51, 3), (3, 25, 4), (3, 20, 5)]),
  (569, 356, [(2, 50, 3), (3, 26, 4), (3, 20, 5)]),
  (577, 358, [(2, 49, 3), (3, 26, 4), (3, 21, 5)]),
  (585, 360, [(2, 48, 3), (3, 27, 4), (3, 21, 5)]),
  (593, 362, [(2, 47, 3), (3, 27, 4), (3, 22, 5)]),
  (601, 362, [(2, 45, 3), (3, 28, 4), (3, 23, 5)]),
  (610, 365, [(2, 45, 3), (3, 28, 4), (3, 23, 5)]),
  (619, 366, [(2, 43, 3), (3, 28, 4), (3, 25, 5)]),
  (628, 369, [(2, 43, 3), (3, 28, 4), (3, 25, 5)]),
  (637, 370, [(2, 41, 3), (3, 29, 4), (3, 26, 5)]),
  (646, 371, [(2, 40, 3), (3, 29, 4), (3, 27, 5)]),
  (655, 374, [(2, 40, 3), (3, 29, 4), (3, 27, 5)]),
  (664, 375, [(2, 39, 3), (3, 29, 4), (3, 28, 5)]),
  (673, 378, [(2, 38, 3), (3, 30, 4), (3, 28, 5)]),
  (683, 378, [(2, 37, 3), (3, 29, 4), (3, 29, 5), (4, 1, 6)]),
  (693, 380, [(2, 36, 3), (3, 30, 4), (3, 29, 5), (4, 1, 6)]),
  (703, 382, [(2, 35, 3), (3, 30, 4), (3, 30, 5), (4, 1, 6)]),
  (713, 384, [(2, 34, 3), (3, 30, 4), (3, 31, 5), (4, 1, 6)]),
  (723, 386, [(2, 33, 3), (3, 30, 4), (3, 32, 5), (4, 1, 6)]),
  (733, 388, [(2, 33, 3), (3, 30, 4), (3, 32, 5), (4, 1, 6)]),
  (743, 390, [(2, 32, 3), (3, 30, 4), (3, 33, 5), (4, 1, 6)]),
  (754, 391, [(2, 31, 3), (3, 30, 4), (3, 34, 5), (4, 1, 6)]),
  (765, 392, [(2, 30, 3), (3, 30, 4), (3, 35, 5), (4, 1, 6)]),
  (776, 395, [(2, 29, 3), (3, 30, 4), (3, 36, 5), (4, 1, 6)]),
  (787, 396, [(2, 29, 3), (3, 29, 4), (3, 36, 5), (4, 2, 6)]),
  (798, 397, [(2, 28, 3), (3, 29, 4), (3, 37, 5), (4, 2, 6)]),
  (809, 400, [(2, 27, 3), (3, 29, 4), (3, 39, 5), (4, 1, 6)]),
  (821, 402, [(2, 27, 3), (3, 29, 4), (3, 38, 5), (4, 2, 6)]),
  (833, 402, [(2, 26, 3), (3, 28, 4), (3, 40, 5), (4, 2, 6)]),
  (845, 404, [(2, 25, 3), (3, 28, 4), (3, 41, 5), (4, 2, 6)]),
  (857, 406, [(2, 24, 3), (3, 28, 4), (3, 42, 5), (4, 2, 6)]),
  (869, 408, [(2, 24, 3), (3, 27, 4), (3, 43, 5), (4, 2, 6)]),
  (882, 409, [(2, 23, 3), (3, 27, 4), (3, 44, 5), (4, 2, 6)]),
  (895, 412, [(2, 23, 3), (3, 26, 4), (3, 45, 5), (4, 2, 6)]),
  (908, 413, [(2, 22, 3), (3, 26, 4), (3, 45, 5), (4, 3, 6)]),
  (921, 416, [(2, 22, 3), (3, 25, 4), (3, 46, 5), (4, 3, 6)]),
  (934, 417, [(2, 21, 3), (3, 25, 4), (3, 47, 5), (4, 3, 6)]),
  (948, 419, [(2, 21, 3), (3, 24, 4), (3, 48, 5), (4, 3, 6)]),
  (962, 421, [(2, 20, 3), (3, 23, 4), (3, 50, 5), (4, 3, 6)])]

theorem small99 : smallOK 99 954 certs99 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S100.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {100, 101, 102, 103, 104, 105, 106, 107} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 100`. -/
def certs100 : List Cert := [
  (98, 97, [(1, 97, 1)]),
  (99, 98, [(1, 97, 1)]),
  (100, 99, [(1, 97, 1)]),
  (101, 100, [(1, 97, 1)]),
  (102, 101, [(1, 97, 1)]),
  (103, 102, [(1, 97, 1)]),
  (104, 103, [(1, 97, 1)]),
  (105, 104, [(1, 97, 1)]),
  (106, 105, [(1, 97, 1)]),
  (107, 106, [(1, 97, 1)]),
  (108, 107, [(1, 97, 1)]),
  (109, 108, [(1, 97, 1)]),
  (110, 109, [(1, 97, 1)]),
  (111, 110, [(1, 97, 1)]),
  (112, 111, [(1, 97, 1)]),
  (113, 112, [(1, 97, 1)]),
  (114, 113, [(1, 97, 1)]),
  (115, 114, [(1, 97, 1)]),
  (116, 115, [(1, 97, 1)]),
  (117, 116, [(1, 97, 1)]),
  (118, 117, [(1, 97, 1)]),
  (119, 118, [(1, 97, 1)]),
  (120, 119, [(1, 97, 1)]),
  (121, 120, [(1, 97, 1)]),
  (122, 121, [(1, 97, 1)]),
  (123, 122, [(1, 97, 1)]),
  (124, 123, [(1, 97, 1)]),
  (125, 124, [(1, 97, 1)]),
  (126, 125, [(1, 97, 1)]),
  (127, 126, [(1, 97, 1)]),
  (128, 127, [(1, 97, 1)]),
  (129, 128, [(1, 97, 1)]),
  (130, 129, [(1, 97, 1)]),
  (131, 130, [(1, 97, 1)]),
  (132, 131, [(1, 97, 1)]),
  (133, 132, [(1, 97, 1)]),
  (134, 133, [(1, 97, 1)]),
  (136, 135, [(1, 97, 1)]),
  (138, 137, [(1, 97, 1)]),
  (140, 139, [(1, 97, 1)]),
  (142, 141, [(1, 97, 1)]),
  (144, 143, [(1, 97, 1)]),
  (146, 145, [(1, 97, 1)]),
  (148, 147, [(1, 97, 1)]),
  (150, 149, [(1, 97, 1)]),
  (152, 151, [(1, 97, 1)]),
  (154, 153, [(1, 97, 1)]),
  (156, 155, [(1, 97, 1)]),
  (158, 157, [(1, 97, 1)]),
  (160, 159, [(1, 97, 1)]),
  (162, 161, [(1, 97, 1)]),
  (164, 163, [(1, 97, 1)]),
  (166, 165, [(1, 97, 1)]),
  (168, 167, [(1, 97, 1)]),
  (170, 169, [(1, 97, 1)]),
  (172, 171, [(1, 97, 1)]),
  (174, 173, [(1, 97, 1)]),
  (176, 175, [(1, 97, 1)]),
  (178, 177, [(1, 97, 1)]),
  (180, 179, [(1, 97, 1)]),
  (182, 181, [(1, 97, 1)]),
  (184, 183, [(1, 97, 1)]),
  (186, 185, [(1, 97, 1)]),
  (188, 187, [(1, 97, 1)]),
  (190, 189, [(1, 97, 1)]),
  (192, 191, [(1, 97, 1)]),
  (194, 193, [(1, 97, 1)]),
  (196, 195, [(1, 97, 1)]),
  (198, 197, [(1, 97, 1)]),
  (200, 199, [(1, 97, 1)]),
  (202, 201, [(1, 97, 1)]),
  (205, 204, [(1, 97, 1)]),
  (208, 207, [(1, 97, 1)]),
  (211, 210, [(1, 97, 1)]),
  (214, 211, [(1, 43, 1), (2, 50, 3), (3, 3, 4), (4, 1, 5)]),
  (217, 214, [(1, 44, 1), (2, 51, 3), (3, 2, 4)]),
  (220, 217, [(1, 44, 1), (2, 52, 3), (3, 1, 4)]),
  (223, 220, [(1, 45, 1), (2, 52, 3)]),
  (226, 223, [(1, 46, 1), (2, 51, 3)]),
  (229, 226, [(1, 46, 1), (2, 51, 3)]),
  (232, 229, [(1, 47, 1), (2, 50, 3)]),
  (235, 232, [(1, 47, 1), (2, 50, 3)]),
  (238, 235, [(1, 48, 1), (2, 49, 3)]),
  (241, 238, [(1, 49, 1), (2, 48, 3)]),
  (244, 241, [(1, 49, 1), (2, 48, 3)]),
  (247, 244, [(1, 50, 1), (2, 47, 3)]),
  (250, 247, [(1, 50, 1), (2, 47, 3)]),
  (253, 248, [(1, 29, 1), (2, 63, 3), (3, 4, 4), (4, 1, 5)]),
  (256, 251, [(1, 29, 1), (2, 64, 3), (3, 4, 4)]),
  (259, 254, [(1, 29, 1), (2, 65, 3), (3, 3, 4)]),
  (262, 257, [(1, 30, 1), (2, 65, 3), (3, 2, 4)]),
  (265, 260, [(1, 30, 1), (2, 66, 3), (3, 1, 4)]),
  (268, 263, [(1, 30, 1), (2, 67, 3)]),
  (272, 265, [(1, 21, 1), (2, 68, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (276, 269, [(1, 22, 1), (2, 69, 3), (3, 6, 4)]),
  (280, 273, [(1, 22, 1), (2, 70, 3), (3, 5, 4)]),
  (284, 275, [(1, 17, 1), (2, 70, 3), (3, 7, 4), (4, 1, 5), (5, 1, 6), (6, 1, 8)]),
  (288, 279, [(1, 17, 1), (2, 72, 3), (3, 6, 4), (4, 2, 5)]),
  (292, 283, [(1, 18, 1), (2, 72, 3), (3, 7, 4)]),
  (296, 285, [(1, 15, 1), (2, 72, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (300, 289, [(1, 15, 1), (2, 73, 3), (3, 7, 4), (4, 2, 5)]),
  (304, 291, [(1, 13, 1), (2, 72, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (308, 293, [(2, 97, 3)]),
  (312, 293, [(2, 97, 3)]),
  (316, 293, [(2, 96, 3), (3, 1, 5)]),
  (320, 295, [(2, 96, 3), (3, 1, 5)]),
  (324, 297, [(2, 96, 3), (3, 1, 5)]),
  (328, 297, [(2, 94, 3), (3, 1, 4), (3, 2, 5)]),
  (332, 299, [(2, 94, 3), (3, 1, 4), (3, 2, 5)]),
  (336, 299, [(2, 93, 3), (3, 1, 4), (3, 3, 5)]),
  (341, 300, [(2, 92, 3), (3, 2, 4), (3, 3, 5)]),
  (346, 301, [(2, 91, 3), (3, 2, 4), (3, 4, 5)]),
  (351, 302, [(2, 90, 3), (3, 3, 4), (3, 4, 5)]),
  (356, 305, [(2, 90, 3), (3, 3, 4), (3, 4, 5)]),
  (361, 306, [(2, 89, 3), (3, 4, 4), (3, 4, 5)]),
  (366, 307, [(2, 88, 3), (3, 4, 4), (3, 5, 5)]),
  (371, 308, [(2, 86, 3), (3, 5, 4), (3, 6, 5)]),
  (376, 309, [(2, 85, 3), (3, 6, 4), (3, 6, 5)]),
  (381, 312, [(2, 85, 3), (3, 6, 4), (3, 6, 5)]),
  (386, 313, [(2, 84, 3), (3, 7, 4), (3, 6, 5)]),
  (391, 314, [(2, 83, 3), (3, 7, 4), (3, 7, 5)]),
  (396, 315, [(2, 82, 3), (3, 8, 4), (3, 7, 5)]),
  (401, 316, [(2, 80, 3), (3, 9, 4), (3, 8, 5)]),
  (407, 318, [(2, 80, 3), (3, 9, 4), (3, 8, 5)]),
  (413, 320, [(2, 79, 3), (3, 10, 4), (3, 8, 5)]),
  (419, 322, [(2, 78, 3), (3, 11, 4), (3, 8, 5)]),
  (425, 324, [(2, 77, 3), (3, 11, 4), (3, 9, 5)]),
  (431, 324, [(2, 74, 3), (3, 13, 4), (3, 10, 5)]),
  (437, 326, [(2, 74, 3), (3, 13, 4), (3, 10, 5)]),
  (443, 328, [(2, 73, 3), (3, 14, 4), (3, 10, 5)]),
  (449, 330, [(2, 72, 3), (3, 14, 4), (3, 11, 5)]),
  (455, 330, [(2, 70, 3), (3, 15, 4), (3, 12, 5)]),
  (461, 332, [(2, 69, 3), (3, 16, 4), (3, 12, 5)]),
  (467, 334, [(2, 68, 3), (3, 17, 4), (3, 12, 5)]),
  (474, 335, [(2, 66, 3), (3, 18, 4), (3, 13, 5)]),
  (481, 338, [(2, 66, 3), (3, 18, 4), (3, 13, 5)]),
  (488, 339, [(2, 64, 3), (3, 19, 4), (3, 14, 5)]),
  (495, 342, [(2, 63, 3), (3, 20, 4), (3, 14, 5)]),
  (502, 343, [(2, 62, 3), (3, 20, 4), (3, 15, 5)]),
  (509, 344, [(2, 60, 3), (3, 21, 4), (3, 16, 5)]),
  (516, 347, [(2, 60, 3), (3, 21, 4), (3, 16, 5)]),
  (523, 348, [(2, 58, 3), (3, 22, 4), (3, 17, 5)]),
  (530, 349, [(2, 57, 3), (3, 23, 4), (3, 17, 5)]),
  (537, 352, [(2, 56, 3), (3, 24, 4), (3, 17, 5)]),
  (545, 354, [(2, 55, 3), (3, 24, 4), (3, 18, 5)]),
  (553, 354, [(2, 53, 3), (3, 25, 4), (3, 19, 5)]),
  (561, 356, [(2, 52, 3), (3, 25, 4), (3, 20, 5)]),
  (569, 358, [(2, 51, 3), (3, 26, 4), (3, 20, 5)]),
  (577, 360, [(2, 50, 3), (3, 26, 4), (3, 21, 5)]),
  (585, 362, [(2, 49, 3), (3, 27, 4), (3, 21, 5)]),
  (593, 364, [(2, 48, 3), (3, 27, 4), (3, 22, 5)]),
  (601, 366, [(2, 47, 3), (3, 28, 4), (3, 22, 5)]),
  (610, 367, [(2, 46, 3), (3, 28, 4), (3, 23, 5)]),
  (619, 370, [(2, 45, 3), (3, 28, 4), (3, 24, 5)]),
  (628, 371, [(2, 44, 3), (3, 28, 4), (3, 25, 5)]),
  (637, 372, [(2, 42, 3), (3, 29, 4), (3, 26, 5)]),
  (646, 375, [(2, 42, 3), (3, 29, 4), (3, 26, 5)]),
  (655, 376, [(2, 40, 3), (3, 30, 4), (3, 27, 5)]),
  (664, 379, [(2, 40, 3), (3, 30, 4), (3, 27, 5)]),
  (673, 380, [(2, 39, 3), (3, 30, 4), (3, 28, 5)]),
  (683, 382, [(2, 38, 3), (3, 30, 4), (3, 29, 5)]),
  (693, 384, [(2, 37, 3), (3, 30, 4), (3, 30, 5)]),
  (703, 386, [(2, 36, 3), (3, 31, 4), (3, 30, 5)]),
  (713, 386, [(2, 35, 3), (3, 30, 4), (3, 31, 5), (4, 1, 6)]),
  (723, 388, [(2, 34, 3), (3, 30, 4), (3, 32, 5), (4, 1, 6)]),
  (733, 390, [(2, 33, 3), (3, 31, 4), (3, 32, 5), (4, 1, 6)]),
  (743, 392, [(2, 32, 3), (3, 31, 4), (3, 33, 5), (4, 1, 6)]),
  (754, 393, [(2, 31, 3), (3, 31, 4), (3, 34, 5), (4, 1, 6)]),
  (765, 396, [(2, 31, 3), (3, 30, 4), (3, 35, 5), (4, 1, 6)]),
  (776, 397, [(2, 30, 3), (3, 30, 4), (3, 35, 5), (4, 2, 6)]),
  (787, 400, [(2, 29, 3), (3, 31, 4), (3, 36, 5), (4, 1, 6)]),
  (798, 401, [(2, 28, 3), (3, 30, 4), (3, 38, 5), (4, 1, 6)]),
  (809, 402, [(2, 28, 3), (3, 29, 4), (3, 38, 5), (4, 2, 6)]),
  (821, 404, [(2, 27, 3), (3, 29, 4), (3, 39, 5), (4, 2, 6)]),
  (833, 406, [(2, 26, 3), (3, 29, 4), (3, 40, 5), (4, 2, 6)]),
  (845, 408, [(2, 26, 3), (3, 29, 4), (3, 40, 5), (4, 2, 6)]),
  (857, 410, [(2, 25, 3), (3, 29, 4), (3, 41, 5), (4, 2, 6)]),
  (869, 412, [(2, 25, 3), (3, 28, 4), (3, 42, 5), (4, 2, 6)]),
  (882, 413, [(2, 24, 3), (3, 27, 4), (3, 43, 5), (4, 3, 6)]),
  (895, 416, [(2, 23, 3), (3, 28, 4), (3, 44, 5), (4, 2, 6)]),
  (908, 417, [(2, 23, 3), (3, 26, 4), (3, 45, 5), (4, 3, 6)]),
  (921, 418, [(2, 22, 3), (3, 26, 4), (3, 46, 5), (4, 3, 6)]),
  (934, 421, [(2, 22, 3), (3, 25, 4), (3, 47, 5), (4, 3, 6)]),
  (948, 423, [(2, 21, 3), (3, 25, 4), (3, 48, 5), (4, 3, 6)]),
  (962, 425, [(2, 21, 3), (3, 24, 4), (3, 49, 5), (4, 3, 6)]),
  (976, 425, [(2, 20, 3), (3, 23, 4), (3, 51, 5), (4, 3, 6)])]

theorem small100 : smallOK 100 965 certs100 = true := by decide +kernel

/-- The certificates for `t = 101`. -/
def certs101 : List Cert := [
  (99, 98, [(1, 98, 1)]),
  (100, 99, [(1, 98, 1)]),
  (101, 100, [(1, 98, 1)]),
  (102, 101, [(1, 98, 1)]),
  (103, 102, [(1, 98, 1)]),
  (104, 103, [(1, 98, 1)]),
  (105, 104, [(1, 98, 1)]),
  (106, 105, [(1, 98, 1)]),
  (107, 106, [(1, 98, 1)]),
  (108, 107, [(1, 98, 1)]),
  (109, 108, [(1, 98, 1)]),
  (110, 109, [(1, 98, 1)]),
  (111, 110, [(1, 98, 1)]),
  (112, 111, [(1, 98, 1)]),
  (113, 112, [(1, 98, 1)]),
  (114, 113, [(1, 98, 1)]),
  (115, 114, [(1, 98, 1)]),
  (116, 115, [(1, 98, 1)]),
  (117, 116, [(1, 98, 1)]),
  (118, 117, [(1, 98, 1)]),
  (119, 118, [(1, 98, 1)]),
  (120, 119, [(1, 98, 1)]),
  (121, 120, [(1, 98, 1)]),
  (122, 121, [(1, 98, 1)]),
  (123, 122, [(1, 98, 1)]),
  (124, 123, [(1, 98, 1)]),
  (125, 124, [(1, 98, 1)]),
  (126, 125, [(1, 98, 1)]),
  (127, 126, [(1, 98, 1)]),
  (128, 127, [(1, 98, 1)]),
  (129, 128, [(1, 98, 1)]),
  (130, 129, [(1, 98, 1)]),
  (131, 130, [(1, 98, 1)]),
  (132, 131, [(1, 98, 1)]),
  (133, 132, [(1, 98, 1)]),
  (134, 133, [(1, 98, 1)]),
  (136, 135, [(1, 98, 1)]),
  (138, 137, [(1, 98, 1)]),
  (140, 139, [(1, 98, 1)]),
  (142, 141, [(1, 98, 1)]),
  (144, 143, [(1, 98, 1)]),
  (146, 145, [(1, 98, 1)]),
  (148, 147, [(1, 98, 1)]),
  (150, 149, [(1, 98, 1)]),
  (152, 151, [(1, 98, 1)]),
  (154, 153, [(1, 98, 1)]),
  (156, 155, [(1, 98, 1)]),
  (158, 157, [(1, 98, 1)]),
  (160, 159, [(1, 98, 1)]),
  (162, 161, [(1, 98, 1)]),
  (164, 163, [(1, 98, 1)]),
  (166, 165, [(1, 98, 1)]),
  (168, 167, [(1, 98, 1)]),
  (170, 169, [(1, 98, 1)]),
  (172, 171, [(1, 98, 1)]),
  (174, 173, [(1, 98, 1)]),
  (176, 175, [(1, 98, 1)]),
  (178, 177, [(1, 98, 1)]),
  (180, 179, [(1, 98, 1)]),
  (182, 181, [(1, 98, 1)]),
  (184, 183, [(1, 98, 1)]),
  (186, 185, [(1, 98, 1)]),
  (188, 187, [(1, 98, 1)]),
  (190, 189, [(1, 98, 1)]),
  (192, 191, [(1, 98, 1)]),
  (194, 193, [(1, 98, 1)]),
  (196, 195, [(1, 98, 1)]),
  (198, 197, [(1, 98, 1)]),
  (200, 199, [(1, 98, 1)]),
  (202, 201, [(1, 98, 1)]),
  (205, 204, [(1, 98, 1)]),
  (208, 207, [(1, 98, 1)]),
  (211, 210, [(1, 98, 1)]),
  (214, 213, [(1, 98, 1)]),
  (217, 214, [(1, 44, 1), (2, 51, 3), (3, 3, 4)]),
  (220, 217, [(1, 44, 1), (2, 52, 3), (3, 2, 4)]),
  (223, 220, [(1, 45, 1), (2, 52, 3), (3, 1, 4)]),
  (226, 223, [(1, 46, 1), (2, 52, 3)]),
  (229, 226, [(1, 46, 1), (2, 52, 3)]),
  (232, 229, [(1, 47, 1), (2, 51, 3)]),
  (235, 232, [(1, 47, 1), (2, 51, 3)]),
  (238, 235, [(1, 48, 1), (2, 50, 3)]),
  (241, 238, [(1, 49, 1), (2, 49, 3)]),
  (244, 241, [(1, 49, 1), (2, 49, 3)]),
  (247, 244, [(1, 50, 1), (2, 48, 3)]),
  (250, 247, [(1, 50, 1), (2, 48, 3)]),
  (253, 248, [(1, 29, 1), (2, 63, 3), (3, 4, 4), (4, 2, 5)]),
  (256, 251, [(1, 29, 1), (2, 64, 3), (3, 4, 4), (4, 1, 5)]),
  (259, 254, [(1, 29, 1), (2, 65, 3), (3, 4, 4)]),
  (262, 257, [(1, 30, 1), (2, 65, 3), (3, 3, 4)]),
  (265, 260, [(1, 30, 1), (2, 66, 3), (3, 2, 4)]),
  (268, 263, [(1, 30, 1), (2, 67, 3), (3, 1, 4)]),
  (272, 267, [(1, 31, 1), (2, 67, 3)]),
  (276, 269, [(1, 22, 1), (2, 69, 3), (3, 6, 4), (4, 1, 5)]),
  (280, 273, [(1, 22, 1), (2, 70, 3), (3, 6, 4)]),
  (284, 277, [(1, 22, 1), (2, 72, 3), (3, 4, 4)]),
  (288, 279, [(1, 17, 1), (2, 72, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (292, 283, [(1, 18, 1), (2, 72, 3), (3, 7, 4), (4, 1, 5)]),
  (296, 285, [(1, 15, 1), (2, 72, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (300, 289, [(1, 15, 1), (2, 73, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (304, 293, [(1, 15, 1), (2, 74, 3), (3, 7, 4), (4, 2, 5)]),
  (308, 295, [(1, 13, 1), (2, 74, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (312, 295, [(2, 98, 3)]),
  (316, 297, [(2, 98, 3)]),
  (320, 297, [(2, 97, 3), (3, 1, 5)]),
  (324, 299, [(2, 97, 3), (3, 1, 5)]),
  (328, 299, [(2, 96, 3), (3, 2, 5)]),
  (332, 301, [(2, 96, 3), (3, 2, 5)]),
  (336, 301, [(2, 94, 3), (3, 1, 4), (3, 3, 5)]),
  (341, 302, [(2, 93, 3), (3, 2, 4), (3, 3, 5)]),
  (346, 305, [(2, 94, 3), (3, 1, 4), (3, 3, 5)]),
  (351, 306, [(2, 93, 3), (3, 2, 4), (3, 3, 5)]),
  (356, 307, [(2, 91, 3), (3, 3, 4), (3, 4, 5)]),
  (361, 308, [(2, 90, 3), (3, 4, 4), (3, 4, 5)]),
  (366, 309, [(2, 89, 3), (3, 4, 4), (3, 5, 5)]),
  (371, 310, [(2, 88, 3), (3, 5, 4), (3, 5, 5)]),
  (376, 311, [(2, 87, 3), (3, 5, 4), (3, 6, 5)]),
  (381, 314, [(2, 87, 3), (3, 6, 4), (3, 5, 5)]),
  (386, 315, [(2, 86, 3), (3, 6, 4), (3, 6, 5)]),
  (391, 316, [(2, 84, 3), (3, 7, 4), (3, 7, 5)]),
  (396, 317, [(2, 83, 3), (3, 8, 4), (3, 7, 5)]),
  (401, 318, [(2, 82, 3), (3, 8, 4), (3, 8, 5)]),
  (407, 320, [(2, 81, 3), (3, 9, 4), (3, 8, 5)]),
  (413, 322, [(2, 80, 3), (3, 10, 4), (3, 8, 5)]),
  (419, 324, [(2, 79, 3), (3, 11, 4), (3, 8, 5)]),
  (425, 326, [(2, 78, 3), (3, 11, 4), (3, 9, 5)]),
  (431, 326, [(2, 76, 3), (3, 12, 4), (3, 10, 5)]),
  (437, 328, [(2, 75, 3), (3, 13, 4), (3, 10, 5)]),
  (443, 330, [(2, 74, 3), (3, 14, 4), (3, 10, 5)]),
  (449, 332, [(2, 73, 3), (3, 14, 4), (3, 11, 5)]),
  (455, 334, [(2, 72, 3), (3, 15, 4), (3, 11, 5)]),
  (461, 334, [(2, 70, 3), (3, 16, 4), (3, 12, 5)]),
  (467, 336, [(2, 69, 3), (3, 17, 4), (3, 12, 5)]),
  (474, 339, [(2, 69, 3), (3, 17, 4), (3, 12, 5)]),
  (481, 340, [(2, 67, 3), (3, 18, 4), (3, 13, 5)]),
  (488, 341, [(2, 65, 3), (3, 19, 4), (3, 14, 5)]),
  (495, 344, [(2, 65, 3), (3, 19, 4), (3, 14, 5)]),
  (502, 345, [(2, 63, 3), (3, 20, 4), (3, 15, 5)]),
  (509, 348, [(2, 63, 3), (3, 20, 4), (3, 15, 5)]),
  (516, 349, [(2, 61, 3), (3, 21, 4), (3, 16, 5)]),
  (523, 350, [(2, 59, 3), (3, 22, 4), (3, 17, 5)]),
  (530, 351, [(2, 58, 3), (3, 23, 4), (3, 17, 5)]),
  (537, 354, [(2, 57, 3), (3, 24, 4), (3, 17, 5)]),
  (545, 356, [(2, 56, 3), (3, 24, 4), (3, 18, 5)]),
  (553, 358, [(2, 55, 3), (3, 25, 4), (3, 18, 5)]),
  (561, 360, [(2, 54, 3), (3, 25, 4), (3, 19, 5)]),
  (569, 360, [(2, 52, 3), (3, 26, 4), (3, 20, 5)]),
  (577, 362, [(2, 51, 3), (3, 26, 4), (3, 21, 5)]),
  (585, 364, [(2, 50, 3), (3, 27, 4), (3, 21, 5)]),
  (593, 366, [(2, 49, 3), (3, 27, 4), (3, 22, 5)]),
  (601, 368, [(2, 48, 3), (3, 28, 4), (3, 22, 5)]),
  (610, 371, [(2, 47, 3), (3, 28, 4), (3, 23, 5)]),
  (619, 372, [(2, 46, 3), (3, 28, 4), (3, 24, 5)]),
  (628, 373, [(2, 44, 3), (3, 29, 4), (3, 25, 5)]),
  (637, 376, [(2, 44, 3), (3, 29, 4), (3, 25, 5)]),
  (646, 377, [(2, 42, 3), (3, 30, 4), (3, 26, 5)]),
  (655, 380, [(2, 42, 3), (3, 30, 4), (3, 26, 5)]),
  (664, 381, [(2, 41, 3), (3, 30, 4), (3, 27, 5)]),
  (673, 382, [(2, 39, 3), (3, 31, 4), (3, 28, 5)]),
  (683, 384, [(2, 38, 3), (3, 31, 4), (3, 28, 5), (4, 1, 6)]),
  (693, 386, [(2, 37, 3), (3, 31, 4), (3, 29, 5), (4, 1, 6)]),
  (703, 388, [(2, 37, 3), (3, 31, 4), (3, 29, 5), (4, 1, 6)]),
  (713, 390, [(2, 36, 3), (3, 31, 4), (3, 30, 5), (4, 1, 6)]),
  (723, 392, [(2, 35, 3), (3, 31, 4), (3, 31, 5), (4, 1, 6)]),
  (733, 392, [(2, 34, 3), (3, 31, 4), (3, 32, 5), (4, 1, 6)]),
  (743, 394, [(2, 33, 3), (3, 31, 4), (3, 33, 5), (4, 1, 6)]),
  (754, 397, [(2, 32, 3), (3, 31, 4), (3, 34, 5), (4, 1, 6)]),
  (765, 398, [(2, 31, 3), (3, 31, 4), (3, 35, 5), (4, 1, 6)]),
  (776, 401, [(2, 31, 3), (3, 31, 4), (3, 35, 5), (4, 1, 6)]),
  (787, 402, [(2, 30, 3), (3, 31, 4), (3, 36, 5), (4, 1, 6)]),
  (798, 405, [(2, 29, 3), (3, 31, 4), (3, 37, 5), (4, 1, 6)]),
  (809, 406, [(2, 28, 3), (3, 31, 4), (3, 38, 5), (4, 1, 6)]),
  (821, 408, [(2, 28, 3), (3, 30, 4), (3, 38, 5), (4, 2, 6)]),
  (833, 410, [(2, 27, 3), (3, 30, 4), (3, 39, 5), (4, 2, 6)]),
  (845, 412, [(2, 26, 3), (3, 30, 4), (3, 41, 5), (4, 1, 6)]),
  (857, 414, [(2, 26, 3), (3, 29, 4), (3, 41, 5), (4, 2, 6)]),
  (869, 414, [(2, 25, 3), (3, 29, 4), (3, 42, 5), (4, 2, 6)]),
  (882, 417, [(2, 24, 3), (3, 29, 4), (3, 43, 5), (4, 2, 6)]),
  (895, 418, [(2, 24, 3), (3, 28, 4), (3, 43, 5), (4, 3, 6)]),
  (908, 421, [(2, 23, 3), (3, 28, 4), (3, 45, 5), (4, 2, 6)]),
  (921, 422, [(2, 23, 3), (3, 27, 4), (3, 45, 5), (4, 3, 6)]),
  (934, 423, [(2, 22, 3), (3, 26, 4), (3, 47, 5), (4, 3, 6)]),
  (948, 425, [(2, 21, 3), (3, 26, 4), (3, 48, 5), (4, 3, 6)]),
  (962, 427, [(2, 21, 3), (3, 25, 4), (3, 49, 5), (4, 3, 6)]),
  (976, 429, [(2, 21, 3), (3, 24, 4), (3, 49, 5), (4, 4, 6)])]

theorem small101 : smallOK 101 976 certs101 = true := by decide +kernel

/-- The certificates for `t = 102`. -/
def certs102 : List Cert := [
  (100, 99, [(1, 99, 1)]),
  (101, 100, [(1, 99, 1)]),
  (102, 101, [(1, 99, 1)]),
  (103, 102, [(1, 99, 1)]),
  (104, 103, [(1, 99, 1)]),
  (105, 104, [(1, 99, 1)]),
  (106, 105, [(1, 99, 1)]),
  (107, 106, [(1, 99, 1)]),
  (108, 107, [(1, 99, 1)]),
  (109, 108, [(1, 99, 1)]),
  (110, 109, [(1, 99, 1)]),
  (111, 110, [(1, 99, 1)]),
  (112, 111, [(1, 99, 1)]),
  (113, 112, [(1, 99, 1)]),
  (114, 113, [(1, 99, 1)]),
  (115, 114, [(1, 99, 1)]),
  (116, 115, [(1, 99, 1)]),
  (117, 116, [(1, 99, 1)]),
  (118, 117, [(1, 99, 1)]),
  (119, 118, [(1, 99, 1)]),
  (120, 119, [(1, 99, 1)]),
  (121, 120, [(1, 99, 1)]),
  (122, 121, [(1, 99, 1)]),
  (123, 122, [(1, 99, 1)]),
  (124, 123, [(1, 99, 1)]),
  (125, 124, [(1, 99, 1)]),
  (126, 125, [(1, 99, 1)]),
  (127, 126, [(1, 99, 1)]),
  (128, 127, [(1, 99, 1)]),
  (129, 128, [(1, 99, 1)]),
  (130, 129, [(1, 99, 1)]),
  (131, 130, [(1, 99, 1)]),
  (132, 131, [(1, 99, 1)]),
  (133, 132, [(1, 99, 1)]),
  (134, 133, [(1, 99, 1)]),
  (136, 135, [(1, 99, 1)]),
  (138, 137, [(1, 99, 1)]),
  (140, 139, [(1, 99, 1)]),
  (142, 141, [(1, 99, 1)]),
  (144, 143, [(1, 99, 1)]),
  (146, 145, [(1, 99, 1)]),
  (148, 147, [(1, 99, 1)]),
  (150, 149, [(1, 99, 1)]),
  (152, 151, [(1, 99, 1)]),
  (154, 153, [(1, 99, 1)]),
  (156, 155, [(1, 99, 1)]),
  (158, 157, [(1, 99, 1)]),
  (160, 159, [(1, 99, 1)]),
  (162, 161, [(1, 99, 1)]),
  (164, 163, [(1, 99, 1)]),
  (166, 165, [(1, 99, 1)]),
  (168, 167, [(1, 99, 1)]),
  (170, 169, [(1, 99, 1)]),
  (172, 171, [(1, 99, 1)]),
  (174, 173, [(1, 99, 1)]),
  (176, 175, [(1, 99, 1)]),
  (178, 177, [(1, 99, 1)]),
  (180, 179, [(1, 99, 1)]),
  (182, 181, [(1, 99, 1)]),
  (184, 183, [(1, 99, 1)]),
  (186, 185, [(1, 99, 1)]),
  (188, 187, [(1, 99, 1)]),
  (190, 189, [(1, 99, 1)]),
  (192, 191, [(1, 99, 1)]),
  (194, 193, [(1, 99, 1)]),
  (196, 195, [(1, 99, 1)]),
  (198, 197, [(1, 99, 1)]),
  (200, 199, [(1, 99, 1)]),
  (202, 201, [(1, 99, 1)]),
  (205, 204, [(1, 99, 1)]),
  (208, 207, [(1, 99, 1)]),
  (211, 210, [(1, 99, 1)]),
  (214, 213, [(1, 99, 1)]),
  (217, 214, [(1, 44, 1), (2, 51, 3), (3, 3, 4), (4, 1, 5)]),
  (220, 217, [(1, 44, 1), (2, 52, 3), (3, 3, 4)]),
  (223, 220, [(1, 45, 1), (2, 52, 3), (3, 2, 4)]),
  (226, 223, [(1, 46, 1), (2, 53, 3)]),
  (229, 226, [(1, 46, 1), (2, 53, 3)]),
  (232, 229, [(1, 47, 1), (2, 52, 3)]),
  (235, 232, [(1, 47, 1), (2, 52, 3)]),
  (238, 235, [(1, 48, 1), (2, 51, 3)]),
  (241, 238, [(1, 49, 1), (2, 50, 3)]),
  (244, 241, [(1, 49, 1), (2, 50, 3)]),
  (247, 244, [(1, 50, 1), (2, 49, 3)]),
  (250, 247, [(1, 50, 1), (2, 49, 3)]),
  (253, 250, [(1, 51, 1), (2, 48, 3)]),
  (256, 251, [(1, 29, 1), (2, 64, 3), (3, 4, 4), (4, 2, 5)]),
  (259, 254, [(1, 29, 1), (2, 65, 3), (3, 4, 4), (4, 1, 5)]),
  (262, 257, [(1, 30, 1), (2, 65, 3), (3, 4, 4)]),
  (265, 260, [(1, 30, 1), (2, 66, 3), (3, 3, 4)]),
  (268, 263, [(1, 30, 1), (2, 67, 3), (3, 2, 4)]),
  (272, 267, [(1, 31, 1), (2, 68, 3)]),
  (276, 269, [(1, 22, 1), (2, 69, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (280, 273, [(1, 22, 1), (2, 70, 3), (3, 6, 4), (4, 1, 5)]),
  (284, 277, [(1, 22, 1), (2, 72, 3), (3, 5, 4)]),
  (288, 281, [(1, 23, 1), (2, 72, 3), (3, 4, 4)]),
  (292, 283, [(1, 18, 1), (2, 72, 3), (3, 7, 4), (4, 2, 5)]),
  (296, 287, [(1, 18, 1), (2, 74, 3), (3, 6, 4), (4, 1, 5)]),
  (300, 289, [(1, 15, 1), (2, 73, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (304, 293, [(1, 15, 1), (2, 74, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (308, 295, [(1, 13, 1), (2, 74, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (312, 297, [(2, 99, 3)]),
  (316, 299, [(2, 99, 3)]),
  (320, 299, [(2, 98, 3), (3, 1, 5)]),
  (324, 301, [(2, 98, 3), (3, 1, 5)]),
  (328, 301, [(2, 97, 3), (3, 2, 5)]),
  (332, 303, [(2, 97, 3), (3, 2, 5)]),
  (336, 303, [(2, 96, 3), (3, 3, 5)]),
  (341, 304, [(2, 95, 3), (3, 1, 4), (3, 3, 5)]),
  (346, 307, [(2, 95, 3), (3, 1, 4), (3, 3, 5)]),
  (351, 308, [(2, 94, 3), (3, 2, 4), (3, 3, 5)]),
  (356, 309, [(2, 93, 3), (3, 2, 4), (3, 4, 5)]),
  (361, 310, [(2, 92, 3), (3, 3, 4), (3, 4, 5)]),
  (366, 311, [(2, 91, 3), (3, 3, 4), (3, 5, 5)]),
  (371, 312, [(2, 89, 3), (3, 5, 4), (3, 5, 5)]),
  (376, 315, [(2, 90, 3), (3, 4, 4), (3, 5, 5)]),
  (381, 316, [(2, 88, 3), (3, 6, 4), (3, 5, 5)]),
  (386, 317, [(2, 87, 3), (3, 6, 4), (3, 6, 5)]),
  (391, 318, [(2, 86, 3), (3, 7, 4), (3, 6, 5)]),
  (396, 319, [(2, 85, 3), (3, 7, 4), (3, 7, 5)]),
  (401, 322, [(2, 85, 3), (3, 8, 4), (3, 6, 5)]),
  (407, 322, [(2, 82, 3), (3, 9, 4), (3, 8, 5)]),
  (413, 324, [(2, 81, 3), (3, 10, 4), (3, 8, 5)]),
  (419, 326, [(2, 80, 3), (3, 11, 4), (3, 8, 5)]),
  (425, 328, [(2, 79, 3), (3, 11, 4), (3, 9, 5)]),
  (431, 330, [(2, 79, 3), (3, 11, 4), (3, 9, 5)]),
  (437, 330, [(2, 76, 3), (3, 13, 4), (3, 10, 5)]),
  (443, 332, [(2, 75, 3), (3, 14, 4), (3, 10, 5)]),
  (449, 334, [(2, 74, 3), (3, 14, 4), (3, 11, 5)]),
  (455, 336, [(2, 74, 3), (3, 14, 4), (3, 11, 5)]),
  (461, 338, [(2, 73, 3), (3, 15, 4), (3, 11, 5)]),
  (467, 338, [(2, 70, 3), (3, 17, 4), (3, 12, 5)]),
  (474, 341, [(2, 70, 3), (3, 17, 4), (3, 12, 5)]),
  (481, 342, [(2, 68, 3), (3, 18, 4), (3, 13, 5)]),
  (488, 345, [(2, 68, 3), (3, 18, 4), (3, 13, 5)]),
  (495, 346, [(2, 66, 3), (3, 19, 4), (3, 14, 5)]),
  (502, 347, [(2, 64, 3), (3, 20, 4), (3, 15, 5)]),
  (509, 350, [(2, 64, 3), (3, 20, 4), (3, 15, 5)]),
  (516, 351, [(2, 62, 3), (3, 21, 4), (3, 16, 5)]),
  (523, 354, [(2, 62, 3), (3, 22, 4), (3, 15, 5)]),
  (530, 355, [(2, 60, 3), (3, 23, 4), (3, 16, 5)]),
  (537, 356, [(2, 58, 3), (3, 24, 4), (3, 17, 5)]),
  (545, 358, [(2, 57, 3), (3, 24, 4), (3, 18, 5)]),
  (553, 360, [(2, 56, 3), (3, 25, 4), (3, 18, 5)]),
  (561, 362, [(2, 55, 3), (3, 25, 4), (3, 19, 5)]),
  (569, 364, [(2, 54, 3), (3, 26, 4), (3, 19, 5)]),
  (577, 366, [(2, 53, 3), (3, 26, 4), (3, 20, 5)]),
  (585, 366, [(2, 51, 3), (3, 27, 4), (3, 21, 5)]),
  (593, 368, [(2, 50, 3), (3, 27, 4), (3, 22, 5)]),
  (601, 370, [(2, 49, 3), (3, 28, 4), (3, 22, 5)]),
  (610, 373, [(2, 48, 3), (3, 28, 4), (3, 23, 5)]),
  (619, 374, [(2, 47, 3), (3, 28, 4), (3, 24, 5)]),
  (628, 377, [(2, 46, 3), (3, 29, 4), (3, 24, 5)]),
  (637, 378, [(2, 44, 3), (3, 30, 4), (3, 25, 5)]),
  (646, 379, [(2, 43, 3), (3, 30, 4), (3, 26, 5)]),
  (655, 382, [(2, 42, 3), (3, 31, 4), (3, 26, 5)]),
  (664, 383, [(2, 41, 3), (3, 31, 4), (3, 27, 5)]),
  (673, 386, [(2, 41, 3), (3, 31, 4), (3, 27, 5)]),
  (683, 388, [(2, 40, 3), (3, 31, 4), (3, 28, 5)]),
  (693, 390, [(2, 39, 3), (3, 31, 4), (3, 29, 5)]),
  (703, 392, [(2, 38, 3), (3, 31, 4), (3, 30, 5)]),
  (713, 392, [(2, 36, 3), (3, 32, 4), (3, 30, 5), (4, 1, 6)]),
  (723, 394, [(2, 35, 3), (3, 32, 4), (3, 31, 5), (4, 1, 6)]),
  (733, 396, [(2, 35, 3), (3, 31, 4), (3, 32, 5), (4, 1, 6)]),
  (743, 398, [(2, 34, 3), (3, 32, 4), (3, 32, 5), (4, 1, 6)]),
  (754, 401, [(2, 33, 3), (3, 32, 4), (3, 33, 5), (4, 1, 6)]),
  (765, 402, [(2, 32, 3), (3, 32, 4), (3, 34, 5), (4, 1, 6)]),
  (776, 403, [(2, 31, 3), (3, 32, 4), (3, 35, 5), (4, 1, 6)]),
  (787, 406, [(2, 31, 3), (3, 31, 4), (3, 36, 5), (4, 1, 6)]),
  (798, 407, [(2, 30, 3), (3, 31, 4), (3, 36, 5), (4, 2, 6)]),
  (809, 408, [(2, 29, 3), (3, 31, 4), (3, 37, 5), (4, 2, 6)]),
  (821, 410, [(2, 28, 3), (3, 31, 4), (3, 38, 5), (4, 2, 6)]),
  (833, 412, [(2, 27, 3), (3, 31, 4), (3, 39, 5), (4, 2, 6)]),
  (845, 414, [(2, 27, 3), (3, 30, 4), (3, 40, 5), (4, 2, 6)]),
  (857, 416, [(2, 26, 3), (3, 30, 4), (3, 41, 5), (4, 2, 6)]),
  (869, 418, [(2, 26, 3), (3, 29, 4), (3, 42, 5), (4, 2, 6)]),
  (882, 419, [(2, 25, 3), (3, 29, 4), (3, 42, 5), (4, 3, 6)]),
  (895, 422, [(2, 24, 3), (3, 29, 4), (3, 44, 5), (4, 2, 6)]),
  (908, 423, [(2, 24, 3), (3, 28, 4), (3, 44, 5), (4, 3, 6)]),
  (921, 426, [(2, 23, 3), (3, 28, 4), (3, 46, 5), (4, 2, 6)]),
  (934, 427, [(2, 23, 3), (3, 27, 4), (3, 46, 5), (4, 3, 6)]),
  (948, 429, [(2, 22, 3), (3, 27, 4), (3, 47, 5), (4, 3, 6)]),
  (962, 431, [(2, 21, 3), (3, 26, 4), (3, 49, 5), (4, 3, 6)]),
  (976, 433, [(2, 21, 3), (3, 25, 4), (3, 50, 5), (4, 3, 6)]),
  (990, 435, [(2, 21, 3), (3, 24, 4), (3, 50, 5), (4, 4, 6)])]

theorem small102 : smallOK 102 986 certs102 = true := by decide +kernel

/-- The certificates for `t = 103`. -/
def certs103 : List Cert := [
  (101, 100, [(1, 100, 1)]),
  (102, 101, [(1, 100, 1)]),
  (103, 102, [(1, 100, 1)]),
  (104, 103, [(1, 100, 1)]),
  (105, 104, [(1, 100, 1)]),
  (106, 105, [(1, 100, 1)]),
  (107, 106, [(1, 100, 1)]),
  (108, 107, [(1, 100, 1)]),
  (109, 108, [(1, 100, 1)]),
  (110, 109, [(1, 100, 1)]),
  (111, 110, [(1, 100, 1)]),
  (112, 111, [(1, 100, 1)]),
  (113, 112, [(1, 100, 1)]),
  (114, 113, [(1, 100, 1)]),
  (115, 114, [(1, 100, 1)]),
  (116, 115, [(1, 100, 1)]),
  (117, 116, [(1, 100, 1)]),
  (118, 117, [(1, 100, 1)]),
  (119, 118, [(1, 100, 1)]),
  (120, 119, [(1, 100, 1)]),
  (121, 120, [(1, 100, 1)]),
  (122, 121, [(1, 100, 1)]),
  (123, 122, [(1, 100, 1)]),
  (124, 123, [(1, 100, 1)]),
  (125, 124, [(1, 100, 1)]),
  (126, 125, [(1, 100, 1)]),
  (127, 126, [(1, 100, 1)]),
  (128, 127, [(1, 100, 1)]),
  (129, 128, [(1, 100, 1)]),
  (130, 129, [(1, 100, 1)]),
  (131, 130, [(1, 100, 1)]),
  (132, 131, [(1, 100, 1)]),
  (133, 132, [(1, 100, 1)]),
  (134, 133, [(1, 100, 1)]),
  (136, 135, [(1, 100, 1)]),
  (138, 137, [(1, 100, 1)]),
  (140, 139, [(1, 100, 1)]),
  (142, 141, [(1, 100, 1)]),
  (144, 143, [(1, 100, 1)]),
  (146, 145, [(1, 100, 1)]),
  (148, 147, [(1, 100, 1)]),
  (150, 149, [(1, 100, 1)]),
  (152, 151, [(1, 100, 1)]),
  (154, 153, [(1, 100, 1)]),
  (156, 155, [(1, 100, 1)]),
  (158, 157, [(1, 100, 1)]),
  (160, 159, [(1, 100, 1)]),
  (162, 161, [(1, 100, 1)]),
  (164, 163, [(1, 100, 1)]),
  (166, 165, [(1, 100, 1)]),
  (168, 167, [(1, 100, 1)]),
  (170, 169, [(1, 100, 1)]),
  (172, 171, [(1, 100, 1)]),
  (174, 173, [(1, 100, 1)]),
  (176, 175, [(1, 100, 1)]),
  (178, 177, [(1, 100, 1)]),
  (180, 179, [(1, 100, 1)]),
  (182, 181, [(1, 100, 1)]),
  (184, 183, [(1, 100, 1)]),
  (186, 185, [(1, 100, 1)]),
  (188, 187, [(1, 100, 1)]),
  (190, 189, [(1, 100, 1)]),
  (192, 191, [(1, 100, 1)]),
  (194, 193, [(1, 100, 1)]),
  (196, 195, [(1, 100, 1)]),
  (198, 197, [(1, 100, 1)]),
  (200, 199, [(1, 100, 1)]),
  (202, 201, [(1, 100, 1)]),
  (205, 204, [(1, 100, 1)]),
  (208, 207, [(1, 100, 1)]),
  (211, 210, [(1, 100, 1)]),
  (214, 213, [(1, 100, 1)]),
  (217, 216, [(1, 100, 1)]),
  (220, 217, [(1, 44, 1), (2, 52, 3), (3, 3, 4), (4, 1, 5)]),
  (223, 220, [(1, 45, 1), (2, 52, 3), (3, 3, 4)]),
  (226, 223, [(1, 46, 1), (2, 53, 3), (3, 1, 4)]),
  (229, 226, [(1, 46, 1), (2, 54, 3)]),
  (232, 229, [(1, 47, 1), (2, 53, 3)]),
  (235, 232, [(1, 47, 1), (2, 53, 3)]),
  (238, 235, [(1, 48, 1), (2, 52, 3)]),
  (241, 238, [(1, 49, 1), (2, 51, 3)]),
  (244, 241, [(1, 49, 1), (2, 51, 3)]),
  (247, 244, [(1, 50, 1), (2, 50, 3)]),
  (250, 247, [(1, 50, 1), (2, 50, 3)]),
  (253, 250, [(1, 51, 1), (2, 49, 3)]),
  (256, 253, [(1, 52, 1), (2, 48, 3)]),
  (259, 254, [(1, 29, 1), (2, 65, 3), (3, 4, 4), (4, 2, 5)]),
  (262, 257, [(1, 30, 1), (2, 65, 3), (3, 5, 4)]),
  (265, 260, [(1, 30, 1), (2, 66, 3), (3, 4, 4)]),
  (268, 263, [(1, 30, 1), (2, 67, 3), (3, 3, 4)]),
  (272, 267, [(1, 31, 1), (2, 68, 3), (3, 1, 4)]),
  (276, 271, [(1, 31, 1), (2, 69, 3)]),
  (280, 273, [(1, 22, 1), (2, 70, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (284, 277, [(1, 22, 1), (2, 72, 3), (3, 5, 4), (4, 1, 5)]),
  (288, 281, [(1, 23, 1), (2, 72, 3), (3, 5, 4)]),
  (292, 283, [(1, 18, 1), (2, 72, 3), (3, 7, 4), (4, 2, 5), (6, 1, 8)]),
  (296, 287, [(1, 18, 1), (2, 74, 3), (3, 6, 4), (4, 2, 5)]),
  (300, 291, [(1, 18, 1), (2, 75, 3), (3, 6, 4), (4, 1, 5)]),
  (304, 293, [(1, 15, 1), (2, 74, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (308, 297, [(1, 15, 1), (2, 76, 3), (3, 7, 4), (4, 2, 5)]),
  (312, 299, [(1, 13, 1), (2, 75, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (316, 301, [(2, 100, 3)]),
  (320, 303, [(2, 100, 3)]),
  (324, 303, [(2, 99, 3), (3, 1, 5)]),
  (328, 305, [(2, 99, 3), (3, 1, 5)]),
  (332, 305, [(2, 98, 3), (3, 2, 5)]),
  (336, 307, [(2, 98, 3), (3, 2, 5)]),
  (341, 308, [(2, 97, 3), (3, 1, 4), (3, 2, 5)]),
  (346, 309, [(2, 96, 3), (3, 1, 4), (3, 3, 5)]),
  (351, 310, [(2, 95, 3), (3, 2, 4), (3, 3, 5)]),
  (356, 311, [(2, 94, 3), (3, 2, 4), (3, 4, 5)]),
  (361, 312, [(2, 93, 3), (3, 3, 4), (3, 4, 5)]),
  (366, 313, [(2, 92, 3), (3, 3, 4), (3, 5, 5)]),
  (371, 314, [(2, 91, 3), (3, 4, 4), (3, 5, 5)]),
  (376, 317, [(2, 91, 3), (3, 4, 4), (3, 5, 5)]),
  (381, 318, [(2, 90, 3), (3, 5, 4), (3, 5, 5)]),
  (386, 319, [(2, 88, 3), (3, 6, 4), (3, 6, 5)]),
  (391, 320, [(2, 87, 3), (3, 7, 4), (3, 6, 5)]),
  (396, 321, [(2, 86, 3), (3, 7, 4), (3, 7, 5)]),
  (401, 322, [(2, 85, 3), (3, 8, 4), (3, 7, 5)]),
  (407, 324, [(2, 84, 3), (3, 8, 4), (3, 8, 5)]),
  (413, 326, [(2, 83, 3), (3, 9, 4), (3, 8, 5)]),
  (419, 328, [(2, 82, 3), (3, 10, 4), (3, 8, 5)]),
  (425, 330, [(2, 81, 3), (3, 11, 4), (3, 8, 5)]),
  (431, 332, [(2, 80, 3), (3, 11, 4), (3, 9, 5)]),
  (437, 332, [(2, 78, 3), (3, 12, 4), (3, 10, 5)]),
  (443, 334, [(2, 77, 3), (3, 13, 4), (3, 10, 5)]),
  (449, 336, [(2, 76, 3), (3, 14, 4), (3, 10, 5)]),
  (455, 338, [(2, 75, 3), (3, 14, 4), (3, 11, 5)]),
  (461, 340, [(2, 74, 3), (3, 15, 4), (3, 11, 5)]),
  (467, 340, [(2, 72, 3), (3, 16, 4), (3, 12, 5)]),
  (474, 343, [(2, 71, 3), (3, 17, 4), (3, 12, 5)]),
  (481, 344, [(2, 69, 3), (3, 18, 4), (3, 13, 5)]),
  (488, 347, [(2, 69, 3), (3, 18, 4), (3, 13, 5)]),
  (495, 348, [(2, 67, 3), (3, 19, 4), (3, 14, 5)]),
  (502, 351, [(2, 67, 3), (3, 19, 4), (3, 14, 5)]),
  (509, 352, [(2, 65, 3), (3, 20, 4), (3, 15, 5)]),
  (516, 353, [(2, 63, 3), (3, 21, 4), (3, 16, 5)]),
  (523, 354, [(2, 62, 3), (3, 22, 4), (3, 16, 5)]),
  (530, 357, [(2, 61, 3), (3, 23, 4), (3, 16, 5)]),
  (537, 358, [(2, 60, 3), (3, 23, 4), (3, 17, 5)]),
  (545, 360, [(2, 58, 3), (3, 24, 4), (3, 18, 5)]),
  (553, 362, [(2, 57, 3), (3, 25, 4), (3, 18, 5)]),
  (561, 364, [(2, 56, 3), (3, 25, 4), (3, 19, 5)]),
  (569, 366, [(2, 55, 3), (3, 26, 4), (3, 19, 5)]),
  (577, 368, [(2, 54, 3), (3, 26, 4), (3, 20, 5)]),
  (585, 370, [(2, 53, 3), (3, 27, 4), (3, 20, 5)]),
  (593, 372, [(2, 52, 3), (3, 27, 4), (3, 21, 5)]),
  (601, 372, [(2, 50, 3), (3, 28, 4), (3, 22, 5)]),
  (610, 375, [(2, 49, 3), (3, 28, 4), (3, 23, 5)]),
  (619, 378, [(2, 48, 3), (3, 29, 4), (3, 23, 5)]),
  (628, 379, [(2, 47, 3), (3, 29, 4), (3, 24, 5)]),
  (637, 380, [(2, 45, 3), (3, 30, 4), (3, 25, 5)]),
  (646, 383, [(2, 45, 3), (3, 30, 4), (3, 25, 5)]),
  (655, 384, [(2, 43, 3), (3, 31, 4), (3, 26, 5)]),
  (664, 387, [(2, 43, 3), (3, 31, 4), (3, 26, 5)]),
  (673, 388, [(2, 41, 3), (3, 31, 4), (3, 28, 5)]),
  (683, 390, [(2, 40, 3), (3, 32, 4), (3, 28, 5)]),
  (693, 392, [(2, 39, 3), (3, 32, 4), (3, 29, 5)]),
  (703, 394, [(2, 38, 3), (3, 32, 4), (3, 30, 5)]),
  (713, 396, [(2, 37, 3), (3, 32, 4), (3, 30, 5), (4, 1, 6)]),
  (723, 398, [(2, 37, 3), (3, 32, 4), (3, 30, 5), (4, 1, 6)]),
  (733, 400, [(2, 36, 3), (3, 32, 4), (3, 31, 5), (4, 1, 6)]),
  (743, 402, [(2, 35, 3), (3, 32, 4), (3, 32, 5), (4, 1, 6)]),
  (754, 403, [(2, 34, 3), (3, 32, 4), (3, 33, 5), (4, 1, 6)]),
  (765, 404, [(2, 33, 3), (3, 32, 4), (3, 34, 5), (4, 1, 6)]),
  (776, 407, [(2, 32, 3), (3, 32, 4), (3, 35, 5), (4, 1, 6)]),
  (787, 408, [(2, 31, 3), (3, 32, 4), (3, 36, 5), (4, 1, 6)]),
  (798, 411, [(2, 31, 3), (3, 32, 4), (3, 36, 5), (4, 1, 6)]),
  (809, 412, [(2, 30, 3), (3, 32, 4), (3, 36, 5), (4, 2, 6)]),
  (821, 414, [(2, 29, 3), (3, 32, 4), (3, 37, 5), (4, 2, 6)]),
  (833, 416, [(2, 28, 3), (3, 32, 4), (3, 38, 5), (4, 2, 6)]),
  (845, 418, [(2, 28, 3), (3, 31, 4), (3, 39, 5), (4, 2, 6)]),
  (857, 420, [(2, 27, 3), (3, 31, 4), (3, 40, 5), (4, 2, 6)]),
  (869, 422, [(2, 26, 3), (3, 31, 4), (3, 41, 5), (4, 2, 6)]),
  (882, 423, [(2, 25, 3), (3, 30, 4), (3, 43, 5), (4, 2, 6)]),
  (895, 424, [(2, 25, 3), (3, 29, 4), (3, 43, 5), (4, 3, 6)]),
  (908, 427, [(2, 24, 3), (3, 29, 4), (3, 45, 5), (4, 2, 6)]),
  (921, 428, [(2, 24, 3), (3, 28, 4), (3, 45, 5), (4, 3, 6)]),
  (934, 429, [(2, 23, 3), (3, 28, 4), (3, 46, 5), (4, 3, 6)]),
  (948, 433, [(2, 23, 3), (3, 27, 4), (3, 47, 5), (4, 3, 6)]),
  (962, 435, [(2, 22, 3), (3, 27, 4), (3, 48, 5), (4, 3, 6)]),
  (976, 435, [(2, 21, 3), (3, 26, 4), (3, 50, 5), (4, 3, 6)]),
  (990, 437, [(2, 21, 3), (3, 25, 4), (3, 50, 5), (4, 4, 6)]),
  (1004, 439, [(2, 20, 3), (3, 25, 4), (3, 52, 5), (4, 3, 6)])]

theorem small103 : smallOK 103 997 certs103 = true := by decide +kernel

/-- The certificates for `t = 104`. -/
def certs104 : List Cert := [
  (102, 101, [(1, 101, 1)]),
  (103, 102, [(1, 101, 1)]),
  (104, 103, [(1, 101, 1)]),
  (105, 104, [(1, 101, 1)]),
  (106, 105, [(1, 101, 1)]),
  (107, 106, [(1, 101, 1)]),
  (108, 107, [(1, 101, 1)]),
  (109, 108, [(1, 101, 1)]),
  (110, 109, [(1, 101, 1)]),
  (111, 110, [(1, 101, 1)]),
  (112, 111, [(1, 101, 1)]),
  (113, 112, [(1, 101, 1)]),
  (114, 113, [(1, 101, 1)]),
  (115, 114, [(1, 101, 1)]),
  (116, 115, [(1, 101, 1)]),
  (117, 116, [(1, 101, 1)]),
  (118, 117, [(1, 101, 1)]),
  (119, 118, [(1, 101, 1)]),
  (120, 119, [(1, 101, 1)]),
  (121, 120, [(1, 101, 1)]),
  (122, 121, [(1, 101, 1)]),
  (123, 122, [(1, 101, 1)]),
  (124, 123, [(1, 101, 1)]),
  (125, 124, [(1, 101, 1)]),
  (126, 125, [(1, 101, 1)]),
  (127, 126, [(1, 101, 1)]),
  (128, 127, [(1, 101, 1)]),
  (129, 128, [(1, 101, 1)]),
  (130, 129, [(1, 101, 1)]),
  (131, 130, [(1, 101, 1)]),
  (132, 131, [(1, 101, 1)]),
  (133, 132, [(1, 101, 1)]),
  (134, 133, [(1, 101, 1)]),
  (136, 135, [(1, 101, 1)]),
  (138, 137, [(1, 101, 1)]),
  (140, 139, [(1, 101, 1)]),
  (142, 141, [(1, 101, 1)]),
  (144, 143, [(1, 101, 1)]),
  (146, 145, [(1, 101, 1)]),
  (148, 147, [(1, 101, 1)]),
  (150, 149, [(1, 101, 1)]),
  (152, 151, [(1, 101, 1)]),
  (154, 153, [(1, 101, 1)]),
  (156, 155, [(1, 101, 1)]),
  (158, 157, [(1, 101, 1)]),
  (160, 159, [(1, 101, 1)]),
  (162, 161, [(1, 101, 1)]),
  (164, 163, [(1, 101, 1)]),
  (166, 165, [(1, 101, 1)]),
  (168, 167, [(1, 101, 1)]),
  (170, 169, [(1, 101, 1)]),
  (172, 171, [(1, 101, 1)]),
  (174, 173, [(1, 101, 1)]),
  (176, 175, [(1, 101, 1)]),
  (178, 177, [(1, 101, 1)]),
  (180, 179, [(1, 101, 1)]),
  (182, 181, [(1, 101, 1)]),
  (184, 183, [(1, 101, 1)]),
  (186, 185, [(1, 101, 1)]),
  (188, 187, [(1, 101, 1)]),
  (190, 189, [(1, 101, 1)]),
  (192, 191, [(1, 101, 1)]),
  (194, 193, [(1, 101, 1)]),
  (196, 195, [(1, 101, 1)]),
  (198, 197, [(1, 101, 1)]),
  (200, 199, [(1, 101, 1)]),
  (202, 201, [(1, 101, 1)]),
  (205, 204, [(1, 101, 1)]),
  (208, 207, [(1, 101, 1)]),
  (211, 210, [(1, 101, 1)]),
  (214, 213, [(1, 101, 1)]),
  (217, 216, [(1, 101, 1)]),
  (220, 219, [(1, 101, 1)]),
  (223, 220, [(1, 45, 1), (2, 52, 3), (3, 3, 4), (4, 1, 5)]),
  (226, 223, [(1, 46, 1), (2, 53, 3), (3, 2, 4)]),
  (229, 226, [(1, 46, 1), (2, 54, 3), (3, 1, 4)]),
  (232, 229, [(1, 47, 1), (2, 54, 3)]),
  (235, 232, [(1, 47, 1), (2, 54, 3)]),
  (238, 235, [(1, 48, 1), (2, 53, 3)]),
  (241, 238, [(1, 49, 1), (2, 52, 3)]),
  (244, 241, [(1, 49, 1), (2, 52, 3)]),
  (247, 244, [(1, 50, 1), (2, 51, 3)]),
  (250, 247, [(1, 50, 1), (2, 51, 3)]),
  (253, 250, [(1, 51, 1), (2, 50, 3)]),
  (256, 253, [(1, 52, 1), (2, 49, 3)]),
  (259, 256, [(1, 52, 1), (2, 49, 3)]),
  (262, 257, [(1, 30, 1), (2, 65, 3), (3, 5, 4), (4, 1, 5)]),
  (265, 260, [(1, 30, 1), (2, 66, 3), (3, 5, 4)]),
  (268, 263, [(1, 30, 1), (2, 67, 3), (3, 4, 4)]),
  (272, 267, [(1, 31, 1), (2, 68, 3), (3, 2, 4)]),
  (276, 271, [(1, 31, 1), (2, 69, 3), (3, 1, 4)]),
  (280, 275, [(1, 32, 1), (2, 69, 3)]),
  (284, 277, [(1, 22, 1), (2, 72, 3), (3, 5, 4), (4, 2, 5)]),
  (288, 281, [(1, 23, 1), (2, 72, 3), (3, 6, 4)]),
  (292, 285, [(1, 23, 1), (2, 74, 3), (3, 4, 4)]),
  (296, 287, [(1, 18, 1), (2, 74, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (300, 291, [(1, 18, 1), (2, 75, 3), (3, 6, 4), (4, 2, 5)]),
  (304, 295, [(1, 18, 1), (2, 76, 3), (3, 7, 4)]),
  (308, 297, [(1, 15, 1), (2, 76, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (312, 301, [(1, 15, 1), (2, 77, 3), (3, 7, 4), (4, 2, 5)]),
  (316, 303, [(1, 13, 1), (2, 76, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (320, 305, [(2, 101, 3)]),
  (324, 305, [(2, 101, 3)]),
  (328, 307, [(2, 101, 3)]),
  (332, 307, [(2, 100, 3), (3, 1, 5)]),
  (336, 309, [(2, 100, 3), (3, 1, 5)]),
  (341, 310, [(2, 99, 3), (3, 2, 5)]),
  (346, 311, [(2, 98, 3), (3, 1, 4), (3, 2, 5)]),
  (351, 312, [(2, 97, 3), (3, 1, 4), (3, 3, 5)]),
  (356, 313, [(2, 96, 3), (3, 2, 4), (3, 3, 5)]),
  (361, 314, [(2, 95, 3), (3, 2, 4), (3, 4, 5)]),
  (366, 317, [(2, 95, 3), (3, 3, 4), (3, 3, 5)]),
  (371, 318, [(2, 94, 3), (3, 3, 4), (3, 4, 5)]),
  (376, 319, [(2, 92, 3), (3, 4, 4), (3, 5, 5)]),
  (381, 320, [(2, 91, 3), (3, 5, 4), (3, 5, 5)]),
  (386, 321, [(2, 90, 3), (3, 5, 4), (3, 6, 5)]),
  (391, 322, [(2, 89, 3), (3, 6, 4), (3, 6, 5)]),
  (396, 325, [(2, 89, 3), (3, 6, 4), (3, 6, 5)]),
  (401, 326, [(2, 87, 3), (3, 8, 4), (3, 6, 5)]),
  (407, 328, [(2, 87, 3), (3, 8, 4), (3, 6, 5)]),
  (413, 328, [(2, 84, 3), (3, 9, 4), (3, 8, 5)]),
  (419, 330, [(2, 83, 3), (3, 10, 4), (3, 8, 5)]),
  (425, 332, [(2, 82, 3), (3, 11, 4), (3, 8, 5)]),
  (431, 334, [(2, 81, 3), (3, 11, 4), (3, 9, 5)]),
  (437, 336, [(2, 80, 3), (3, 12, 4), (3, 9, 5)]),
  (443, 336, [(2, 78, 3), (3, 13, 4), (3, 10, 5)]),
  (449, 338, [(2, 77, 3), (3, 14, 4), (3, 10, 5)]),
  (455, 340, [(2, 76, 3), (3, 14, 4), (3, 11, 5)]),
  (461, 342, [(2, 75, 3), (3, 15, 4), (3, 11, 5)]),
  (467, 344, [(2, 74, 3), (3, 16, 4), (3, 11, 5)]),
  (474, 345, [(2, 72, 3), (3, 17, 4), (3, 12, 5)]),
  (481, 346, [(2, 71, 3), (3, 17, 4), (3, 13, 5)]),
  (488, 349, [(2, 70, 3), (3, 18, 4), (3, 13, 5)]),
  (495, 350, [(2, 68, 3), (3, 19, 4), (3, 14, 5)]),
  (502, 353, [(2, 68, 3), (3, 19, 4), (3, 14, 5)]),
  (509, 354, [(2, 66, 3), (3, 20, 4), (3, 15, 5)]),
  (516, 357, [(2, 65, 3), (3, 21, 4), (3, 15, 5)]),
  (523, 358, [(2, 64, 3), (3, 22, 4), (3, 15, 5)]),
  (530, 359, [(2, 62, 3), (3, 23, 4), (3, 16, 5)]),
  (537, 360, [(2, 61, 3), (3, 23, 4), (3, 17, 5)]),
  (545, 364, [(2, 60, 3), (3, 24, 4), (3, 17, 5)]),
  (553, 364, [(2, 58, 3), (3, 25, 4), (3, 18, 5)]),
  (561, 366, [(2, 57, 3), (3, 25, 4), (3, 19, 5)]),
  (569, 368, [(2, 56, 3), (3, 26, 4), (3, 19, 5)]),
  (577, 370, [(2, 55, 3), (3, 26, 4), (3, 20, 5)]),
  (585, 372, [(2, 54, 3), (3, 27, 4), (3, 20, 5)]),
  (593, 374, [(2, 52, 3), (3, 28, 4), (3, 21, 5)]),
  (601, 376, [(2, 51, 3), (3, 28, 4), (3, 22, 5)]),
  (610, 377, [(2, 50, 3), (3, 28, 4), (3, 23, 5)]),
  (619, 380, [(2, 49, 3), (3, 29, 4), (3, 23, 5)]),
  (628, 381, [(2, 47, 3), (3, 30, 4), (3, 24, 5)]),
  (637, 384, [(2, 47, 3), (3, 30, 4), (3, 24, 5)]),
  (646, 385, [(2, 45, 3), (3, 31, 4), (3, 25, 5)]),
  (655, 388, [(2, 45, 3), (3, 31, 4), (3, 25, 5)]),
  (664, 389, [(2, 43, 3), (3, 31, 4), (3, 27, 5)]),
  (673, 392, [(2, 43, 3), (3, 31, 4), (3, 27, 5)]),
  (683, 392, [(2, 41, 3), (3, 32, 4), (3, 27, 5), (4, 1, 6)]),
  (693, 394, [(2, 40, 3), (3, 32, 4), (3, 28, 5), (4, 1, 6)]),
  (703, 396, [(2, 39, 3), (3, 32, 4), (3, 29, 5), (4, 1, 6)]),
  (713, 398, [(2, 38, 3), (3, 32, 4), (3, 30, 5), (4, 1, 6)]),
  (723, 400, [(2, 37, 3), (3, 33, 4), (3, 30, 5), (4, 1, 6)]),
  (733, 402, [(2, 36, 3), (3, 33, 4), (3, 31, 5), (4, 1, 6)]),
  (743, 404, [(2, 36, 3), (3, 32, 4), (3, 32, 5), (4, 1, 6)]),
  (754, 405, [(2, 34, 3), (3, 33, 4), (3, 33, 5), (4, 1, 6)]),
  (765, 408, [(2, 34, 3), (3, 33, 4), (3, 33, 5), (4, 1, 6)]),
  (776, 409, [(2, 33, 3), (3, 32, 4), (3, 34, 5), (4, 2, 6)]),
  (787, 412, [(2, 32, 3), (3, 33, 4), (3, 35, 5), (4, 1, 6)]),
  (798, 413, [(2, 31, 3), (3, 33, 4), (3, 36, 5), (4, 1, 6)]),
  (809, 416, [(2, 31, 3), (3, 32, 4), (3, 37, 5), (4, 1, 6)]),
  (821, 418, [(2, 30, 3), (3, 32, 4), (3, 38, 5), (4, 1, 6)]),
  (833, 418, [(2, 29, 3), (3, 32, 4), (3, 38, 5), (4, 2, 6)]),
  (845, 420, [(2, 28, 3), (3, 32, 4), (3, 39, 5), (4, 2, 6)]),
  (857, 422, [(2, 27, 3), (3, 32, 4), (3, 40, 5), (4, 2, 6)]),
  (869, 424, [(2, 27, 3), (3, 31, 4), (3, 41, 5), (4, 2, 6)]),
  (882, 427, [(2, 26, 3), (3, 31, 4), (3, 42, 5), (4, 2, 6)]),
  (895, 428, [(2, 25, 3), (3, 31, 4), (3, 43, 5), (4, 2, 6)]),
  (908, 429, [(2, 25, 3), (3, 29, 4), (3, 44, 5), (4, 3, 6)]),
  (921, 432, [(2, 24, 3), (3, 30, 4), (3, 45, 5), (4, 2, 6)]),
  (934, 433, [(2, 23, 3), (3, 29, 4), (3, 46, 5), (4, 3, 6)]),
  (948, 435, [(2, 23, 3), (3, 28, 4), (3, 47, 5), (4, 3, 6)]),
  (962, 437, [(2, 22, 3), (3, 28, 4), (3, 48, 5), (4, 3, 6)]),
  (976, 439, [(2, 22, 3), (3, 27, 4), (3, 49, 5), (4, 3, 6)]),
  (990, 441, [(2, 21, 3), (3, 27, 4), (3, 50, 5), (4, 3, 6)]),
  (1004, 443, [(2, 21, 3), (3, 26, 4), (3, 51, 5), (4, 3, 6)]),
  (1019, 444, [(2, 20, 3), (3, 25, 4), (3, 52, 5), (4, 4, 6)])]

theorem small104 : smallOK 104 1008 certs104 = true := by decide +kernel

/-- The certificates for `t = 105`. -/
def certs105 : List Cert := [
  (103, 102, [(1, 102, 1)]),
  (104, 103, [(1, 102, 1)]),
  (105, 104, [(1, 102, 1)]),
  (106, 105, [(1, 102, 1)]),
  (107, 106, [(1, 102, 1)]),
  (108, 107, [(1, 102, 1)]),
  (109, 108, [(1, 102, 1)]),
  (110, 109, [(1, 102, 1)]),
  (111, 110, [(1, 102, 1)]),
  (112, 111, [(1, 102, 1)]),
  (113, 112, [(1, 102, 1)]),
  (114, 113, [(1, 102, 1)]),
  (115, 114, [(1, 102, 1)]),
  (116, 115, [(1, 102, 1)]),
  (117, 116, [(1, 102, 1)]),
  (118, 117, [(1, 102, 1)]),
  (119, 118, [(1, 102, 1)]),
  (120, 119, [(1, 102, 1)]),
  (121, 120, [(1, 102, 1)]),
  (122, 121, [(1, 102, 1)]),
  (123, 122, [(1, 102, 1)]),
  (124, 123, [(1, 102, 1)]),
  (125, 124, [(1, 102, 1)]),
  (126, 125, [(1, 102, 1)]),
  (127, 126, [(1, 102, 1)]),
  (128, 127, [(1, 102, 1)]),
  (129, 128, [(1, 102, 1)]),
  (130, 129, [(1, 102, 1)]),
  (131, 130, [(1, 102, 1)]),
  (132, 131, [(1, 102, 1)]),
  (133, 132, [(1, 102, 1)]),
  (134, 133, [(1, 102, 1)]),
  (136, 135, [(1, 102, 1)]),
  (138, 137, [(1, 102, 1)]),
  (140, 139, [(1, 102, 1)]),
  (142, 141, [(1, 102, 1)]),
  (144, 143, [(1, 102, 1)]),
  (146, 145, [(1, 102, 1)]),
  (148, 147, [(1, 102, 1)]),
  (150, 149, [(1, 102, 1)]),
  (152, 151, [(1, 102, 1)]),
  (154, 153, [(1, 102, 1)]),
  (156, 155, [(1, 102, 1)]),
  (158, 157, [(1, 102, 1)]),
  (160, 159, [(1, 102, 1)]),
  (162, 161, [(1, 102, 1)]),
  (164, 163, [(1, 102, 1)]),
  (166, 165, [(1, 102, 1)]),
  (168, 167, [(1, 102, 1)]),
  (170, 169, [(1, 102, 1)]),
  (172, 171, [(1, 102, 1)]),
  (174, 173, [(1, 102, 1)]),
  (176, 175, [(1, 102, 1)]),
  (178, 177, [(1, 102, 1)]),
  (180, 179, [(1, 102, 1)]),
  (182, 181, [(1, 102, 1)]),
  (184, 183, [(1, 102, 1)]),
  (186, 185, [(1, 102, 1)]),
  (188, 187, [(1, 102, 1)]),
  (190, 189, [(1, 102, 1)]),
  (192, 191, [(1, 102, 1)]),
  (194, 193, [(1, 102, 1)]),
  (196, 195, [(1, 102, 1)]),
  (198, 197, [(1, 102, 1)]),
  (200, 199, [(1, 102, 1)]),
  (202, 201, [(1, 102, 1)]),
  (205, 204, [(1, 102, 1)]),
  (208, 207, [(1, 102, 1)]),
  (211, 210, [(1, 102, 1)]),
  (214, 213, [(1, 102, 1)]),
  (217, 216, [(1, 102, 1)]),
  (220, 219, [(1, 102, 1)]),
  (223, 222, [(1, 102, 1)]),
  (226, 223, [(1, 46, 1), (2, 53, 3), (3, 3, 4)]),
  (229, 226, [(1, 46, 1), (2, 54, 3), (3, 2, 4)]),
  (232, 229, [(1, 47, 1), (2, 54, 3), (3, 1, 4)]),
  (235, 232, [(1, 47, 1), (2, 55, 3)]),
  (238, 235, [(1, 48, 1), (2, 54, 3)]),
  (241, 238, [(1, 49, 1), (2, 53, 3)]),
  (244, 241, [(1, 49, 1), (2, 53, 3)]),
  (247, 244, [(1, 50, 1), (2, 52, 3)]),
  (250, 247, [(1, 50, 1), (2, 52, 3)]),
  (253, 250, [(1, 51, 1), (2, 51, 3)]),
  (256, 253, [(1, 52, 1), (2, 50, 3)]),
  (259, 256, [(1, 52, 1), (2, 50, 3)]),
  (262, 257, [(1, 30, 1), (2, 65, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (265, 260, [(1, 30, 1), (2, 66, 3), (3, 5, 4), (4, 1, 5)]),
  (268, 263, [(1, 30, 1), (2, 67, 3), (3, 5, 4)]),
  (272, 267, [(1, 31, 1), (2, 68, 3), (3, 3, 4)]),
  (276, 271, [(1, 31, 1), (2, 69, 3), (3, 2, 4)]),
  (280, 275, [(1, 32, 1), (2, 70, 3)]),
  (284, 277, [(1, 22, 1), (2, 72, 3), (3, 5, 4), (4, 2, 5), (5, 1, 6)]),
  (288, 281, [(1, 23, 1), (2, 72, 3), (3, 6, 4), (4, 1, 5)]),
  (292, 285, [(1, 23, 1), (2, 74, 3), (3, 5, 4)]),
  (296, 289, [(1, 23, 1), (2, 75, 3), (3, 4, 4)]),
  (300, 291, [(1, 18, 1), (2, 75, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (304, 295, [(1, 18, 1), (2, 76, 3), (3, 7, 4), (4, 1, 5)]),
  (308, 297, [(1, 15, 1), (2, 76, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (312, 301, [(1, 15, 1), (2, 77, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (316, 305, [(1, 16, 1), (2, 77, 3), (3, 8, 4), (4, 1, 5)]),
  (320, 307, [(1, 13, 1), (2, 78, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (324, 307, [(2, 102, 3)]),
  (328, 309, [(2, 102, 3)]),
  (332, 309, [(2, 101, 3), (3, 1, 5)]),
  (336, 311, [(2, 101, 3), (3, 1, 5)]),
  (341, 312, [(2, 100, 3), (3, 2, 5)]),
  (346, 313, [(2, 99, 3), (3, 1, 4), (3, 2, 5)]),
  (351, 314, [(2, 98, 3), (3, 1, 4), (3, 3, 5)]),
  (356, 315, [(2, 97, 3), (3, 2, 4), (3, 3, 5)]),
  (361, 316, [(2, 96, 3), (3, 2, 4), (3, 4, 5)]),
  (366, 317, [(2, 95, 3), (3, 3, 4), (3, 4, 5)]),
  (371, 320, [(2, 95, 3), (3, 3, 4), (3, 4, 5)]),
  (376, 321, [(2, 94, 3), (3, 4, 4), (3, 4, 5)]),
  (381, 322, [(2, 93, 3), (3, 4, 4), (3, 5, 5)]),
  (386, 323, [(2, 91, 3), (3, 5, 4), (3, 6, 5)]),
  (391, 324, [(2, 90, 3), (3, 6, 4), (3, 6, 5)]),
  (396, 327, [(2, 90, 3), (3, 6, 4), (3, 6, 5)]),
  (401, 328, [(2, 89, 3), (3, 7, 4), (3, 6, 5)]),
  (407, 328, [(2, 87, 3), (3, 8, 4), (3, 7, 5)]),
  (413, 330, [(2, 86, 3), (3, 8, 4), (3, 8, 5)]),
  (419, 332, [(2, 85, 3), (3, 9, 4), (3, 8, 5)]),
  (425, 334, [(2, 84, 3), (3, 10, 4), (3, 8, 5)]),
  (431, 336, [(2, 83, 3), (3, 11, 4), (3, 8, 5)]),
  (437, 338, [(2, 82, 3), (3, 11, 4), (3, 9, 5)]),
  (443, 340, [(2, 81, 3), (3, 12, 4), (3, 9, 5)]),
  (449, 340, [(2, 78, 3), (3, 14, 4), (3, 10, 5)]),
  (455, 342, [(2, 78, 3), (3, 14, 4), (3, 10, 5)]),
  (461, 344, [(2, 77, 3), (3, 14, 4), (3, 11, 5)]),
  (467, 346, [(2, 76, 3), (3, 15, 4), (3, 11, 5)]),
  (474, 347, [(2, 74, 3), (3, 16, 4), (3, 12, 5)]),
  (481, 350, [(2, 73, 3), (3, 17, 4), (3, 12, 5)]),
  (488, 351, [(2, 71, 3), (3, 18, 4), (3, 13, 5)]),
  (495, 354, [(2, 71, 3), (3, 18, 4), (3, 13, 5)]),
  (502, 355, [(2, 69, 3), (3, 19, 4), (3, 14, 5)]),
  (509, 356, [(2, 67, 3), (3, 20, 4), (3, 15, 5)]),
  (516, 359, [(2, 67, 3), (3, 21, 4), (3, 14, 5)]),
  (523, 360, [(2, 65, 3), (3, 22, 4), (3, 15, 5)]),
  (530, 361, [(2, 63, 3), (3, 23, 4), (3, 16, 5)]),
  (537, 364, [(2, 63, 3), (3, 23, 4), (3, 16, 5)]),
  (545, 366, [(2, 62, 3), (3, 23, 4), (3, 17, 5)]),
  (553, 368, [(2, 60, 3), (3, 25, 4), (3, 17, 5)]),
  (561, 370, [(2, 59, 3), (3, 25, 4), (3, 18, 5)]),
  (569, 370, [(2, 57, 3), (3, 26, 4), (3, 19, 5)]),
  (577, 372, [(2, 56, 3), (3, 26, 4), (3, 20, 5)]),
  (585, 376, [(2, 55, 3), (3, 27, 4), (3, 20, 5)]),
  (593, 376, [(2, 53, 3), (3, 28, 4), (3, 21, 5)]),
  (601, 378, [(2, 52, 3), (3, 28, 4), (3, 22, 5)]),
  (610, 381, [(2, 52, 3), (3, 28, 4), (3, 22, 5)]),
  (619, 382, [(2, 50, 3), (3, 29, 4), (3, 23, 5)]),
  (628, 385, [(2, 49, 3), (3, 30, 4), (3, 23, 5)]),
  (637, 386, [(2, 48, 3), (3, 30, 4), (3, 24, 5)]),
  (646, 387, [(2, 46, 3), (3, 31, 4), (3, 25, 5)]),
  (655, 390, [(2, 45, 3), (3, 31, 4), (3, 26, 5)]),
  (664, 393, [(2, 45, 3), (3, 31, 4), (3, 26, 5)]),
  (673, 394, [(2, 43, 3), (3, 32, 4), (3, 27, 5)]),
  (683, 396, [(2, 42, 3), (3, 32, 4), (3, 28, 5)]),
  (693, 398, [(2, 41, 3), (3, 33, 4), (3, 28, 5)]),
  (703, 400, [(2, 40, 3), (3, 33, 4), (3, 29, 5)]),
  (713, 402, [(2, 39, 3), (3, 33, 4), (3, 30, 5)]),
  (723, 402, [(2, 38, 3), (3, 33, 4), (3, 30, 5), (4, 1, 6)]),
  (733, 404, [(2, 37, 3), (3, 33, 4), (3, 31, 5), (4, 1, 6)]),
  (743, 406, [(2, 36, 3), (3, 33, 4), (3, 32, 5), (4, 1, 6)]),
  (754, 409, [(2, 35, 3), (3, 34, 4), (3, 32, 5), (4, 1, 6)]),
  (765, 410, [(2, 34, 3), (3, 33, 4), (3, 34, 5), (4, 1, 6)]),
  (776, 413, [(2, 34, 3), (3, 33, 4), (3, 34, 5), (4, 1, 6)]),
  (787, 414, [(2, 33, 3), (3, 33, 4), (3, 34, 5), (4, 2, 6)]),
  (798, 415, [(2, 32, 3), (3, 33, 4), (3, 35, 5), (4, 2, 6)]),
  (809, 418, [(2, 31, 3), (3, 33, 4), (3, 36, 5), (4, 2, 6)]),
  (821, 420, [(2, 30, 3), (3, 33, 4), (3, 37, 5), (4, 2, 6)]),
  (833, 422, [(2, 30, 3), (3, 32, 4), (3, 38, 5), (4, 2, 6)]),
  (845, 424, [(2, 29, 3), (3, 32, 4), (3, 39, 5), (4, 2, 6)]),
  (857, 426, [(2, 28, 3), (3, 32, 4), (3, 40, 5), (4, 2, 6)]),
  (869, 426, [(2, 27, 3), (3, 32, 4), (3, 41, 5), (4, 2, 6)]),
  (882, 429, [(2, 27, 3), (3, 31, 4), (3, 41, 5), (4, 3, 6)]),
  (895, 430, [(2, 26, 3), (3, 31, 4), (3, 42, 5), (4, 3, 6)]),
  (908, 433, [(2, 25, 3), (3, 31, 4), (3, 44, 5), (4, 2, 6)]),
  (921, 436, [(2, 25, 3), (3, 30, 4), (3, 45, 5), (4, 2, 6)]),
  (934, 437, [(2, 24, 3), (3, 30, 4), (3, 45, 5), (4, 3, 6)]),
  (948, 439, [(2, 23, 3), (3, 30, 4), (3, 47, 5), (4, 2, 6)]),
  (962, 441, [(2, 23, 3), (3, 29, 4), (3, 47, 5), (4, 3, 6)]),
  (976, 443, [(2, 22, 3), (3, 28, 4), (3, 49, 5), (4, 3, 6)]),
  (990, 443, [(2, 22, 3), (3, 27, 4), (3, 49, 5), (4, 4, 6)]),
  (1004, 447, [(2, 21, 3), (3, 27, 4), (3, 51, 5), (4, 3, 6)]),
  (1019, 448, [(2, 21, 3), (3, 26, 4), (3, 51, 5), (4, 4, 6)])]

theorem small105 : smallOK 105 1019 certs105 = true := by decide +kernel

/-- The certificates for `t = 106`. -/
def certs106 : List Cert := [
  (104, 103, [(1, 103, 1)]),
  (105, 104, [(1, 103, 1)]),
  (106, 105, [(1, 103, 1)]),
  (107, 106, [(1, 103, 1)]),
  (108, 107, [(1, 103, 1)]),
  (109, 108, [(1, 103, 1)]),
  (110, 109, [(1, 103, 1)]),
  (111, 110, [(1, 103, 1)]),
  (112, 111, [(1, 103, 1)]),
  (113, 112, [(1, 103, 1)]),
  (114, 113, [(1, 103, 1)]),
  (115, 114, [(1, 103, 1)]),
  (116, 115, [(1, 103, 1)]),
  (117, 116, [(1, 103, 1)]),
  (118, 117, [(1, 103, 1)]),
  (119, 118, [(1, 103, 1)]),
  (120, 119, [(1, 103, 1)]),
  (121, 120, [(1, 103, 1)]),
  (122, 121, [(1, 103, 1)]),
  (123, 122, [(1, 103, 1)]),
  (124, 123, [(1, 103, 1)]),
  (125, 124, [(1, 103, 1)]),
  (126, 125, [(1, 103, 1)]),
  (127, 126, [(1, 103, 1)]),
  (128, 127, [(1, 103, 1)]),
  (129, 128, [(1, 103, 1)]),
  (130, 129, [(1, 103, 1)]),
  (131, 130, [(1, 103, 1)]),
  (132, 131, [(1, 103, 1)]),
  (133, 132, [(1, 103, 1)]),
  (134, 133, [(1, 103, 1)]),
  (136, 135, [(1, 103, 1)]),
  (138, 137, [(1, 103, 1)]),
  (140, 139, [(1, 103, 1)]),
  (142, 141, [(1, 103, 1)]),
  (144, 143, [(1, 103, 1)]),
  (146, 145, [(1, 103, 1)]),
  (148, 147, [(1, 103, 1)]),
  (150, 149, [(1, 103, 1)]),
  (152, 151, [(1, 103, 1)]),
  (154, 153, [(1, 103, 1)]),
  (156, 155, [(1, 103, 1)]),
  (158, 157, [(1, 103, 1)]),
  (160, 159, [(1, 103, 1)]),
  (162, 161, [(1, 103, 1)]),
  (164, 163, [(1, 103, 1)]),
  (166, 165, [(1, 103, 1)]),
  (168, 167, [(1, 103, 1)]),
  (170, 169, [(1, 103, 1)]),
  (172, 171, [(1, 103, 1)]),
  (174, 173, [(1, 103, 1)]),
  (176, 175, [(1, 103, 1)]),
  (178, 177, [(1, 103, 1)]),
  (180, 179, [(1, 103, 1)]),
  (182, 181, [(1, 103, 1)]),
  (184, 183, [(1, 103, 1)]),
  (186, 185, [(1, 103, 1)]),
  (188, 187, [(1, 103, 1)]),
  (190, 189, [(1, 103, 1)]),
  (192, 191, [(1, 103, 1)]),
  (194, 193, [(1, 103, 1)]),
  (196, 195, [(1, 103, 1)]),
  (198, 197, [(1, 103, 1)]),
  (200, 199, [(1, 103, 1)]),
  (202, 201, [(1, 103, 1)]),
  (205, 204, [(1, 103, 1)]),
  (208, 207, [(1, 103, 1)]),
  (211, 210, [(1, 103, 1)]),
  (214, 213, [(1, 103, 1)]),
  (217, 216, [(1, 103, 1)]),
  (220, 219, [(1, 103, 1)]),
  (223, 222, [(1, 103, 1)]),
  (226, 223, [(1, 46, 1), (2, 53, 3), (3, 3, 4), (4, 1, 5)]),
  (229, 226, [(1, 46, 1), (2, 54, 3), (3, 3, 4)]),
  (232, 229, [(1, 47, 1), (2, 54, 3), (3, 2, 4)]),
  (235, 232, [(1, 47, 1), (2, 55, 3), (3, 1, 4)]),
  (238, 235, [(1, 48, 1), (2, 55, 3)]),
  (241, 238, [(1, 49, 1), (2, 54, 3)]),
  (244, 241, [(1, 49, 1), (2, 54, 3)]),
  (247, 244, [(1, 50, 1), (2, 53, 3)]),
  (250, 247, [(1, 50, 1), (2, 53, 3)]),
  (253, 250, [(1, 51, 1), (2, 52, 3)]),
  (256, 253, [(1, 52, 1), (2, 51, 3)]),
  (259, 256, [(1, 52, 1), (2, 51, 3)]),
  (262, 259, [(1, 53, 1), (2, 50, 3)]),
  (265, 260, [(1, 30, 1), (2, 66, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (268, 263, [(1, 30, 1), (2, 67, 3), (3, 5, 4), (4, 1, 5)]),
  (272, 267, [(1, 31, 1), (2, 68, 3), (3, 4, 4)]),
  (276, 271, [(1, 31, 1), (2, 69, 3), (3, 3, 4)]),
  (280, 275, [(1, 32, 1), (2, 70, 3), (3, 1, 4)]),
  (284, 279, [(1, 32, 1), (2, 71, 3)]),
  (288, 281, [(1, 23, 1), (2, 72, 3), (3, 6, 4), (4, 2, 5)]),
  (292, 285, [(1, 23, 1), (2, 74, 3), (3, 5, 4), (4, 1, 5)]),
  (296, 289, [(1, 23, 1), (2, 75, 3), (3, 5, 4)]),
  (300, 293, [(1, 24, 1), (2, 76, 3), (3, 3, 4)]),
  (304, 295, [(1, 18, 1), (2, 76, 3), (3, 7, 4), (4, 2, 5)]),
  (308, 299, [(1, 19, 1), (2, 77, 3), (3, 7, 4)]),
  (312, 301, [(1, 15, 1), (2, 77, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (316, 305, [(1, 16, 1), (2, 77, 3), (3, 8, 4), (4, 2, 5)]),
  (320, 307, [(1, 13, 1), (2, 78, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (324, 309, [(2, 103, 3)]),
  (328, 311, [(2, 103, 3)]),
  (332, 311, [(2, 102, 3), (3, 1, 5)]),
  (336, 313, [(2, 102, 3), (3, 1, 5)]),
  (341, 314, [(2, 101, 3), (3, 2, 5)]),
  (346, 315, [(2, 100, 3), (3, 1, 4), (3, 2, 5)]),
  (351, 316, [(2, 99, 3), (3, 1, 4), (3, 3, 5)]),
  (356, 317, [(2, 98, 3), (3, 2, 4), (3, 3, 5)]),
  (361, 320, [(2, 99, 3), (3, 1, 4), (3, 3, 5)]),
  (366, 321, [(2, 98, 3), (3, 2, 4), (3, 3, 5)]),
  (371, 322, [(2, 96, 3), (3, 3, 4), (3, 4, 5)]),
  (376, 323, [(2, 95, 3), (3, 4, 4), (3, 4, 5)]),
  (381, 324, [(2, 94, 3), (3, 4, 4), (3, 5, 5)]),
  (386, 325, [(2, 93, 3), (3, 5, 4), (3, 5, 5)]),
  (391, 328, [(2, 93, 3), (3, 5, 4), (3, 5, 5)]),
  (396, 329, [(2, 92, 3), (3, 6, 4), (3, 5, 5)]),
  (401, 330, [(2, 90, 3), (3, 7, 4), (3, 6, 5)]),
  (407, 332, [(2, 89, 3), (3, 8, 4), (3, 6, 5)]),
  (413, 334, [(2, 88, 3), (3, 8, 4), (3, 7, 5)]),
  (419, 334, [(2, 86, 3), (3, 9, 4), (3, 8, 5)]),
  (425, 336, [(2, 85, 3), (3, 10, 4), (3, 8, 5)]),
  (431, 338, [(2, 84, 3), (3, 11, 4), (3, 8, 5)]),
  (437, 340, [(2, 83, 3), (3, 11, 4), (3, 9, 5)]),
  (443, 342, [(2, 82, 3), (3, 12, 4), (3, 9, 5)]),
  (449, 342, [(2, 80, 3), (3, 13, 4), (3, 10, 5)]),
  (455, 344, [(2, 79, 3), (3, 14, 4), (3, 10, 5)]),
  (461, 346, [(2, 78, 3), (3, 14, 4), (3, 11, 5)]),
  (467, 348, [(2, 77, 3), (3, 15, 4), (3, 11, 5)]),
  (474, 349, [(2, 75, 3), (3, 16, 4), (3, 12, 5)]),
  (481, 352, [(2, 74, 3), (3, 17, 4), (3, 12, 5)]),
  (488, 353, [(2, 73, 3), (3, 17, 4), (3, 13, 5)]),
  (495, 356, [(2, 72, 3), (3, 18, 4), (3, 13, 5)]),
  (502, 357, [(2, 70, 3), (3, 19, 4), (3, 14, 5)]),
  (509, 360, [(2, 70, 3), (3, 20, 4), (3, 13, 5)]),
  (516, 361, [(2, 68, 3), (3, 21, 4), (3, 14, 5)]),
  (523, 362, [(2, 66, 3), (3, 22, 4), (3, 15, 5)]),
  (530, 365, [(2, 66, 3), (3, 22, 4), (3, 15, 5)]),
  (537, 366, [(2, 64, 3), (3, 23, 4), (3, 16, 5)]),
  (545, 368, [(2, 63, 3), (3, 23, 4), (3, 17, 5)]),
  (553, 370, [(2, 61, 3), (3, 25, 4), (3, 17, 5)]),
  (561, 372, [(2, 60, 3), (3, 25, 4), (3, 18, 5)]),
  (569, 374, [(2, 59, 3), (3, 26, 4), (3, 18, 5)]),
  (577, 376, [(2, 58, 3), (3, 26, 4), (3, 19, 5)]),
  (585, 378, [(2, 56, 3), (3, 27, 4), (3, 20, 5)]),
  (593, 380, [(2, 55, 3), (3, 28, 4), (3, 20, 5)]),
  (601, 382, [(2, 54, 3), (3, 28, 4), (3, 21, 5)]),
  (610, 383, [(2, 52, 3), (3, 29, 4), (3, 22, 5)]),
  (619, 384, [(2, 51, 3), (3, 29, 4), (3, 23, 5)]),
  (628, 387, [(2, 50, 3), (3, 30, 4), (3, 23, 5)]),
  (637, 388, [(2, 48, 3), (3, 31, 4), (3, 24, 5)]),
  (646, 391, [(2, 48, 3), (3, 31, 4), (3, 24, 5)]),
  (655, 392, [(2, 46, 3), (3, 31, 4), (3, 26, 5)]),
  (664, 395, [(2, 46, 3), (3, 31, 4), (3, 26, 5)]),
  (673, 396, [(2, 44, 3), (3, 32, 4), (3, 27, 5)]),
  (683, 398, [(2, 43, 3), (3, 32, 4), (3, 27, 5), (4, 1, 6)]),
  (693, 400, [(2, 42, 3), (3, 33, 4), (3, 27, 5), (4, 1, 6)]),
  (703, 402, [(2, 41, 3), (3, 33, 4), (3, 28, 5), (4, 1, 6)]),
  (713, 404, [(2, 40, 3), (3, 33, 4), (3, 29, 5), (4, 1, 6)]),
  (723, 406, [(2, 39, 3), (3, 33, 4), (3, 30, 5), (4, 1, 6)]),
  (733, 408, [(2, 38, 3), (3, 34, 4), (3, 30, 5), (4, 1, 6)]),
  (743, 410, [(2, 37, 3), (3, 34, 4), (3, 31, 5), (4, 1, 6)]),
  (754, 411, [(2, 36, 3), (3, 34, 4), (3, 32, 5), (4, 1, 6)]),
  (765, 414, [(2, 35, 3), (3, 34, 4), (3, 33, 5), (4, 1, 6)]),
  (776, 415, [(2, 34, 3), (3, 34, 4), (3, 34, 5), (4, 1, 6)]),
  (787, 418, [(2, 34, 3), (3, 34, 4), (3, 34, 5), (4, 1, 6)]),
  (798, 419, [(2, 33, 3), (3, 33, 4), (3, 35, 5), (4, 2, 6)]),
  (809, 420, [(2, 32, 3), (3, 33, 4), (3, 36, 5), (4, 2, 6)]),
  (821, 422, [(2, 31, 3), (3, 33, 4), (3, 37, 5), (4, 2, 6)]),
  (833, 424, [(2, 30, 3), (3, 33, 4), (3, 38, 5), (4, 2, 6)]),
  (845, 426, [(2, 29, 3), (3, 33, 4), (3, 39, 5), (4, 2, 6)]),
  (857, 428, [(2, 28, 3), (3, 33, 4), (3, 40, 5), (4, 2, 6)]),
  (869, 430, [(2, 28, 3), (3, 32, 4), (3, 41, 5), (4, 2, 6)]),
  (882, 433, [(2, 27, 3), (3, 33, 4), (3, 41, 5), (4, 2, 6)]),
  (895, 434, [(2, 26, 3), (3, 32, 4), (3, 43, 5), (4, 2, 6)]),
  (908, 435, [(2, 26, 3), (3, 31, 4), (3, 43, 5), (4, 3, 6)]),
  (921, 438, [(2, 25, 3), (3, 31, 4), (3, 44, 5), (4, 3, 6)]),
  (934, 439, [(2, 24, 3), (3, 31, 4), (3, 45, 5), (4, 3, 6)]),
  (948, 441, [(2, 24, 3), (3, 30, 4), (3, 46, 5), (4, 3, 6)]),
  (962, 443, [(2, 23, 3), (3, 29, 4), (3, 48, 5), (4, 3, 6)]),
  (976, 445, [(2, 23, 3), (3, 28, 4), (3, 48, 5), (4, 4, 6)]),
  (990, 447, [(2, 22, 3), (3, 28, 4), (3, 50, 5), (4, 3, 6)]),
  (1004, 449, [(2, 22, 3), (3, 27, 4), (3, 50, 5), (4, 4, 6)]),
  (1019, 452, [(2, 21, 3), (3, 27, 4), (3, 52, 5), (4, 3, 6)]),
  (1034, 453, [(2, 21, 3), (3, 26, 4), (3, 52, 5), (4, 4, 6)])]

theorem small106 : smallOK 106 1030 certs106 = true := by decide +kernel

/-- The certificates for `t = 107`. -/
def certs107 : List Cert := [
  (105, 104, [(1, 104, 1)]),
  (106, 105, [(1, 104, 1)]),
  (107, 106, [(1, 104, 1)]),
  (108, 107, [(1, 104, 1)]),
  (109, 108, [(1, 104, 1)]),
  (110, 109, [(1, 104, 1)]),
  (111, 110, [(1, 104, 1)]),
  (112, 111, [(1, 104, 1)]),
  (113, 112, [(1, 104, 1)]),
  (114, 113, [(1, 104, 1)]),
  (115, 114, [(1, 104, 1)]),
  (116, 115, [(1, 104, 1)]),
  (117, 116, [(1, 104, 1)]),
  (118, 117, [(1, 104, 1)]),
  (119, 118, [(1, 104, 1)]),
  (120, 119, [(1, 104, 1)]),
  (121, 120, [(1, 104, 1)]),
  (122, 121, [(1, 104, 1)]),
  (123, 122, [(1, 104, 1)]),
  (124, 123, [(1, 104, 1)]),
  (125, 124, [(1, 104, 1)]),
  (126, 125, [(1, 104, 1)]),
  (127, 126, [(1, 104, 1)]),
  (128, 127, [(1, 104, 1)]),
  (129, 128, [(1, 104, 1)]),
  (130, 129, [(1, 104, 1)]),
  (131, 130, [(1, 104, 1)]),
  (132, 131, [(1, 104, 1)]),
  (133, 132, [(1, 104, 1)]),
  (134, 133, [(1, 104, 1)]),
  (135, 134, [(1, 104, 1)]),
  (136, 135, [(1, 104, 1)]),
  (137, 136, [(1, 104, 1)]),
  (138, 137, [(1, 104, 1)]),
  (139, 138, [(1, 104, 1)]),
  (140, 139, [(1, 104, 1)]),
  (141, 140, [(1, 104, 1)]),
  (142, 141, [(1, 104, 1)]),
  (143, 142, [(1, 104, 1)]),
  (144, 143, [(1, 104, 1)]),
  (145, 144, [(1, 104, 1)]),
  (146, 145, [(1, 104, 1)]),
  (147, 146, [(1, 104, 1)]),
  (148, 147, [(1, 104, 1)]),
  (149, 148, [(1, 104, 1)]),
  (150, 149, [(1, 104, 1)]),
  (151, 150, [(1, 104, 1)]),
  (152, 151, [(1, 104, 1)]),
  (153, 152, [(1, 104, 1)]),
  (154, 153, [(1, 104, 1)]),
  (155, 154, [(1, 104, 1)]),
  (156, 155, [(1, 104, 1)]),
  (157, 156, [(1, 104, 1)]),
  (158, 157, [(1, 104, 1)]),
  (159, 158, [(1, 104, 1)]),
  (160, 159, [(1, 104, 1)]),
  (161, 160, [(1, 104, 1)]),
  (162, 161, [(1, 104, 1)]),
  (163, 162, [(1, 104, 1)]),
  (164, 163, [(1, 104, 1)]),
  (165, 164, [(1, 104, 1)]),
  (166, 165, [(1, 104, 1)]),
  (167, 166, [(1, 104, 1)]),
  (168, 167, [(1, 104, 1)]),
  (169, 168, [(1, 104, 1)]),
  (170, 169, [(1, 104, 1)]),
  (171, 170, [(1, 104, 1)]),
  (172, 171, [(1, 104, 1)]),
  (173, 172, [(1, 104, 1)]),
  (174, 173, [(1, 104, 1)]),
  (175, 174, [(1, 104, 1)]),
  (176, 175, [(1, 104, 1)]),
  (177, 176, [(1, 104, 1)]),
  (178, 177, [(1, 104, 1)]),
  (179, 178, [(1, 104, 1)]),
  (180, 179, [(1, 104, 1)]),
  (181, 180, [(1, 104, 1)]),
  (182, 181, [(1, 104, 1)]),
  (183, 182, [(1, 104, 1)]),
  (184, 183, [(1, 104, 1)]),
  (185, 184, [(1, 104, 1)]),
  (186, 185, [(1, 104, 1)]),
  (187, 186, [(1, 104, 1)]),
  (188, 187, [(1, 104, 1)]),
  (189, 188, [(1, 104, 1)]),
  (190, 189, [(1, 104, 1)]),
  (191, 190, [(1, 104, 1)]),
  (192, 191, [(1, 104, 1)]),
  (193, 192, [(1, 104, 1)]),
  (194, 193, [(1, 104, 1)]),
  (195, 194, [(1, 104, 1)]),
  (196, 195, [(1, 104, 1)]),
  (197, 196, [(1, 104, 1)]),
  (198, 197, [(1, 104, 1)]),
  (199, 198, [(1, 104, 1)]),
  (200, 199, [(1, 104, 1)]),
  (202, 201, [(1, 104, 1)]),
  (204, 203, [(1, 104, 1)]),
  (206, 205, [(1, 104, 1)]),
  (208, 207, [(1, 104, 1)]),
  (210, 209, [(1, 104, 1)]),
  (212, 211, [(1, 104, 1)]),
  (214, 213, [(1, 104, 1)]),
  (216, 215, [(1, 104, 1)]),
  (218, 217, [(1, 104, 1)]),
  (220, 219, [(1, 104, 1)]),
  (222, 221, [(1, 104, 1)]),
  (224, 223, [(1, 104, 1)]),
  (226, 225, [(1, 104, 1)]),
  (228, 227, [(1, 104, 1)]),
  (230, 227, [(1, 46, 1), (2, 54, 3), (3, 3, 4), (4, 1, 5)]),
  (232, 229, [(1, 47, 1), (2, 54, 3), (3, 3, 4)]),
  (234, 231, [(1, 47, 1), (2, 55, 3), (3, 2, 4)]),
  (236, 233, [(1, 48, 1), (2, 55, 3), (3, 1, 4)]),
  (238, 235, [(1, 48, 1), (2, 56, 3)]),
  (240, 237, [(1, 48, 1), (2, 56, 3)]),
  (242, 239, [(1, 49, 1), (2, 55, 3)]),
  (244, 241, [(1, 49, 1), (2, 55, 3)]),
  (246, 243, [(1, 50, 1), (2, 54, 3)]),
  (248, 245, [(1, 50, 1), (2, 54, 3)]),
  (250, 247, [(1, 50, 1), (2, 54, 3)]),
  (252, 249, [(1, 51, 1), (2, 53, 3)]),
  (254, 251, [(1, 51, 1), (2, 53, 3)]),
  (256, 253, [(1, 52, 1), (2, 52, 3)]),
  (258, 255, [(1, 52, 1), (2, 52, 3)]),
  (260, 257, [(1, 52, 1), (2, 52, 3)]),
  (262, 259, [(1, 53, 1), (2, 51, 3)]),
  (264, 261, [(1, 53, 1), (2, 51, 3)]),
  (266, 263, [(1, 54, 1), (2, 50, 3)]),
  (268, 263, [(1, 30, 1), (2, 67, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (270, 265, [(1, 30, 1), (2, 68, 3), (3, 5, 4), (4, 1, 5)]),
  (272, 267, [(1, 31, 1), (2, 68, 3), (3, 5, 4)]),
  (274, 269, [(1, 31, 1), (2, 69, 3), (3, 4, 4)]),
  (276, 271, [(1, 31, 1), (2, 69, 3), (3, 4, 4)]),
  (278, 273, [(1, 31, 1), (2, 70, 3), (3, 3, 4)]),
  (280, 275, [(1, 32, 1), (2, 70, 3), (3, 2, 4)]),
  (282, 277, [(1, 32, 1), (2, 71, 3), (3, 1, 4)]),
  (284, 279, [(1, 32, 1), (2, 71, 3), (3, 1, 4)]),
  (286, 281, [(1, 32, 1), (2, 72, 3)]),
  (288, 281, [(1, 23, 1), (2, 72, 3), (3, 6, 4), (4, 2, 5), (6, 1, 8)]),
  (290, 283, [(1, 23, 1), (2, 73, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (292, 285, [(1, 23, 1), (2, 74, 3), (3, 5, 4), (4, 2, 5)]),
  (294, 287, [(1, 23, 1), (2, 74, 3), (3, 6, 4), (4, 1, 5)]),
  (296, 289, [(1, 23, 1), (2, 75, 3), (3, 6, 4)]),
  (298, 291, [(1, 23, 1), (2, 76, 3), (3, 5, 4)]),
  (300, 293, [(1, 24, 1), (2, 76, 3), (3, 4, 4)]),
  (303, 296, [(1, 24, 1), (2, 77, 3), (3, 3, 4)]),
  (306, 297, [(1, 18, 1), (2, 77, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (309, 300, [(1, 19, 1), (2, 77, 3), (3, 7, 4), (4, 1, 5)]),
  (312, 303, [(1, 19, 1), (2, 78, 3), (3, 7, 4)]),
  (315, 304, [(1, 15, 1), (2, 78, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (318, 307, [(1, 16, 1), (2, 78, 3), (3, 7, 4), (4, 3, 5)]),
  (321, 310, [(1, 16, 1), (2, 79, 3), (3, 7, 4), (4, 2, 5)]),
  (324, 311, [(1, 13, 1), (2, 79, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (327, 312, [(2, 104, 3)]),
  (330, 313, [(2, 104, 3)]),
  (333, 314, [(2, 104, 3)]),
  (336, 315, [(2, 103, 3), (3, 1, 5)]),
  (339, 316, [(2, 103, 3), (3, 1, 5)]),
  (342, 317, [(2, 103, 3), (3, 1, 5)]),
  (345, 318, [(2, 103, 3), (3, 1, 5)]),
  (348, 319, [(2, 102, 3), (3, 2, 5)]),
  (351, 318, [(2, 101, 3), (3, 3, 5)]),
  (354, 319, [(2, 100, 3), (3, 1, 4), (3, 3, 5)]),
  (357, 320, [(2, 100, 3), (3, 1, 4), (3, 3, 5)]),
  (360, 321, [(2, 100, 3), (3, 1, 4), (3, 3, 5)]),
  (363, 322, [(2, 99, 3), (3, 2, 4), (3, 3, 5)]),
  (366, 323, [(2, 99, 3), (3, 2, 4), (3, 3, 5)]),
  (369, 324, [(2, 99, 3), (3, 2, 4), (3, 3, 5)]),
  (372, 323, [(2, 97, 3), (3, 3, 4), (3, 4, 5)]),
  (375, 326, [(2, 98, 3), (3, 3, 4), (3, 3, 5)]),
  (378, 325, [(2, 96, 3), (3, 3, 4), (3, 5, 5)]),
  (381, 326, [(2, 95, 3), (3, 4, 4), (3, 5, 5)]),
  (384, 327, [(2, 95, 3), (3, 4, 4), (3, 5, 5)]),
  (387, 328, [(2, 94, 3), (3, 5, 4), (3, 5, 5)]),
  (390, 329, [(2, 94, 3), (3, 5, 4), (3, 5, 5)]),
  (393, 330, [(2, 94, 3), (3, 5, 4), (3, 5, 5)]),
  (396, 331, [(2, 93, 3), (3, 6, 4), (3, 5, 5)]),
  (399, 332, [(2, 93, 3), (3, 6, 4), (3, 5, 5)]),
  (402, 333, [(2, 92, 3), (3, 6, 4), (3, 6, 5)]),
  (406, 333, [(2, 91, 3), (3, 7, 4), (3, 6, 5)]),
  (410, 335, [(2, 90, 3), (3, 8, 4), (3, 6, 5)]),
  (414, 335, [(2, 89, 3), (3, 8, 4), (3, 7, 5)]),
  (418, 337, [(2, 89, 3), (3, 8, 4), (3, 7, 5)]),
  (422, 337, [(2, 87, 3), (3, 9, 4), (3, 8, 5)]),
  (426, 339, [(2, 87, 3), (3, 9, 4), (3, 8, 5)]),
  (430, 341, [(2, 87, 3), (3, 10, 4), (3, 7, 5)]),
  (434, 341, [(2, 85, 3), (3, 11, 4), (3, 8, 5)]),
  (438, 343, [(2, 85, 3), (3, 11, 4), (3, 8, 5)]),
  (442, 343, [(2, 83, 3), (3, 12, 4), (3, 9, 5)]),
  (446, 345, [(2, 83, 3), (3, 12, 4), (3, 9, 5)]),
  (450, 345, [(2, 81, 3), (3, 13, 4), (3, 10, 5)]),
  (454, 347, [(2, 81, 3), (3, 13, 4), (3, 10, 5)]),
  (458, 347, [(2, 80, 3), (3, 14, 4), (3, 10, 5)]),
  (462, 349, [(2, 80, 3), (3, 14, 4), (3, 10, 5)]),
  (466, 349, [(2, 78, 3), (3, 15, 4), (3, 11, 5)]),
  (470, 351, [(2, 78, 3), (3, 15, 4), (3, 11, 5)]),
  (474, 353, [(2, 78, 3), (3, 15, 4), (3, 11, 5)]),
  (478, 353, [(2, 76, 3), (3, 16, 4), (3, 12, 5)]),
  (482, 353, [(2, 75, 3), (3, 17, 4), (3, 12, 5)]),
  (486, 355, [(2, 75, 3), (3, 17, 4), (3, 12, 5)]),
  (490, 357, [(2, 74, 3), (3, 18, 4), (3, 12, 5)]),
  (494, 357, [(2, 73, 3), (3, 18, 4), (3, 13, 5)]),
  (498, 359, [(2, 73, 3), (3, 18, 4), (3, 13, 5)]),
  (502, 359, [(2, 71, 3), (3, 19, 4), (3, 14, 5)]),
  (507, 360, [(2, 70, 3), (3, 20, 4), (3, 14, 5)]),
  (512, 363, [(2, 70, 3), (3, 20, 4), (3, 14, 5)]),
  (517, 364, [(2, 69, 3), (3, 21, 4), (3, 14, 5)]),
  (522, 365, [(2, 68, 3), (3, 21, 4), (3, 15, 5)]),
  (527, 366, [(2, 67, 3), (3, 22, 4), (3, 15, 5)]),
  (532, 367, [(2, 66, 3), (3, 22, 4), (3, 16, 5)]),
  (537, 368, [(2, 65, 3), (3, 23, 4), (3, 16, 5)]),
  (542, 369, [(2, 64, 3), (3, 23, 4), (3, 17, 5)]),
  (547, 370, [(2, 63, 3), (3, 24, 4), (3, 17, 5)]),
  (552, 373, [(2, 63, 3), (3, 24, 4), (3, 17, 5)]),
  (557, 374, [(2, 62, 3), (3, 25, 4), (3, 17, 5)]),
  (562, 375, [(2, 61, 3), (3, 25, 4), (3, 18, 5)]),
  (567, 376, [(2, 60, 3), (3, 26, 4), (3, 18, 5)]),
  (572, 377, [(2, 59, 3), (3, 26, 4), (3, 19, 5)]),
  (577, 378, [(2, 59, 3), (3, 26, 4), (3, 19, 5)]),
  (582, 379, [(2, 58, 3), (3, 27, 4), (3, 19, 5)]),
  (587, 380, [(2, 57, 3), (3, 27, 4), (3, 20, 5)]),
  (592, 381, [(2, 56, 3), (3, 28, 4), (3, 20, 5)]),
  (597, 382, [(2, 55, 3), (3, 28, 4), (3, 21, 5)]),
  (602, 383, [(2, 54, 3), (3, 29, 4), (3, 21, 5)]),
  (608, 385, [(2, 54, 3), (3, 29, 4), (3, 21, 5)]),
  (614, 387, [(2, 53, 3), (3, 29, 4), (3, 22, 5)]),
  (620, 387, [(2, 52, 3), (3, 29, 4), (3, 23, 5)]),
  (626, 389, [(2, 51, 3), (3, 30, 4), (3, 23, 5)]),
  (632, 391, [(2, 51, 3), (3, 30, 4), (3, 23, 5)]),
  (638, 391, [(2, 49, 3), (3, 31, 4), (3, 24, 5)]),
  (644, 393, [(2, 49, 3), (3, 31, 4), (3, 24, 5)]),
  (650, 395, [(2, 48, 3), (3, 32, 4), (3, 24, 5)]),
  (656, 395, [(2, 47, 3), (3, 32, 4), (3, 25, 5)]),
  (662, 397, [(2, 47, 3), (3, 32, 4), (3, 25, 5)]),
  (668, 397, [(2, 46, 3), (3, 32, 4), (3, 25, 5), (4, 1, 6)]),
  (674, 399, [(2, 45, 3), (3, 32, 4), (3, 27, 5)]),
  (680, 401, [(2, 45, 3), (3, 32, 4), (3, 27, 5)]),
  (686, 401, [(2, 44, 3), (3, 32, 4), (3, 27, 5), (4, 1, 6)]),
  (692, 403, [(2, 43, 3), (3, 33, 4), (3, 28, 5)]),
  (698, 405, [(2, 43, 3), (3, 33, 4), (3, 28, 5)]),
  (704, 405, [(2, 42, 3), (3, 33, 4), (3, 28, 5), (4, 1, 6)]),
  (711, 406, [(2, 41, 3), (3, 33, 4), (3, 29, 5), (4, 1, 6)]),
  (718, 407, [(2, 40, 3), (3, 34, 4), (3, 29, 5), (4, 1, 6)]),
  (725, 410, [(2, 40, 3), (3, 34, 4), (3, 30, 5)]),
  (732, 411, [(2, 39, 3), (3, 34, 4), (3, 30, 5), (4, 1, 6)]),
  (739, 412, [(2, 38, 3), (3, 34, 4), (3, 31, 5), (4, 1, 6)]),
  (746, 413, [(2, 38, 3), (3, 34, 4), (3, 31, 5), (4, 1, 6)]),
  (753, 414, [(2, 37, 3), (3, 34, 4), (3, 32, 5), (4, 1, 6)]),
  (760, 415, [(2, 36, 3), (3, 34, 4), (3, 33, 5), (4, 1, 6)]),
  (767, 416, [(2, 36, 3), (3, 34, 4), (3, 32, 5), (4, 2, 6)]),
  (774, 419, [(2, 35, 3), (3, 35, 4), (3, 33, 5), (4, 1, 6)]),
  (781, 420, [(2, 35, 3), (3, 34, 4), (3, 34, 5), (4, 1, 6)]),
  (788, 421, [(2, 34, 3), (3, 35, 4), (3, 34, 5), (4, 1, 6)]),
  (795, 422, [(2, 34, 3), (3, 34, 4), (3, 35, 5), (4, 1, 6)]),
  (802, 423, [(2, 33, 3), (3, 34, 4), (3, 35, 5), (4, 2, 6)]),
  (810, 425, [(2, 33, 3), (3, 34, 4), (3, 36, 5), (4, 1, 6)]),
  (818, 425, [(2, 32, 3), (3, 34, 4), (3, 36, 5), (4, 2, 6)]),
  (826, 427, [(2, 31, 3), (3, 34, 4), (3, 37, 5), (4, 2, 6)]),
  (834, 429, [(2, 31, 3), (3, 34, 4), (3, 37, 5), (4, 2, 6)]),
  (842, 429, [(2, 30, 3), (3, 34, 4), (3, 38, 5), (4, 2, 6)]),
  (850, 431, [(2, 30, 3), (3, 34, 4), (3, 38, 5), (4, 2, 6)]),
  (858, 431, [(2, 29, 3), (3, 33, 4), (3, 40, 5), (4, 2, 6)]),
  (866, 433, [(2, 29, 3), (3, 33, 4), (3, 40, 5), (4, 2, 6)]),
  (874, 435, [(2, 28, 3), (3, 34, 4), (3, 40, 5), (4, 2, 6)]),
  (882, 435, [(2, 28, 3), (3, 33, 4), (3, 40, 5), (4, 3, 6)]),
  (890, 437, [(2, 27, 3), (3, 33, 4), (3, 42, 5), (4, 2, 6)]),
  (898, 437, [(2, 27, 3), (3, 32, 4), (3, 42, 5), (4, 3, 6)]),
  (906, 439, [(2, 26, 3), (3, 33, 4), (3, 43, 5), (4, 2, 6)]),
  (915, 440, [(2, 26, 3), (3, 32, 4), (3, 43, 5), (4, 3, 6)]),
  (924, 441, [(2, 25, 3), (3, 32, 4), (3, 44, 5), (4, 3, 6)]),
  (933, 442, [(2, 25, 3), (3, 31, 4), (3, 45, 5), (4, 3, 6)]),
  (942, 445, [(2, 25, 3), (3, 31, 4), (3, 45, 5), (4, 3, 6)]),
  (951, 446, [(2, 24, 3), (3, 31, 4), (3, 46, 5), (4, 3, 6)]),
  (960, 447, [(2, 24, 3), (3, 30, 4), (3, 47, 5), (4, 3, 6)]),
  (969, 448, [(2, 23, 3), (3, 30, 4), (3, 48, 5), (4, 3, 6)]),
  (978, 449, [(2, 23, 3), (3, 30, 4), (3, 48, 5), (4, 3, 6)]),
  (987, 450, [(2, 23, 3), (3, 29, 4), (3, 48, 5), (4, 4, 6)]),
  (996, 451, [(2, 22, 3), (3, 29, 4), (3, 50, 5), (4, 3, 6)]),
  (1005, 452, [(2, 22, 3), (3, 28, 4), (3, 50, 5), (4, 4, 6)]),
  (1015, 454, [(2, 22, 3), (3, 28, 4), (3, 50, 5), (4, 4, 6)]),
  (1025, 456, [(2, 21, 3), (3, 28, 4), (3, 52, 5), (4, 3, 6)]),
  (1035, 456, [(2, 21, 3), (3, 27, 4), (3, 52, 5), (4, 4, 6)]),
  (1045, 458, [(2, 21, 3), (3, 26, 4), (3, 53, 5), (4, 4, 6)])]

theorem small107 : smallOK 107 1037 certs107 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S108.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {108, 109, 110, 111, 112, 113, 114, 115} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 108`. -/
def certs108 : List Cert := [
  (106, 105, [(1, 105, 1)]),
  (107, 106, [(1, 105, 1)]),
  (108, 107, [(1, 105, 1)]),
  (109, 108, [(1, 105, 1)]),
  (110, 109, [(1, 105, 1)]),
  (111, 110, [(1, 105, 1)]),
  (112, 111, [(1, 105, 1)]),
  (113, 112, [(1, 105, 1)]),
  (114, 113, [(1, 105, 1)]),
  (115, 114, [(1, 105, 1)]),
  (116, 115, [(1, 105, 1)]),
  (117, 116, [(1, 105, 1)]),
  (118, 117, [(1, 105, 1)]),
  (119, 118, [(1, 105, 1)]),
  (120, 119, [(1, 105, 1)]),
  (121, 120, [(1, 105, 1)]),
  (122, 121, [(1, 105, 1)]),
  (123, 122, [(1, 105, 1)]),
  (124, 123, [(1, 105, 1)]),
  (125, 124, [(1, 105, 1)]),
  (126, 125, [(1, 105, 1)]),
  (127, 126, [(1, 105, 1)]),
  (128, 127, [(1, 105, 1)]),
  (129, 128, [(1, 105, 1)]),
  (130, 129, [(1, 105, 1)]),
  (131, 130, [(1, 105, 1)]),
  (132, 131, [(1, 105, 1)]),
  (133, 132, [(1, 105, 1)]),
  (134, 133, [(1, 105, 1)]),
  (136, 135, [(1, 105, 1)]),
  (138, 137, [(1, 105, 1)]),
  (140, 139, [(1, 105, 1)]),
  (142, 141, [(1, 105, 1)]),
  (144, 143, [(1, 105, 1)]),
  (146, 145, [(1, 105, 1)]),
  (148, 147, [(1, 105, 1)]),
  (150, 149, [(1, 105, 1)]),
  (152, 151, [(1, 105, 1)]),
  (154, 153, [(1, 105, 1)]),
  (156, 155, [(1, 105, 1)]),
  (158, 157, [(1, 105, 1)]),
  (160, 159, [(1, 105, 1)]),
  (162, 161, [(1, 105, 1)]),
  (164, 163, [(1, 105, 1)]),
  (166, 165, [(1, 105, 1)]),
  (168, 167, [(1, 105, 1)]),
  (170, 169, [(1, 105, 1)]),
  (172, 171, [(1, 105, 1)]),
  (174, 173, [(1, 105, 1)]),
  (176, 175, [(1, 105, 1)]),
  (178, 177, [(1, 105, 1)]),
  (180, 179, [(1, 105, 1)]),
  (182, 181, [(1, 105, 1)]),
  (184, 183, [(1, 105, 1)]),
  (186, 185, [(1, 105, 1)]),
  (188, 187, [(1, 105, 1)]),
  (190, 189, [(1, 105, 1)]),
  (192, 191, [(1, 105, 1)]),
  (194, 193, [(1, 105, 1)]),
  (196, 195, [(1, 105, 1)]),
  (198, 197, [(1, 105, 1)]),
  (200, 199, [(1, 105, 1)]),
  (202, 201, [(1, 105, 1)]),
  (205, 204, [(1, 105, 1)]),
  (208, 207, [(1, 105, 1)]),
  (211, 210, [(1, 105, 1)]),
  (214, 213, [(1, 105, 1)]),
  (217, 216, [(1, 105, 1)]),
  (220, 219, [(1, 105, 1)]),
  (223, 222, [(1, 105, 1)]),
  (226, 225, [(1, 105, 1)]),
  (229, 228, [(1, 105, 1)]),
  (232, 229, [(1, 47, 1), (2, 54, 3), (3, 3, 4), (4, 1, 5)]),
  (235, 232, [(1, 47, 1), (2, 55, 3), (3, 3, 4)]),
  (238, 235, [(1, 48, 1), (2, 56, 3), (3, 1, 4)]),
  (241, 238, [(1, 49, 1), (2, 56, 3)]),
  (244, 241, [(1, 49, 1), (2, 56, 3)]),
  (247, 244, [(1, 50, 1), (2, 55, 3)]),
  (250, 247, [(1, 50, 1), (2, 55, 3)]),
  (253, 250, [(1, 51, 1), (2, 54, 3)]),
  (256, 253, [(1, 52, 1), (2, 53, 3)]),
  (259, 256, [(1, 52, 1), (2, 53, 3)]),
  (262, 259, [(1, 53, 1), (2, 52, 3)]),
  (265, 262, [(1, 53, 1), (2, 52, 3)]),
  (268, 265, [(1, 54, 1), (2, 51, 3)]),
  (272, 267, [(1, 31, 1), (2, 68, 3), (3, 5, 4), (4, 1, 5)]),
  (276, 271, [(1, 31, 1), (2, 69, 3), (3, 5, 4)]),
  (280, 275, [(1, 32, 1), (2, 70, 3), (3, 3, 4)]),
  (284, 279, [(1, 32, 1), (2, 71, 3), (3, 2, 4)]),
  (288, 283, [(1, 32, 1), (2, 73, 3)]),
  (292, 285, [(1, 23, 1), (2, 74, 3), (3, 5, 4), (4, 2, 5), (5, 1, 6)]),
  (296, 289, [(1, 23, 1), (2, 75, 3), (3, 6, 4), (4, 1, 5)]),
  (300, 293, [(1, 24, 1), (2, 76, 3), (3, 5, 4)]),
  (304, 297, [(1, 24, 1), (2, 77, 3), (3, 4, 4)]),
  (308, 299, [(1, 19, 1), (2, 77, 3), (3, 7, 4), (4, 2, 5)]),
  (312, 303, [(1, 19, 1), (2, 78, 3), (3, 7, 4), (4, 1, 5)]),
  (316, 305, [(1, 16, 1), (2, 77, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (320, 309, [(1, 16, 1), (2, 79, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (324, 313, [(1, 16, 1), (2, 80, 3), (3, 7, 4), (4, 2, 5)]),
  (328, 315, [(1, 14, 1), (2, 79, 3), (3, 8, 4), (4, 3, 5), (5, 1, 7)]),
  (332, 317, [(2, 105, 3)]),
  (336, 317, [(2, 105, 3)]),
  (341, 318, [(2, 104, 3), (3, 1, 5)]),
  (346, 319, [(2, 103, 3), (3, 2, 5)]),
  (351, 322, [(2, 103, 3), (3, 2, 5)]),
  (356, 323, [(2, 102, 3), (3, 1, 4), (3, 2, 5)]),
  (361, 324, [(2, 101, 3), (3, 1, 4), (3, 3, 5)]),
  (366, 325, [(2, 100, 3), (3, 2, 4), (3, 3, 5)]),
  (371, 326, [(2, 99, 3), (3, 2, 4), (3, 4, 5)]),
  (376, 327, [(2, 98, 3), (3, 3, 4), (3, 4, 5)]),
  (381, 328, [(2, 97, 3), (3, 3, 4), (3, 5, 5)]),
  (386, 329, [(2, 96, 3), (3, 4, 4), (3, 5, 5)]),
  (391, 332, [(2, 96, 3), (3, 4, 4), (3, 5, 5)]),
  (396, 333, [(2, 95, 3), (3, 5, 4), (3, 5, 5)]),
  (401, 334, [(2, 93, 3), (3, 6, 4), (3, 6, 5)]),
  (407, 336, [(2, 92, 3), (3, 7, 4), (3, 6, 5)]),
  (413, 338, [(2, 91, 3), (3, 8, 4), (3, 6, 5)]),
  (419, 340, [(2, 90, 3), (3, 8, 4), (3, 7, 5)]),
  (425, 340, [(2, 88, 3), (3, 9, 4), (3, 8, 5)]),
  (431, 342, [(2, 87, 3), (3, 10, 4), (3, 8, 5)]),
  (437, 344, [(2, 86, 3), (3, 11, 4), (3, 8, 5)]),
  (443, 346, [(2, 85, 3), (3, 11, 4), (3, 9, 5)]),
  (449, 348, [(2, 84, 3), (3, 12, 4), (3, 9, 5)]),
  (455, 348, [(2, 82, 3), (3, 13, 4), (3, 10, 5)]),
  (461, 350, [(2, 81, 3), (3, 14, 4), (3, 10, 5)]),
  (467, 352, [(2, 80, 3), (3, 14, 4), (3, 11, 5)]),
  (474, 355, [(2, 79, 3), (3, 15, 4), (3, 11, 5)]),
  (481, 356, [(2, 77, 3), (3, 16, 4), (3, 12, 5)]),
  (488, 359, [(2, 76, 3), (3, 17, 4), (3, 12, 5)]),
  (495, 360, [(2, 75, 3), (3, 18, 4), (3, 12, 5)]),
  (502, 361, [(2, 73, 3), (3, 19, 4), (3, 13, 5)]),
  (509, 364, [(2, 72, 3), (3, 20, 4), (3, 13, 5)]),
  (516, 365, [(2, 70, 3), (3, 21, 4), (3, 14, 5)]),
  (523, 368, [(2, 70, 3), (3, 21, 4), (3, 14, 5)]),
  (530, 369, [(2, 68, 3), (3, 22, 4), (3, 15, 5)]),
  (537, 370, [(2, 66, 3), (3, 23, 4), (3, 16, 5)]),
  (545, 372, [(2, 65, 3), (3, 23, 4), (3, 17, 5)]),
  (553, 374, [(2, 63, 3), (3, 25, 4), (3, 17, 5)]),
  (561, 376, [(2, 62, 3), (3, 25, 4), (3, 18, 5)]),
  (569, 378, [(2, 61, 3), (3, 26, 4), (3, 18, 5)]),
  (577, 380, [(2, 60, 3), (3, 26, 4), (3, 19, 5)]),
  (585, 382, [(2, 58, 3), (3, 27, 4), (3, 20, 5)]),
  (593, 384, [(2, 57, 3), (3, 28, 4), (3, 20, 5)]),
  (601, 386, [(2, 56, 3), (3, 28, 4), (3, 21, 5)]),
  (610, 389, [(2, 55, 3), (3, 29, 4), (3, 21, 5)]),
  (619, 390, [(2, 53, 3), (3, 30, 4), (3, 22, 5)]),
  (628, 391, [(2, 52, 3), (3, 30, 4), (3, 23, 5)]),
  (637, 394, [(2, 51, 3), (3, 31, 4), (3, 23, 5)]),
  (646, 397, [(2, 50, 3), (3, 31, 4), (3, 24, 5)]),
  (655, 398, [(2, 49, 3), (3, 31, 4), (3, 25, 5)]),
  (664, 401, [(2, 48, 3), (3, 32, 4), (3, 25, 5)]),
  (673, 402, [(2, 46, 3), (3, 33, 4), (3, 26, 5)]),
  (683, 404, [(2, 45, 3), (3, 33, 4), (3, 27, 5)]),
  (693, 406, [(2, 44, 3), (3, 33, 4), (3, 28, 5)]),
  (703, 408, [(2, 43, 3), (3, 34, 4), (3, 28, 5)]),
  (713, 410, [(2, 42, 3), (3, 34, 4), (3, 28, 5), (4, 1, 6)]),
  (723, 412, [(2, 41, 3), (3, 34, 4), (3, 29, 5), (4, 1, 6)]),
  (733, 414, [(2, 40, 3), (3, 34, 4), (3, 30, 5), (4, 1, 6)]),
  (743, 416, [(2, 39, 3), (3, 35, 4), (3, 30, 5), (4, 1, 6)]),
  (754, 417, [(2, 38, 3), (3, 34, 4), (3, 32, 5), (4, 1, 6)]),
  (765, 420, [(2, 37, 3), (3, 35, 4), (3, 32, 5), (4, 1, 6)]),
  (776, 421, [(2, 36, 3), (3, 35, 4), (3, 33, 5), (4, 1, 6)]),
  (787, 424, [(2, 35, 3), (3, 35, 4), (3, 34, 5), (4, 1, 6)]),
  (798, 425, [(2, 34, 3), (3, 35, 4), (3, 34, 5), (4, 2, 6)]),
  (809, 426, [(2, 33, 3), (3, 35, 4), (3, 35, 5), (4, 2, 6)]),
  (821, 428, [(2, 32, 3), (3, 35, 4), (3, 36, 5), (4, 2, 6)]),
  (833, 430, [(2, 31, 3), (3, 35, 4), (3, 37, 5), (4, 2, 6)]),
  (845, 432, [(2, 30, 3), (3, 35, 4), (3, 38, 5), (4, 2, 6)]),
  (857, 434, [(2, 30, 3), (3, 34, 4), (3, 39, 5), (4, 2, 6)]),
  (869, 436, [(2, 29, 3), (3, 34, 4), (3, 40, 5), (4, 2, 6)]),
  (882, 439, [(2, 28, 3), (3, 34, 4), (3, 41, 5), (4, 2, 6)]),
  (895, 440, [(2, 27, 3), (3, 34, 4), (3, 42, 5), (4, 2, 6)]),
  (908, 443, [(2, 27, 3), (3, 33, 4), (3, 43, 5), (4, 2, 6)]),
  (921, 444, [(2, 26, 3), (3, 33, 4), (3, 43, 5), (4, 3, 6)]),
  (934, 447, [(2, 26, 3), (3, 32, 4), (3, 44, 5), (4, 3, 6)]),
  (948, 449, [(2, 25, 3), (3, 32, 4), (3, 45, 5), (4, 3, 6)]),
  (962, 449, [(2, 24, 3), (3, 31, 4), (3, 47, 5), (4, 3, 6)]),
  (976, 451, [(2, 23, 3), (3, 31, 4), (3, 48, 5), (4, 3, 6)]),
  (990, 453, [(2, 23, 3), (3, 30, 4), (3, 48, 5), (4, 4, 6)]),
  (1004, 457, [(2, 23, 3), (3, 29, 4), (3, 49, 5), (4, 4, 6)]),
  (1019, 458, [(2, 22, 3), (3, 29, 4), (3, 50, 5), (4, 4, 6)]),
  (1034, 459, [(2, 21, 3), (3, 28, 4), (3, 52, 5), (4, 4, 6)]),
  (1049, 462, [(2, 21, 3), (3, 27, 4), (3, 53, 5), (4, 4, 6)]),
  (1064, 463, [(2, 20, 3), (3, 26, 4), (3, 55, 5), (4, 4, 6)])]

theorem small108 : smallOK 108 1051 certs108 = true := by decide +kernel

/-- The certificates for `t = 109`. -/
def certs109 : List Cert := [
  (107, 106, [(1, 106, 1)]),
  (108, 107, [(1, 106, 1)]),
  (109, 108, [(1, 106, 1)]),
  (110, 109, [(1, 106, 1)]),
  (111, 110, [(1, 106, 1)]),
  (112, 111, [(1, 106, 1)]),
  (113, 112, [(1, 106, 1)]),
  (114, 113, [(1, 106, 1)]),
  (115, 114, [(1, 106, 1)]),
  (116, 115, [(1, 106, 1)]),
  (117, 116, [(1, 106, 1)]),
  (118, 117, [(1, 106, 1)]),
  (119, 118, [(1, 106, 1)]),
  (120, 119, [(1, 106, 1)]),
  (121, 120, [(1, 106, 1)]),
  (122, 121, [(1, 106, 1)]),
  (123, 122, [(1, 106, 1)]),
  (124, 123, [(1, 106, 1)]),
  (125, 124, [(1, 106, 1)]),
  (126, 125, [(1, 106, 1)]),
  (127, 126, [(1, 106, 1)]),
  (128, 127, [(1, 106, 1)]),
  (129, 128, [(1, 106, 1)]),
  (130, 129, [(1, 106, 1)]),
  (131, 130, [(1, 106, 1)]),
  (132, 131, [(1, 106, 1)]),
  (133, 132, [(1, 106, 1)]),
  (134, 133, [(1, 106, 1)]),
  (136, 135, [(1, 106, 1)]),
  (138, 137, [(1, 106, 1)]),
  (140, 139, [(1, 106, 1)]),
  (142, 141, [(1, 106, 1)]),
  (144, 143, [(1, 106, 1)]),
  (146, 145, [(1, 106, 1)]),
  (148, 147, [(1, 106, 1)]),
  (150, 149, [(1, 106, 1)]),
  (152, 151, [(1, 106, 1)]),
  (154, 153, [(1, 106, 1)]),
  (156, 155, [(1, 106, 1)]),
  (158, 157, [(1, 106, 1)]),
  (160, 159, [(1, 106, 1)]),
  (162, 161, [(1, 106, 1)]),
  (164, 163, [(1, 106, 1)]),
  (166, 165, [(1, 106, 1)]),
  (168, 167, [(1, 106, 1)]),
  (170, 169, [(1, 106, 1)]),
  (172, 171, [(1, 106, 1)]),
  (174, 173, [(1, 106, 1)]),
  (176, 175, [(1, 106, 1)]),
  (178, 177, [(1, 106, 1)]),
  (180, 179, [(1, 106, 1)]),
  (182, 181, [(1, 106, 1)]),
  (184, 183, [(1, 106, 1)]),
  (186, 185, [(1, 106, 1)]),
  (188, 187, [(1, 106, 1)]),
  (190, 189, [(1, 106, 1)]),
  (192, 191, [(1, 106, 1)]),
  (194, 193, [(1, 106, 1)]),
  (196, 195, [(1, 106, 1)]),
  (198, 197, [(1, 106, 1)]),
  (200, 199, [(1, 106, 1)]),
  (202, 201, [(1, 106, 1)]),
  (205, 204, [(1, 106, 1)]),
  (208, 207, [(1, 106, 1)]),
  (211, 210, [(1, 106, 1)]),
  (214, 213, [(1, 106, 1)]),
  (217, 216, [(1, 106, 1)]),
  (220, 219, [(1, 106, 1)]),
  (223, 222, [(1, 106, 1)]),
  (226, 225, [(1, 106, 1)]),
  (229, 228, [(1, 106, 1)]),
  (232, 231, [(1, 106, 1)]),
  (235, 232, [(1, 47, 1), (2, 55, 3), (3, 3, 4), (4, 1, 5)]),
  (238, 235, [(1, 48, 1), (2, 56, 3), (3, 2, 4)]),
  (241, 238, [(1, 49, 1), (2, 56, 3), (3, 1, 4)]),
  (244, 241, [(1, 49, 1), (2, 57, 3)]),
  (247, 244, [(1, 50, 1), (2, 56, 3)]),
  (250, 247, [(1, 50, 1), (2, 56, 3)]),
  (253, 250, [(1, 51, 1), (2, 55, 3)]),
  (256, 253, [(1, 52, 1), (2, 54, 3)]),
  (259, 256, [(1, 52, 1), (2, 54, 3)]),
  (262, 259, [(1, 53, 1), (2, 53, 3)]),
  (265, 262, [(1, 53, 1), (2, 53, 3)]),
  (268, 265, [(1, 54, 1), (2, 52, 3)]),
  (272, 267, [(1, 31, 1), (2, 68, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (276, 271, [(1, 31, 1), (2, 69, 3), (3, 5, 4), (4, 1, 5)]),
  (280, 275, [(1, 32, 1), (2, 70, 3), (3, 4, 4)]),
  (284, 279, [(1, 32, 1), (2, 71, 3), (3, 3, 4)]),
  (288, 283, [(1, 32, 1), (2, 73, 3), (3, 1, 4)]),
  (292, 287, [(1, 33, 1), (2, 73, 3)]),
  (296, 289, [(1, 23, 1), (2, 75, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (300, 293, [(1, 24, 1), (2, 76, 3), (3, 6, 4)]),
  (304, 297, [(1, 24, 1), (2, 77, 3), (3, 5, 4)]),
  (308, 299, [(1, 19, 1), (2, 77, 3), (3, 7, 4), (4, 2, 5), (6, 1, 8)]),
  (312, 303, [(1, 19, 1), (2, 78, 3), (3, 7, 4), (4, 2, 5)]),
  (316, 307, [(1, 19, 1), (2, 79, 3), (3, 7, 4), (4, 1, 5)]),
  (320, 309, [(1, 16, 1), (2, 79, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (324, 313, [(1, 16, 1), (2, 80, 3), (3, 7, 4), (4, 3, 5)]),
  (328, 317, [(1, 16, 1), (2, 81, 3), (3, 8, 4), (4, 1, 5)]),
  (332, 319, [(1, 14, 1), (2, 81, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (336, 319, [(2, 106, 3)]),
  (341, 320, [(2, 105, 3), (3, 1, 5)]),
  (346, 323, [(2, 105, 3), (3, 1, 5)]),
  (351, 324, [(2, 105, 3), (3, 1, 5)]),
  (356, 325, [(2, 104, 3), (3, 2, 5)]),
  (361, 326, [(2, 103, 3), (3, 1, 4), (3, 2, 5)]),
  (366, 327, [(2, 102, 3), (3, 1, 4), (3, 3, 5)]),
  (371, 328, [(2, 101, 3), (3, 2, 4), (3, 3, 5)]),
  (376, 329, [(2, 99, 3), (3, 3, 4), (3, 4, 5)]),
  (381, 332, [(2, 100, 3), (3, 3, 4), (3, 3, 5)]),
  (386, 333, [(2, 98, 3), (3, 4, 4), (3, 4, 5)]),
  (391, 334, [(2, 97, 3), (3, 4, 4), (3, 5, 5)]),
  (396, 335, [(2, 96, 3), (3, 5, 4), (3, 5, 5)]),
  (401, 336, [(2, 95, 3), (3, 5, 4), (3, 6, 5)]),
  (407, 338, [(2, 94, 3), (3, 6, 4), (3, 6, 5)]),
  (413, 340, [(2, 93, 3), (3, 7, 4), (3, 6, 5)]),
  (419, 342, [(2, 92, 3), (3, 8, 4), (3, 6, 5)]),
  (425, 344, [(2, 91, 3), (3, 8, 4), (3, 7, 5)]),
  (431, 344, [(2, 88, 3), (3, 10, 4), (3, 8, 5)]),
  (437, 346, [(2, 87, 3), (3, 11, 4), (3, 8, 5)]),
  (443, 348, [(2, 86, 3), (3, 11, 4), (3, 9, 5)]),
  (449, 350, [(2, 85, 3), (3, 12, 4), (3, 9, 5)]),
  (455, 352, [(2, 84, 3), (3, 13, 4), (3, 9, 5)]),
  (461, 352, [(2, 82, 3), (3, 14, 4), (3, 10, 5)]),
  (467, 354, [(2, 81, 3), (3, 14, 4), (3, 11, 5)]),
  (474, 357, [(2, 80, 3), (3, 15, 4), (3, 11, 5)]),
  (481, 358, [(2, 78, 3), (3, 16, 4), (3, 12, 5)]),
  (488, 361, [(2, 78, 3), (3, 17, 4), (3, 11, 5)]),
  (495, 362, [(2, 76, 3), (3, 18, 4), (3, 12, 5)]),
  (502, 363, [(2, 74, 3), (3, 19, 4), (3, 13, 5)]),
  (509, 366, [(2, 73, 3), (3, 20, 4), (3, 13, 5)]),
  (516, 367, [(2, 71, 3), (3, 21, 4), (3, 14, 5)]),
  (523, 370, [(2, 71, 3), (3, 21, 4), (3, 14, 5)]),
  (530, 371, [(2, 69, 3), (3, 22, 4), (3, 15, 5)]),
  (537, 374, [(2, 69, 3), (3, 22, 4), (3, 15, 5)]),
  (545, 376, [(2, 67, 3), (3, 23, 4), (3, 16, 5)]),
  (553, 376, [(2, 65, 3), (3, 24, 4), (3, 17, 5)]),
  (561, 380, [(2, 64, 3), (3, 25, 4), (3, 17, 5)]),
  (569, 380, [(2, 62, 3), (3, 26, 4), (3, 18, 5)]),
  (577, 382, [(2, 61, 3), (3, 26, 4), (3, 19, 5)]),
  (585, 386, [(2, 60, 3), (3, 27, 4), (3, 19, 5)]),
  (593, 386, [(2, 58, 3), (3, 28, 4), (3, 20, 5)]),
  (601, 388, [(2, 57, 3), (3, 28, 4), (3, 21, 5)]),
  (610, 391, [(2, 56, 3), (3, 29, 4), (3, 21, 5)]),
  (619, 392, [(2, 54, 3), (3, 30, 4), (3, 22, 5)]),
  (628, 395, [(2, 54, 3), (3, 30, 4), (3, 22, 5)]),
  (637, 396, [(2, 52, 3), (3, 31, 4), (3, 23, 5)]),
  (646, 399, [(2, 51, 3), (3, 31, 4), (3, 24, 5)]),
  (655, 400, [(2, 49, 3), (3, 32, 4), (3, 25, 5)]),
  (664, 403, [(2, 49, 3), (3, 32, 4), (3, 25, 5)]),
  (673, 404, [(2, 47, 3), (3, 33, 4), (3, 26, 5)]),
  (683, 406, [(2, 46, 3), (3, 33, 4), (3, 26, 5), (4, 1, 6)]),
  (693, 408, [(2, 45, 3), (3, 33, 4), (3, 27, 5), (4, 1, 6)]),
  (703, 410, [(2, 44, 3), (3, 34, 4), (3, 27, 5), (4, 1, 6)]),
  (713, 412, [(2, 43, 3), (3, 34, 4), (3, 28, 5), (4, 1, 6)]),
  (723, 414, [(2, 42, 3), (3, 34, 4), (3, 29, 5), (4, 1, 6)]),
  (733, 416, [(2, 41, 3), (3, 34, 4), (3, 30, 5), (4, 1, 6)]),
  (743, 418, [(2, 40, 3), (3, 35, 4), (3, 30, 5), (4, 1, 6)]),
  (754, 421, [(2, 39, 3), (3, 35, 4), (3, 31, 5), (4, 1, 6)]),
  (765, 422, [(2, 38, 3), (3, 35, 4), (3, 32, 5), (4, 1, 6)]),
  (776, 425, [(2, 37, 3), (3, 35, 4), (3, 33, 5), (4, 1, 6)]),
  (787, 426, [(2, 36, 3), (3, 35, 4), (3, 33, 5), (4, 2, 6)]),
  (798, 427, [(2, 35, 3), (3, 35, 4), (3, 34, 5), (4, 2, 6)]),
  (809, 430, [(2, 34, 3), (3, 35, 4), (3, 35, 5), (4, 2, 6)]),
  (821, 432, [(2, 33, 3), (3, 35, 4), (3, 36, 5), (4, 2, 6)]),
  (833, 434, [(2, 32, 3), (3, 35, 4), (3, 37, 5), (4, 2, 6)]),
  (845, 436, [(2, 31, 3), (3, 35, 4), (3, 38, 5), (4, 2, 6)]),
  (857, 438, [(2, 31, 3), (3, 35, 4), (3, 38, 5), (4, 2, 6)]),
  (869, 440, [(2, 30, 3), (3, 35, 4), (3, 39, 5), (4, 2, 6)]),
  (882, 441, [(2, 29, 3), (3, 34, 4), (3, 40, 5), (4, 3, 6)]),
  (895, 444, [(2, 28, 3), (3, 34, 4), (3, 42, 5), (4, 2, 6)]),
  (908, 445, [(2, 27, 3), (3, 34, 4), (3, 42, 5), (4, 3, 6)]),
  (921, 448, [(2, 27, 3), (3, 33, 4), (3, 43, 5), (4, 3, 6)]),
  (934, 449, [(2, 26, 3), (3, 33, 4), (3, 44, 5), (4, 3, 6)]),
  (948, 451, [(2, 25, 3), (3, 33, 4), (3, 45, 5), (4, 3, 6)]),
  (962, 453, [(2, 25, 3), (3, 32, 4), (3, 46, 5), (4, 3, 6)]),
  (976, 455, [(2, 24, 3), (3, 31, 4), (3, 48, 5), (4, 3, 6)]),
  (990, 457, [(2, 23, 3), (3, 31, 4), (3, 49, 5), (4, 3, 6)]),
  (1004, 459, [(2, 23, 3), (3, 30, 4), (3, 49, 5), (4, 4, 6)]),
  (1019, 462, [(2, 22, 3), (3, 30, 4), (3, 51, 5), (4, 3, 6)]),
  (1034, 463, [(2, 22, 3), (3, 29, 4), (3, 51, 5), (4, 4, 6)]),
  (1049, 464, [(2, 21, 3), (3, 28, 4), (3, 53, 5), (4, 4, 6)]),
  (1064, 467, [(2, 21, 3), (3, 27, 4), (3, 54, 5), (4, 4, 6)])]

theorem small109 : smallOK 109 1062 certs109 = true := by decide +kernel

/-- The certificates for `t = 110`. -/
def certs110 : List Cert := [
  (108, 107, [(1, 107, 1)]),
  (109, 108, [(1, 107, 1)]),
  (110, 109, [(1, 107, 1)]),
  (111, 110, [(1, 107, 1)]),
  (112, 111, [(1, 107, 1)]),
  (113, 112, [(1, 107, 1)]),
  (114, 113, [(1, 107, 1)]),
  (115, 114, [(1, 107, 1)]),
  (116, 115, [(1, 107, 1)]),
  (117, 116, [(1, 107, 1)]),
  (118, 117, [(1, 107, 1)]),
  (119, 118, [(1, 107, 1)]),
  (120, 119, [(1, 107, 1)]),
  (121, 120, [(1, 107, 1)]),
  (122, 121, [(1, 107, 1)]),
  (123, 122, [(1, 107, 1)]),
  (124, 123, [(1, 107, 1)]),
  (125, 124, [(1, 107, 1)]),
  (126, 125, [(1, 107, 1)]),
  (127, 126, [(1, 107, 1)]),
  (128, 127, [(1, 107, 1)]),
  (129, 128, [(1, 107, 1)]),
  (130, 129, [(1, 107, 1)]),
  (131, 130, [(1, 107, 1)]),
  (132, 131, [(1, 107, 1)]),
  (133, 132, [(1, 107, 1)]),
  (134, 133, [(1, 107, 1)]),
  (135, 134, [(1, 107, 1)]),
  (136, 135, [(1, 107, 1)]),
  (137, 136, [(1, 107, 1)]),
  (138, 137, [(1, 107, 1)]),
  (139, 138, [(1, 107, 1)]),
  (140, 139, [(1, 107, 1)]),
  (141, 140, [(1, 107, 1)]),
  (142, 141, [(1, 107, 1)]),
  (143, 142, [(1, 107, 1)]),
  (144, 143, [(1, 107, 1)]),
  (145, 144, [(1, 107, 1)]),
  (146, 145, [(1, 107, 1)]),
  (147, 146, [(1, 107, 1)]),
  (148, 147, [(1, 107, 1)]),
  (149, 148, [(1, 107, 1)]),
  (150, 149, [(1, 107, 1)]),
  (151, 150, [(1, 107, 1)]),
  (152, 151, [(1, 107, 1)]),
  (153, 152, [(1, 107, 1)]),
  (154, 153, [(1, 107, 1)]),
  (155, 154, [(1, 107, 1)]),
  (156, 155, [(1, 107, 1)]),
  (157, 156, [(1, 107, 1)]),
  (158, 157, [(1, 107, 1)]),
  (159, 158, [(1, 107, 1)]),
  (160, 159, [(1, 107, 1)]),
  (161, 160, [(1, 107, 1)]),
  (162, 161, [(1, 107, 1)]),
  (163, 162, [(1, 107, 1)]),
  (164, 163, [(1, 107, 1)]),
  (165, 164, [(1, 107, 1)]),
  (166, 165, [(1, 107, 1)]),
  (167, 166, [(1, 107, 1)]),
  (168, 167, [(1, 107, 1)]),
  (169, 168, [(1, 107, 1)]),
  (170, 169, [(1, 107, 1)]),
  (171, 170, [(1, 107, 1)]),
  (172, 171, [(1, 107, 1)]),
  (173, 172, [(1, 107, 1)]),
  (174, 173, [(1, 107, 1)]),
  (175, 174, [(1, 107, 1)]),
  (176, 175, [(1, 107, 1)]),
  (177, 176, [(1, 107, 1)]),
  (178, 177, [(1, 107, 1)]),
  (179, 178, [(1, 107, 1)]),
  (180, 179, [(1, 107, 1)]),
  (181, 180, [(1, 107, 1)]),
  (182, 181, [(1, 107, 1)]),
  (183, 182, [(1, 107, 1)]),
  (184, 183, [(1, 107, 1)]),
  (185, 184, [(1, 107, 1)]),
  (186, 185, [(1, 107, 1)]),
  (187, 186, [(1, 107, 1)]),
  (188, 187, [(1, 107, 1)]),
  (189, 188, [(1, 107, 1)]),
  (190, 189, [(1, 107, 1)]),
  (191, 190, [(1, 107, 1)]),
  (192, 191, [(1, 107, 1)]),
  (193, 192, [(1, 107, 1)]),
  (194, 193, [(1, 107, 1)]),
  (195, 194, [(1, 107, 1)]),
  (196, 195, [(1, 107, 1)]),
  (197, 196, [(1, 107, 1)]),
  (198, 197, [(1, 107, 1)]),
  (199, 198, [(1, 107, 1)]),
  (200, 199, [(1, 107, 1)]),
  (202, 201, [(1, 107, 1)]),
  (204, 203, [(1, 107, 1)]),
  (206, 205, [(1, 107, 1)]),
  (208, 207, [(1, 107, 1)]),
  (210, 209, [(1, 107, 1)]),
  (212, 211, [(1, 107, 1)]),
  (214, 213, [(1, 107, 1)]),
  (216, 215, [(1, 107, 1)]),
  (218, 217, [(1, 107, 1)]),
  (220, 219, [(1, 107, 1)]),
  (222, 221, [(1, 107, 1)]),
  (224, 223, [(1, 107, 1)]),
  (226, 225, [(1, 107, 1)]),
  (228, 227, [(1, 107, 1)]),
  (230, 229, [(1, 107, 1)]),
  (232, 231, [(1, 107, 1)]),
  (234, 233, [(1, 107, 1)]),
  (236, 233, [(1, 48, 1), (2, 55, 3), (3, 3, 4), (4, 1, 5)]),
  (238, 235, [(1, 48, 1), (2, 56, 3), (3, 3, 4)]),
  (240, 237, [(1, 48, 1), (2, 56, 3), (3, 3, 4)]),
  (242, 239, [(1, 49, 1), (2, 57, 3), (3, 1, 4)]),
  (244, 241, [(1, 49, 1), (2, 57, 3), (3, 1, 4)]),
  (246, 243, [(1, 50, 1), (2, 57, 3)]),
  (248, 245, [(1, 50, 1), (2, 57, 3)]),
  (250, 247, [(1, 50, 1), (2, 57, 3)]),
  (252, 249, [(1, 51, 1), (2, 56, 3)]),
  (254, 251, [(1, 51, 1), (2, 56, 3)]),
  (256, 253, [(1, 52, 1), (2, 55, 3)]),
  (258, 255, [(1, 52, 1), (2, 55, 3)]),
  (260, 257, [(1, 52, 1), (2, 55, 3)]),
  (262, 259, [(1, 53, 1), (2, 54, 3)]),
  (264, 261, [(1, 53, 1), (2, 54, 3)]),
  (266, 263, [(1, 54, 1), (2, 53, 3)]),
  (268, 265, [(1, 54, 1), (2, 53, 3)]),
  (270, 267, [(1, 54, 1), (2, 53, 3)]),
  (272, 269, [(1, 55, 1), (2, 52, 3)]),
  (274, 271, [(1, 55, 1), (2, 52, 3)]),
  (276, 271, [(1, 31, 1), (2, 69, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (278, 273, [(1, 31, 1), (2, 70, 3), (3, 5, 4), (4, 1, 5)]),
  (280, 275, [(1, 32, 1), (2, 70, 3), (3, 5, 4)]),
  (282, 277, [(1, 32, 1), (2, 71, 3), (3, 4, 4)]),
  (284, 279, [(1, 32, 1), (2, 71, 3), (3, 4, 4)]),
  (286, 281, [(1, 32, 1), (2, 72, 3), (3, 3, 4)]),
  (288, 283, [(1, 32, 1), (2, 73, 3), (3, 2, 4)]),
  (290, 285, [(1, 33, 1), (2, 73, 3), (3, 1, 4)]),
  (292, 287, [(1, 33, 1), (2, 74, 3)]),
  (294, 289, [(1, 33, 1), (2, 74, 3)]),
  (296, 291, [(1, 33, 1), (2, 74, 3)]),
  (298, 291, [(1, 23, 1), (2, 76, 3), (3, 5, 4), (4, 2, 5), (5, 1, 6)]),
  (300, 293, [(1, 24, 1), (2, 76, 3), (3, 6, 4), (4, 1, 5)]),
  (303, 296, [(1, 24, 1), (2, 77, 3), (3, 6, 4)]),
  (306, 299, [(1, 24, 1), (2, 78, 3), (3, 5, 4)]),
  (309, 302, [(1, 24, 1), (2, 79, 3), (3, 4, 4)]),
  (312, 303, [(1, 19, 1), (2, 78, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (315, 306, [(1, 19, 1), (2, 79, 3), (3, 7, 4), (4, 2, 5)]),
  (318, 309, [(1, 19, 1), (2, 80, 3), (3, 7, 4), (4, 1, 5)]),
  (321, 312, [(1, 19, 1), (2, 81, 3), (3, 7, 4)]),
  (324, 313, [(1, 16, 1), (2, 80, 3), (3, 7, 4), (4, 3, 5), (5, 1, 7)]),
  (327, 316, [(1, 16, 1), (2, 81, 3), (3, 7, 4), (4, 3, 5)]),
  (330, 319, [(1, 16, 1), (2, 82, 3), (3, 7, 4), (4, 2, 5)]),
  (333, 320, [(1, 14, 1), (2, 81, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (336, 321, [(2, 107, 3)]),
  (339, 322, [(2, 107, 3)]),
  (342, 323, [(2, 107, 3)]),
  (345, 324, [(2, 106, 3), (3, 1, 5)]),
  (348, 325, [(2, 106, 3), (3, 1, 5)]),
  (351, 326, [(2, 106, 3), (3, 1, 5)]),
  (354, 327, [(2, 106, 3), (3, 1, 5)]),
  (357, 328, [(2, 105, 3), (3, 2, 5)]),
  (360, 327, [(2, 104, 3), (3, 3, 5)]),
  (363, 328, [(2, 103, 3), (3, 1, 4), (3, 3, 5)]),
  (366, 329, [(2, 103, 3), (3, 1, 4), (3, 3, 5)]),
  (369, 330, [(2, 103, 3), (3, 1, 4), (3, 3, 5)]),
  (372, 331, [(2, 102, 3), (3, 2, 4), (3, 3, 5)]),
  (375, 332, [(2, 102, 3), (3, 2, 4), (3, 3, 5)]),
  (378, 333, [(2, 101, 3), (3, 3, 4), (3, 3, 5)]),
  (381, 332, [(2, 100, 3), (3, 3, 4), (3, 4, 5)]),
  (384, 335, [(2, 101, 3), (3, 3, 4), (3, 3, 5)]),
  (387, 334, [(2, 99, 3), (3, 3, 4), (3, 5, 5)]),
  (390, 335, [(2, 98, 3), (3, 4, 4), (3, 5, 5)]),
  (393, 336, [(2, 98, 3), (3, 4, 4), (3, 5, 5)]),
  (396, 337, [(2, 97, 3), (3, 5, 4), (3, 5, 5)]),
  (399, 338, [(2, 97, 3), (3, 5, 4), (3, 5, 5)]),
  (402, 339, [(2, 96, 3), (3, 6, 4), (3, 5, 5)]),
  (406, 339, [(2, 95, 3), (3, 6, 4), (3, 6, 5)]),
  (410, 341, [(2, 95, 3), (3, 6, 4), (3, 6, 5)]),
  (414, 343, [(2, 95, 3), (3, 6, 4), (3, 6, 5)]),
  (418, 343, [(2, 93, 3), (3, 7, 4), (3, 7, 5)]),
  (422, 345, [(2, 93, 3), (3, 8, 4), (3, 6, 5)]),
  (426, 345, [(2, 91, 3), (3, 9, 4), (3, 7, 5)]),
  (430, 347, [(2, 91, 3), (3, 9, 4), (3, 7, 5)]),
  (434, 347, [(2, 89, 3), (3, 10, 4), (3, 8, 5)]),
  (438, 349, [(2, 89, 3), (3, 10, 4), (3, 8, 5)]),
  (442, 351, [(2, 89, 3), (3, 10, 4), (3, 8, 5)]),
  (446, 351, [(2, 87, 3), (3, 11, 4), (3, 9, 5)]),
  (450, 351, [(2, 86, 3), (3, 12, 4), (3, 9, 5)]),
  (454, 353, [(2, 85, 3), (3, 13, 4), (3, 9, 5)]),
  (458, 355, [(2, 85, 3), (3, 13, 4), (3, 9, 5)]),
  (462, 355, [(2, 84, 3), (3, 13, 4), (3, 10, 5)]),
  (466, 357, [(2, 83, 3), (3, 14, 4), (3, 10, 5)]),
  (470, 357, [(2, 82, 3), (3, 14, 4), (3, 11, 5)]),
  (474, 359, [(2, 82, 3), (3, 15, 4), (3, 10, 5)]),
  (478, 359, [(2, 80, 3), (3, 16, 4), (3, 11, 5)]),
  (482, 361, [(2, 80, 3), (3, 16, 4), (3, 11, 5)]),
  (486, 363, [(2, 80, 3), (3, 16, 4), (3, 11, 5)]),
  (490, 363, [(2, 78, 3), (3, 17, 4), (3, 12, 5)]),
  (494, 365, [(2, 78, 3), (3, 17, 4), (3, 12, 5)]),
  (498, 365, [(2, 77, 3), (3, 18, 4), (3, 12, 5)]),
  (502, 367, [(2, 76, 3), (3, 19, 4), (3, 12, 5)]),
  (507, 368, [(2, 75, 3), (3, 19, 4), (3, 13, 5)]),
  (512, 369, [(2, 74, 3), (3, 20, 4), (3, 13, 5)]),
  (517, 370, [(2, 73, 3), (3, 20, 4), (3, 14, 5)]),
  (522, 371, [(2, 72, 3), (3, 21, 4), (3, 14, 5)]),
  (527, 372, [(2, 71, 3), (3, 21, 4), (3, 15, 5)]),
  (532, 373, [(2, 70, 3), (3, 22, 4), (3, 15, 5)]),
  (537, 376, [(2, 70, 3), (3, 22, 4), (3, 15, 5)]),
  (542, 377, [(2, 69, 3), (3, 23, 4), (3, 15, 5)]),
  (547, 378, [(2, 68, 3), (3, 23, 4), (3, 16, 5)]),
  (552, 379, [(2, 67, 3), (3, 24, 4), (3, 16, 5)]),
  (557, 380, [(2, 66, 3), (3, 24, 4), (3, 17, 5)]),
  (562, 381, [(2, 65, 3), (3, 25, 4), (3, 17, 5)]),
  (567, 382, [(2, 64, 3), (3, 25, 4), (3, 18, 5)]),
  (572, 383, [(2, 63, 3), (3, 26, 4), (3, 18, 5)]),
  (577, 386, [(2, 63, 3), (3, 26, 4), (3, 18, 5)]),
  (582, 387, [(2, 62, 3), (3, 27, 4), (3, 18, 5)]),
  (587, 388, [(2, 61, 3), (3, 27, 4), (3, 19, 5)]),
  (592, 389, [(2, 60, 3), (3, 28, 4), (3, 19, 5)]),
  (597, 390, [(2, 59, 3), (3, 28, 4), (3, 20, 5)]),
  (602, 391, [(2, 58, 3), (3, 29, 4), (3, 20, 5)]),
  (608, 393, [(2, 58, 3), (3, 29, 4), (3, 20, 5)]),
  (614, 395, [(2, 57, 3), (3, 29, 4), (3, 21, 5)]),
  (620, 395, [(2, 55, 3), (3, 30, 4), (3, 22, 5)]),
  (626, 397, [(2, 55, 3), (3, 30, 4), (3, 22, 5)]),
  (632, 399, [(2, 54, 3), (3, 31, 4), (3, 22, 5)]),
  (638, 399, [(2, 53, 3), (3, 31, 4), (3, 23, 5)]),
  (644, 401, [(2, 52, 3), (3, 32, 4), (3, 23, 5)]),
  (650, 401, [(2, 51, 3), (3, 32, 4), (3, 24, 5)]),
  (656, 403, [(2, 50, 3), (3, 32, 4), (3, 25, 5)]),
  (662, 405, [(2, 50, 3), (3, 32, 4), (3, 25, 5)]),
  (668, 407, [(2, 50, 3), (3, 32, 4), (3, 25, 5)]),
  (674, 407, [(2, 48, 3), (3, 33, 4), (3, 26, 5)]),
  (680, 409, [(2, 48, 3), (3, 33, 4), (3, 26, 5)]),
  (686, 409, [(2, 47, 3), (3, 33, 4), (3, 26, 5), (4, 1, 6)]),
  (692, 411, [(2, 46, 3), (3, 34, 4), (3, 27, 5)]),
  (698, 413, [(2, 46, 3), (3, 34, 4), (3, 27, 5)]),
  (704, 413, [(2, 45, 3), (3, 34, 4), (3, 27, 5), (4, 1, 6)]),
  (711, 414, [(2, 44, 3), (3, 34, 4), (3, 28, 5), (4, 1, 6)]),
  (718, 417, [(2, 43, 3), (3, 35, 4), (3, 29, 5)]),
  (725, 418, [(2, 43, 3), (3, 35, 4), (3, 28, 5), (4, 1, 6)]),
  (732, 419, [(2, 42, 3), (3, 35, 4), (3, 29, 5), (4, 1, 6)]),
  (739, 420, [(2, 41, 3), (3, 35, 4), (3, 30, 5), (4, 1, 6)]),
  (746, 421, [(2, 40, 3), (3, 35, 4), (3, 31, 5), (4, 1, 6)]),
  (753, 422, [(2, 39, 3), (3, 36, 4), (3, 31, 5), (4, 1, 6)]),
  (760, 425, [(2, 39, 3), (3, 36, 4), (3, 31, 5), (4, 1, 6)]),
  (767, 426, [(2, 38, 3), (3, 36, 4), (3, 32, 5), (4, 1, 6)]),
  (774, 427, [(2, 38, 3), (3, 36, 4), (3, 32, 5), (4, 1, 6)]),
  (781, 428, [(2, 37, 3), (3, 36, 4), (3, 33, 5), (4, 1, 6)]),
  (788, 429, [(2, 36, 3), (3, 36, 4), (3, 34, 5), (4, 1, 6)]),
  (795, 430, [(2, 36, 3), (3, 36, 4), (3, 33, 5), (4, 2, 6)]),
  (802, 431, [(2, 35, 3), (3, 36, 4), (3, 34, 5), (4, 2, 6)]),
  (810, 433, [(2, 35, 3), (3, 36, 4), (3, 34, 5), (4, 2, 6)]),
  (818, 435, [(2, 34, 3), (3, 36, 4), (3, 36, 5), (4, 1, 6)]),
  (826, 435, [(2, 33, 3), (3, 36, 4), (3, 36, 5), (4, 2, 6)]),
  (834, 437, [(2, 33, 3), (3, 36, 4), (3, 36, 5), (4, 2, 6)]),
  (842, 439, [(2, 32, 3), (3, 36, 4), (3, 37, 5), (4, 2, 6)]),
  (850, 439, [(2, 31, 3), (3, 36, 4), (3, 38, 5), (4, 2, 6)]),
  (858, 441, [(2, 31, 3), (3, 36, 4), (3, 38, 5), (4, 2, 6)]),
  (866, 443, [(2, 31, 3), (3, 35, 4), (3, 39, 5), (4, 2, 6)]),
  (874, 443, [(2, 30, 3), (3, 35, 4), (3, 40, 5), (4, 2, 6)]),
  (882, 445, [(2, 30, 3), (3, 35, 4), (3, 40, 5), (4, 2, 6)]),
  (890, 445, [(2, 29, 3), (3, 35, 4), (3, 40, 5), (4, 3, 6)]),
  (898, 447, [(2, 28, 3), (3, 35, 4), (3, 42, 5), (4, 2, 6)]),
  (906, 449, [(2, 28, 3), (3, 35, 4), (3, 42, 5), (4, 2, 6)]),
  (915, 450, [(2, 28, 3), (3, 34, 4), (3, 42, 5), (4, 3, 6)]),
  (924, 451, [(2, 27, 3), (3, 34, 4), (3, 43, 5), (4, 3, 6)]),
  (933, 452, [(2, 27, 3), (3, 33, 4), (3, 44, 5), (4, 3, 6)]),
  (942, 453, [(2, 26, 3), (3, 33, 4), (3, 45, 5), (4, 3, 6)]),
  (951, 454, [(2, 26, 3), (3, 33, 4), (3, 45, 5), (4, 3, 6)]),
  (960, 455, [(2, 25, 3), (3, 33, 4), (3, 46, 5), (4, 3, 6)]),
  (969, 458, [(2, 25, 3), (3, 33, 4), (3, 46, 5), (4, 3, 6)]),
  (978, 459, [(2, 24, 3), (3, 33, 4), (3, 47, 5), (4, 3, 6)]),
  (987, 460, [(2, 24, 3), (3, 32, 4), (3, 48, 5), (4, 3, 6)]),
  (996, 461, [(2, 24, 3), (3, 31, 4), (3, 48, 5), (4, 4, 6)]),
  (1005, 462, [(2, 23, 3), (3, 31, 4), (3, 49, 5), (4, 4, 6)]),
  (1015, 464, [(2, 23, 3), (3, 31, 4), (3, 49, 5), (4, 4, 6)]),
  (1025, 466, [(2, 23, 3), (3, 30, 4), (3, 50, 5), (4, 4, 6)]),
  (1035, 466, [(2, 22, 3), (3, 30, 4), (3, 51, 5), (4, 4, 6)]),
  (1045, 468, [(2, 22, 3), (3, 29, 4), (3, 52, 5), (4, 4, 6)]),
  (1055, 468, [(2, 21, 3), (3, 29, 4), (3, 53, 5), (4, 4, 6)]),
  (1065, 470, [(2, 21, 3), (3, 28, 4), (3, 54, 5), (4, 4, 6)]),
  (1075, 472, [(2, 21, 3), (3, 28, 4), (3, 54, 5), (4, 4, 6)])]

theorem small110 : smallOK 110 1069 certs110 = true := by decide +kernel

/-- The certificates for `t = 111`. -/
def certs111 : List Cert := [
  (109, 108, [(1, 108, 1)]),
  (110, 109, [(1, 108, 1)]),
  (111, 110, [(1, 108, 1)]),
  (112, 111, [(1, 108, 1)]),
  (113, 112, [(1, 108, 1)]),
  (114, 113, [(1, 108, 1)]),
  (115, 114, [(1, 108, 1)]),
  (116, 115, [(1, 108, 1)]),
  (117, 116, [(1, 108, 1)]),
  (118, 117, [(1, 108, 1)]),
  (119, 118, [(1, 108, 1)]),
  (120, 119, [(1, 108, 1)]),
  (121, 120, [(1, 108, 1)]),
  (122, 121, [(1, 108, 1)]),
  (123, 122, [(1, 108, 1)]),
  (124, 123, [(1, 108, 1)]),
  (125, 124, [(1, 108, 1)]),
  (126, 125, [(1, 108, 1)]),
  (127, 126, [(1, 108, 1)]),
  (128, 127, [(1, 108, 1)]),
  (129, 128, [(1, 108, 1)]),
  (130, 129, [(1, 108, 1)]),
  (131, 130, [(1, 108, 1)]),
  (132, 131, [(1, 108, 1)]),
  (133, 132, [(1, 108, 1)]),
  (134, 133, [(1, 108, 1)]),
  (135, 134, [(1, 108, 1)]),
  (136, 135, [(1, 108, 1)]),
  (137, 136, [(1, 108, 1)]),
  (138, 137, [(1, 108, 1)]),
  (139, 138, [(1, 108, 1)]),
  (140, 139, [(1, 108, 1)]),
  (141, 140, [(1, 108, 1)]),
  (142, 141, [(1, 108, 1)]),
  (143, 142, [(1, 108, 1)]),
  (144, 143, [(1, 108, 1)]),
  (145, 144, [(1, 108, 1)]),
  (146, 145, [(1, 108, 1)]),
  (147, 146, [(1, 108, 1)]),
  (148, 147, [(1, 108, 1)]),
  (149, 148, [(1, 108, 1)]),
  (150, 149, [(1, 108, 1)]),
  (151, 150, [(1, 108, 1)]),
  (152, 151, [(1, 108, 1)]),
  (153, 152, [(1, 108, 1)]),
  (154, 153, [(1, 108, 1)]),
  (155, 154, [(1, 108, 1)]),
  (156, 155, [(1, 108, 1)]),
  (157, 156, [(1, 108, 1)]),
  (158, 157, [(1, 108, 1)]),
  (159, 158, [(1, 108, 1)]),
  (160, 159, [(1, 108, 1)]),
  (161, 160, [(1, 108, 1)]),
  (162, 161, [(1, 108, 1)]),
  (163, 162, [(1, 108, 1)]),
  (164, 163, [(1, 108, 1)]),
  (165, 164, [(1, 108, 1)]),
  (166, 165, [(1, 108, 1)]),
  (167, 166, [(1, 108, 1)]),
  (168, 167, [(1, 108, 1)]),
  (169, 168, [(1, 108, 1)]),
  (170, 169, [(1, 108, 1)]),
  (171, 170, [(1, 108, 1)]),
  (172, 171, [(1, 108, 1)]),
  (173, 172, [(1, 108, 1)]),
  (174, 173, [(1, 108, 1)]),
  (175, 174, [(1, 108, 1)]),
  (176, 175, [(1, 108, 1)]),
  (177, 176, [(1, 108, 1)]),
  (178, 177, [(1, 108, 1)]),
  (179, 178, [(1, 108, 1)]),
  (180, 179, [(1, 108, 1)]),
  (181, 180, [(1, 108, 1)]),
  (182, 181, [(1, 108, 1)]),
  (183, 182, [(1, 108, 1)]),
  (184, 183, [(1, 108, 1)]),
  (185, 184, [(1, 108, 1)]),
  (186, 185, [(1, 108, 1)]),
  (187, 186, [(1, 108, 1)]),
  (188, 187, [(1, 108, 1)]),
  (189, 188, [(1, 108, 1)]),
  (190, 189, [(1, 108, 1)]),
  (191, 190, [(1, 108, 1)]),
  (192, 191, [(1, 108, 1)]),
  (193, 192, [(1, 108, 1)]),
  (194, 193, [(1, 108, 1)]),
  (195, 194, [(1, 108, 1)]),
  (196, 195, [(1, 108, 1)]),
  (197, 196, [(1, 108, 1)]),
  (198, 197, [(1, 108, 1)]),
  (199, 198, [(1, 108, 1)]),
  (200, 199, [(1, 108, 1)]),
  (202, 201, [(1, 108, 1)]),
  (204, 203, [(1, 108, 1)]),
  (206, 205, [(1, 108, 1)]),
  (208, 207, [(1, 108, 1)]),
  (210, 209, [(1, 108, 1)]),
  (212, 211, [(1, 108, 1)]),
  (214, 213, [(1, 108, 1)]),
  (216, 215, [(1, 108, 1)]),
  (218, 217, [(1, 108, 1)]),
  (220, 219, [(1, 108, 1)]),
  (222, 221, [(1, 108, 1)]),
  (224, 223, [(1, 108, 1)]),
  (226, 225, [(1, 108, 1)]),
  (228, 227, [(1, 108, 1)]),
  (230, 229, [(1, 108, 1)]),
  (232, 231, [(1, 108, 1)]),
  (234, 233, [(1, 108, 1)]),
  (236, 235, [(1, 108, 1)]),
  (238, 235, [(1, 48, 1), (2, 56, 3), (3, 3, 4), (4, 1, 5)]),
  (240, 237, [(1, 48, 1), (2, 56, 3), (3, 4, 4)]),
  (242, 239, [(1, 49, 1), (2, 57, 3), (3, 2, 4)]),
  (244, 241, [(1, 49, 1), (2, 57, 3), (3, 2, 4)]),
  (246, 243, [(1, 50, 1), (2, 58, 3)]),
  (248, 245, [(1, 50, 1), (2, 58, 3)]),
  (250, 247, [(1, 50, 1), (2, 58, 3)]),
  (252, 249, [(1, 51, 1), (2, 57, 3)]),
  (254, 251, [(1, 51, 1), (2, 57, 3)]),
  (256, 253, [(1, 52, 1), (2, 56, 3)]),
  (258, 255, [(1, 52, 1), (2, 56, 3)]),
  (260, 257, [(1, 52, 1), (2, 56, 3)]),
  (262, 259, [(1, 53, 1), (2, 55, 3)]),
  (264, 261, [(1, 53, 1), (2, 55, 3)]),
  (266, 263, [(1, 54, 1), (2, 54, 3)]),
  (268, 265, [(1, 54, 1), (2, 54, 3)]),
  (270, 267, [(1, 54, 1), (2, 54, 3)]),
  (272, 269, [(1, 55, 1), (2, 53, 3)]),
  (274, 271, [(1, 55, 1), (2, 53, 3)]),
  (276, 273, [(1, 56, 1), (2, 52, 3)]),
  (278, 273, [(1, 31, 1), (2, 70, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (280, 275, [(1, 32, 1), (2, 70, 3), (3, 5, 4), (4, 1, 5)]),
  (282, 277, [(1, 32, 1), (2, 71, 3), (3, 5, 4)]),
  (284, 279, [(1, 32, 1), (2, 71, 3), (3, 5, 4)]),
  (286, 281, [(1, 32, 1), (2, 72, 3), (3, 4, 4)]),
  (288, 283, [(1, 32, 1), (2, 73, 3), (3, 3, 4)]),
  (290, 285, [(1, 33, 1), (2, 73, 3), (3, 2, 4)]),
  (292, 287, [(1, 33, 1), (2, 74, 3), (3, 1, 4)]),
  (294, 289, [(1, 33, 1), (2, 74, 3), (3, 1, 4)]),
  (296, 291, [(1, 33, 1), (2, 75, 3)]),
  (298, 293, [(1, 34, 1), (2, 74, 3)]),
  (300, 293, [(1, 24, 1), (2, 76, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (303, 296, [(1, 24, 1), (2, 77, 3), (3, 6, 4), (4, 1, 5)]),
  (306, 299, [(1, 24, 1), (2, 78, 3), (3, 6, 4)]),
  (309, 302, [(1, 24, 1), (2, 79, 3), (3, 5, 4)]),
  (312, 305, [(1, 24, 1), (2, 80, 3), (3, 4, 4)]),
  (315, 306, [(1, 19, 1), (2, 79, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (318, 309, [(1, 19, 1), (2, 80, 3), (3, 7, 4), (4, 2, 5)]),
  (321, 312, [(1, 19, 1), (2, 81, 3), (3, 7, 4), (4, 1, 5)]),
  (324, 315, [(1, 20, 1), (2, 81, 3), (3, 7, 4)]),
  (327, 316, [(1, 16, 1), (2, 81, 3), (3, 7, 4), (4, 3, 5), (5, 1, 7)]),
  (330, 319, [(1, 16, 1), (2, 82, 3), (3, 7, 4), (4, 3, 5)]),
  (333, 322, [(1, 16, 1), (2, 83, 3), (3, 7, 4), (4, 2, 5)]),
  (336, 323, [(1, 14, 1), (2, 82, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (339, 324, [(2, 108, 3)]),
  (342, 325, [(2, 108, 3)]),
  (345, 326, [(2, 108, 3)]),
  (348, 327, [(2, 107, 3), (3, 1, 5)]),
  (351, 328, [(2, 107, 3), (3, 1, 5)]),
  (354, 329, [(2, 107, 3), (3, 1, 5)]),
  (357, 330, [(2, 107, 3), (3, 1, 5)]),
  (360, 331, [(2, 106, 3), (3, 2, 5)]),
  (363, 330, [(2, 105, 3), (3, 3, 5)]),
  (366, 331, [(2, 104, 3), (3, 1, 4), (3, 3, 5)]),
  (369, 332, [(2, 104, 3), (3, 1, 4), (3, 3, 5)]),
  (372, 333, [(2, 104, 3), (3, 1, 4), (3, 3, 5)]),
  (375, 334, [(2, 103, 3), (3, 2, 4), (3, 3, 5)]),
  (378, 335, [(2, 103, 3), (3, 2, 4), (3, 3, 5)]),
  (381, 336, [(2, 102, 3), (3, 3, 4), (3, 3, 5)]),
  (384, 335, [(2, 101, 3), (3, 3, 4), (3, 4, 5)]),
  (387, 338, [(2, 102, 3), (3, 3, 4), (3, 3, 5)]),
  (390, 337, [(2, 100, 3), (3, 3, 4), (3, 5, 5)]),
  (393, 338, [(2, 99, 3), (3, 4, 4), (3, 5, 5)]),
  (396, 339, [(2, 99, 3), (3, 4, 4), (3, 5, 5)]),
  (399, 340, [(2, 98, 3), (3, 5, 4), (3, 5, 5)]),
  (402, 341, [(2, 98, 3), (3, 5, 4), (3, 5, 5)]),
  (406, 343, [(2, 98, 3), (3, 5, 4), (3, 5, 5)]),
  (410, 343, [(2, 96, 3), (3, 6, 4), (3, 6, 5)]),
  (414, 345, [(2, 96, 3), (3, 6, 4), (3, 6, 5)]),
  (418, 345, [(2, 94, 3), (3, 7, 4), (3, 7, 5)]),
  (422, 347, [(2, 94, 3), (3, 8, 4), (3, 6, 5)]),
  (426, 347, [(2, 93, 3), (3, 8, 4), (3, 7, 5)]),
  (430, 349, [(2, 92, 3), (3, 9, 4), (3, 7, 5)]),
  (434, 349, [(2, 91, 3), (3, 9, 4), (3, 8, 5)]),
  (438, 351, [(2, 90, 3), (3, 10, 4), (3, 8, 5)]),
  (442, 353, [(2, 90, 3), (3, 10, 4), (3, 8, 5)]),
  (446, 353, [(2, 89, 3), (3, 11, 4), (3, 8, 5)]),
  (450, 355, [(2, 88, 3), (3, 12, 4), (3, 8, 5)]),
  (454, 355, [(2, 87, 3), (3, 12, 4), (3, 9, 5)]),
  (458, 357, [(2, 87, 3), (3, 12, 4), (3, 9, 5)]),
  (462, 357, [(2, 85, 3), (3, 13, 4), (3, 10, 5)]),
  (466, 359, [(2, 85, 3), (3, 13, 4), (3, 10, 5)]),
  (470, 361, [(2, 85, 3), (3, 14, 4), (3, 9, 5)]),
  (474, 361, [(2, 83, 3), (3, 15, 4), (3, 10, 5)]),
  (478, 361, [(2, 82, 3), (3, 15, 4), (3, 11, 5)]),
  (482, 363, [(2, 81, 3), (3, 16, 4), (3, 11, 5)]),
  (486, 365, [(2, 81, 3), (3, 16, 4), (3, 11, 5)]),
  (490, 365, [(2, 80, 3), (3, 16, 4), (3, 12, 5)]),
  (494, 367, [(2, 79, 3), (3, 17, 4), (3, 12, 5)]),
  (498, 367, [(2, 78, 3), (3, 18, 4), (3, 12, 5)]),
  (502, 369, [(2, 78, 3), (3, 18, 4), (3, 12, 5)]),
  (507, 370, [(2, 77, 3), (3, 18, 4), (3, 13, 5)]),
  (512, 371, [(2, 75, 3), (3, 20, 4), (3, 13, 5)]),
  (517, 372, [(2, 74, 3), (3, 20, 4), (3, 14, 5)]),
  (522, 373, [(2, 73, 3), (3, 21, 4), (3, 14, 5)]),
  (527, 376, [(2, 73, 3), (3, 21, 4), (3, 14, 5)]),
  (532, 377, [(2, 72, 3), (3, 22, 4), (3, 14, 5)]),
  (537, 378, [(2, 71, 3), (3, 22, 4), (3, 15, 5)]),
  (542, 379, [(2, 70, 3), (3, 23, 4), (3, 15, 5)]),
  (547, 380, [(2, 69, 3), (3, 23, 4), (3, 16, 5)]),
  (552, 381, [(2, 68, 3), (3, 24, 4), (3, 16, 5)]),
  (557, 382, [(2, 67, 3), (3, 24, 4), (3, 17, 5)]),
  (562, 383, [(2, 66, 3), (3, 25, 4), (3, 17, 5)]),
  (567, 386, [(2, 66, 3), (3, 25, 4), (3, 17, 5)]),
  (572, 387, [(2, 65, 3), (3, 26, 4), (3, 17, 5)]),
  (577, 388, [(2, 64, 3), (3, 26, 4), (3, 18, 5)]),
  (582, 389, [(2, 63, 3), (3, 27, 4), (3, 18, 5)]),
  (587, 390, [(2, 62, 3), (3, 27, 4), (3, 19, 5)]),
  (592, 391, [(2, 61, 3), (3, 28, 4), (3, 19, 5)]),
  (597, 392, [(2, 60, 3), (3, 28, 4), (3, 20, 5)]),
  (602, 393, [(2, 59, 3), (3, 29, 4), (3, 20, 5)]),
  (608, 395, [(2, 59, 3), (3, 29, 4), (3, 20, 5)]),
  (614, 397, [(2, 58, 3), (3, 29, 4), (3, 21, 5)]),
  (620, 399, [(2, 57, 3), (3, 30, 4), (3, 21, 5)]),
  (626, 399, [(2, 56, 3), (3, 30, 4), (3, 22, 5)]),
  (632, 401, [(2, 55, 3), (3, 31, 4), (3, 22, 5)]),
  (638, 401, [(2, 54, 3), (3, 31, 4), (3, 23, 5)]),
  (644, 403, [(2, 53, 3), (3, 32, 4), (3, 23, 5)]),
  (650, 405, [(2, 53, 3), (3, 32, 4), (3, 23, 5)]),
  (656, 407, [(2, 52, 3), (3, 32, 4), (3, 24, 5)]),
  (662, 407, [(2, 51, 3), (3, 32, 4), (3, 25, 5)]),
  (668, 409, [(2, 50, 3), (3, 33, 4), (3, 25, 5)]),
  (674, 411, [(2, 50, 3), (3, 33, 4), (3, 25, 5)]),
  (680, 411, [(2, 49, 3), (3, 33, 4), (3, 26, 5)]),
  (686, 413, [(2, 48, 3), (3, 34, 4), (3, 26, 5)]),
  (692, 413, [(2, 47, 3), (3, 34, 4), (3, 26, 5), (4, 1, 6)]),
  (698, 415, [(2, 46, 3), (3, 35, 4), (3, 27, 5)]),
  (704, 417, [(2, 46, 3), (3, 35, 4), (3, 27, 5)]),
  (711, 418, [(2, 45, 3), (3, 35, 4), (3, 28, 5)]),
  (718, 419, [(2, 44, 3), (3, 35, 4), (3, 28, 5), (4, 1, 6)]),
  (725, 420, [(2, 43, 3), (3, 35, 4), (3, 29, 5), (4, 1, 6)]),
  (732, 421, [(2, 42, 3), (3, 36, 4), (3, 29, 5), (4, 1, 6)]),
  (739, 422, [(2, 42, 3), (3, 35, 4), (3, 30, 5), (4, 1, 6)]),
  (746, 425, [(2, 41, 3), (3, 36, 4), (3, 30, 5), (4, 1, 6)]),
  (753, 426, [(2, 41, 3), (3, 36, 4), (3, 30, 5), (4, 1, 6)]),
  (760, 427, [(2, 40, 3), (3, 36, 4), (3, 31, 5), (4, 1, 6)]),
  (767, 428, [(2, 39, 3), (3, 36, 4), (3, 32, 5), (4, 1, 6)]),
  (774, 429, [(2, 38, 3), (3, 36, 4), (3, 33, 5), (4, 1, 6)]),
  (781, 430, [(2, 38, 3), (3, 36, 4), (3, 32, 5), (4, 2, 6)]),
  (788, 433, [(2, 37, 3), (3, 37, 4), (3, 33, 5), (4, 1, 6)]),
  (795, 434, [(2, 37, 3), (3, 36, 4), (3, 34, 5), (4, 1, 6)]),
  (802, 435, [(2, 36, 3), (3, 37, 4), (3, 34, 5), (4, 1, 6)]),
  (810, 437, [(2, 36, 3), (3, 36, 4), (3, 35, 5), (4, 1, 6)]),
  (818, 437, [(2, 35, 3), (3, 36, 4), (3, 35, 5), (4, 2, 6)]),
  (826, 439, [(2, 34, 3), (3, 37, 4), (3, 35, 5), (4, 2, 6)]),
  (834, 441, [(2, 34, 3), (3, 36, 4), (3, 36, 5), (4, 2, 6)]),
  (842, 441, [(2, 33, 3), (3, 36, 4), (3, 37, 5), (4, 2, 6)]),
  (850, 443, [(2, 32, 3), (3, 37, 4), (3, 37, 5), (4, 2, 6)]),
  (858, 445, [(2, 32, 3), (3, 36, 4), (3, 38, 5), (4, 2, 6)]),
  (866, 445, [(2, 31, 3), (3, 36, 4), (3, 39, 5), (4, 2, 6)]),
  (874, 447, [(2, 31, 3), (3, 36, 4), (3, 39, 5), (4, 2, 6)]),
  (882, 447, [(2, 30, 3), (3, 36, 4), (3, 39, 5), (4, 3, 6)]),
  (890, 449, [(2, 30, 3), (3, 35, 4), (3, 40, 5), (4, 3, 6)]),
  (898, 451, [(2, 29, 3), (3, 36, 4), (3, 41, 5), (4, 2, 6)]),
  (906, 451, [(2, 29, 3), (3, 35, 4), (3, 41, 5), (4, 3, 6)]),
  (915, 452, [(2, 28, 3), (3, 35, 4), (3, 42, 5), (4, 3, 6)]),
  (924, 455, [(2, 28, 3), (3, 35, 4), (3, 42, 5), (4, 3, 6)]),
  (933, 456, [(2, 27, 3), (3, 35, 4), (3, 43, 5), (4, 3, 6)]),
  (942, 457, [(2, 27, 3), (3, 34, 4), (3, 44, 5), (4, 3, 6)]),
  (951, 458, [(2, 26, 3), (3, 34, 4), (3, 45, 5), (4, 3, 6)]),
  (960, 459, [(2, 26, 3), (3, 33, 4), (3, 46, 5), (4, 3, 6)]),
  (969, 460, [(2, 25, 3), (3, 33, 4), (3, 47, 5), (4, 3, 6)]),
  (978, 461, [(2, 25, 3), (3, 33, 4), (3, 46, 5), (4, 4, 6)]),
  (987, 462, [(2, 24, 3), (3, 33, 4), (3, 48, 5), (4, 3, 6)]),
  (996, 465, [(2, 24, 3), (3, 33, 4), (3, 48, 5), (4, 3, 6)]),
  (1005, 466, [(2, 24, 3), (3, 32, 4), (3, 48, 5), (4, 4, 6)]),
  (1015, 468, [(2, 23, 3), (3, 32, 4), (3, 50, 5), (4, 3, 6)]),
  (1025, 468, [(2, 23, 3), (3, 31, 4), (3, 50, 5), (4, 4, 6)]),
  (1035, 470, [(2, 23, 3), (3, 30, 4), (3, 51, 5), (4, 4, 6)]),
  (1045, 470, [(2, 22, 3), (3, 30, 4), (3, 52, 5), (4, 4, 6)]),
  (1055, 472, [(2, 22, 3), (3, 29, 4), (3, 53, 5), (4, 4, 6)]),
  (1065, 474, [(2, 21, 3), (3, 30, 4), (3, 53, 5), (4, 4, 6)]),
  (1075, 476, [(2, 21, 3), (3, 29, 4), (3, 54, 5), (4, 4, 6)]),
  (1085, 476, [(2, 21, 3), (3, 28, 4), (3, 54, 5), (4, 5, 6)])]

theorem small111 : smallOK 111 1080 certs111 = true := by decide +kernel

/-- The certificates for `t = 112`. -/
def certs112 : List Cert := [
  (110, 109, [(1, 109, 1)]),
  (111, 110, [(1, 109, 1)]),
  (112, 111, [(1, 109, 1)]),
  (113, 112, [(1, 109, 1)]),
  (114, 113, [(1, 109, 1)]),
  (115, 114, [(1, 109, 1)]),
  (116, 115, [(1, 109, 1)]),
  (117, 116, [(1, 109, 1)]),
  (118, 117, [(1, 109, 1)]),
  (119, 118, [(1, 109, 1)]),
  (120, 119, [(1, 109, 1)]),
  (121, 120, [(1, 109, 1)]),
  (122, 121, [(1, 109, 1)]),
  (123, 122, [(1, 109, 1)]),
  (124, 123, [(1, 109, 1)]),
  (125, 124, [(1, 109, 1)]),
  (126, 125, [(1, 109, 1)]),
  (127, 126, [(1, 109, 1)]),
  (128, 127, [(1, 109, 1)]),
  (129, 128, [(1, 109, 1)]),
  (130, 129, [(1, 109, 1)]),
  (131, 130, [(1, 109, 1)]),
  (132, 131, [(1, 109, 1)]),
  (133, 132, [(1, 109, 1)]),
  (134, 133, [(1, 109, 1)]),
  (135, 134, [(1, 109, 1)]),
  (136, 135, [(1, 109, 1)]),
  (137, 136, [(1, 109, 1)]),
  (138, 137, [(1, 109, 1)]),
  (139, 138, [(1, 109, 1)]),
  (140, 139, [(1, 109, 1)]),
  (141, 140, [(1, 109, 1)]),
  (142, 141, [(1, 109, 1)]),
  (143, 142, [(1, 109, 1)]),
  (144, 143, [(1, 109, 1)]),
  (145, 144, [(1, 109, 1)]),
  (146, 145, [(1, 109, 1)]),
  (147, 146, [(1, 109, 1)]),
  (148, 147, [(1, 109, 1)]),
  (149, 148, [(1, 109, 1)]),
  (150, 149, [(1, 109, 1)]),
  (151, 150, [(1, 109, 1)]),
  (152, 151, [(1, 109, 1)]),
  (153, 152, [(1, 109, 1)]),
  (154, 153, [(1, 109, 1)]),
  (155, 154, [(1, 109, 1)]),
  (156, 155, [(1, 109, 1)]),
  (157, 156, [(1, 109, 1)]),
  (158, 157, [(1, 109, 1)]),
  (159, 158, [(1, 109, 1)]),
  (160, 159, [(1, 109, 1)]),
  (161, 160, [(1, 109, 1)]),
  (162, 161, [(1, 109, 1)]),
  (163, 162, [(1, 109, 1)]),
  (164, 163, [(1, 109, 1)]),
  (165, 164, [(1, 109, 1)]),
  (166, 165, [(1, 109, 1)]),
  (167, 166, [(1, 109, 1)]),
  (168, 167, [(1, 109, 1)]),
  (169, 168, [(1, 109, 1)]),
  (170, 169, [(1, 109, 1)]),
  (171, 170, [(1, 109, 1)]),
  (172, 171, [(1, 109, 1)]),
  (173, 172, [(1, 109, 1)]),
  (174, 173, [(1, 109, 1)]),
  (175, 174, [(1, 109, 1)]),
  (176, 175, [(1, 109, 1)]),
  (177, 176, [(1, 109, 1)]),
  (178, 177, [(1, 109, 1)]),
  (179, 178, [(1, 109, 1)]),
  (180, 179, [(1, 109, 1)]),
  (181, 180, [(1, 109, 1)]),
  (182, 181, [(1, 109, 1)]),
  (183, 182, [(1, 109, 1)]),
  (184, 183, [(1, 109, 1)]),
  (185, 184, [(1, 109, 1)]),
  (186, 185, [(1, 109, 1)]),
  (187, 186, [(1, 109, 1)]),
  (188, 187, [(1, 109, 1)]),
  (189, 188, [(1, 109, 1)]),
  (190, 189, [(1, 109, 1)]),
  (191, 190, [(1, 109, 1)]),
  (192, 191, [(1, 109, 1)]),
  (193, 192, [(1, 109, 1)]),
  (194, 193, [(1, 109, 1)]),
  (195, 194, [(1, 109, 1)]),
  (196, 195, [(1, 109, 1)]),
  (197, 196, [(1, 109, 1)]),
  (198, 197, [(1, 109, 1)]),
  (199, 198, [(1, 109, 1)]),
  (200, 199, [(1, 109, 1)]),
  (202, 201, [(1, 109, 1)]),
  (204, 203, [(1, 109, 1)]),
  (206, 205, [(1, 109, 1)]),
  (208, 207, [(1, 109, 1)]),
  (210, 209, [(1, 109, 1)]),
  (212, 211, [(1, 109, 1)]),
  (214, 213, [(1, 109, 1)]),
  (216, 215, [(1, 109, 1)]),
  (218, 217, [(1, 109, 1)]),
  (220, 219, [(1, 109, 1)]),
  (222, 221, [(1, 109, 1)]),
  (224, 223, [(1, 109, 1)]),
  (226, 225, [(1, 109, 1)]),
  (228, 227, [(1, 109, 1)]),
  (230, 229, [(1, 109, 1)]),
  (232, 231, [(1, 109, 1)]),
  (234, 233, [(1, 109, 1)]),
  (236, 235, [(1, 109, 1)]),
  (238, 237, [(1, 109, 1)]),
  (240, 237, [(1, 48, 1), (2, 56, 3), (3, 4, 4), (4, 1, 5)]),
  (242, 239, [(1, 49, 1), (2, 57, 3), (3, 3, 4)]),
  (244, 241, [(1, 49, 1), (2, 57, 3), (3, 3, 4)]),
  (246, 243, [(1, 50, 1), (2, 58, 3), (3, 1, 4)]),
  (248, 245, [(1, 50, 1), (2, 58, 3), (3, 1, 4)]),
  (250, 247, [(1, 50, 1), (2, 59, 3)]),
  (252, 249, [(1, 51, 1), (2, 58, 3)]),
  (254, 251, [(1, 51, 1), (2, 58, 3)]),
  (256, 253, [(1, 52, 1), (2, 57, 3)]),
  (258, 255, [(1, 52, 1), (2, 57, 3)]),
  (260, 257, [(1, 52, 1), (2, 57, 3)]),
  (262, 259, [(1, 53, 1), (2, 56, 3)]),
  (264, 261, [(1, 53, 1), (2, 56, 3)]),
  (266, 263, [(1, 54, 1), (2, 55, 3)]),
  (268, 265, [(1, 54, 1), (2, 55, 3)]),
  (270, 267, [(1, 54, 1), (2, 55, 3)]),
  (272, 269, [(1, 55, 1), (2, 54, 3)]),
  (274, 271, [(1, 55, 1), (2, 54, 3)]),
  (276, 273, [(1, 56, 1), (2, 53, 3)]),
  (278, 275, [(1, 56, 1), (2, 53, 3)]),
  (280, 275, [(1, 32, 1), (2, 70, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (282, 277, [(1, 32, 1), (2, 71, 3), (3, 5, 4), (4, 1, 5)]),
  (284, 279, [(1, 32, 1), (2, 71, 3), (3, 5, 4), (4, 1, 5)]),
  (286, 281, [(1, 32, 1), (2, 72, 3), (3, 5, 4)]),
  (288, 283, [(1, 32, 1), (2, 73, 3), (3, 4, 4)]),
  (290, 285, [(1, 33, 1), (2, 73, 3), (3, 3, 4)]),
  (292, 287, [(1, 33, 1), (2, 74, 3), (3, 2, 4)]),
  (294, 289, [(1, 33, 1), (2, 74, 3), (3, 2, 4)]),
  (296, 291, [(1, 33, 1), (2, 75, 3), (3, 1, 4)]),
  (298, 293, [(1, 34, 1), (2, 75, 3)]),
  (300, 295, [(1, 34, 1), (2, 75, 3)]),
  (303, 296, [(1, 24, 1), (2, 77, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (306, 299, [(1, 24, 1), (2, 78, 3), (3, 6, 4), (4, 1, 5)]),
  (309, 302, [(1, 24, 1), (2, 79, 3), (3, 6, 4)]),
  (312, 305, [(1, 24, 1), (2, 80, 3), (3, 5, 4)]),
  (315, 308, [(1, 25, 1), (2, 80, 3), (3, 4, 4)]),
  (318, 309, [(1, 19, 1), (2, 80, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (321, 312, [(1, 19, 1), (2, 81, 3), (3, 7, 4), (4, 2, 5)]),
  (324, 315, [(1, 20, 1), (2, 81, 3), (3, 7, 4), (4, 1, 5)]),
  (327, 318, [(1, 20, 1), (2, 82, 3), (3, 7, 4)]),
  (330, 319, [(1, 16, 1), (2, 82, 3), (3, 7, 4), (4, 3, 5), (5, 1, 7)]),
  (333, 322, [(1, 16, 1), (2, 83, 3), (3, 7, 4), (4, 3, 5)]),
  (336, 325, [(1, 16, 1), (2, 84, 3), (3, 7, 4), (4, 2, 5)]),
  (339, 326, [(1, 14, 1), (2, 83, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (342, 327, [(2, 109, 3)]),
  (345, 328, [(2, 109, 3)]),
  (348, 329, [(2, 109, 3)]),
  (351, 330, [(2, 108, 3), (3, 1, 5)]),
  (354, 331, [(2, 108, 3), (3, 1, 5)]),
  (357, 332, [(2, 108, 3), (3, 1, 5)]),
  (360, 333, [(2, 108, 3), (3, 1, 5)]),
  (363, 334, [(2, 107, 3), (3, 2, 5)]),
  (366, 333, [(2, 106, 3), (3, 3, 5)]),
  (369, 334, [(2, 105, 3), (3, 1, 4), (3, 3, 5)]),
  (372, 335, [(2, 105, 3), (3, 1, 4), (3, 3, 5)]),
  (375, 336, [(2, 105, 3), (3, 1, 4), (3, 3, 5)]),
  (378, 337, [(2, 104, 3), (3, 2, 4), (3, 3, 5)]),
  (381, 338, [(2, 104, 3), (3, 2, 4), (3, 3, 5)]),
  (384, 339, [(2, 103, 3), (3, 3, 4), (3, 3, 5)]),
  (387, 338, [(2, 102, 3), (3, 3, 4), (3, 4, 5)]),
  (390, 341, [(2, 103, 3), (3, 3, 4), (3, 3, 5)]),
  (393, 340, [(2, 101, 3), (3, 3, 4), (3, 5, 5)]),
  (396, 341, [(2, 100, 3), (3, 4, 4), (3, 5, 5)]),
  (399, 342, [(2, 100, 3), (3, 4, 4), (3, 5, 5)]),
  (402, 343, [(2, 99, 3), (3, 5, 4), (3, 5, 5)]),
  (406, 345, [(2, 99, 3), (3, 5, 4), (3, 5, 5)]),
  (410, 345, [(2, 98, 3), (3, 5, 4), (3, 6, 5)]),
  (414, 347, [(2, 97, 3), (3, 6, 4), (3, 6, 5)]),
  (418, 347, [(2, 96, 3), (3, 7, 4), (3, 6, 5)]),
  (422, 349, [(2, 96, 3), (3, 7, 4), (3, 6, 5)]),
  (426, 349, [(2, 94, 3), (3, 8, 4), (3, 7, 5)]),
  (430, 351, [(2, 94, 3), (3, 8, 4), (3, 7, 5)]),
  (434, 353, [(2, 94, 3), (3, 8, 4), (3, 7, 5)]),
  (438, 353, [(2, 92, 3), (3, 9, 4), (3, 8, 5)]),
  (442, 355, [(2, 92, 3), (3, 10, 4), (3, 7, 5)]),
  (446, 355, [(2, 90, 3), (3, 11, 4), (3, 8, 5)]),
  (450, 357, [(2, 90, 3), (3, 11, 4), (3, 8, 5)]),
  (454, 357, [(2, 88, 3), (3, 12, 4), (3, 9, 5)]),
  (458, 359, [(2, 88, 3), (3, 12, 4), (3, 9, 5)]),
  (462, 361, [(2, 88, 3), (3, 12, 4), (3, 9, 5)]),
  (466, 361, [(2, 86, 3), (3, 13, 4), (3, 10, 5)]),
  (470, 361, [(2, 85, 3), (3, 14, 4), (3, 10, 5)]),
  (474, 363, [(2, 84, 3), (3, 15, 4), (3, 10, 5)]),
  (478, 365, [(2, 84, 3), (3, 15, 4), (3, 10, 5)]),
  (482, 365, [(2, 83, 3), (3, 15, 4), (3, 11, 5)]),
  (486, 367, [(2, 83, 3), (3, 15, 4), (3, 11, 5)]),
  (490, 367, [(2, 81, 3), (3, 16, 4), (3, 12, 5)]),
  (494, 369, [(2, 81, 3), (3, 17, 4), (3, 11, 5)]),
  (498, 369, [(2, 79, 3), (3, 18, 4), (3, 12, 5)]),
  (502, 371, [(2, 79, 3), (3, 18, 4), (3, 12, 5)]),
  (507, 372, [(2, 78, 3), (3, 18, 4), (3, 13, 5)]),
  (512, 373, [(2, 77, 3), (3, 19, 4), (3, 13, 5)]),
  (517, 374, [(2, 76, 3), (3, 19, 4), (3, 14, 5)]),
  (522, 377, [(2, 76, 3), (3, 20, 4), (3, 13, 5)]),
  (527, 378, [(2, 74, 3), (3, 21, 4), (3, 14, 5)]),
  (532, 379, [(2, 73, 3), (3, 22, 4), (3, 14, 5)]),
  (537, 380, [(2, 72, 3), (3, 22, 4), (3, 15, 5)]),
  (542, 381, [(2, 71, 3), (3, 23, 4), (3, 15, 5)]),
  (547, 382, [(2, 70, 3), (3, 23, 4), (3, 16, 5)]),
  (552, 383, [(2, 69, 3), (3, 24, 4), (3, 16, 5)]),
  (557, 386, [(2, 69, 3), (3, 24, 4), (3, 16, 5)]),
  (562, 387, [(2, 68, 3), (3, 25, 4), (3, 16, 5)]),
  (567, 388, [(2, 67, 3), (3, 25, 4), (3, 17, 5)]),
  (572, 389, [(2, 66, 3), (3, 26, 4), (3, 17, 5)]),
  (577, 390, [(2, 65, 3), (3, 26, 4), (3, 18, 5)]),
  (582, 391, [(2, 64, 3), (3, 27, 4), (3, 18, 5)]),
  (587, 392, [(2, 63, 3), (3, 27, 4), (3, 19, 5)]),
  (592, 393, [(2, 62, 3), (3, 28, 4), (3, 19, 5)]),
  (597, 396, [(2, 62, 3), (3, 28, 4), (3, 19, 5)]),
  (602, 397, [(2, 61, 3), (3, 29, 4), (3, 19, 5)]),
  (608, 397, [(2, 60, 3), (3, 29, 4), (3, 20, 5)]),
  (614, 399, [(2, 59, 3), (3, 29, 4), (3, 21, 5)]),
  (620, 401, [(2, 58, 3), (3, 30, 4), (3, 21, 5)]),
  (626, 401, [(2, 57, 3), (3, 30, 4), (3, 22, 5)]),
  (632, 403, [(2, 56, 3), (3, 31, 4), (3, 22, 5)]),
  (638, 405, [(2, 56, 3), (3, 31, 4), (3, 22, 5)]),
  (644, 405, [(2, 54, 3), (3, 32, 4), (3, 23, 5)]),
  (650, 407, [(2, 54, 3), (3, 32, 4), (3, 23, 5)]),
  (656, 409, [(2, 53, 3), (3, 32, 4), (3, 24, 5)]),
  (662, 411, [(2, 53, 3), (3, 32, 4), (3, 24, 5)]),
  (668, 411, [(2, 51, 3), (3, 33, 4), (3, 25, 5)]),
  (674, 413, [(2, 51, 3), (3, 33, 4), (3, 25, 5)]),
  (680, 415, [(2, 50, 3), (3, 34, 4), (3, 25, 5)]),
  (686, 415, [(2, 49, 3), (3, 34, 4), (3, 26, 5)]),
  (692, 417, [(2, 48, 3), (3, 35, 4), (3, 26, 5)]),
  (698, 417, [(2, 47, 3), (3, 35, 4), (3, 26, 5), (4, 1, 6)]),
  (704, 419, [(2, 47, 3), (3, 35, 4), (3, 27, 5)]),
  (711, 420, [(2, 46, 3), (3, 35, 4), (3, 27, 5), (4, 1, 6)]),
  (718, 421, [(2, 45, 3), (3, 35, 4), (3, 28, 5), (4, 1, 6)]),
  (725, 424, [(2, 45, 3), (3, 35, 4), (3, 28, 5), (4, 1, 6)]),
  (732, 425, [(2, 44, 3), (3, 36, 4), (3, 28, 5), (4, 1, 6)]),
  (739, 426, [(2, 43, 3), (3, 36, 4), (3, 29, 5), (4, 1, 6)]),
  (746, 427, [(2, 42, 3), (3, 36, 4), (3, 30, 5), (4, 1, 6)]),
  (753, 428, [(2, 41, 3), (3, 36, 4), (3, 31, 5), (4, 1, 6)]),
  (760, 429, [(2, 40, 3), (3, 37, 4), (3, 31, 5), (4, 1, 6)]),
  (767, 432, [(2, 40, 3), (3, 37, 4), (3, 31, 5), (4, 1, 6)]),
  (774, 433, [(2, 39, 3), (3, 37, 4), (3, 32, 5), (4, 1, 6)]),
  (781, 434, [(2, 39, 3), (3, 37, 4), (3, 32, 5), (4, 1, 6)]),
  (788, 435, [(2, 38, 3), (3, 37, 4), (3, 33, 5), (4, 1, 6)]),
  (795, 436, [(2, 37, 3), (3, 37, 4), (3, 33, 5), (4, 2, 6)]),
  (802, 437, [(2, 37, 3), (3, 37, 4), (3, 33, 5), (4, 2, 6)]),
  (810, 439, [(2, 36, 3), (3, 37, 4), (3, 34, 5), (4, 2, 6)]),
  (818, 441, [(2, 36, 3), (3, 37, 4), (3, 34, 5), (4, 2, 6)]),
  (826, 441, [(2, 35, 3), (3, 37, 4), (3, 35, 5), (4, 2, 6)]),
  (834, 443, [(2, 34, 3), (3, 37, 4), (3, 36, 5), (4, 2, 6)]),
  (842, 445, [(2, 34, 3), (3, 37, 4), (3, 36, 5), (4, 2, 6)]),
  (850, 445, [(2, 33, 3), (3, 37, 4), (3, 37, 5), (4, 2, 6)]),
  (858, 447, [(2, 32, 3), (3, 37, 4), (3, 38, 5), (4, 2, 6)]),
  (866, 449, [(2, 32, 3), (3, 37, 4), (3, 38, 5), (4, 2, 6)]),
  (874, 449, [(2, 31, 3), (3, 37, 4), (3, 39, 5), (4, 2, 6)]),
  (882, 451, [(2, 31, 3), (3, 36, 4), (3, 40, 5), (4, 2, 6)]),
  (890, 453, [(2, 30, 3), (3, 37, 4), (3, 40, 5), (4, 2, 6)]),
  (898, 453, [(2, 30, 3), (3, 36, 4), (3, 40, 5), (4, 3, 6)]),
  (906, 455, [(2, 29, 3), (3, 36, 4), (3, 42, 5), (4, 2, 6)]),
  (915, 456, [(2, 29, 3), (3, 36, 4), (3, 41, 5), (4, 3, 6)]),
  (924, 457, [(2, 28, 3), (3, 36, 4), (3, 42, 5), (4, 3, 6)]),
  (933, 458, [(2, 28, 3), (3, 35, 4), (3, 43, 5), (4, 3, 6)]),
  (942, 459, [(2, 27, 3), (3, 35, 4), (3, 44, 5), (4, 3, 6)]),
  (951, 462, [(2, 27, 3), (3, 35, 4), (3, 44, 5), (4, 3, 6)]),
  (960, 463, [(2, 26, 3), (3, 35, 4), (3, 45, 5), (4, 3, 6)]),
  (969, 464, [(2, 26, 3), (3, 34, 4), (3, 46, 5), (4, 3, 6)]),
  (978, 465, [(2, 25, 3), (3, 34, 4), (3, 47, 5), (4, 3, 6)]),
  (987, 466, [(2, 25, 3), (3, 33, 4), (3, 47, 5), (4, 4, 6)]),
  (996, 467, [(2, 24, 3), (3, 33, 4), (3, 49, 5), (4, 3, 6)]),
  (1005, 468, [(2, 24, 3), (3, 33, 4), (3, 48, 5), (4, 4, 6)]),
  (1015, 470, [(2, 24, 3), (3, 32, 4), (3, 49, 5), (4, 4, 6)]),
  (1025, 472, [(2, 23, 3), (3, 32, 4), (3, 51, 5), (4, 3, 6)]),
  (1035, 472, [(2, 23, 3), (3, 31, 4), (3, 51, 5), (4, 4, 6)]),
  (1045, 474, [(2, 23, 3), (3, 31, 4), (3, 51, 5), (4, 4, 6)]),
  (1055, 476, [(2, 22, 3), (3, 31, 4), (3, 52, 5), (4, 4, 6)]),
  (1065, 476, [(2, 22, 3), (3, 30, 4), (3, 52, 5), (4, 5, 6)]),
  (1075, 478, [(2, 21, 3), (3, 30, 4), (3, 54, 5), (4, 4, 6)]),
  (1085, 480, [(2, 21, 3), (3, 29, 4), (3, 55, 5), (4, 4, 6)]),
  (1095, 480, [(2, 21, 3), (3, 28, 4), (3, 55, 5), (4, 5, 6)])]

theorem small112 : smallOK 112 1090 certs112 = true := by decide +kernel

/-- The certificates for `t = 113`. -/
def certs113 : List Cert := [
  (111, 110, [(1, 110, 1)]),
  (112, 111, [(1, 110, 1)]),
  (113, 112, [(1, 110, 1)]),
  (114, 113, [(1, 110, 1)]),
  (115, 114, [(1, 110, 1)]),
  (116, 115, [(1, 110, 1)]),
  (117, 116, [(1, 110, 1)]),
  (118, 117, [(1, 110, 1)]),
  (119, 118, [(1, 110, 1)]),
  (120, 119, [(1, 110, 1)]),
  (121, 120, [(1, 110, 1)]),
  (122, 121, [(1, 110, 1)]),
  (123, 122, [(1, 110, 1)]),
  (124, 123, [(1, 110, 1)]),
  (125, 124, [(1, 110, 1)]),
  (126, 125, [(1, 110, 1)]),
  (127, 126, [(1, 110, 1)]),
  (128, 127, [(1, 110, 1)]),
  (129, 128, [(1, 110, 1)]),
  (130, 129, [(1, 110, 1)]),
  (131, 130, [(1, 110, 1)]),
  (132, 131, [(1, 110, 1)]),
  (133, 132, [(1, 110, 1)]),
  (134, 133, [(1, 110, 1)]),
  (135, 134, [(1, 110, 1)]),
  (136, 135, [(1, 110, 1)]),
  (137, 136, [(1, 110, 1)]),
  (138, 137, [(1, 110, 1)]),
  (139, 138, [(1, 110, 1)]),
  (140, 139, [(1, 110, 1)]),
  (141, 140, [(1, 110, 1)]),
  (142, 141, [(1, 110, 1)]),
  (143, 142, [(1, 110, 1)]),
  (144, 143, [(1, 110, 1)]),
  (145, 144, [(1, 110, 1)]),
  (146, 145, [(1, 110, 1)]),
  (147, 146, [(1, 110, 1)]),
  (148, 147, [(1, 110, 1)]),
  (149, 148, [(1, 110, 1)]),
  (150, 149, [(1, 110, 1)]),
  (151, 150, [(1, 110, 1)]),
  (152, 151, [(1, 110, 1)]),
  (153, 152, [(1, 110, 1)]),
  (154, 153, [(1, 110, 1)]),
  (155, 154, [(1, 110, 1)]),
  (156, 155, [(1, 110, 1)]),
  (157, 156, [(1, 110, 1)]),
  (158, 157, [(1, 110, 1)]),
  (159, 158, [(1, 110, 1)]),
  (160, 159, [(1, 110, 1)]),
  (161, 160, [(1, 110, 1)]),
  (162, 161, [(1, 110, 1)]),
  (163, 162, [(1, 110, 1)]),
  (164, 163, [(1, 110, 1)]),
  (165, 164, [(1, 110, 1)]),
  (166, 165, [(1, 110, 1)]),
  (167, 166, [(1, 110, 1)]),
  (168, 167, [(1, 110, 1)]),
  (169, 168, [(1, 110, 1)]),
  (170, 169, [(1, 110, 1)]),
  (171, 170, [(1, 110, 1)]),
  (172, 171, [(1, 110, 1)]),
  (173, 172, [(1, 110, 1)]),
  (174, 173, [(1, 110, 1)]),
  (175, 174, [(1, 110, 1)]),
  (176, 175, [(1, 110, 1)]),
  (177, 176, [(1, 110, 1)]),
  (178, 177, [(1, 110, 1)]),
  (179, 178, [(1, 110, 1)]),
  (180, 179, [(1, 110, 1)]),
  (181, 180, [(1, 110, 1)]),
  (182, 181, [(1, 110, 1)]),
  (183, 182, [(1, 110, 1)]),
  (184, 183, [(1, 110, 1)]),
  (185, 184, [(1, 110, 1)]),
  (186, 185, [(1, 110, 1)]),
  (187, 186, [(1, 110, 1)]),
  (188, 187, [(1, 110, 1)]),
  (189, 188, [(1, 110, 1)]),
  (190, 189, [(1, 110, 1)]),
  (191, 190, [(1, 110, 1)]),
  (192, 191, [(1, 110, 1)]),
  (193, 192, [(1, 110, 1)]),
  (194, 193, [(1, 110, 1)]),
  (195, 194, [(1, 110, 1)]),
  (196, 195, [(1, 110, 1)]),
  (197, 196, [(1, 110, 1)]),
  (198, 197, [(1, 110, 1)]),
  (199, 198, [(1, 110, 1)]),
  (200, 199, [(1, 110, 1)]),
  (202, 201, [(1, 110, 1)]),
  (204, 203, [(1, 110, 1)]),
  (206, 205, [(1, 110, 1)]),
  (208, 207, [(1, 110, 1)]),
  (210, 209, [(1, 110, 1)]),
  (212, 211, [(1, 110, 1)]),
  (214, 213, [(1, 110, 1)]),
  (216, 215, [(1, 110, 1)]),
  (218, 217, [(1, 110, 1)]),
  (220, 219, [(1, 110, 1)]),
  (222, 221, [(1, 110, 1)]),
  (224, 223, [(1, 110, 1)]),
  (226, 225, [(1, 110, 1)]),
  (228, 227, [(1, 110, 1)]),
  (230, 229, [(1, 110, 1)]),
  (232, 231, [(1, 110, 1)]),
  (234, 233, [(1, 110, 1)]),
  (236, 235, [(1, 110, 1)]),
  (238, 237, [(1, 110, 1)]),
  (240, 239, [(1, 110, 1)]),
  (242, 239, [(1, 49, 1), (2, 57, 3), (3, 3, 4), (4, 1, 5)]),
  (244, 241, [(1, 49, 1), (2, 57, 3), (3, 4, 4)]),
  (246, 243, [(1, 50, 1), (2, 58, 3), (3, 2, 4)]),
  (248, 245, [(1, 50, 1), (2, 58, 3), (3, 2, 4)]),
  (250, 247, [(1, 50, 1), (2, 59, 3), (3, 1, 4)]),
  (252, 249, [(1, 51, 1), (2, 59, 3)]),
  (254, 251, [(1, 51, 1), (2, 59, 3)]),
  (256, 253, [(1, 52, 1), (2, 58, 3)]),
  (258, 255, [(1, 52, 1), (2, 58, 3)]),
  (260, 257, [(1, 52, 1), (2, 58, 3)]),
  (262, 259, [(1, 53, 1), (2, 57, 3)]),
  (264, 261, [(1, 53, 1), (2, 57, 3)]),
  (266, 263, [(1, 54, 1), (2, 56, 3)]),
  (268, 265, [(1, 54, 1), (2, 56, 3)]),
  (270, 267, [(1, 54, 1), (2, 56, 3)]),
  (272, 269, [(1, 55, 1), (2, 55, 3)]),
  (274, 271, [(1, 55, 1), (2, 55, 3)]),
  (276, 273, [(1, 56, 1), (2, 54, 3)]),
  (278, 275, [(1, 56, 1), (2, 54, 3)]),
  (280, 277, [(1, 56, 1), (2, 54, 3)]),
  (282, 277, [(1, 32, 1), (2, 71, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (284, 279, [(1, 32, 1), (2, 71, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (286, 281, [(1, 32, 1), (2, 72, 3), (3, 5, 4), (4, 1, 5)]),
  (288, 283, [(1, 32, 1), (2, 73, 3), (3, 5, 4)]),
  (290, 285, [(1, 33, 1), (2, 73, 3), (3, 4, 4)]),
  (292, 287, [(1, 33, 1), (2, 74, 3), (3, 3, 4)]),
  (294, 289, [(1, 33, 1), (2, 74, 3), (3, 3, 4)]),
  (296, 291, [(1, 33, 1), (2, 75, 3), (3, 2, 4)]),
  (298, 293, [(1, 34, 1), (2, 75, 3), (3, 1, 4)]),
  (300, 295, [(1, 34, 1), (2, 76, 3)]),
  (303, 298, [(1, 34, 1), (2, 76, 3)]),
  (306, 299, [(1, 24, 1), (2, 78, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (309, 302, [(1, 24, 1), (2, 79, 3), (3, 6, 4), (4, 1, 5)]),
  (312, 305, [(1, 24, 1), (2, 80, 3), (3, 6, 4)]),
  (315, 308, [(1, 25, 1), (2, 80, 3), (3, 5, 4)]),
  (318, 311, [(1, 25, 1), (2, 81, 3), (3, 4, 4)]),
  (321, 312, [(1, 19, 1), (2, 81, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (324, 315, [(1, 20, 1), (2, 81, 3), (3, 7, 4), (4, 2, 5)]),
  (327, 318, [(1, 20, 1), (2, 82, 3), (3, 7, 4), (4, 1, 5)]),
  (330, 321, [(1, 20, 1), (2, 83, 3), (3, 7, 4)]),
  (333, 322, [(1, 16, 1), (2, 83, 3), (3, 7, 4), (4, 3, 5), (5, 1, 7)]),
  (336, 325, [(1, 16, 1), (2, 84, 3), (3, 7, 4), (4, 3, 5)]),
  (339, 328, [(1, 17, 1), (2, 84, 3), (3, 8, 4), (4, 1, 5)]),
  (342, 329, [(1, 14, 1), (2, 84, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (345, 330, [(2, 110, 3)]),
  (348, 331, [(2, 110, 3)]),
  (351, 332, [(2, 110, 3)]),
  (354, 333, [(2, 109, 3), (3, 1, 5)]),
  (357, 334, [(2, 109, 3), (3, 1, 5)]),
  (360, 335, [(2, 109, 3), (3, 1, 5)]),
  (363, 336, [(2, 109, 3), (3, 1, 5)]),
  (366, 337, [(2, 108, 3), (3, 2, 5)]),
  (369, 336, [(2, 107, 3), (3, 3, 5)]),
  (372, 337, [(2, 106, 3), (3, 1, 4), (3, 3, 5)]),
  (375, 338, [(2, 106, 3), (3, 1, 4), (3, 3, 5)]),
  (378, 339, [(2, 106, 3), (3, 1, 4), (3, 3, 5)]),
  (381, 340, [(2, 105, 3), (3, 2, 4), (3, 3, 5)]),
  (384, 341, [(2, 105, 3), (3, 2, 4), (3, 3, 5)]),
  (387, 342, [(2, 104, 3), (3, 3, 4), (3, 3, 5)]),
  (390, 341, [(2, 103, 3), (3, 3, 4), (3, 4, 5)]),
  (393, 344, [(2, 104, 3), (3, 3, 4), (3, 3, 5)]),
  (396, 343, [(2, 102, 3), (3, 3, 4), (3, 5, 5)]),
  (399, 344, [(2, 101, 3), (3, 4, 4), (3, 5, 5)]),
  (402, 345, [(2, 101, 3), (3, 4, 4), (3, 5, 5)]),
  (406, 347, [(2, 101, 3), (3, 4, 4), (3, 5, 5)]),
  (410, 347, [(2, 99, 3), (3, 5, 4), (3, 6, 5)]),
  (414, 349, [(2, 99, 3), (3, 6, 4), (3, 5, 5)]),
  (418, 349, [(2, 97, 3), (3, 7, 4), (3, 6, 5)]),
  (422, 351, [(2, 97, 3), (3, 7, 4), (3, 6, 5)]),
  (426, 353, [(2, 97, 3), (3, 7, 4), (3, 6, 5)]),
  (430, 353, [(2, 95, 3), (3, 8, 4), (3, 7, 5)]),
  (434, 355, [(2, 95, 3), (3, 8, 4), (3, 7, 5)]),
  (438, 355, [(2, 93, 3), (3, 9, 4), (3, 8, 5)]),
  (442, 357, [(2, 93, 3), (3, 10, 4), (3, 7, 5)]),
  (446, 357, [(2, 92, 3), (3, 10, 4), (3, 8, 5)]),
  (450, 359, [(2, 91, 3), (3, 11, 4), (3, 8, 5)]),
  (454, 359, [(2, 90, 3), (3, 11, 4), (3, 9, 5)]),
  (458, 361, [(2, 90, 3), (3, 11, 4), (3, 9, 5)]),
  (462, 363, [(2, 89, 3), (3, 12, 4), (3, 9, 5)]),
  (466, 363, [(2, 88, 3), (3, 13, 4), (3, 9, 5)]),
  (470, 365, [(2, 87, 3), (3, 14, 4), (3, 9, 5)]),
  (474, 365, [(2, 86, 3), (3, 14, 4), (3, 10, 5)]),
  (478, 367, [(2, 86, 3), (3, 14, 4), (3, 10, 5)]),
  (482, 367, [(2, 84, 3), (3, 15, 4), (3, 11, 5)]),
  (486, 369, [(2, 84, 3), (3, 15, 4), (3, 11, 5)]),
  (490, 371, [(2, 84, 3), (3, 16, 4), (3, 10, 5)]),
  (494, 371, [(2, 82, 3), (3, 17, 4), (3, 11, 5)]),
  (498, 371, [(2, 81, 3), (3, 17, 4), (3, 12, 5)]),
  (502, 373, [(2, 80, 3), (3, 18, 4), (3, 12, 5)]),
  (507, 374, [(2, 79, 3), (3, 18, 4), (3, 13, 5)]),
  (512, 375, [(2, 78, 3), (3, 19, 4), (3, 13, 5)]),
  (517, 378, [(2, 78, 3), (3, 19, 4), (3, 13, 5)]),
  (522, 379, [(2, 77, 3), (3, 20, 4), (3, 13, 5)]),
  (527, 380, [(2, 76, 3), (3, 20, 4), (3, 14, 5)]),
  (532, 381, [(2, 75, 3), (3, 21, 4), (3, 14, 5)]),
  (537, 382, [(2, 73, 3), (3, 22, 4), (3, 15, 5)]),
  (542, 383, [(2, 72, 3), (3, 23, 4), (3, 15, 5)]),
  (547, 386, [(2, 72, 3), (3, 23, 4), (3, 15, 5)]),
  (552, 387, [(2, 71, 3), (3, 24, 4), (3, 15, 5)]),
  (557, 388, [(2, 70, 3), (3, 24, 4), (3, 16, 5)]),
  (562, 389, [(2, 69, 3), (3, 25, 4), (3, 16, 5)]),
  (567, 390, [(2, 68, 3), (3, 25, 4), (3, 17, 5)]),
  (572, 391, [(2, 67, 3), (3, 26, 4), (3, 17, 5)]),
  (577, 392, [(2, 66, 3), (3, 26, 4), (3, 18, 5)]),
  (582, 393, [(2, 65, 3), (3, 27, 4), (3, 18, 5)]),
  (587, 396, [(2, 65, 3), (3, 27, 4), (3, 18, 5)]),
  (592, 397, [(2, 64, 3), (3, 28, 4), (3, 18, 5)]),
  (597, 398, [(2, 63, 3), (3, 28, 4), (3, 19, 5)]),
  (602, 399, [(2, 62, 3), (3, 29, 4), (3, 19, 5)]),
  (608, 399, [(2, 61, 3), (3, 29, 4), (3, 20, 5)]),
  (614, 401, [(2, 60, 3), (3, 29, 4), (3, 21, 5)]),
  (620, 403, [(2, 59, 3), (3, 30, 4), (3, 21, 5)]),
  (626, 405, [(2, 59, 3), (3, 30, 4), (3, 21, 5)]),
  (632, 405, [(2, 57, 3), (3, 31, 4), (3, 22, 5)]),
  (638, 407, [(2, 57, 3), (3, 31, 4), (3, 22, 5)]),
  (644, 409, [(2, 56, 3), (3, 32, 4), (3, 22, 5)]),
  (650, 411, [(2, 55, 3), (3, 32, 4), (3, 23, 5)]),
  (656, 411, [(2, 54, 3), (3, 32, 4), (3, 24, 5)]),
  (662, 413, [(2, 53, 3), (3, 33, 4), (3, 24, 5)]),
  (668, 415, [(2, 53, 3), (3, 33, 4), (3, 24, 5)]),
  (674, 415, [(2, 51, 3), (3, 34, 4), (3, 25, 5)]),
  (680, 417, [(2, 51, 3), (3, 34, 4), (3, 25, 5)]),
  (686, 417, [(2, 50, 3), (3, 34, 4), (3, 25, 5), (4, 1, 6)]),
  (692, 419, [(2, 49, 3), (3, 35, 4), (3, 26, 5)]),
  (698, 421, [(2, 49, 3), (3, 35, 4), (3, 26, 5)]),
  (704, 421, [(2, 48, 3), (3, 35, 4), (3, 26, 5), (4, 1, 6)]),
  (711, 422, [(2, 47, 3), (3, 35, 4), (3, 27, 5), (4, 1, 6)]),
  (718, 425, [(2, 46, 3), (3, 36, 4), (3, 28, 5)]),
  (725, 426, [(2, 45, 3), (3, 36, 4), (3, 28, 5), (4, 1, 6)]),
  (732, 427, [(2, 44, 3), (3, 36, 4), (3, 29, 5), (4, 1, 6)]),
  (739, 428, [(2, 44, 3), (3, 36, 4), (3, 29, 5), (4, 1, 6)]),
  (746, 429, [(2, 43, 3), (3, 36, 4), (3, 30, 5), (4, 1, 6)]),
  (753, 432, [(2, 42, 3), (3, 37, 4), (3, 30, 5), (4, 1, 6)]),
  (760, 433, [(2, 42, 3), (3, 37, 4), (3, 30, 5), (4, 1, 6)]),
  (767, 434, [(2, 41, 3), (3, 37, 4), (3, 31, 5), (4, 1, 6)]),
  (774, 435, [(2, 40, 3), (3, 37, 4), (3, 32, 5), (4, 1, 6)]),
  (781, 438, [(2, 40, 3), (3, 37, 4), (3, 32, 5), (4, 1, 6)]),
  (788, 437, [(2, 39, 3), (3, 37, 4), (3, 32, 5), (4, 2, 6)]),
  (795, 440, [(2, 38, 3), (3, 38, 4), (3, 33, 5), (4, 1, 6)]),
  (802, 441, [(2, 38, 3), (3, 37, 4), (3, 34, 5), (4, 1, 6)]),
  (810, 441, [(2, 37, 3), (3, 37, 4), (3, 34, 5), (4, 2, 6)]),
  (818, 443, [(2, 36, 3), (3, 38, 4), (3, 34, 5), (4, 2, 6)]),
  (826, 445, [(2, 36, 3), (3, 37, 4), (3, 35, 5), (4, 2, 6)]),
  (834, 445, [(2, 35, 3), (3, 37, 4), (3, 36, 5), (4, 2, 6)]),
  (842, 447, [(2, 34, 3), (3, 38, 4), (3, 36, 5), (4, 2, 6)]),
  (850, 449, [(2, 34, 3), (3, 37, 4), (3, 37, 5), (4, 2, 6)]),
  (858, 449, [(2, 33, 3), (3, 37, 4), (3, 38, 5), (4, 2, 6)]),
  (866, 451, [(2, 32, 3), (3, 38, 4), (3, 38, 5), (4, 2, 6)]),
  (874, 453, [(2, 32, 3), (3, 37, 4), (3, 39, 5), (4, 2, 6)]),
  (882, 455, [(2, 32, 3), (3, 37, 4), (3, 39, 5), (4, 2, 6)]),
  (890, 455, [(2, 31, 3), (3, 37, 4), (3, 40, 5), (4, 2, 6)]),
  (898, 457, [(2, 30, 3), (3, 37, 4), (3, 41, 5), (4, 2, 6)]),
  (906, 457, [(2, 30, 3), (3, 36, 4), (3, 41, 5), (4, 3, 6)]),
  (915, 460, [(2, 29, 3), (3, 37, 4), (3, 42, 5), (4, 2, 6)]),
  (924, 459, [(2, 29, 3), (3, 36, 4), (3, 42, 5), (4, 3, 6)]),
  (933, 462, [(2, 28, 3), (3, 36, 4), (3, 43, 5), (4, 3, 6)]),
  (942, 463, [(2, 28, 3), (3, 36, 4), (3, 43, 5), (4, 3, 6)]),
  (951, 464, [(2, 27, 3), (3, 36, 4), (3, 44, 5), (4, 3, 6)]),
  (960, 465, [(2, 27, 3), (3, 35, 4), (3, 45, 5), (4, 3, 6)]),
  (969, 466, [(2, 26, 3), (3, 35, 4), (3, 46, 5), (4, 3, 6)]),
  (978, 469, [(2, 26, 3), (3, 35, 4), (3, 46, 5), (4, 3, 6)]),
  (987, 470, [(2, 26, 3), (3, 34, 4), (3, 46, 5), (4, 4, 6)]),
  (996, 471, [(2, 25, 3), (3, 34, 4), (3, 48, 5), (4, 3, 6)]),
  (1005, 472, [(2, 25, 3), (3, 33, 4), (3, 48, 5), (4, 4, 6)]),
  (1015, 474, [(2, 24, 3), (3, 34, 4), (3, 49, 5), (4, 3, 6)]),
  (1025, 474, [(2, 24, 3), (3, 32, 4), (3, 50, 5), (4, 4, 6)]),
  (1035, 476, [(2, 23, 3), (3, 33, 4), (3, 50, 5), (4, 4, 6)]),
  (1045, 478, [(2, 23, 3), (3, 32, 4), (3, 51, 5), (4, 4, 6)]),
  (1055, 478, [(2, 22, 3), (3, 32, 4), (3, 52, 5), (4, 4, 6)]),
  (1065, 480, [(2, 22, 3), (3, 31, 4), (3, 53, 5), (4, 4, 6)]),
  (1075, 482, [(2, 22, 3), (3, 31, 4), (3, 53, 5), (4, 4, 6)]),
  (1085, 482, [(2, 21, 3), (3, 30, 4), (3, 55, 5), (4, 4, 6)]),
  (1095, 484, [(2, 21, 3), (3, 30, 4), (3, 55, 5), (4, 4, 6)]),
  (1105, 486, [(2, 21, 3), (3, 29, 4), (3, 55, 5), (4, 5, 6)])]

theorem small113 : smallOK 113 1101 certs113 = true := by decide +kernel

/-- The certificates for `t = 114`. -/
def certs114 : List Cert := [
  (112, 111, [(1, 111, 1)]),
  (113, 112, [(1, 111, 1)]),
  (114, 113, [(1, 111, 1)]),
  (115, 114, [(1, 111, 1)]),
  (116, 115, [(1, 111, 1)]),
  (117, 116, [(1, 111, 1)]),
  (118, 117, [(1, 111, 1)]),
  (119, 118, [(1, 111, 1)]),
  (120, 119, [(1, 111, 1)]),
  (121, 120, [(1, 111, 1)]),
  (122, 121, [(1, 111, 1)]),
  (123, 122, [(1, 111, 1)]),
  (124, 123, [(1, 111, 1)]),
  (125, 124, [(1, 111, 1)]),
  (126, 125, [(1, 111, 1)]),
  (127, 126, [(1, 111, 1)]),
  (128, 127, [(1, 111, 1)]),
  (129, 128, [(1, 111, 1)]),
  (130, 129, [(1, 111, 1)]),
  (131, 130, [(1, 111, 1)]),
  (132, 131, [(1, 111, 1)]),
  (133, 132, [(1, 111, 1)]),
  (134, 133, [(1, 111, 1)]),
  (135, 134, [(1, 111, 1)]),
  (136, 135, [(1, 111, 1)]),
  (137, 136, [(1, 111, 1)]),
  (138, 137, [(1, 111, 1)]),
  (139, 138, [(1, 111, 1)]),
  (140, 139, [(1, 111, 1)]),
  (141, 140, [(1, 111, 1)]),
  (142, 141, [(1, 111, 1)]),
  (143, 142, [(1, 111, 1)]),
  (144, 143, [(1, 111, 1)]),
  (145, 144, [(1, 111, 1)]),
  (146, 145, [(1, 111, 1)]),
  (147, 146, [(1, 111, 1)]),
  (148, 147, [(1, 111, 1)]),
  (149, 148, [(1, 111, 1)]),
  (150, 149, [(1, 111, 1)]),
  (151, 150, [(1, 111, 1)]),
  (152, 151, [(1, 111, 1)]),
  (153, 152, [(1, 111, 1)]),
  (154, 153, [(1, 111, 1)]),
  (155, 154, [(1, 111, 1)]),
  (156, 155, [(1, 111, 1)]),
  (157, 156, [(1, 111, 1)]),
  (158, 157, [(1, 111, 1)]),
  (159, 158, [(1, 111, 1)]),
  (160, 159, [(1, 111, 1)]),
  (161, 160, [(1, 111, 1)]),
  (162, 161, [(1, 111, 1)]),
  (163, 162, [(1, 111, 1)]),
  (164, 163, [(1, 111, 1)]),
  (165, 164, [(1, 111, 1)]),
  (166, 165, [(1, 111, 1)]),
  (167, 166, [(1, 111, 1)]),
  (168, 167, [(1, 111, 1)]),
  (169, 168, [(1, 111, 1)]),
  (170, 169, [(1, 111, 1)]),
  (171, 170, [(1, 111, 1)]),
  (172, 171, [(1, 111, 1)]),
  (173, 172, [(1, 111, 1)]),
  (174, 173, [(1, 111, 1)]),
  (175, 174, [(1, 111, 1)]),
  (176, 175, [(1, 111, 1)]),
  (177, 176, [(1, 111, 1)]),
  (178, 177, [(1, 111, 1)]),
  (179, 178, [(1, 111, 1)]),
  (180, 179, [(1, 111, 1)]),
  (181, 180, [(1, 111, 1)]),
  (182, 181, [(1, 111, 1)]),
  (183, 182, [(1, 111, 1)]),
  (184, 183, [(1, 111, 1)]),
  (185, 184, [(1, 111, 1)]),
  (186, 185, [(1, 111, 1)]),
  (187, 186, [(1, 111, 1)]),
  (188, 187, [(1, 111, 1)]),
  (189, 188, [(1, 111, 1)]),
  (190, 189, [(1, 111, 1)]),
  (191, 190, [(1, 111, 1)]),
  (192, 191, [(1, 111, 1)]),
  (193, 192, [(1, 111, 1)]),
  (194, 193, [(1, 111, 1)]),
  (195, 194, [(1, 111, 1)]),
  (196, 195, [(1, 111, 1)]),
  (197, 196, [(1, 111, 1)]),
  (198, 197, [(1, 111, 1)]),
  (199, 198, [(1, 111, 1)]),
  (200, 199, [(1, 111, 1)]),
  (202, 201, [(1, 111, 1)]),
  (204, 203, [(1, 111, 1)]),
  (206, 205, [(1, 111, 1)]),
  (208, 207, [(1, 111, 1)]),
  (210, 209, [(1, 111, 1)]),
  (212, 211, [(1, 111, 1)]),
  (214, 213, [(1, 111, 1)]),
  (216, 215, [(1, 111, 1)]),
  (218, 217, [(1, 111, 1)]),
  (220, 219, [(1, 111, 1)]),
  (222, 221, [(1, 111, 1)]),
  (224, 223, [(1, 111, 1)]),
  (226, 225, [(1, 111, 1)]),
  (228, 227, [(1, 111, 1)]),
  (230, 229, [(1, 111, 1)]),
  (232, 231, [(1, 111, 1)]),
  (234, 233, [(1, 111, 1)]),
  (236, 235, [(1, 111, 1)]),
  (238, 237, [(1, 111, 1)]),
  (240, 239, [(1, 111, 1)]),
  (242, 241, [(1, 111, 1)]),
  (244, 241, [(1, 49, 1), (2, 57, 3), (3, 4, 4), (4, 1, 5)]),
  (246, 243, [(1, 50, 1), (2, 58, 3), (3, 3, 4)]),
  (248, 245, [(1, 50, 1), (2, 58, 3), (3, 3, 4)]),
  (250, 247, [(1, 50, 1), (2, 59, 3), (3, 2, 4)]),
  (252, 249, [(1, 51, 1), (2, 59, 3), (3, 1, 4)]),
  (254, 251, [(1, 51, 1), (2, 60, 3)]),
  (256, 253, [(1, 52, 1), (2, 59, 3)]),
  (258, 255, [(1, 52, 1), (2, 59, 3)]),
  (260, 257, [(1, 52, 1), (2, 59, 3)]),
  (262, 259, [(1, 53, 1), (2, 58, 3)]),
  (264, 261, [(1, 53, 1), (2, 58, 3)]),
  (266, 263, [(1, 54, 1), (2, 57, 3)]),
  (268, 265, [(1, 54, 1), (2, 57, 3)]),
  (270, 267, [(1, 54, 1), (2, 57, 3)]),
  (272, 269, [(1, 55, 1), (2, 56, 3)]),
  (274, 271, [(1, 55, 1), (2, 56, 3)]),
  (276, 273, [(1, 56, 1), (2, 55, 3)]),
  (278, 275, [(1, 56, 1), (2, 55, 3)]),
  (280, 277, [(1, 56, 1), (2, 55, 3)]),
  (282, 279, [(1, 57, 1), (2, 54, 3)]),
  (284, 281, [(1, 57, 1), (2, 54, 3)]),
  (286, 281, [(1, 32, 1), (2, 72, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (288, 283, [(1, 32, 1), (2, 73, 3), (3, 5, 4), (4, 1, 5)]),
  (290, 285, [(1, 33, 1), (2, 73, 3), (3, 5, 4)]),
  (292, 287, [(1, 33, 1), (2, 74, 3), (3, 4, 4)]),
  (294, 289, [(1, 33, 1), (2, 74, 3), (3, 4, 4)]),
  (296, 291, [(1, 33, 1), (2, 75, 3), (3, 3, 4)]),
  (298, 293, [(1, 34, 1), (2, 75, 3), (3, 2, 4)]),
  (300, 295, [(1, 34, 1), (2, 76, 3), (3, 1, 4)]),
  (303, 298, [(1, 34, 1), (2, 77, 3)]),
  (306, 301, [(1, 34, 1), (2, 77, 3)]),
  (309, 302, [(1, 24, 1), (2, 79, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (312, 305, [(1, 24, 1), (2, 80, 3), (3, 6, 4), (4, 1, 5)]),
  (315, 308, [(1, 25, 1), (2, 80, 3), (3, 6, 4)]),
  (318, 311, [(1, 25, 1), (2, 81, 3), (3, 5, 4)]),
  (321, 314, [(1, 25, 1), (2, 82, 3), (3, 4, 4)]),
  (324, 315, [(1, 20, 1), (2, 81, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (327, 318, [(1, 20, 1), (2, 82, 3), (3, 7, 4), (4, 2, 5)]),
  (330, 321, [(1, 20, 1), (2, 83, 3), (3, 7, 4), (4, 1, 5)]),
  (333, 324, [(1, 20, 1), (2, 84, 3), (3, 7, 4)]),
  (336, 325, [(1, 16, 1), (2, 84, 3), (3, 7, 4), (4, 3, 5), (5, 1, 7)]),
  (339, 328, [(1, 17, 1), (2, 84, 3), (3, 8, 4), (4, 2, 5)]),
  (342, 331, [(1, 17, 1), (2, 85, 3), (3, 8, 4), (4, 1, 5)]),
  (345, 332, [(1, 14, 1), (2, 85, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (348, 333, [(2, 111, 3)]),
  (351, 334, [(2, 111, 3)]),
  (354, 335, [(2, 111, 3)]),
  (357, 336, [(2, 110, 3), (3, 1, 5)]),
  (360, 337, [(2, 110, 3), (3, 1, 5)]),
  (363, 338, [(2, 110, 3), (3, 1, 5)]),
  (366, 339, [(2, 110, 3), (3, 1, 5)]),
  (369, 340, [(2, 109, 3), (3, 2, 5)]),
  (372, 339, [(2, 108, 3), (3, 3, 5)]),
  (375, 340, [(2, 107, 3), (3, 1, 4), (3, 3, 5)]),
  (378, 341, [(2, 107, 3), (3, 1, 4), (3, 3, 5)]),
  (381, 342, [(2, 107, 3), (3, 1, 4), (3, 3, 5)]),
  (384, 343, [(2, 106, 3), (3, 2, 4), (3, 3, 5)]),
  (387, 344, [(2, 106, 3), (3, 2, 4), (3, 3, 5)]),
  (390, 345, [(2, 105, 3), (3, 3, 4), (3, 3, 5)]),
  (393, 344, [(2, 104, 3), (3, 3, 4), (3, 4, 5)]),
  (396, 347, [(2, 105, 3), (3, 3, 4), (3, 3, 5)]),
  (399, 346, [(2, 103, 3), (3, 3, 4), (3, 5, 5)]),
  (402, 347, [(2, 102, 3), (3, 4, 4), (3, 5, 5)]),
  (406, 349, [(2, 102, 3), (3, 4, 4), (3, 5, 5)]),
  (410, 351, [(2, 102, 3), (3, 5, 4), (3, 4, 5)]),
  (414, 351, [(2, 100, 3), (3, 6, 4), (3, 5, 5)]),
  (418, 351, [(2, 99, 3), (3, 6, 4), (3, 6, 5)]),
  (422, 353, [(2, 99, 3), (3, 6, 4), (3, 6, 5)]),
  (426, 355, [(2, 98, 3), (3, 7, 4), (3, 6, 5)]),
  (430, 355, [(2, 97, 3), (3, 7, 4), (3, 7, 5)]),
  (434, 357, [(2, 96, 3), (3, 8, 4), (3, 7, 5)]),
  (438, 357, [(2, 95, 3), (3, 9, 4), (3, 7, 5)]),
  (442, 359, [(2, 95, 3), (3, 9, 4), (3, 7, 5)]),
  (446, 359, [(2, 93, 3), (3, 10, 4), (3, 8, 5)]),
  (450, 361, [(2, 93, 3), (3, 10, 4), (3, 8, 5)]),
  (454, 363, [(2, 93, 3), (3, 10, 4), (3, 8, 5)]),
  (458, 363, [(2, 91, 3), (3, 11, 4), (3, 9, 5)]),
  (462, 365, [(2, 91, 3), (3, 12, 4), (3, 8, 5)]),
  (466, 365, [(2, 89, 3), (3, 13, 4), (3, 9, 5)]),
  (470, 367, [(2, 89, 3), (3, 13, 4), (3, 9, 5)]),
  (474, 367, [(2, 87, 3), (3, 14, 4), (3, 10, 5)]),
  (478, 369, [(2, 87, 3), (3, 14, 4), (3, 10, 5)]),
  (482, 371, [(2, 87, 3), (3, 14, 4), (3, 10, 5)]),
  (486, 371, [(2, 85, 3), (3, 15, 4), (3, 11, 5)]),
  (490, 371, [(2, 84, 3), (3, 16, 4), (3, 11, 5)]),
  (494, 373, [(2, 84, 3), (3, 16, 4), (3, 11, 5)]),
  (498, 375, [(2, 83, 3), (3, 17, 4), (3, 11, 5)]),
  (502, 375, [(2, 82, 3), (3, 17, 4), (3, 12, 5)]),
  (507, 376, [(2, 81, 3), (3, 18, 4), (3, 12, 5)]),
  (512, 379, [(2, 81, 3), (3, 18, 4), (3, 12, 5)]),
  (517, 380, [(2, 79, 3), (3, 19, 4), (3, 13, 5)]),
  (522, 381, [(2, 78, 3), (3, 20, 4), (3, 13, 5)]),
  (527, 382, [(2, 77, 3), (3, 20, 4), (3, 14, 5)]),
  (532, 383, [(2, 76, 3), (3, 21, 4), (3, 14, 5)]),
  (537, 384, [(2, 75, 3), (3, 21, 4), (3, 15, 5)]),
  (542, 385, [(2, 74, 3), (3, 22, 4), (3, 15, 5)]),
  (547, 388, [(2, 74, 3), (3, 22, 4), (3, 15, 5)]),
  (552, 389, [(2, 73, 3), (3, 23, 4), (3, 15, 5)]),
  (557, 390, [(2, 71, 3), (3, 24, 4), (3, 16, 5)]),
  (562, 391, [(2, 70, 3), (3, 25, 4), (3, 16, 5)]),
  (567, 392, [(2, 69, 3), (3, 25, 4), (3, 17, 5)]),
  (572, 393, [(2, 68, 3), (3, 26, 4), (3, 17, 5)]),
  (577, 396, [(2, 68, 3), (3, 26, 4), (3, 17, 5)]),
  (582, 397, [(2, 67, 3), (3, 27, 4), (3, 17, 5)]),
  (587, 398, [(2, 66, 3), (3, 27, 4), (3, 18, 5)]),
  (592, 399, [(2, 65, 3), (3, 28, 4), (3, 18, 5)]),
  (597, 400, [(2, 64, 3), (3, 28, 4), (3, 19, 5)]),
  (602, 401, [(2, 63, 3), (3, 29, 4), (3, 19, 5)]),
  (608, 403, [(2, 63, 3), (3, 29, 4), (3, 19, 5)]),
  (614, 405, [(2, 62, 3), (3, 29, 4), (3, 20, 5)]),
  (620, 405, [(2, 60, 3), (3, 30, 4), (3, 21, 5)]),
  (626, 407, [(2, 60, 3), (3, 30, 4), (3, 21, 5)]),
  (632, 409, [(2, 59, 3), (3, 31, 4), (3, 21, 5)]),
  (638, 409, [(2, 57, 3), (3, 32, 4), (3, 22, 5)]),
  (644, 411, [(2, 57, 3), (3, 32, 4), (3, 22, 5)]),
  (650, 413, [(2, 56, 3), (3, 32, 4), (3, 23, 5)]),
  (656, 413, [(2, 55, 3), (3, 32, 4), (3, 24, 5)]),
  (662, 415, [(2, 54, 3), (3, 33, 4), (3, 24, 5)]),
  (668, 417, [(2, 54, 3), (3, 33, 4), (3, 24, 5)]),
  (674, 417, [(2, 52, 3), (3, 34, 4), (3, 25, 5)]),
  (680, 419, [(2, 52, 3), (3, 34, 4), (3, 25, 5)]),
  (686, 421, [(2, 51, 3), (3, 35, 4), (3, 25, 5)]),
  (692, 421, [(2, 50, 3), (3, 35, 4), (3, 25, 5), (4, 1, 6)]),
  (698, 423, [(2, 50, 3), (3, 35, 4), (3, 26, 5)]),
  (704, 425, [(2, 49, 3), (3, 35, 4), (3, 27, 5)]),
  (711, 426, [(2, 48, 3), (3, 36, 4), (3, 27, 5)]),
  (718, 427, [(2, 47, 3), (3, 36, 4), (3, 27, 5), (4, 1, 6)]),
  (725, 428, [(2, 46, 3), (3, 36, 4), (3, 28, 5), (4, 1, 6)]),
  (732, 431, [(2, 46, 3), (3, 36, 4), (3, 28, 5), (4, 1, 6)]),
  (739, 432, [(2, 45, 3), (3, 37, 4), (3, 28, 5), (4, 1, 6)]),
  (746, 433, [(2, 44, 3), (3, 37, 4), (3, 29, 5), (4, 1, 6)]),
  (753, 434, [(2, 43, 3), (3, 37, 4), (3, 30, 5), (4, 1, 6)]),
  (760, 435, [(2, 42, 3), (3, 37, 4), (3, 31, 5), (4, 1, 6)]),
  (767, 436, [(2, 41, 3), (3, 38, 4), (3, 31, 5), (4, 1, 6)]),
  (774, 439, [(2, 41, 3), (3, 38, 4), (3, 31, 5), (4, 1, 6)]),
  (781, 440, [(2, 41, 3), (3, 37, 4), (3, 32, 5), (4, 1, 6)]),
  (788, 441, [(2, 40, 3), (3, 38, 4), (3, 32, 5), (4, 1, 6)]),
  (795, 442, [(2, 39, 3), (3, 38, 4), (3, 33, 5), (4, 1, 6)]),
  (802, 443, [(2, 38, 3), (3, 38, 4), (3, 33, 5), (4, 2, 6)]),
  (810, 445, [(2, 38, 3), (3, 38, 4), (3, 33, 5), (4, 2, 6)]),
  (818, 445, [(2, 37, 3), (3, 38, 4), (3, 34, 5), (4, 2, 6)]),
  (826, 447, [(2, 36, 3), (3, 38, 4), (3, 35, 5), (4, 2, 6)]),
  (834, 449, [(2, 36, 3), (3, 38, 4), (3, 35, 5), (4, 2, 6)]),
  (842, 449, [(2, 35, 3), (3, 38, 4), (3, 36, 5), (4, 2, 6)]),
  (850, 451, [(2, 34, 3), (3, 38, 4), (3, 37, 5), (4, 2, 6)]),
  (858, 453, [(2, 34, 3), (3, 38, 4), (3, 37, 5), (4, 2, 6)]),
  (866, 455, [(2, 33, 3), (3, 38, 4), (3, 38, 5), (4, 2, 6)]),
  (874, 455, [(2, 32, 3), (3, 38, 4), (3, 39, 5), (4, 2, 6)]),
  (882, 457, [(2, 32, 3), (3, 38, 4), (3, 39, 5), (4, 2, 6)]),
  (890, 459, [(2, 32, 3), (3, 38, 4), (3, 39, 5), (4, 2, 6)]),
  (898, 459, [(2, 31, 3), (3, 37, 4), (3, 40, 5), (4, 3, 6)]),
  (906, 461, [(2, 31, 3), (3, 37, 4), (3, 40, 5), (4, 3, 6)]),
  (915, 462, [(2, 30, 3), (3, 37, 4), (3, 41, 5), (4, 3, 6)]),
  (924, 463, [(2, 29, 3), (3, 37, 4), (3, 42, 5), (4, 3, 6)]),
  (933, 464, [(2, 29, 3), (3, 36, 4), (3, 43, 5), (4, 3, 6)]),
  (942, 467, [(2, 28, 3), (3, 37, 4), (3, 44, 5), (4, 2, 6)]),
  (951, 468, [(2, 28, 3), (3, 36, 4), (3, 44, 5), (4, 3, 6)]),
  (960, 469, [(2, 27, 3), (3, 36, 4), (3, 45, 5), (4, 3, 6)]),
  (969, 470, [(2, 27, 3), (3, 36, 4), (3, 45, 5), (4, 3, 6)]),
  (978, 471, [(2, 26, 3), (3, 36, 4), (3, 46, 5), (4, 3, 6)]),
  (987, 472, [(2, 26, 3), (3, 35, 4), (3, 46, 5), (4, 4, 6)]),
  (996, 475, [(2, 26, 3), (3, 35, 4), (3, 47, 5), (4, 3, 6)]),
  (1005, 476, [(2, 25, 3), (3, 35, 4), (3, 48, 5), (4, 3, 6)]),
  (1015, 476, [(2, 25, 3), (3, 34, 4), (3, 48, 5), (4, 4, 6)]),
  (1025, 478, [(2, 24, 3), (3, 34, 4), (3, 49, 5), (4, 4, 6)]),
  (1035, 480, [(2, 24, 3), (3, 33, 4), (3, 50, 5), (4, 4, 6)]),
  (1045, 480, [(2, 23, 3), (3, 33, 4), (3, 51, 5), (4, 4, 6)]),
  (1055, 482, [(2, 23, 3), (3, 32, 4), (3, 52, 5), (4, 4, 6)]),
  (1065, 484, [(2, 23, 3), (3, 32, 4), (3, 52, 5), (4, 4, 6)]),
  (1075, 486, [(2, 22, 3), (3, 32, 4), (3, 53, 5), (4, 4, 6)]),
  (1085, 486, [(2, 22, 3), (3, 31, 4), (3, 53, 5), (4, 5, 6)]),
  (1095, 488, [(2, 22, 3), (3, 30, 4), (3, 54, 5), (4, 5, 6)]),
  (1105, 488, [(2, 21, 3), (3, 30, 4), (3, 55, 5), (4, 5, 6)]),
  (1116, 489, [(2, 21, 3), (3, 29, 4), (3, 56, 5), (4, 5, 6)])]

theorem small114 : smallOK 114 1112 certs114 = true := by decide +kernel

/-- The certificates for `t = 115`. -/
def certs115 : List Cert := [
  (113, 112, [(1, 112, 1)]),
  (114, 113, [(1, 112, 1)]),
  (115, 114, [(1, 112, 1)]),
  (116, 115, [(1, 112, 1)]),
  (117, 116, [(1, 112, 1)]),
  (118, 117, [(1, 112, 1)]),
  (119, 118, [(1, 112, 1)]),
  (120, 119, [(1, 112, 1)]),
  (121, 120, [(1, 112, 1)]),
  (122, 121, [(1, 112, 1)]),
  (123, 122, [(1, 112, 1)]),
  (124, 123, [(1, 112, 1)]),
  (125, 124, [(1, 112, 1)]),
  (126, 125, [(1, 112, 1)]),
  (127, 126, [(1, 112, 1)]),
  (128, 127, [(1, 112, 1)]),
  (129, 128, [(1, 112, 1)]),
  (130, 129, [(1, 112, 1)]),
  (131, 130, [(1, 112, 1)]),
  (132, 131, [(1, 112, 1)]),
  (133, 132, [(1, 112, 1)]),
  (134, 133, [(1, 112, 1)]),
  (135, 134, [(1, 112, 1)]),
  (136, 135, [(1, 112, 1)]),
  (137, 136, [(1, 112, 1)]),
  (138, 137, [(1, 112, 1)]),
  (139, 138, [(1, 112, 1)]),
  (140, 139, [(1, 112, 1)]),
  (141, 140, [(1, 112, 1)]),
  (142, 141, [(1, 112, 1)]),
  (143, 142, [(1, 112, 1)]),
  (144, 143, [(1, 112, 1)]),
  (145, 144, [(1, 112, 1)]),
  (146, 145, [(1, 112, 1)]),
  (147, 146, [(1, 112, 1)]),
  (148, 147, [(1, 112, 1)]),
  (149, 148, [(1, 112, 1)]),
  (150, 149, [(1, 112, 1)]),
  (151, 150, [(1, 112, 1)]),
  (152, 151, [(1, 112, 1)]),
  (153, 152, [(1, 112, 1)]),
  (154, 153, [(1, 112, 1)]),
  (155, 154, [(1, 112, 1)]),
  (156, 155, [(1, 112, 1)]),
  (157, 156, [(1, 112, 1)]),
  (158, 157, [(1, 112, 1)]),
  (159, 158, [(1, 112, 1)]),
  (160, 159, [(1, 112, 1)]),
  (161, 160, [(1, 112, 1)]),
  (162, 161, [(1, 112, 1)]),
  (163, 162, [(1, 112, 1)]),
  (164, 163, [(1, 112, 1)]),
  (165, 164, [(1, 112, 1)]),
  (166, 165, [(1, 112, 1)]),
  (167, 166, [(1, 112, 1)]),
  (168, 167, [(1, 112, 1)]),
  (169, 168, [(1, 112, 1)]),
  (170, 169, [(1, 112, 1)]),
  (171, 170, [(1, 112, 1)]),
  (172, 171, [(1, 112, 1)]),
  (173, 172, [(1, 112, 1)]),
  (174, 173, [(1, 112, 1)]),
  (175, 174, [(1, 112, 1)]),
  (176, 175, [(1, 112, 1)]),
  (177, 176, [(1, 112, 1)]),
  (178, 177, [(1, 112, 1)]),
  (179, 178, [(1, 112, 1)]),
  (180, 179, [(1, 112, 1)]),
  (181, 180, [(1, 112, 1)]),
  (182, 181, [(1, 112, 1)]),
  (183, 182, [(1, 112, 1)]),
  (184, 183, [(1, 112, 1)]),
  (185, 184, [(1, 112, 1)]),
  (186, 185, [(1, 112, 1)]),
  (187, 186, [(1, 112, 1)]),
  (188, 187, [(1, 112, 1)]),
  (189, 188, [(1, 112, 1)]),
  (190, 189, [(1, 112, 1)]),
  (191, 190, [(1, 112, 1)]),
  (192, 191, [(1, 112, 1)]),
  (193, 192, [(1, 112, 1)]),
  (194, 193, [(1, 112, 1)]),
  (195, 194, [(1, 112, 1)]),
  (196, 195, [(1, 112, 1)]),
  (197, 196, [(1, 112, 1)]),
  (198, 197, [(1, 112, 1)]),
  (199, 198, [(1, 112, 1)]),
  (200, 199, [(1, 112, 1)]),
  (202, 201, [(1, 112, 1)]),
  (204, 203, [(1, 112, 1)]),
  (206, 205, [(1, 112, 1)]),
  (208, 207, [(1, 112, 1)]),
  (210, 209, [(1, 112, 1)]),
  (212, 211, [(1, 112, 1)]),
  (214, 213, [(1, 112, 1)]),
  (216, 215, [(1, 112, 1)]),
  (218, 217, [(1, 112, 1)]),
  (220, 219, [(1, 112, 1)]),
  (222, 221, [(1, 112, 1)]),
  (224, 223, [(1, 112, 1)]),
  (226, 225, [(1, 112, 1)]),
  (228, 227, [(1, 112, 1)]),
  (230, 229, [(1, 112, 1)]),
  (232, 231, [(1, 112, 1)]),
  (234, 233, [(1, 112, 1)]),
  (236, 235, [(1, 112, 1)]),
  (238, 237, [(1, 112, 1)]),
  (240, 239, [(1, 112, 1)]),
  (242, 241, [(1, 112, 1)]),
  (244, 243, [(1, 112, 1)]),
  (246, 243, [(1, 50, 1), (2, 58, 3), (3, 3, 4), (4, 1, 5)]),
  (248, 245, [(1, 50, 1), (2, 58, 3), (3, 4, 4)]),
  (250, 247, [(1, 50, 1), (2, 59, 3), (3, 3, 4)]),
  (252, 249, [(1, 51, 1), (2, 59, 3), (3, 2, 4)]),
  (254, 251, [(1, 51, 1), (2, 60, 3), (3, 1, 4)]),
  (256, 253, [(1, 52, 1), (2, 60, 3)]),
  (258, 255, [(1, 52, 1), (2, 60, 3)]),
  (260, 257, [(1, 52, 1), (2, 60, 3)]),
  (262, 259, [(1, 53, 1), (2, 59, 3)]),
  (264, 261, [(1, 53, 1), (2, 59, 3)]),
  (266, 263, [(1, 54, 1), (2, 58, 3)]),
  (268, 265, [(1, 54, 1), (2, 58, 3)]),
  (270, 267, [(1, 54, 1), (2, 58, 3)]),
  (272, 269, [(1, 55, 1), (2, 57, 3)]),
  (274, 271, [(1, 55, 1), (2, 57, 3)]),
  (276, 273, [(1, 56, 1), (2, 56, 3)]),
  (278, 275, [(1, 56, 1), (2, 56, 3)]),
  (280, 277, [(1, 56, 1), (2, 56, 3)]),
  (282, 279, [(1, 57, 1), (2, 55, 3)]),
  (284, 281, [(1, 57, 1), (2, 55, 3)]),
  (286, 283, [(1, 58, 1), (2, 54, 3)]),
  (288, 283, [(1, 32, 1), (2, 73, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (290, 285, [(1, 33, 1), (2, 73, 3), (3, 5, 4), (4, 1, 5)]),
  (292, 287, [(1, 33, 1), (2, 74, 3), (3, 5, 4)]),
  (294, 289, [(1, 33, 1), (2, 74, 3), (3, 5, 4)]),
  (296, 291, [(1, 33, 1), (2, 75, 3), (3, 4, 4)]),
  (298, 293, [(1, 34, 1), (2, 75, 3), (3, 3, 4)]),
  (300, 295, [(1, 34, 1), (2, 76, 3), (3, 2, 4)]),
  (303, 298, [(1, 34, 1), (2, 77, 3), (3, 1, 4)]),
  (306, 301, [(1, 34, 1), (2, 78, 3)]),
  (309, 304, [(1, 35, 1), (2, 77, 3)]),
  (312, 305, [(1, 24, 1), (2, 80, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (315, 308, [(1, 25, 1), (2, 80, 3), (3, 6, 4), (4, 1, 5)]),
  (318, 311, [(1, 25, 1), (2, 81, 3), (3, 6, 4)]),
  (321, 314, [(1, 25, 1), (2, 82, 3), (3, 5, 4)]),
  (324, 317, [(1, 25, 1), (2, 83, 3), (3, 4, 4)]),
  (327, 318, [(1, 20, 1), (2, 82, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (330, 321, [(1, 20, 1), (2, 83, 3), (3, 7, 4), (4, 2, 5)]),
  (333, 324, [(1, 20, 1), (2, 84, 3), (3, 7, 4), (4, 1, 5)]),
  (336, 327, [(1, 20, 1), (2, 85, 3), (3, 7, 4)]),
  (339, 328, [(1, 17, 1), (2, 84, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (342, 331, [(1, 17, 1), (2, 85, 3), (3, 8, 4), (4, 2, 5)]),
  (345, 334, [(1, 17, 1), (2, 86, 3), (3, 8, 4), (4, 1, 5)]),
  (348, 335, [(1, 14, 1), (2, 86, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (351, 336, [(2, 112, 3)]),
  (354, 337, [(2, 112, 3)]),
  (357, 338, [(2, 112, 3)]),
  (360, 339, [(2, 111, 3), (3, 1, 5)]),
  (363, 340, [(2, 111, 3), (3, 1, 5)]),
  (366, 341, [(2, 111, 3), (3, 1, 5)]),
  (369, 342, [(2, 111, 3), (3, 1, 5)]),
  (372, 343, [(2, 110, 3), (3, 2, 5)]),
  (375, 342, [(2, 109, 3), (3, 3, 5)]),
  (378, 343, [(2, 108, 3), (3, 1, 4), (3, 3, 5)]),
  (381, 344, [(2, 108, 3), (3, 1, 4), (3, 3, 5)]),
  (384, 345, [(2, 108, 3), (3, 1, 4), (3, 3, 5)]),
  (387, 346, [(2, 107, 3), (3, 2, 4), (3, 3, 5)]),
  (390, 347, [(2, 107, 3), (3, 2, 4), (3, 3, 5)]),
  (393, 348, [(2, 106, 3), (3, 3, 4), (3, 3, 5)]),
  (396, 347, [(2, 105, 3), (3, 3, 4), (3, 4, 5)]),
  (399, 350, [(2, 106, 3), (3, 3, 4), (3, 3, 5)]),
  (402, 349, [(2, 104, 3), (3, 3, 4), (3, 5, 5)]),
  (406, 351, [(2, 104, 3), (3, 4, 4), (3, 4, 5)]),
  (410, 351, [(2, 102, 3), (3, 5, 4), (3, 5, 5)]),
  (414, 353, [(2, 102, 3), (3, 5, 4), (3, 5, 5)]),
  (418, 355, [(2, 102, 3), (3, 5, 4), (3, 5, 5)]),
  (422, 355, [(2, 100, 3), (3, 6, 4), (3, 6, 5)]),
  (426, 357, [(2, 100, 3), (3, 6, 4), (3, 6, 5)]),
  (430, 357, [(2, 98, 3), (3, 7, 4), (3, 7, 5)]),
  (434, 359, [(2, 98, 3), (3, 8, 4), (3, 6, 5)]),
  (438, 359, [(2, 96, 3), (3, 9, 4), (3, 7, 5)]),
  (442, 361, [(2, 96, 3), (3, 9, 4), (3, 7, 5)]),
  (446, 363, [(2, 96, 3), (3, 9, 4), (3, 7, 5)]),
  (450, 363, [(2, 94, 3), (3, 10, 4), (3, 8, 5)]),
  (454, 365, [(2, 94, 3), (3, 10, 4), (3, 8, 5)]),
  (458, 365, [(2, 92, 3), (3, 11, 4), (3, 9, 5)]),
  (462, 367, [(2, 92, 3), (3, 12, 4), (3, 8, 5)]),
  (466, 367, [(2, 91, 3), (3, 12, 4), (3, 9, 5)]),
  (470, 369, [(2, 90, 3), (3, 13, 4), (3, 9, 5)]),
  (474, 369, [(2, 89, 3), (3, 13, 4), (3, 10, 5)]),
  (478, 371, [(2, 88, 3), (3, 14, 4), (3, 10, 5)]),
  (482, 373, [(2, 88, 3), (3, 14, 4), (3, 10, 5)]),
  (486, 373, [(2, 87, 3), (3, 15, 4), (3, 10, 5)]),
  (490, 375, [(2, 86, 3), (3, 16, 4), (3, 10, 5)]),
  (494, 375, [(2, 85, 3), (3, 16, 4), (3, 11, 5)]),
  (498, 377, [(2, 85, 3), (3, 16, 4), (3, 11, 5)]),
  (502, 377, [(2, 83, 3), (3, 17, 4), (3, 12, 5)]),
  (507, 378, [(2, 82, 3), (3, 18, 4), (3, 12, 5)]),
  (512, 381, [(2, 82, 3), (3, 18, 4), (3, 12, 5)]),
  (517, 382, [(2, 81, 3), (3, 19, 4), (3, 12, 5)]),
  (522, 383, [(2, 79, 3), (3, 20, 4), (3, 13, 5)]),
  (527, 384, [(2, 78, 3), (3, 20, 4), (3, 14, 5)]),
  (532, 385, [(2, 77, 3), (3, 21, 4), (3, 14, 5)]),
  (537, 388, [(2, 77, 3), (3, 21, 4), (3, 14, 5)]),
  (542, 389, [(2, 76, 3), (3, 22, 4), (3, 14, 5)]),
  (547, 390, [(2, 75, 3), (3, 22, 4), (3, 15, 5)]),
  (552, 391, [(2, 74, 3), (3, 23, 4), (3, 15, 5)]),
  (557, 392, [(2, 73, 3), (3, 23, 4), (3, 16, 5)]),
  (562, 393, [(2, 72, 3), (3, 24, 4), (3, 16, 5)]),
  (567, 396, [(2, 72, 3), (3, 24, 4), (3, 16, 5)]),
  (572, 397, [(2, 71, 3), (3, 25, 4), (3, 16, 5)]),
  (577, 398, [(2, 70, 3), (3, 25, 4), (3, 17, 5)]),
  (582, 399, [(2, 68, 3), (3, 27, 4), (3, 17, 5)]),
  (587, 400, [(2, 67, 3), (3, 27, 4), (3, 18, 5)]),
  (592, 401, [(2, 66, 3), (3, 28, 4), (3, 18, 5)]),
  (597, 402, [(2, 65, 3), (3, 28, 4), (3, 19, 5)]),
  (602, 403, [(2, 64, 3), (3, 29, 4), (3, 19, 5)]),
  (608, 405, [(2, 64, 3), (3, 29, 4), (3, 19, 5)]),
  (614, 407, [(2, 63, 3), (3, 29, 4), (3, 20, 5)]),
  (620, 409, [(2, 62, 3), (3, 30, 4), (3, 20, 5)]),
  (626, 409, [(2, 61, 3), (3, 30, 4), (3, 21, 5)]),
  (632, 411, [(2, 60, 3), (3, 31, 4), (3, 21, 5)]),
  (638, 413, [(2, 59, 3), (3, 32, 4), (3, 21, 5)]),
  (644, 413, [(2, 58, 3), (3, 32, 4), (3, 22, 5)]),
  (650, 415, [(2, 57, 3), (3, 32, 4), (3, 23, 5)]),
  (656, 417, [(2, 57, 3), (3, 32, 4), (3, 23, 5)]),
  (662, 417, [(2, 55, 3), (3, 33, 4), (3, 24, 5)]),
  (668, 419, [(2, 55, 3), (3, 33, 4), (3, 24, 5)]),
  (674, 421, [(2, 54, 3), (3, 34, 4), (3, 24, 5)]),
  (680, 421, [(2, 53, 3), (3, 34, 4), (3, 24, 5), (4, 1, 6)]),
  (686, 423, [(2, 52, 3), (3, 35, 4), (3, 25, 5)]),
  (692, 425, [(2, 52, 3), (3, 35, 4), (3, 25, 5)]),
  (698, 427, [(2, 51, 3), (3, 35, 4), (3, 26, 5)]),
  (704, 427, [(2, 50, 3), (3, 35, 4), (3, 26, 5), (4, 1, 6)]),
  (711, 428, [(2, 49, 3), (3, 36, 4), (3, 26, 5), (4, 1, 6)]),
  (718, 429, [(2, 48, 3), (3, 36, 4), (3, 27, 5), (4, 1, 6)]),
  (725, 432, [(2, 48, 3), (3, 36, 4), (3, 27, 5), (4, 1, 6)]),
  (732, 433, [(2, 47, 3), (3, 36, 4), (3, 28, 5), (4, 1, 6)]),
  (739, 434, [(2, 46, 3), (3, 37, 4), (3, 28, 5), (4, 1, 6)]),
  (746, 435, [(2, 45, 3), (3, 37, 4), (3, 29, 5), (4, 1, 6)]),
  (753, 436, [(2, 44, 3), (3, 37, 4), (3, 30, 5), (4, 1, 6)]),
  (760, 439, [(2, 44, 3), (3, 37, 4), (3, 30, 5), (4, 1, 6)]),
  (767, 440, [(2, 43, 3), (3, 38, 4), (3, 30, 5), (4, 1, 6)]),
  (774, 441, [(2, 42, 3), (3, 38, 4), (3, 31, 5), (4, 1, 6)]),
  (781, 442, [(2, 41, 3), (3, 38, 4), (3, 32, 5), (4, 1, 6)]),
  (788, 445, [(2, 41, 3), (3, 38, 4), (3, 32, 5), (4, 1, 6)]),
  (795, 444, [(2, 40, 3), (3, 38, 4), (3, 32, 5), (4, 2, 6)]),
  (802, 447, [(2, 39, 3), (3, 39, 4), (3, 33, 5), (4, 1, 6)]),
  (810, 447, [(2, 38, 3), (3, 39, 4), (3, 33, 5), (4, 2, 6)]),
  (818, 449, [(2, 38, 3), (3, 38, 4), (3, 34, 5), (4, 2, 6)]),
  (826, 451, [(2, 37, 3), (3, 39, 4), (3, 34, 5), (4, 2, 6)]),
  (834, 451, [(2, 36, 3), (3, 39, 4), (3, 35, 5), (4, 2, 6)]),
  (842, 453, [(2, 36, 3), (3, 38, 4), (3, 36, 5), (4, 2, 6)]),
  (850, 455, [(2, 35, 3), (3, 39, 4), (3, 36, 5), (4, 2, 6)]),
  (858, 455, [(2, 34, 3), (3, 39, 4), (3, 37, 5), (4, 2, 6)]),
  (866, 457, [(2, 34, 3), (3, 38, 4), (3, 38, 5), (4, 2, 6)]),
  (874, 459, [(2, 33, 3), (3, 39, 4), (3, 38, 5), (4, 2, 6)]),
  (882, 459, [(2, 33, 3), (3, 38, 4), (3, 38, 5), (4, 3, 6)]),
  (890, 461, [(2, 32, 3), (3, 38, 4), (3, 39, 5), (4, 3, 6)]),
  (898, 463, [(2, 32, 3), (3, 38, 4), (3, 40, 5), (4, 2, 6)]),
  (906, 463, [(2, 31, 3), (3, 38, 4), (3, 40, 5), (4, 3, 6)]),
  (915, 466, [(2, 31, 3), (3, 38, 4), (3, 40, 5), (4, 3, 6)]),
  (924, 467, [(2, 30, 3), (3, 38, 4), (3, 41, 5), (4, 3, 6)]),
  (933, 468, [(2, 29, 3), (3, 38, 4), (3, 42, 5), (4, 3, 6)]),
  (942, 469, [(2, 29, 3), (3, 37, 4), (3, 43, 5), (4, 3, 6)]),
  (951, 470, [(2, 28, 3), (3, 37, 4), (3, 44, 5), (4, 3, 6)]),
  (960, 473, [(2, 28, 3), (3, 37, 4), (3, 44, 5), (4, 3, 6)]),
  (969, 474, [(2, 28, 3), (3, 36, 4), (3, 45, 5), (4, 3, 6)]),
  (978, 475, [(2, 27, 3), (3, 36, 4), (3, 46, 5), (4, 3, 6)]),
  (987, 476, [(2, 26, 3), (3, 36, 4), (3, 47, 5), (4, 3, 6)]),
  (996, 477, [(2, 26, 3), (3, 36, 4), (3, 46, 5), (4, 4, 6)]),
  (1005, 478, [(2, 26, 3), (3, 35, 4), (3, 47, 5), (4, 4, 6)]),
  (1015, 480, [(2, 25, 3), (3, 35, 4), (3, 48, 5), (4, 4, 6)]),
  (1025, 480, [(2, 25, 3), (3, 34, 4), (3, 49, 5), (4, 4, 6)]),
  (1035, 482, [(2, 24, 3), (3, 34, 4), (3, 50, 5), (4, 4, 6)]),
  (1045, 484, [(2, 24, 3), (3, 34, 4), (3, 50, 5), (4, 4, 6)]),
  (1055, 486, [(2, 24, 3), (3, 33, 4), (3, 51, 5), (4, 4, 6)]),
  (1065, 486, [(2, 23, 3), (3, 33, 4), (3, 52, 5), (4, 4, 6)]),
  (1075, 488, [(2, 23, 3), (3, 32, 4), (3, 52, 5), (4, 5, 6)]),
  (1085, 490, [(2, 22, 3), (3, 32, 4), (3, 54, 5), (4, 4, 6)]),
  (1095, 490, [(2, 22, 3), (3, 31, 4), (3, 54, 5), (4, 5, 6)]),
  (1105, 492, [(2, 22, 3), (3, 31, 4), (3, 54, 5), (4, 5, 6)]),
  (1116, 493, [(2, 21, 3), (3, 30, 4), (3, 56, 5), (4, 5, 6)]),
  (1127, 494, [(2, 21, 3), (3, 29, 4), (3, 57, 5), (4, 5, 6)])]

theorem small115 : smallOK 115 1123 certs115 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S116.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {116, 117, 118, 119, 120, 121, 122, 123} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 116`. -/
def certs116 : List Cert := [
  (114, 113, [(1, 113, 1)]),
  (115, 114, [(1, 113, 1)]),
  (116, 115, [(1, 113, 1)]),
  (117, 116, [(1, 113, 1)]),
  (118, 117, [(1, 113, 1)]),
  (119, 118, [(1, 113, 1)]),
  (120, 119, [(1, 113, 1)]),
  (121, 120, [(1, 113, 1)]),
  (122, 121, [(1, 113, 1)]),
  (123, 122, [(1, 113, 1)]),
  (124, 123, [(1, 113, 1)]),
  (125, 124, [(1, 113, 1)]),
  (126, 125, [(1, 113, 1)]),
  (127, 126, [(1, 113, 1)]),
  (128, 127, [(1, 113, 1)]),
  (129, 128, [(1, 113, 1)]),
  (130, 129, [(1, 113, 1)]),
  (131, 130, [(1, 113, 1)]),
  (132, 131, [(1, 113, 1)]),
  (133, 132, [(1, 113, 1)]),
  (134, 133, [(1, 113, 1)]),
  (135, 134, [(1, 113, 1)]),
  (136, 135, [(1, 113, 1)]),
  (137, 136, [(1, 113, 1)]),
  (138, 137, [(1, 113, 1)]),
  (139, 138, [(1, 113, 1)]),
  (140, 139, [(1, 113, 1)]),
  (141, 140, [(1, 113, 1)]),
  (142, 141, [(1, 113, 1)]),
  (143, 142, [(1, 113, 1)]),
  (144, 143, [(1, 113, 1)]),
  (145, 144, [(1, 113, 1)]),
  (146, 145, [(1, 113, 1)]),
  (147, 146, [(1, 113, 1)]),
  (148, 147, [(1, 113, 1)]),
  (149, 148, [(1, 113, 1)]),
  (150, 149, [(1, 113, 1)]),
  (151, 150, [(1, 113, 1)]),
  (152, 151, [(1, 113, 1)]),
  (153, 152, [(1, 113, 1)]),
  (154, 153, [(1, 113, 1)]),
  (155, 154, [(1, 113, 1)]),
  (156, 155, [(1, 113, 1)]),
  (157, 156, [(1, 113, 1)]),
  (158, 157, [(1, 113, 1)]),
  (159, 158, [(1, 113, 1)]),
  (160, 159, [(1, 113, 1)]),
  (161, 160, [(1, 113, 1)]),
  (162, 161, [(1, 113, 1)]),
  (163, 162, [(1, 113, 1)]),
  (164, 163, [(1, 113, 1)]),
  (165, 164, [(1, 113, 1)]),
  (166, 165, [(1, 113, 1)]),
  (167, 166, [(1, 113, 1)]),
  (168, 167, [(1, 113, 1)]),
  (169, 168, [(1, 113, 1)]),
  (170, 169, [(1, 113, 1)]),
  (171, 170, [(1, 113, 1)]),
  (172, 171, [(1, 113, 1)]),
  (173, 172, [(1, 113, 1)]),
  (174, 173, [(1, 113, 1)]),
  (175, 174, [(1, 113, 1)]),
  (176, 175, [(1, 113, 1)]),
  (177, 176, [(1, 113, 1)]),
  (178, 177, [(1, 113, 1)]),
  (179, 178, [(1, 113, 1)]),
  (180, 179, [(1, 113, 1)]),
  (181, 180, [(1, 113, 1)]),
  (182, 181, [(1, 113, 1)]),
  (183, 182, [(1, 113, 1)]),
  (184, 183, [(1, 113, 1)]),
  (185, 184, [(1, 113, 1)]),
  (186, 185, [(1, 113, 1)]),
  (187, 186, [(1, 113, 1)]),
  (188, 187, [(1, 113, 1)]),
  (189, 188, [(1, 113, 1)]),
  (190, 189, [(1, 113, 1)]),
  (191, 190, [(1, 113, 1)]),
  (192, 191, [(1, 113, 1)]),
  (193, 192, [(1, 113, 1)]),
  (194, 193, [(1, 113, 1)]),
  (195, 194, [(1, 113, 1)]),
  (196, 195, [(1, 113, 1)]),
  (197, 196, [(1, 113, 1)]),
  (198, 197, [(1, 113, 1)]),
  (199, 198, [(1, 113, 1)]),
  (200, 199, [(1, 113, 1)]),
  (202, 201, [(1, 113, 1)]),
  (204, 203, [(1, 113, 1)]),
  (206, 205, [(1, 113, 1)]),
  (208, 207, [(1, 113, 1)]),
  (210, 209, [(1, 113, 1)]),
  (212, 211, [(1, 113, 1)]),
  (214, 213, [(1, 113, 1)]),
  (216, 215, [(1, 113, 1)]),
  (218, 217, [(1, 113, 1)]),
  (220, 219, [(1, 113, 1)]),
  (222, 221, [(1, 113, 1)]),
  (224, 223, [(1, 113, 1)]),
  (226, 225, [(1, 113, 1)]),
  (228, 227, [(1, 113, 1)]),
  (230, 229, [(1, 113, 1)]),
  (232, 231, [(1, 113, 1)]),
  (234, 233, [(1, 113, 1)]),
  (236, 235, [(1, 113, 1)]),
  (238, 237, [(1, 113, 1)]),
  (240, 239, [(1, 113, 1)]),
  (242, 241, [(1, 113, 1)]),
  (244, 243, [(1, 113, 1)]),
  (246, 245, [(1, 113, 1)]),
  (248, 245, [(1, 50, 1), (2, 58, 3), (3, 4, 4), (4, 1, 5)]),
  (250, 247, [(1, 50, 1), (2, 59, 3), (3, 3, 4), (4, 1, 5)]),
  (252, 249, [(1, 51, 1), (2, 59, 3), (3, 3, 4)]),
  (254, 251, [(1, 51, 1), (2, 60, 3), (3, 2, 4)]),
  (256, 253, [(1, 52, 1), (2, 60, 3), (3, 1, 4)]),
  (258, 255, [(1, 52, 1), (2, 61, 3)]),
  (260, 257, [(1, 52, 1), (2, 61, 3)]),
  (262, 259, [(1, 53, 1), (2, 60, 3)]),
  (264, 261, [(1, 53, 1), (2, 60, 3)]),
  (266, 263, [(1, 54, 1), (2, 59, 3)]),
  (268, 265, [(1, 54, 1), (2, 59, 3)]),
  (270, 267, [(1, 54, 1), (2, 59, 3)]),
  (272, 269, [(1, 55, 1), (2, 58, 3)]),
  (274, 271, [(1, 55, 1), (2, 58, 3)]),
  (276, 273, [(1, 56, 1), (2, 57, 3)]),
  (278, 275, [(1, 56, 1), (2, 57, 3)]),
  (280, 277, [(1, 56, 1), (2, 57, 3)]),
  (282, 279, [(1, 57, 1), (2, 56, 3)]),
  (284, 281, [(1, 57, 1), (2, 56, 3)]),
  (286, 283, [(1, 58, 1), (2, 55, 3)]),
  (288, 285, [(1, 58, 1), (2, 55, 3)]),
  (290, 285, [(1, 33, 1), (2, 73, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (292, 287, [(1, 33, 1), (2, 74, 3), (3, 5, 4), (4, 1, 5)]),
  (294, 289, [(1, 33, 1), (2, 74, 3), (3, 5, 4), (4, 1, 5)]),
  (296, 291, [(1, 33, 1), (2, 75, 3), (3, 5, 4)]),
  (298, 293, [(1, 34, 1), (2, 75, 3), (3, 4, 4)]),
  (300, 295, [(1, 34, 1), (2, 76, 3), (3, 3, 4)]),
  (303, 298, [(1, 34, 1), (2, 77, 3), (3, 2, 4)]),
  (306, 301, [(1, 34, 1), (2, 78, 3), (3, 1, 4)]),
  (309, 304, [(1, 35, 1), (2, 78, 3)]),
  (312, 307, [(1, 35, 1), (2, 78, 3)]),
  (315, 308, [(1, 25, 1), (2, 80, 3), (3, 6, 4), (4, 2, 5)]),
  (318, 311, [(1, 25, 1), (2, 81, 3), (3, 6, 4), (4, 1, 5)]),
  (321, 314, [(1, 25, 1), (2, 82, 3), (3, 6, 4)]),
  (324, 317, [(1, 25, 1), (2, 83, 3), (3, 5, 4)]),
  (327, 320, [(1, 26, 1), (2, 83, 3), (3, 4, 4)]),
  (330, 321, [(1, 20, 1), (2, 83, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (333, 324, [(1, 20, 1), (2, 84, 3), (3, 7, 4), (4, 2, 5)]),
  (336, 327, [(1, 20, 1), (2, 85, 3), (3, 7, 4), (4, 1, 5)]),
  (339, 328, [(1, 17, 1), (2, 84, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (342, 331, [(1, 17, 1), (2, 85, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (345, 334, [(1, 17, 1), (2, 86, 3), (3, 8, 4), (4, 2, 5)]),
  (348, 337, [(1, 17, 1), (2, 87, 3), (3, 8, 4), (4, 1, 5)]),
  (351, 338, [(1, 15, 1), (2, 86, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6)]),
  (354, 339, [(2, 113, 3)]),
  (357, 340, [(2, 113, 3)]),
  (360, 341, [(2, 113, 3)]),
  (363, 342, [(2, 112, 3), (3, 1, 5)]),
  (366, 343, [(2, 112, 3), (3, 1, 5)]),
  (369, 344, [(2, 112, 3), (3, 1, 5)]),
  (372, 345, [(2, 112, 3), (3, 1, 5)]),
  (375, 346, [(2, 111, 3), (3, 2, 5)]),
  (378, 345, [(2, 110, 3), (3, 3, 5)]),
  (381, 346, [(2, 109, 3), (3, 1, 4), (3, 3, 5)]),
  (384, 347, [(2, 109, 3), (3, 1, 4), (3, 3, 5)]),
  (387, 348, [(2, 109, 3), (3, 1, 4), (3, 3, 5)]),
  (390, 349, [(2, 108, 3), (3, 2, 4), (3, 3, 5)]),
  (393, 350, [(2, 108, 3), (3, 2, 4), (3, 3, 5)]),
  (396, 351, [(2, 107, 3), (3, 3, 4), (3, 3, 5)]),
  (399, 350, [(2, 106, 3), (3, 3, 4), (3, 4, 5)]),
  (402, 353, [(2, 107, 3), (3, 3, 4), (3, 3, 5)]),
  (406, 353, [(2, 105, 3), (3, 4, 4), (3, 4, 5)]),
  (410, 355, [(2, 105, 3), (3, 4, 4), (3, 4, 5)]),
  (414, 355, [(2, 103, 3), (3, 5, 4), (3, 5, 5)]),
  (418, 357, [(2, 103, 3), (3, 5, 4), (3, 5, 5)]),
  (422, 357, [(2, 101, 3), (3, 6, 4), (3, 6, 5)]),
  (426, 359, [(2, 101, 3), (3, 6, 4), (3, 6, 5)]),
  (430, 359, [(2, 100, 3), (3, 7, 4), (3, 6, 5)]),
  (434, 361, [(2, 99, 3), (3, 8, 4), (3, 6, 5)]),
  (438, 361, [(2, 98, 3), (3, 8, 4), (3, 7, 5)]),
  (442, 363, [(2, 98, 3), (3, 8, 4), (3, 7, 5)]),
  (446, 365, [(2, 97, 3), (3, 9, 4), (3, 7, 5)]),
  (450, 365, [(2, 96, 3), (3, 9, 4), (3, 8, 5)]),
  (454, 367, [(2, 95, 3), (3, 10, 4), (3, 8, 5)]),
  (458, 367, [(2, 94, 3), (3, 11, 4), (3, 8, 5)]),
  (462, 369, [(2, 94, 3), (3, 11, 4), (3, 8, 5)]),
  (466, 369, [(2, 92, 3), (3, 12, 4), (3, 9, 5)]),
  (470, 371, [(2, 92, 3), (3, 12, 4), (3, 9, 5)]),
  (474, 373, [(2, 92, 3), (3, 12, 4), (3, 9, 5)]),
  (478, 373, [(2, 90, 3), (3, 13, 4), (3, 10, 5)]),
  (482, 375, [(2, 90, 3), (3, 14, 4), (3, 9, 5)]),
  (486, 375, [(2, 88, 3), (3, 15, 4), (3, 10, 5)]),
  (490, 377, [(2, 88, 3), (3, 15, 4), (3, 10, 5)]),
  (494, 377, [(2, 86, 3), (3, 16, 4), (3, 11, 5)]),
  (498, 379, [(2, 86, 3), (3, 16, 4), (3, 11, 5)]),
  (502, 381, [(2, 86, 3), (3, 16, 4), (3, 11, 5)]),
  (507, 382, [(2, 85, 3), (3, 17, 4), (3, 11, 5)]),
  (512, 383, [(2, 83, 3), (3, 18, 4), (3, 12, 5)]),
  (517, 384, [(2, 82, 3), (3, 19, 4), (3, 12, 5)]),
  (522, 385, [(2, 81, 3), (3, 19, 4), (3, 13, 5)]),
  (527, 386, [(2, 80, 3), (3, 20, 4), (3, 13, 5)]),
  (532, 389, [(2, 80, 3), (3, 20, 4), (3, 13, 5)]),
  (537, 390, [(2, 78, 3), (3, 21, 4), (3, 14, 5)]),
  (542, 391, [(2, 77, 3), (3, 22, 4), (3, 14, 5)]),
  (547, 392, [(2, 76, 3), (3, 22, 4), (3, 15, 5)]),
  (552, 393, [(2, 75, 3), (3, 23, 4), (3, 15, 5)]),
  (557, 394, [(2, 74, 3), (3, 23, 4), (3, 16, 5)]),
  (562, 395, [(2, 73, 3), (3, 24, 4), (3, 16, 5)]),
  (567, 398, [(2, 73, 3), (3, 24, 4), (3, 16, 5)]),
  (572, 399, [(2, 72, 3), (3, 25, 4), (3, 16, 5)]),
  (577, 400, [(2, 71, 3), (3, 25, 4), (3, 17, 5)]),
  (582, 401, [(2, 70, 3), (3, 26, 4), (3, 17, 5)]),
  (587, 402, [(2, 69, 3), (3, 26, 4), (3, 18, 5)]),
  (592, 403, [(2, 68, 3), (3, 27, 4), (3, 18, 5)]),
  (597, 404, [(2, 67, 3), (3, 27, 4), (3, 19, 5)]),
  (602, 405, [(2, 66, 3), (3, 28, 4), (3, 19, 5)]),
  (608, 407, [(2, 65, 3), (3, 29, 4), (3, 19, 5)]),
  (614, 409, [(2, 64, 3), (3, 29, 4), (3, 20, 5)]),
  (620, 411, [(2, 63, 3), (3, 30, 4), (3, 20, 5)]),
  (626, 411, [(2, 62, 3), (3, 30, 4), (3, 21, 5)]),
  (632, 413, [(2, 61, 3), (3, 31, 4), (3, 21, 5)]),
  (638, 415, [(2, 60, 3), (3, 32, 4), (3, 21, 5)]),
  (644, 415, [(2, 59, 3), (3, 32, 4), (3, 22, 5)]),
  (650, 417, [(2, 58, 3), (3, 32, 4), (3, 23, 5)]),
  (656, 419, [(2, 58, 3), (3, 32, 4), (3, 23, 5)]),
  (662, 421, [(2, 57, 3), (3, 33, 4), (3, 23, 5)]),
  (668, 421, [(2, 56, 3), (3, 33, 4), (3, 24, 5)]),
  (674, 423, [(2, 55, 3), (3, 34, 4), (3, 24, 5)]),
  (680, 425, [(2, 54, 3), (3, 35, 4), (3, 24, 5)]),
  (686, 425, [(2, 53, 3), (3, 35, 4), (3, 25, 5)]),
  (692, 427, [(2, 52, 3), (3, 35, 4), (3, 26, 5)]),
  (698, 429, [(2, 52, 3), (3, 35, 4), (3, 26, 5)]),
  (704, 429, [(2, 51, 3), (3, 35, 4), (3, 26, 5), (4, 1, 6)]),
  (711, 430, [(2, 50, 3), (3, 36, 4), (3, 26, 5), (4, 1, 6)]),
  (718, 433, [(2, 49, 3), (3, 37, 4), (3, 27, 5)]),
  (725, 434, [(2, 48, 3), (3, 37, 4), (3, 27, 5), (4, 1, 6)]),
  (732, 435, [(2, 47, 3), (3, 37, 4), (3, 28, 5), (4, 1, 6)]),
  (739, 438, [(2, 47, 3), (3, 37, 4), (3, 28, 5), (4, 1, 6)]),
  (746, 439, [(2, 46, 3), (3, 38, 4), (3, 28, 5), (4, 1, 6)]),
  (753, 440, [(2, 45, 3), (3, 38, 4), (3, 29, 5), (4, 1, 6)]),
  (760, 441, [(2, 44, 3), (3, 38, 4), (3, 30, 5), (4, 1, 6)]),
  (767, 442, [(2, 43, 3), (3, 38, 4), (3, 31, 5), (4, 1, 6)]),
  (774, 443, [(2, 43, 3), (3, 38, 4), (3, 30, 5), (4, 2, 6)]),
  (781, 446, [(2, 42, 3), (3, 39, 4), (3, 31, 5), (4, 1, 6)]),
  (788, 447, [(2, 42, 3), (3, 38, 4), (3, 32, 5), (4, 1, 6)]),
  (795, 448, [(2, 41, 3), (3, 39, 4), (3, 32, 5), (4, 1, 6)]),
  (802, 449, [(2, 40, 3), (3, 39, 4), (3, 33, 5), (4, 1, 6)]),
  (810, 451, [(2, 39, 3), (3, 39, 4), (3, 34, 5), (4, 1, 6)]),
  (818, 453, [(2, 39, 3), (3, 39, 4), (3, 34, 5), (4, 1, 6)]),
  (826, 453, [(2, 38, 3), (3, 39, 4), (3, 34, 5), (4, 2, 6)]),
  (834, 455, [(2, 37, 3), (3, 39, 4), (3, 35, 5), (4, 2, 6)]),
  (842, 457, [(2, 37, 3), (3, 39, 4), (3, 35, 5), (4, 2, 6)]),
  (850, 457, [(2, 36, 3), (3, 39, 4), (3, 36, 5), (4, 2, 6)]),
  (858, 459, [(2, 35, 3), (3, 39, 4), (3, 37, 5), (4, 2, 6)]),
  (866, 461, [(2, 35, 3), (3, 39, 4), (3, 37, 5), (4, 2, 6)]),
  (874, 461, [(2, 34, 3), (3, 39, 4), (3, 38, 5), (4, 2, 6)]),
  (882, 463, [(2, 33, 3), (3, 39, 4), (3, 39, 5), (4, 2, 6)]),
  (890, 465, [(2, 33, 3), (3, 39, 4), (3, 39, 5), (4, 2, 6)]),
  (898, 465, [(2, 32, 3), (3, 39, 4), (3, 39, 5), (4, 3, 6)]),
  (906, 467, [(2, 32, 3), (3, 39, 4), (3, 39, 5), (4, 3, 6)]),
  (915, 468, [(2, 31, 3), (3, 39, 4), (3, 40, 5), (4, 3, 6)]),
  (924, 469, [(2, 30, 3), (3, 39, 4), (3, 41, 5), (4, 3, 6)]),
  (933, 470, [(2, 30, 3), (3, 38, 4), (3, 42, 5), (4, 3, 6)]),
  (942, 473, [(2, 30, 3), (3, 38, 4), (3, 42, 5), (4, 3, 6)]),
  (951, 474, [(2, 29, 3), (3, 38, 4), (3, 43, 5), (4, 3, 6)]),
  (960, 475, [(2, 28, 3), (3, 38, 4), (3, 44, 5), (4, 3, 6)]),
  (969, 476, [(2, 28, 3), (3, 37, 4), (3, 45, 5), (4, 3, 6)]),
  (978, 477, [(2, 27, 3), (3, 37, 4), (3, 46, 5), (4, 3, 6)]),
  (987, 480, [(2, 27, 3), (3, 37, 4), (3, 46, 5), (4, 3, 6)]),
  (996, 481, [(2, 27, 3), (3, 36, 4), (3, 46, 5), (4, 4, 6)]),
  (1005, 482, [(2, 26, 3), (3, 36, 4), (3, 48, 5), (4, 3, 6)]),
  (1015, 484, [(2, 26, 3), (3, 36, 4), (3, 47, 5), (4, 4, 6)]),
  (1025, 484, [(2, 25, 3), (3, 35, 4), (3, 49, 5), (4, 4, 6)]),
  (1035, 486, [(2, 25, 3), (3, 35, 4), (3, 49, 5), (4, 4, 6)]),
  (1045, 488, [(2, 24, 3), (3, 35, 4), (3, 50, 5), (4, 4, 6)]),
  (1055, 488, [(2, 24, 3), (3, 34, 4), (3, 51, 5), (4, 4, 6)]),
  (1065, 490, [(2, 23, 3), (3, 34, 4), (3, 52, 5), (4, 4, 6)]),
  (1075, 492, [(2, 23, 3), (3, 34, 4), (3, 52, 5), (4, 4, 6)]),
  (1085, 492, [(2, 23, 3), (3, 32, 4), (3, 53, 5), (4, 5, 6)]),
  (1095, 494, [(2, 22, 3), (3, 33, 4), (3, 54, 5), (4, 4, 6)]),
  (1105, 496, [(2, 22, 3), (3, 32, 4), (3, 55, 5), (4, 4, 6)]),
  (1116, 497, [(2, 22, 3), (3, 31, 4), (3, 55, 5), (4, 5, 6)]),
  (1127, 498, [(2, 21, 3), (3, 31, 4), (3, 56, 5), (4, 5, 6)]),
  (1138, 499, [(2, 21, 3), (3, 30, 4), (3, 57, 5), (4, 5, 6)])]

theorem small116 : smallOK 116 1134 certs116 = true := by decide +kernel

/-- The certificates for `t = 117`. -/
def certs117 : List Cert := [
  (115, 114, [(1, 114, 1)]),
  (116, 115, [(1, 114, 1)]),
  (117, 116, [(1, 114, 1)]),
  (118, 117, [(1, 114, 1)]),
  (119, 118, [(1, 114, 1)]),
  (120, 119, [(1, 114, 1)]),
  (121, 120, [(1, 114, 1)]),
  (122, 121, [(1, 114, 1)]),
  (123, 122, [(1, 114, 1)]),
  (124, 123, [(1, 114, 1)]),
  (125, 124, [(1, 114, 1)]),
  (126, 125, [(1, 114, 1)]),
  (127, 126, [(1, 114, 1)]),
  (128, 127, [(1, 114, 1)]),
  (129, 128, [(1, 114, 1)]),
  (130, 129, [(1, 114, 1)]),
  (131, 130, [(1, 114, 1)]),
  (132, 131, [(1, 114, 1)]),
  (133, 132, [(1, 114, 1)]),
  (134, 133, [(1, 114, 1)]),
  (135, 134, [(1, 114, 1)]),
  (136, 135, [(1, 114, 1)]),
  (137, 136, [(1, 114, 1)]),
  (138, 137, [(1, 114, 1)]),
  (139, 138, [(1, 114, 1)]),
  (140, 139, [(1, 114, 1)]),
  (141, 140, [(1, 114, 1)]),
  (142, 141, [(1, 114, 1)]),
  (143, 142, [(1, 114, 1)]),
  (144, 143, [(1, 114, 1)]),
  (145, 144, [(1, 114, 1)]),
  (146, 145, [(1, 114, 1)]),
  (147, 146, [(1, 114, 1)]),
  (148, 147, [(1, 114, 1)]),
  (149, 148, [(1, 114, 1)]),
  (150, 149, [(1, 114, 1)]),
  (151, 150, [(1, 114, 1)]),
  (152, 151, [(1, 114, 1)]),
  (153, 152, [(1, 114, 1)]),
  (154, 153, [(1, 114, 1)]),
  (155, 154, [(1, 114, 1)]),
  (156, 155, [(1, 114, 1)]),
  (157, 156, [(1, 114, 1)]),
  (158, 157, [(1, 114, 1)]),
  (159, 158, [(1, 114, 1)]),
  (160, 159, [(1, 114, 1)]),
  (161, 160, [(1, 114, 1)]),
  (162, 161, [(1, 114, 1)]),
  (163, 162, [(1, 114, 1)]),
  (164, 163, [(1, 114, 1)]),
  (165, 164, [(1, 114, 1)]),
  (166, 165, [(1, 114, 1)]),
  (167, 166, [(1, 114, 1)]),
  (168, 167, [(1, 114, 1)]),
  (169, 168, [(1, 114, 1)]),
  (170, 169, [(1, 114, 1)]),
  (171, 170, [(1, 114, 1)]),
  (172, 171, [(1, 114, 1)]),
  (173, 172, [(1, 114, 1)]),
  (174, 173, [(1, 114, 1)]),
  (175, 174, [(1, 114, 1)]),
  (176, 175, [(1, 114, 1)]),
  (177, 176, [(1, 114, 1)]),
  (178, 177, [(1, 114, 1)]),
  (179, 178, [(1, 114, 1)]),
  (180, 179, [(1, 114, 1)]),
  (181, 180, [(1, 114, 1)]),
  (182, 181, [(1, 114, 1)]),
  (183, 182, [(1, 114, 1)]),
  (184, 183, [(1, 114, 1)]),
  (185, 184, [(1, 114, 1)]),
  (186, 185, [(1, 114, 1)]),
  (187, 186, [(1, 114, 1)]),
  (188, 187, [(1, 114, 1)]),
  (189, 188, [(1, 114, 1)]),
  (190, 189, [(1, 114, 1)]),
  (191, 190, [(1, 114, 1)]),
  (192, 191, [(1, 114, 1)]),
  (193, 192, [(1, 114, 1)]),
  (194, 193, [(1, 114, 1)]),
  (195, 194, [(1, 114, 1)]),
  (196, 195, [(1, 114, 1)]),
  (197, 196, [(1, 114, 1)]),
  (198, 197, [(1, 114, 1)]),
  (199, 198, [(1, 114, 1)]),
  (200, 199, [(1, 114, 1)]),
  (202, 201, [(1, 114, 1)]),
  (204, 203, [(1, 114, 1)]),
  (206, 205, [(1, 114, 1)]),
  (208, 207, [(1, 114, 1)]),
  (210, 209, [(1, 114, 1)]),
  (212, 211, [(1, 114, 1)]),
  (214, 213, [(1, 114, 1)]),
  (216, 215, [(1, 114, 1)]),
  (218, 217, [(1, 114, 1)]),
  (220, 219, [(1, 114, 1)]),
  (222, 221, [(1, 114, 1)]),
  (224, 223, [(1, 114, 1)]),
  (226, 225, [(1, 114, 1)]),
  (228, 227, [(1, 114, 1)]),
  (230, 229, [(1, 114, 1)]),
  (232, 231, [(1, 114, 1)]),
  (234, 233, [(1, 114, 1)]),
  (236, 235, [(1, 114, 1)]),
  (238, 237, [(1, 114, 1)]),
  (240, 239, [(1, 114, 1)]),
  (242, 241, [(1, 114, 1)]),
  (244, 243, [(1, 114, 1)]),
  (246, 245, [(1, 114, 1)]),
  (248, 247, [(1, 114, 1)]),
  (250, 249, [(1, 114, 1)]),
  (252, 249, [(1, 51, 1), (2, 59, 3), (3, 4, 4)]),
  (254, 251, [(1, 51, 1), (2, 60, 3), (3, 3, 4)]),
  (256, 253, [(1, 52, 1), (2, 60, 3), (3, 2, 4)]),
  (258, 255, [(1, 52, 1), (2, 61, 3), (3, 1, 4)]),
  (260, 257, [(1, 52, 1), (2, 62, 3)]),
  (262, 259, [(1, 53, 1), (2, 61, 3)]),
  (264, 261, [(1, 53, 1), (2, 61, 3)]),
  (266, 263, [(1, 54, 1), (2, 60, 3)]),
  (268, 265, [(1, 54, 1), (2, 60, 3)]),
  (270, 267, [(1, 54, 1), (2, 60, 3)]),
  (272, 269, [(1, 55, 1), (2, 59, 3)]),
  (274, 271, [(1, 55, 1), (2, 59, 3)]),
  (276, 273, [(1, 56, 1), (2, 58, 3)]),
  (278, 275, [(1, 56, 1), (2, 58, 3)]),
  (280, 277, [(1, 56, 1), (2, 58, 3)]),
  (282, 279, [(1, 57, 1), (2, 57, 3)]),
  (284, 281, [(1, 57, 1), (2, 57, 3)]),
  (286, 283, [(1, 58, 1), (2, 56, 3)]),
  (288, 285, [(1, 58, 1), (2, 56, 3)]),
  (290, 287, [(1, 58, 1), (2, 56, 3)]),
  (292, 287, [(1, 33, 1), (2, 74, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (294, 289, [(1, 33, 1), (2, 74, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (296, 291, [(1, 33, 1), (2, 75, 3), (3, 5, 4), (4, 1, 5)]),
  (298, 293, [(1, 34, 1), (2, 75, 3), (3, 5, 4)]),
  (300, 295, [(1, 34, 1), (2, 76, 3), (3, 4, 4)]),
  (303, 298, [(1, 34, 1), (2, 77, 3), (3, 3, 4)]),
  (306, 301, [(1, 34, 1), (2, 78, 3), (3, 2, 4)]),
  (309, 304, [(1, 35, 1), (2, 78, 3), (3, 1, 4)]),
  (312, 307, [(1, 35, 1), (2, 79, 3)]),
  (315, 308, [(1, 25, 1), (2, 80, 3), (3, 6, 4), (4, 2, 5), (6, 1, 8)]),
  (318, 311, [(1, 25, 1), (2, 81, 3), (3, 6, 4), (4, 2, 5)]),
  (321, 314, [(1, 25, 1), (2, 82, 3), (3, 6, 4), (4, 1, 5)]),
  (324, 317, [(1, 25, 1), (2, 83, 3), (3, 6, 4)]),
  (327, 320, [(1, 26, 1), (2, 83, 3), (3, 5, 4)]),
  (330, 323, [(1, 26, 1), (2, 84, 3), (3, 4, 4)]),
  (333, 324, [(1, 20, 1), (2, 84, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (336, 327, [(1, 20, 1), (2, 85, 3), (3, 7, 4), (4, 2, 5)]),
  (339, 330, [(1, 20, 1), (2, 86, 3), (3, 7, 4), (4, 1, 5)]),
  (342, 331, [(1, 17, 1), (2, 85, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (345, 334, [(1, 17, 1), (2, 86, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (348, 337, [(1, 17, 1), (2, 87, 3), (3, 8, 4), (4, 2, 5)]),
  (351, 338, [(1, 15, 1), (2, 86, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (354, 341, [(1, 15, 1), (2, 87, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6)]),
  (357, 342, [(2, 114, 3)]),
  (360, 343, [(2, 114, 3)]),
  (363, 344, [(2, 114, 3)]),
  (366, 345, [(2, 113, 3), (3, 1, 5)]),
  (369, 346, [(2, 113, 3), (3, 1, 5)]),
  (372, 347, [(2, 113, 3), (3, 1, 5)]),
  (375, 348, [(2, 113, 3), (3, 1, 5)]),
  (378, 349, [(2, 112, 3), (3, 2, 5)]),
  (381, 348, [(2, 111, 3), (3, 3, 5)]),
  (384, 349, [(2, 110, 3), (3, 1, 4), (3, 3, 5)]),
  (387, 350, [(2, 110, 3), (3, 1, 4), (3, 3, 5)]),
  (390, 351, [(2, 110, 3), (3, 1, 4), (3, 3, 5)]),
  (393, 352, [(2, 109, 3), (3, 2, 4), (3, 3, 5)]),
  (396, 353, [(2, 109, 3), (3, 2, 4), (3, 3, 5)]),
  (399, 354, [(2, 108, 3), (3, 3, 4), (3, 3, 5)]),
  (402, 353, [(2, 107, 3), (3, 3, 4), (3, 4, 5)]),
  (406, 355, [(2, 106, 3), (3, 4, 4), (3, 4, 5)]),
  (410, 357, [(2, 106, 3), (3, 4, 4), (3, 4, 5)]),
  (414, 357, [(2, 105, 3), (3, 4, 4), (3, 5, 5)]),
  (418, 359, [(2, 105, 3), (3, 4, 4), (3, 5, 5)]),
  (422, 359, [(2, 103, 3), (3, 5, 4), (3, 6, 5)]),
  (426, 361, [(2, 103, 3), (3, 6, 4), (3, 5, 5)]),
  (430, 361, [(2, 101, 3), (3, 7, 4), (3, 6, 5)]),
  (434, 363, [(2, 101, 3), (3, 7, 4), (3, 6, 5)]),
  (438, 365, [(2, 101, 3), (3, 7, 4), (3, 6, 5)]),
  (442, 365, [(2, 99, 3), (3, 8, 4), (3, 7, 5)]),
  (446, 367, [(2, 99, 3), (3, 8, 4), (3, 7, 5)]),
  (450, 367, [(2, 97, 3), (3, 9, 4), (3, 8, 5)]),
  (454, 369, [(2, 97, 3), (3, 10, 4), (3, 7, 5)]),
  (458, 369, [(2, 95, 3), (3, 11, 4), (3, 8, 5)]),
  (462, 371, [(2, 95, 3), (3, 11, 4), (3, 8, 5)]),
  (466, 373, [(2, 95, 3), (3, 11, 4), (3, 8, 5)]),
  (470, 373, [(2, 93, 3), (3, 12, 4), (3, 9, 5)]),
  (474, 375, [(2, 93, 3), (3, 12, 4), (3, 9, 5)]),
  (478, 375, [(2, 91, 3), (3, 13, 4), (3, 10, 5)]),
  (482, 377, [(2, 91, 3), (3, 14, 4), (3, 9, 5)]),
  (486, 377, [(2, 89, 3), (3, 15, 4), (3, 10, 5)]),
  (490, 379, [(2, 89, 3), (3, 15, 4), (3, 10, 5)]),
  (494, 379, [(2, 88, 3), (3, 15, 4), (3, 11, 5)]),
  (498, 381, [(2, 87, 3), (3, 16, 4), (3, 11, 5)]),
  (502, 383, [(2, 87, 3), (3, 16, 4), (3, 11, 5)]),
  (507, 384, [(2, 86, 3), (3, 17, 4), (3, 11, 5)]),
  (512, 385, [(2, 85, 3), (3, 17, 4), (3, 12, 5)]),
  (517, 386, [(2, 83, 3), (3, 19, 4), (3, 12, 5)]),
  (522, 387, [(2, 82, 3), (3, 19, 4), (3, 13, 5)]),
  (527, 388, [(2, 81, 3), (3, 20, 4), (3, 13, 5)]),
  (532, 391, [(2, 81, 3), (3, 20, 4), (3, 13, 5)]),
  (537, 392, [(2, 80, 3), (3, 21, 4), (3, 13, 5)]),
  (542, 393, [(2, 79, 3), (3, 21, 4), (3, 14, 5)]),
  (547, 394, [(2, 77, 3), (3, 22, 4), (3, 15, 5)]),
  (552, 395, [(2, 76, 3), (3, 23, 4), (3, 15, 5)]),
  (557, 398, [(2, 76, 3), (3, 23, 4), (3, 15, 5)]),
  (562, 399, [(2, 75, 3), (3, 24, 4), (3, 15, 5)]),
  (567, 400, [(2, 74, 3), (3, 24, 4), (3, 16, 5)]),
  (572, 401, [(2, 73, 3), (3, 25, 4), (3, 16, 5)]),
  (577, 402, [(2, 72, 3), (3, 25, 4), (3, 17, 5)]),
  (582, 403, [(2, 71, 3), (3, 26, 4), (3, 17, 5)]),
  (587, 404, [(2, 70, 3), (3, 26, 4), (3, 18, 5)]),
  (592, 405, [(2, 69, 3), (3, 27, 4), (3, 18, 5)]),
  (597, 408, [(2, 69, 3), (3, 27, 4), (3, 18, 5)]),
  (602, 409, [(2, 68, 3), (3, 28, 4), (3, 18, 5)]),
  (608, 409, [(2, 66, 3), (3, 29, 4), (3, 19, 5)]),
  (614, 411, [(2, 65, 3), (3, 29, 4), (3, 20, 5)]),
  (620, 413, [(2, 64, 3), (3, 30, 4), (3, 20, 5)]),
  (626, 415, [(2, 64, 3), (3, 30, 4), (3, 20, 5)]),
  (632, 415, [(2, 62, 3), (3, 31, 4), (3, 21, 5)]),
  (638, 417, [(2, 61, 3), (3, 32, 4), (3, 21, 5)]),
  (644, 419, [(2, 61, 3), (3, 32, 4), (3, 21, 5)]),
  (650, 421, [(2, 60, 3), (3, 32, 4), (3, 22, 5)]),
  (656, 421, [(2, 59, 3), (3, 32, 4), (3, 23, 5)]),
  (662, 423, [(2, 58, 3), (3, 33, 4), (3, 23, 5)]),
  (668, 425, [(2, 57, 3), (3, 34, 4), (3, 23, 5)]),
  (674, 425, [(2, 56, 3), (3, 34, 4), (3, 24, 5)]),
  (680, 427, [(2, 55, 3), (3, 35, 4), (3, 24, 5)]),
  (686, 429, [(2, 55, 3), (3, 35, 4), (3, 24, 5)]),
  (692, 431, [(2, 54, 3), (3, 35, 4), (3, 25, 5)]),
  (698, 431, [(2, 53, 3), (3, 35, 4), (3, 26, 5)]),
  (704, 433, [(2, 52, 3), (3, 36, 4), (3, 26, 5)]),
  (711, 434, [(2, 51, 3), (3, 36, 4), (3, 27, 5)]),
  (718, 435, [(2, 50, 3), (3, 37, 4), (3, 26, 5), (4, 1, 6)]),
  (725, 436, [(2, 49, 3), (3, 37, 4), (3, 27, 5), (4, 1, 6)]),
  (732, 439, [(2, 49, 3), (3, 37, 4), (3, 28, 5)]),
  (739, 440, [(2, 48, 3), (3, 37, 4), (3, 28, 5), (4, 1, 6)]),
  (746, 441, [(2, 47, 3), (3, 38, 4), (3, 28, 5), (4, 1, 6)]),
  (753, 442, [(2, 46, 3), (3, 38, 4), (3, 29, 5), (4, 1, 6)]),
  (760, 443, [(2, 45, 3), (3, 38, 4), (3, 30, 5), (4, 1, 6)]),
  (767, 446, [(2, 45, 3), (3, 38, 4), (3, 30, 5), (4, 1, 6)]),
  (774, 447, [(2, 44, 3), (3, 39, 4), (3, 30, 5), (4, 1, 6)]),
  (781, 448, [(2, 43, 3), (3, 39, 4), (3, 31, 5), (4, 1, 6)]),
  (788, 449, [(2, 42, 3), (3, 39, 4), (3, 32, 5), (4, 1, 6)]),
  (795, 452, [(2, 42, 3), (3, 39, 4), (3, 32, 5), (4, 1, 6)]),
  (802, 451, [(2, 41, 3), (3, 39, 4), (3, 32, 5), (4, 2, 6)]),
  (810, 453, [(2, 40, 3), (3, 39, 4), (3, 33, 5), (4, 2, 6)]),
  (818, 455, [(2, 39, 3), (3, 40, 4), (3, 34, 5), (4, 1, 6)]),
  (826, 457, [(2, 39, 3), (3, 40, 4), (3, 34, 5), (4, 1, 6)]),
  (834, 457, [(2, 38, 3), (3, 39, 4), (3, 35, 5), (4, 2, 6)]),
  (842, 459, [(2, 37, 3), (3, 40, 4), (3, 35, 5), (4, 2, 6)]),
  (850, 461, [(2, 37, 3), (3, 40, 4), (3, 35, 5), (4, 2, 6)]),
  (858, 463, [(2, 36, 3), (3, 40, 4), (3, 36, 5), (4, 2, 6)]),
  (866, 463, [(2, 35, 3), (3, 40, 4), (3, 37, 5), (4, 2, 6)]),
  (874, 465, [(2, 35, 3), (3, 40, 4), (3, 37, 5), (4, 2, 6)]),
  (882, 467, [(2, 34, 3), (3, 40, 4), (3, 38, 5), (4, 2, 6)]),
  (890, 467, [(2, 33, 3), (3, 40, 4), (3, 39, 5), (4, 2, 6)]),
  (898, 469, [(2, 33, 3), (3, 40, 4), (3, 39, 5), (4, 2, 6)]),
  (906, 471, [(2, 33, 3), (3, 39, 4), (3, 40, 5), (4, 2, 6)]),
  (915, 472, [(2, 32, 3), (3, 39, 4), (3, 40, 5), (4, 3, 6)]),
  (924, 473, [(2, 31, 3), (3, 39, 4), (3, 41, 5), (4, 3, 6)]),
  (933, 474, [(2, 31, 3), (3, 39, 4), (3, 41, 5), (4, 3, 6)]),
  (942, 475, [(2, 30, 3), (3, 39, 4), (3, 42, 5), (4, 3, 6)]),
  (951, 476, [(2, 29, 3), (3, 39, 4), (3, 43, 5), (4, 3, 6)]),
  (960, 479, [(2, 29, 3), (3, 39, 4), (3, 43, 5), (4, 3, 6)]),
  (969, 480, [(2, 29, 3), (3, 38, 4), (3, 44, 5), (4, 3, 6)]),
  (978, 481, [(2, 28, 3), (3, 38, 4), (3, 45, 5), (4, 3, 6)]),
  (987, 482, [(2, 27, 3), (3, 38, 4), (3, 46, 5), (4, 3, 6)]),
  (996, 483, [(2, 27, 3), (3, 37, 4), (3, 46, 5), (4, 4, 6)]),
  (1005, 486, [(2, 27, 3), (3, 37, 4), (3, 47, 5), (4, 3, 6)]),
  (1015, 486, [(2, 26, 3), (3, 37, 4), (3, 47, 5), (4, 4, 6)]),
  (1025, 488, [(2, 26, 3), (3, 36, 4), (3, 48, 5), (4, 4, 6)]),
  (1035, 488, [(2, 25, 3), (3, 36, 4), (3, 49, 5), (4, 4, 6)]),
  (1045, 490, [(2, 25, 3), (3, 35, 4), (3, 50, 5), (4, 4, 6)]),
  (1055, 492, [(2, 24, 3), (3, 35, 4), (3, 51, 5), (4, 4, 6)]),
  (1065, 494, [(2, 24, 3), (3, 35, 4), (3, 51, 5), (4, 4, 6)]),
  (1075, 494, [(2, 23, 3), (3, 34, 4), (3, 53, 5), (4, 4, 6)]),
  (1085, 496, [(2, 23, 3), (3, 34, 4), (3, 53, 5), (4, 4, 6)]),
  (1095, 496, [(2, 23, 3), (3, 33, 4), (3, 53, 5), (4, 5, 6)]),
  (1105, 498, [(2, 22, 3), (3, 33, 4), (3, 54, 5), (4, 5, 6)]),
  (1116, 499, [(2, 22, 3), (3, 32, 4), (3, 55, 5), (4, 5, 6)]),
  (1127, 502, [(2, 22, 3), (3, 32, 4), (3, 55, 5), (4, 5, 6)]),
  (1138, 503, [(2, 21, 3), (3, 31, 4), (3, 57, 5), (4, 5, 6)]),
  (1149, 504, [(2, 21, 3), (3, 30, 4), (3, 58, 5), (4, 5, 6)])]

theorem small117 : smallOK 117 1145 certs117 = true := by decide +kernel

/-- The certificates for `t = 118`. -/
def certs118 : List Cert := [
  (116, 115, [(1, 115, 1)]),
  (117, 116, [(1, 115, 1)]),
  (118, 117, [(1, 115, 1)]),
  (119, 118, [(1, 115, 1)]),
  (120, 119, [(1, 115, 1)]),
  (121, 120, [(1, 115, 1)]),
  (122, 121, [(1, 115, 1)]),
  (123, 122, [(1, 115, 1)]),
  (124, 123, [(1, 115, 1)]),
  (125, 124, [(1, 115, 1)]),
  (126, 125, [(1, 115, 1)]),
  (127, 126, [(1, 115, 1)]),
  (128, 127, [(1, 115, 1)]),
  (129, 128, [(1, 115, 1)]),
  (130, 129, [(1, 115, 1)]),
  (131, 130, [(1, 115, 1)]),
  (132, 131, [(1, 115, 1)]),
  (133, 132, [(1, 115, 1)]),
  (134, 133, [(1, 115, 1)]),
  (135, 134, [(1, 115, 1)]),
  (136, 135, [(1, 115, 1)]),
  (137, 136, [(1, 115, 1)]),
  (138, 137, [(1, 115, 1)]),
  (139, 138, [(1, 115, 1)]),
  (140, 139, [(1, 115, 1)]),
  (141, 140, [(1, 115, 1)]),
  (142, 141, [(1, 115, 1)]),
  (143, 142, [(1, 115, 1)]),
  (144, 143, [(1, 115, 1)]),
  (145, 144, [(1, 115, 1)]),
  (146, 145, [(1, 115, 1)]),
  (147, 146, [(1, 115, 1)]),
  (148, 147, [(1, 115, 1)]),
  (149, 148, [(1, 115, 1)]),
  (150, 149, [(1, 115, 1)]),
  (151, 150, [(1, 115, 1)]),
  (152, 151, [(1, 115, 1)]),
  (153, 152, [(1, 115, 1)]),
  (154, 153, [(1, 115, 1)]),
  (155, 154, [(1, 115, 1)]),
  (156, 155, [(1, 115, 1)]),
  (157, 156, [(1, 115, 1)]),
  (158, 157, [(1, 115, 1)]),
  (159, 158, [(1, 115, 1)]),
  (160, 159, [(1, 115, 1)]),
  (161, 160, [(1, 115, 1)]),
  (162, 161, [(1, 115, 1)]),
  (163, 162, [(1, 115, 1)]),
  (164, 163, [(1, 115, 1)]),
  (165, 164, [(1, 115, 1)]),
  (166, 165, [(1, 115, 1)]),
  (167, 166, [(1, 115, 1)]),
  (168, 167, [(1, 115, 1)]),
  (169, 168, [(1, 115, 1)]),
  (170, 169, [(1, 115, 1)]),
  (171, 170, [(1, 115, 1)]),
  (172, 171, [(1, 115, 1)]),
  (173, 172, [(1, 115, 1)]),
  (174, 173, [(1, 115, 1)]),
  (175, 174, [(1, 115, 1)]),
  (176, 175, [(1, 115, 1)]),
  (177, 176, [(1, 115, 1)]),
  (178, 177, [(1, 115, 1)]),
  (179, 178, [(1, 115, 1)]),
  (180, 179, [(1, 115, 1)]),
  (181, 180, [(1, 115, 1)]),
  (182, 181, [(1, 115, 1)]),
  (183, 182, [(1, 115, 1)]),
  (184, 183, [(1, 115, 1)]),
  (185, 184, [(1, 115, 1)]),
  (186, 185, [(1, 115, 1)]),
  (187, 186, [(1, 115, 1)]),
  (188, 187, [(1, 115, 1)]),
  (189, 188, [(1, 115, 1)]),
  (190, 189, [(1, 115, 1)]),
  (191, 190, [(1, 115, 1)]),
  (192, 191, [(1, 115, 1)]),
  (193, 192, [(1, 115, 1)]),
  (194, 193, [(1, 115, 1)]),
  (195, 194, [(1, 115, 1)]),
  (196, 195, [(1, 115, 1)]),
  (197, 196, [(1, 115, 1)]),
  (198, 197, [(1, 115, 1)]),
  (199, 198, [(1, 115, 1)]),
  (200, 199, [(1, 115, 1)]),
  (202, 201, [(1, 115, 1)]),
  (204, 203, [(1, 115, 1)]),
  (206, 205, [(1, 115, 1)]),
  (208, 207, [(1, 115, 1)]),
  (210, 209, [(1, 115, 1)]),
  (212, 211, [(1, 115, 1)]),
  (214, 213, [(1, 115, 1)]),
  (216, 215, [(1, 115, 1)]),
  (218, 217, [(1, 115, 1)]),
  (220, 219, [(1, 115, 1)]),
  (222, 221, [(1, 115, 1)]),
  (224, 223, [(1, 115, 1)]),
  (226, 225, [(1, 115, 1)]),
  (228, 227, [(1, 115, 1)]),
  (230, 229, [(1, 115, 1)]),
  (232, 231, [(1, 115, 1)]),
  (234, 233, [(1, 115, 1)]),
  (236, 235, [(1, 115, 1)]),
  (238, 237, [(1, 115, 1)]),
  (240, 239, [(1, 115, 1)]),
  (242, 241, [(1, 115, 1)]),
  (244, 243, [(1, 115, 1)]),
  (246, 245, [(1, 115, 1)]),
  (248, 247, [(1, 115, 1)]),
  (250, 249, [(1, 115, 1)]),
  (252, 249, [(1, 51, 1), (2, 59, 3), (3, 4, 4), (4, 1, 5)]),
  (254, 251, [(1, 51, 1), (2, 60, 3), (3, 3, 4), (4, 1, 5)]),
  (256, 253, [(1, 52, 1), (2, 60, 3), (3, 3, 4)]),
  (258, 255, [(1, 52, 1), (2, 61, 3), (3, 2, 4)]),
  (260, 257, [(1, 52, 1), (2, 62, 3), (3, 1, 4)]),
  (262, 259, [(1, 53, 1), (2, 62, 3)]),
  (264, 261, [(1, 53, 1), (2, 62, 3)]),
  (266, 263, [(1, 54, 1), (2, 61, 3)]),
  (268, 265, [(1, 54, 1), (2, 61, 3)]),
  (270, 267, [(1, 54, 1), (2, 61, 3)]),
  (272, 269, [(1, 55, 1), (2, 60, 3)]),
  (274, 271, [(1, 55, 1), (2, 60, 3)]),
  (276, 273, [(1, 56, 1), (2, 59, 3)]),
  (278, 275, [(1, 56, 1), (2, 59, 3)]),
  (280, 277, [(1, 56, 1), (2, 59, 3)]),
  (282, 279, [(1, 57, 1), (2, 58, 3)]),
  (284, 281, [(1, 57, 1), (2, 58, 3)]),
  (286, 283, [(1, 58, 1), (2, 57, 3)]),
  (288, 285, [(1, 58, 1), (2, 57, 3)]),
  (290, 287, [(1, 58, 1), (2, 57, 3)]),
  (292, 289, [(1, 59, 1), (2, 56, 3)]),
  (294, 291, [(1, 59, 1), (2, 56, 3)]),
  (296, 291, [(1, 33, 1), (2, 75, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (298, 293, [(1, 34, 1), (2, 75, 3), (3, 5, 4), (4, 1, 5)]),
  (300, 295, [(1, 34, 1), (2, 76, 3), (3, 5, 4)]),
  (303, 298, [(1, 34, 1), (2, 77, 3), (3, 4, 4)]),
  (306, 301, [(1, 34, 1), (2, 78, 3), (3, 3, 4)]),
  (309, 304, [(1, 35, 1), (2, 78, 3), (3, 2, 4)]),
  (312, 307, [(1, 35, 1), (2, 79, 3), (3, 1, 4)]),
  (315, 310, [(1, 35, 1), (2, 80, 3)]),
  (318, 311, [(1, 25, 1), (2, 81, 3), (3, 6, 4), (4, 2, 5), (6, 1, 8)]),
  (321, 314, [(1, 25, 1), (2, 82, 3), (3, 6, 4), (4, 2, 5)]),
  (324, 317, [(1, 25, 1), (2, 83, 3), (3, 6, 4), (4, 1, 5)]),
  (327, 320, [(1, 26, 1), (2, 83, 3), (3, 6, 4)]),
  (330, 323, [(1, 26, 1), (2, 84, 3), (3, 5, 4)]),
  (333, 326, [(1, 26, 1), (2, 85, 3), (3, 4, 4)]),
  (336, 327, [(1, 20, 1), (2, 85, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (339, 330, [(1, 20, 1), (2, 86, 3), (3, 7, 4), (4, 2, 5)]),
  (342, 333, [(1, 21, 1), (2, 86, 3), (3, 7, 4), (4, 1, 5)]),
  (345, 334, [(1, 17, 1), (2, 86, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (348, 337, [(1, 17, 1), (2, 87, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (351, 340, [(1, 17, 1), (2, 88, 3), (3, 8, 4), (4, 2, 5)]),
  (354, 341, [(1, 15, 1), (2, 87, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (357, 344, [(1, 15, 1), (2, 88, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6)]),
  (360, 345, [(2, 115, 3)]),
  (363, 346, [(2, 115, 3)]),
  (366, 347, [(2, 115, 3)]),
  (369, 348, [(2, 114, 3), (3, 1, 5)]),
  (372, 349, [(2, 114, 3), (3, 1, 5)]),
  (375, 350, [(2, 114, 3), (3, 1, 5)]),
  (378, 351, [(2, 114, 3), (3, 1, 5)]),
  (381, 352, [(2, 113, 3), (3, 2, 5)]),
  (384, 351, [(2, 112, 3), (3, 3, 5)]),
  (387, 352, [(2, 111, 3), (3, 1, 4), (3, 3, 5)]),
  (390, 353, [(2, 111, 3), (3, 1, 4), (3, 3, 5)]),
  (393, 354, [(2, 111, 3), (3, 1, 4), (3, 3, 5)]),
  (396, 355, [(2, 110, 3), (3, 2, 4), (3, 3, 5)]),
  (399, 356, [(2, 110, 3), (3, 2, 4), (3, 3, 5)]),
  (402, 357, [(2, 109, 3), (3, 3, 4), (3, 3, 5)]),
  (406, 357, [(2, 108, 3), (3, 3, 4), (3, 4, 5)]),
  (410, 359, [(2, 108, 3), (3, 3, 4), (3, 4, 5)]),
  (414, 359, [(2, 106, 3), (3, 4, 4), (3, 5, 5)]),
  (418, 361, [(2, 106, 3), (3, 4, 4), (3, 5, 5)]),
  (422, 363, [(2, 106, 3), (3, 5, 4), (3, 4, 5)]),
  (426, 363, [(2, 104, 3), (3, 6, 4), (3, 5, 5)]),
  (430, 363, [(2, 103, 3), (3, 6, 4), (3, 6, 5)]),
  (434, 365, [(2, 102, 3), (3, 7, 4), (3, 6, 5)]),
  (438, 367, [(2, 102, 3), (3, 7, 4), (3, 6, 5)]),
  (442, 367, [(2, 101, 3), (3, 7, 4), (3, 7, 5)]),
  (446, 369, [(2, 100, 3), (3, 8, 4), (3, 7, 5)]),
  (450, 369, [(2, 99, 3), (3, 9, 4), (3, 7, 5)]),
  (454, 371, [(2, 98, 3), (3, 10, 4), (3, 7, 5)]),
  (458, 371, [(2, 97, 3), (3, 10, 4), (3, 8, 5)]),
  (462, 373, [(2, 97, 3), (3, 10, 4), (3, 8, 5)]),
  (466, 375, [(2, 96, 3), (3, 11, 4), (3, 8, 5)]),
  (470, 375, [(2, 95, 3), (3, 11, 4), (3, 9, 5)]),
  (474, 377, [(2, 94, 3), (3, 12, 4), (3, 9, 5)]),
  (478, 377, [(2, 93, 3), (3, 13, 4), (3, 9, 5)]),
  (482, 379, [(2, 93, 3), (3, 13, 4), (3, 9, 5)]),
  (486, 379, [(2, 91, 3), (3, 14, 4), (3, 10, 5)]),
  (490, 381, [(2, 91, 3), (3, 14, 4), (3, 10, 5)]),
  (494, 383, [(2, 90, 3), (3, 15, 4), (3, 10, 5)]),
  (498, 383, [(2, 89, 3), (3, 15, 4), (3, 11, 5)]),
  (502, 385, [(2, 89, 3), (3, 16, 4), (3, 10, 5)]),
  (507, 386, [(2, 87, 3), (3, 17, 4), (3, 11, 5)]),
  (512, 387, [(2, 86, 3), (3, 17, 4), (3, 12, 5)]),
  (517, 388, [(2, 85, 3), (3, 18, 4), (3, 12, 5)]),
  (522, 391, [(2, 85, 3), (3, 18, 4), (3, 12, 5)]),
  (527, 392, [(2, 84, 3), (3, 19, 4), (3, 12, 5)]),
  (532, 393, [(2, 82, 3), (3, 20, 4), (3, 13, 5)]),
  (537, 394, [(2, 81, 3), (3, 21, 4), (3, 13, 5)]),
  (542, 395, [(2, 80, 3), (3, 21, 4), (3, 14, 5)]),
  (547, 396, [(2, 79, 3), (3, 22, 4), (3, 14, 5)]),
  (552, 399, [(2, 79, 3), (3, 22, 4), (3, 14, 5)]),
  (557, 400, [(2, 78, 3), (3, 23, 4), (3, 14, 5)]),
  (562, 401, [(2, 76, 3), (3, 24, 4), (3, 15, 5)]),
  (567, 402, [(2, 75, 3), (3, 24, 4), (3, 16, 5)]),
  (572, 403, [(2, 74, 3), (3, 25, 4), (3, 16, 5)]),
  (577, 404, [(2, 73, 3), (3, 25, 4), (3, 17, 5)]),
  (582, 405, [(2, 72, 3), (3, 26, 4), (3, 17, 5)]),
  (587, 408, [(2, 72, 3), (3, 26, 4), (3, 17, 5)]),
  (592, 409, [(2, 71, 3), (3, 27, 4), (3, 17, 5)]),
  (597, 410, [(2, 70, 3), (3, 27, 4), (3, 18, 5)]),
  (602, 411, [(2, 69, 3), (3, 28, 4), (3, 18, 5)]),
  (608, 413, [(2, 68, 3), (3, 29, 4), (3, 18, 5)]),
  (614, 415, [(2, 67, 3), (3, 29, 4), (3, 19, 5)]),
  (620, 415, [(2, 66, 3), (3, 29, 4), (3, 20, 5)]),
  (626, 417, [(2, 65, 3), (3, 30, 4), (3, 20, 5)]),
  (632, 419, [(2, 64, 3), (3, 31, 4), (3, 20, 5)]),
  (638, 419, [(2, 62, 3), (3, 32, 4), (3, 21, 5)]),
  (644, 421, [(2, 62, 3), (3, 32, 4), (3, 21, 5)]),
  (650, 423, [(2, 61, 3), (3, 32, 4), (3, 22, 5)]),
  (656, 425, [(2, 60, 3), (3, 33, 4), (3, 22, 5)]),
  (662, 425, [(2, 59, 3), (3, 33, 4), (3, 23, 5)]),
  (668, 427, [(2, 58, 3), (3, 34, 4), (3, 23, 5)]),
  (674, 429, [(2, 58, 3), (3, 34, 4), (3, 23, 5)]),
  (680, 429, [(2, 56, 3), (3, 35, 4), (3, 24, 5)]),
  (686, 431, [(2, 56, 3), (3, 35, 4), (3, 24, 5)]),
  (692, 433, [(2, 55, 3), (3, 35, 4), (3, 25, 5)]),
  (698, 433, [(2, 54, 3), (3, 35, 4), (3, 25, 5), (4, 1, 6)]),
  (704, 435, [(2, 53, 3), (3, 36, 4), (3, 26, 5)]),
  (711, 436, [(2, 52, 3), (3, 36, 4), (3, 26, 5), (4, 1, 6)]),
  (718, 437, [(2, 51, 3), (3, 37, 4), (3, 26, 5), (4, 1, 6)]),
  (725, 440, [(2, 51, 3), (3, 37, 4), (3, 27, 5)]),
  (732, 441, [(2, 50, 3), (3, 37, 4), (3, 27, 5), (4, 1, 6)]),
  (739, 442, [(2, 49, 3), (3, 37, 4), (3, 28, 5), (4, 1, 6)]),
  (746, 443, [(2, 48, 3), (3, 38, 4), (3, 28, 5), (4, 1, 6)]),
  (753, 444, [(2, 47, 3), (3, 38, 4), (3, 29, 5), (4, 1, 6)]),
  (760, 447, [(2, 46, 3), (3, 39, 4), (3, 29, 5), (4, 1, 6)]),
  (767, 448, [(2, 45, 3), (3, 39, 4), (3, 30, 5), (4, 1, 6)]),
  (774, 449, [(2, 45, 3), (3, 39, 4), (3, 30, 5), (4, 1, 6)]),
  (781, 450, [(2, 44, 3), (3, 39, 4), (3, 30, 5), (4, 2, 6)]),
  (788, 453, [(2, 43, 3), (3, 40, 4), (3, 31, 5), (4, 1, 6)]),
  (795, 454, [(2, 43, 3), (3, 39, 4), (3, 32, 5), (4, 1, 6)]),
  (802, 455, [(2, 42, 3), (3, 40, 4), (3, 32, 5), (4, 1, 6)]),
  (810, 457, [(2, 41, 3), (3, 40, 4), (3, 33, 5), (4, 1, 6)]),
  (818, 457, [(2, 40, 3), (3, 40, 4), (3, 33, 5), (4, 2, 6)]),
  (826, 459, [(2, 39, 3), (3, 40, 4), (3, 34, 5), (4, 2, 6)]),
  (834, 461, [(2, 39, 3), (3, 40, 4), (3, 34, 5), (4, 2, 6)]),
  (842, 461, [(2, 38, 3), (3, 40, 4), (3, 35, 5), (4, 2, 6)]),
  (850, 463, [(2, 37, 3), (3, 40, 4), (3, 36, 5), (4, 2, 6)]),
  (858, 465, [(2, 37, 3), (3, 40, 4), (3, 36, 5), (4, 2, 6)]),
  (866, 467, [(2, 36, 3), (3, 41, 4), (3, 36, 5), (4, 2, 6)]),
  (874, 467, [(2, 35, 3), (3, 40, 4), (3, 38, 5), (4, 2, 6)]),
  (882, 469, [(2, 35, 3), (3, 40, 4), (3, 38, 5), (4, 2, 6)]),
  (890, 471, [(2, 34, 3), (3, 41, 4), (3, 38, 5), (4, 2, 6)]),
  (898, 473, [(2, 34, 3), (3, 40, 4), (3, 39, 5), (4, 2, 6)]),
  (906, 473, [(2, 33, 3), (3, 40, 4), (3, 39, 5), (4, 3, 6)]),
  (915, 474, [(2, 32, 3), (3, 40, 4), (3, 40, 5), (4, 3, 6)]),
  (924, 475, [(2, 32, 3), (3, 39, 4), (3, 41, 5), (4, 3, 6)]),
  (933, 478, [(2, 31, 3), (3, 40, 4), (3, 42, 5), (4, 2, 6)]),
  (942, 479, [(2, 31, 3), (3, 39, 4), (3, 42, 5), (4, 3, 6)]),
  (951, 480, [(2, 30, 3), (3, 39, 4), (3, 43, 5), (4, 3, 6)]),
  (960, 481, [(2, 30, 3), (3, 39, 4), (3, 43, 5), (4, 3, 6)]),
  (969, 482, [(2, 29, 3), (3, 39, 4), (3, 44, 5), (4, 3, 6)]),
  (978, 483, [(2, 28, 3), (3, 39, 4), (3, 45, 5), (4, 3, 6)]),
  (987, 486, [(2, 28, 3), (3, 39, 4), (3, 45, 5), (4, 3, 6)]),
  (996, 487, [(2, 28, 3), (3, 38, 4), (3, 45, 5), (4, 4, 6)]),
  (1005, 488, [(2, 27, 3), (3, 38, 4), (3, 46, 5), (4, 4, 6)]),
  (1015, 490, [(2, 27, 3), (3, 37, 4), (3, 47, 5), (4, 4, 6)]),
  (1025, 490, [(2, 26, 3), (3, 37, 4), (3, 48, 5), (4, 4, 6)]),
  (1035, 492, [(2, 26, 3), (3, 36, 4), (3, 49, 5), (4, 4, 6)]),
  (1045, 494, [(2, 25, 3), (3, 37, 4), (3, 49, 5), (4, 4, 6)]),
  (1055, 496, [(2, 25, 3), (3, 36, 4), (3, 50, 5), (4, 4, 6)]),
  (1065, 496, [(2, 24, 3), (3, 36, 4), (3, 51, 5), (4, 4, 6)]),
  (1075, 498, [(2, 24, 3), (3, 35, 4), (3, 52, 5), (4, 4, 6)]),
  (1085, 500, [(2, 24, 3), (3, 35, 4), (3, 52, 5), (4, 4, 6)]),
  (1095, 500, [(2, 23, 3), (3, 34, 4), (3, 53, 5), (4, 5, 6)]),
  (1105, 502, [(2, 23, 3), (3, 34, 4), (3, 53, 5), (4, 5, 6)]),
  (1116, 503, [(2, 22, 3), (3, 33, 4), (3, 55, 5), (4, 5, 6)]),
  (1127, 504, [(2, 22, 3), (3, 32, 4), (3, 56, 5), (4, 5, 6)]),
  (1138, 507, [(2, 22, 3), (3, 32, 4), (3, 56, 5), (4, 5, 6)]),
  (1149, 508, [(2, 21, 3), (3, 32, 4), (3, 57, 5), (4, 5, 6)]),
  (1160, 509, [(2, 21, 3), (3, 31, 4), (3, 58, 5), (4, 5, 6)])]

theorem small118 : smallOK 118 1156 certs118 = true := by decide +kernel

/-- The certificates for `t = 119`. -/
def certs119 : List Cert := [
  (117, 116, [(1, 116, 1)]),
  (118, 117, [(1, 116, 1)]),
  (119, 118, [(1, 116, 1)]),
  (120, 119, [(1, 116, 1)]),
  (121, 120, [(1, 116, 1)]),
  (122, 121, [(1, 116, 1)]),
  (123, 122, [(1, 116, 1)]),
  (124, 123, [(1, 116, 1)]),
  (125, 124, [(1, 116, 1)]),
  (126, 125, [(1, 116, 1)]),
  (127, 126, [(1, 116, 1)]),
  (128, 127, [(1, 116, 1)]),
  (129, 128, [(1, 116, 1)]),
  (130, 129, [(1, 116, 1)]),
  (131, 130, [(1, 116, 1)]),
  (132, 131, [(1, 116, 1)]),
  (133, 132, [(1, 116, 1)]),
  (134, 133, [(1, 116, 1)]),
  (135, 134, [(1, 116, 1)]),
  (136, 135, [(1, 116, 1)]),
  (137, 136, [(1, 116, 1)]),
  (138, 137, [(1, 116, 1)]),
  (139, 138, [(1, 116, 1)]),
  (140, 139, [(1, 116, 1)]),
  (141, 140, [(1, 116, 1)]),
  (142, 141, [(1, 116, 1)]),
  (143, 142, [(1, 116, 1)]),
  (144, 143, [(1, 116, 1)]),
  (145, 144, [(1, 116, 1)]),
  (146, 145, [(1, 116, 1)]),
  (147, 146, [(1, 116, 1)]),
  (148, 147, [(1, 116, 1)]),
  (149, 148, [(1, 116, 1)]),
  (150, 149, [(1, 116, 1)]),
  (151, 150, [(1, 116, 1)]),
  (152, 151, [(1, 116, 1)]),
  (153, 152, [(1, 116, 1)]),
  (154, 153, [(1, 116, 1)]),
  (155, 154, [(1, 116, 1)]),
  (156, 155, [(1, 116, 1)]),
  (157, 156, [(1, 116, 1)]),
  (158, 157, [(1, 116, 1)]),
  (159, 158, [(1, 116, 1)]),
  (160, 159, [(1, 116, 1)]),
  (161, 160, [(1, 116, 1)]),
  (162, 161, [(1, 116, 1)]),
  (163, 162, [(1, 116, 1)]),
  (164, 163, [(1, 116, 1)]),
  (165, 164, [(1, 116, 1)]),
  (166, 165, [(1, 116, 1)]),
  (167, 166, [(1, 116, 1)]),
  (168, 167, [(1, 116, 1)]),
  (169, 168, [(1, 116, 1)]),
  (170, 169, [(1, 116, 1)]),
  (171, 170, [(1, 116, 1)]),
  (172, 171, [(1, 116, 1)]),
  (173, 172, [(1, 116, 1)]),
  (174, 173, [(1, 116, 1)]),
  (175, 174, [(1, 116, 1)]),
  (176, 175, [(1, 116, 1)]),
  (177, 176, [(1, 116, 1)]),
  (178, 177, [(1, 116, 1)]),
  (179, 178, [(1, 116, 1)]),
  (180, 179, [(1, 116, 1)]),
  (181, 180, [(1, 116, 1)]),
  (182, 181, [(1, 116, 1)]),
  (183, 182, [(1, 116, 1)]),
  (184, 183, [(1, 116, 1)]),
  (185, 184, [(1, 116, 1)]),
  (186, 185, [(1, 116, 1)]),
  (187, 186, [(1, 116, 1)]),
  (188, 187, [(1, 116, 1)]),
  (189, 188, [(1, 116, 1)]),
  (190, 189, [(1, 116, 1)]),
  (191, 190, [(1, 116, 1)]),
  (192, 191, [(1, 116, 1)]),
  (193, 192, [(1, 116, 1)]),
  (194, 193, [(1, 116, 1)]),
  (195, 194, [(1, 116, 1)]),
  (196, 195, [(1, 116, 1)]),
  (197, 196, [(1, 116, 1)]),
  (198, 197, [(1, 116, 1)]),
  (199, 198, [(1, 116, 1)]),
  (200, 199, [(1, 116, 1)]),
  (202, 201, [(1, 116, 1)]),
  (204, 203, [(1, 116, 1)]),
  (206, 205, [(1, 116, 1)]),
  (208, 207, [(1, 116, 1)]),
  (210, 209, [(1, 116, 1)]),
  (212, 211, [(1, 116, 1)]),
  (214, 213, [(1, 116, 1)]),
  (216, 215, [(1, 116, 1)]),
  (218, 217, [(1, 116, 1)]),
  (220, 219, [(1, 116, 1)]),
  (222, 221, [(1, 116, 1)]),
  (224, 223, [(1, 116, 1)]),
  (226, 225, [(1, 116, 1)]),
  (228, 227, [(1, 116, 1)]),
  (230, 229, [(1, 116, 1)]),
  (232, 231, [(1, 116, 1)]),
  (234, 233, [(1, 116, 1)]),
  (236, 235, [(1, 116, 1)]),
  (238, 237, [(1, 116, 1)]),
  (240, 239, [(1, 116, 1)]),
  (242, 241, [(1, 116, 1)]),
  (244, 243, [(1, 116, 1)]),
  (246, 245, [(1, 116, 1)]),
  (248, 247, [(1, 116, 1)]),
  (250, 249, [(1, 116, 1)]),
  (252, 251, [(1, 116, 1)]),
  (254, 253, [(1, 116, 1)]),
  (256, 253, [(1, 52, 1), (2, 60, 3), (3, 4, 4)]),
  (258, 255, [(1, 52, 1), (2, 61, 3), (3, 3, 4)]),
  (260, 257, [(1, 52, 1), (2, 62, 3), (3, 2, 4)]),
  (262, 259, [(1, 53, 1), (2, 62, 3), (3, 1, 4)]),
  (264, 261, [(1, 53, 1), (2, 62, 3), (3, 1, 4)]),
  (266, 263, [(1, 54, 1), (2, 62, 3)]),
  (268, 265, [(1, 54, 1), (2, 62, 3)]),
  (270, 267, [(1, 54, 1), (2, 62, 3)]),
  (272, 269, [(1, 55, 1), (2, 61, 3)]),
  (274, 271, [(1, 55, 1), (2, 61, 3)]),
  (276, 273, [(1, 56, 1), (2, 60, 3)]),
  (278, 275, [(1, 56, 1), (2, 60, 3)]),
  (280, 277, [(1, 56, 1), (2, 60, 3)]),
  (282, 279, [(1, 57, 1), (2, 59, 3)]),
  (284, 281, [(1, 57, 1), (2, 59, 3)]),
  (286, 283, [(1, 58, 1), (2, 58, 3)]),
  (288, 285, [(1, 58, 1), (2, 58, 3)]),
  (290, 287, [(1, 58, 1), (2, 58, 3)]),
  (292, 289, [(1, 59, 1), (2, 57, 3)]),
  (294, 291, [(1, 59, 1), (2, 57, 3)]),
  (296, 293, [(1, 60, 1), (2, 56, 3)]),
  (298, 293, [(1, 34, 1), (2, 75, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (300, 295, [(1, 34, 1), (2, 76, 3), (3, 5, 4), (4, 1, 5)]),
  (303, 298, [(1, 34, 1), (2, 77, 3), (3, 5, 4)]),
  (306, 301, [(1, 34, 1), (2, 78, 3), (3, 4, 4)]),
  (309, 304, [(1, 35, 1), (2, 78, 3), (3, 3, 4)]),
  (312, 307, [(1, 35, 1), (2, 79, 3), (3, 2, 4)]),
  (315, 310, [(1, 35, 1), (2, 80, 3), (3, 1, 4)]),
  (318, 313, [(1, 36, 1), (2, 80, 3)]),
  (321, 314, [(1, 25, 1), (2, 82, 3), (3, 6, 4), (4, 2, 5), (6, 1, 8)]),
  (324, 317, [(1, 25, 1), (2, 83, 3), (3, 6, 4), (4, 2, 5)]),
  (327, 320, [(1, 26, 1), (2, 83, 3), (3, 6, 4), (4, 1, 5)]),
  (330, 323, [(1, 26, 1), (2, 84, 3), (3, 6, 4)]),
  (333, 326, [(1, 26, 1), (2, 85, 3), (3, 5, 4)]),
  (336, 329, [(1, 26, 1), (2, 86, 3), (3, 4, 4)]),
  (339, 330, [(1, 20, 1), (2, 86, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (342, 333, [(1, 21, 1), (2, 86, 3), (3, 7, 4), (4, 2, 5)]),
  (345, 336, [(1, 21, 1), (2, 87, 3), (3, 7, 4), (4, 1, 5)]),
  (348, 337, [(1, 17, 1), (2, 87, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (351, 340, [(1, 17, 1), (2, 88, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (354, 343, [(1, 17, 1), (2, 89, 3), (3, 8, 4), (4, 2, 5)]),
  (357, 344, [(1, 15, 1), (2, 88, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (360, 347, [(1, 15, 1), (2, 89, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6)]),
  (363, 348, [(2, 116, 3)]),
  (366, 349, [(2, 116, 3)]),
  (369, 350, [(2, 116, 3)]),
  (372, 351, [(2, 115, 3), (3, 1, 5)]),
  (375, 352, [(2, 115, 3), (3, 1, 5)]),
  (378, 353, [(2, 115, 3), (3, 1, 5)]),
  (381, 354, [(2, 115, 3), (3, 1, 5)]),
  (384, 355, [(2, 114, 3), (3, 2, 5)]),
  (387, 354, [(2, 113, 3), (3, 3, 5)]),
  (390, 355, [(2, 112, 3), (3, 1, 4), (3, 3, 5)]),
  (393, 356, [(2, 112, 3), (3, 1, 4), (3, 3, 5)]),
  (396, 357, [(2, 112, 3), (3, 1, 4), (3, 3, 5)]),
  (399, 358, [(2, 111, 3), (3, 2, 4), (3, 3, 5)]),
  (402, 359, [(2, 111, 3), (3, 2, 4), (3, 3, 5)]),
  (406, 359, [(2, 109, 3), (3, 3, 4), (3, 4, 5)]),
  (410, 361, [(2, 109, 3), (3, 3, 4), (3, 4, 5)]),
  (414, 361, [(2, 108, 3), (3, 3, 4), (3, 5, 5)]),
  (418, 363, [(2, 107, 3), (3, 4, 4), (3, 5, 5)]),
  (422, 363, [(2, 106, 3), (3, 5, 4), (3, 5, 5)]),
  (426, 365, [(2, 106, 3), (3, 5, 4), (3, 5, 5)]),
  (430, 367, [(2, 105, 3), (3, 6, 4), (3, 5, 5)]),
  (434, 367, [(2, 104, 3), (3, 6, 4), (3, 6, 5)]),
  (438, 369, [(2, 104, 3), (3, 6, 4), (3, 6, 5)]),
  (442, 369, [(2, 102, 3), (3, 7, 4), (3, 7, 5)]),
  (446, 371, [(2, 102, 3), (3, 8, 4), (3, 6, 5)]),
  (450, 371, [(2, 100, 3), (3, 9, 4), (3, 7, 5)]),
  (454, 373, [(2, 100, 3), (3, 9, 4), (3, 7, 5)]),
  (458, 375, [(2, 100, 3), (3, 9, 4), (3, 7, 5)]),
  (462, 375, [(2, 98, 3), (3, 10, 4), (3, 8, 5)]),
  (466, 377, [(2, 98, 3), (3, 10, 4), (3, 8, 5)]),
  (470, 377, [(2, 96, 3), (3, 11, 4), (3, 9, 5)]),
  (474, 379, [(2, 96, 3), (3, 12, 4), (3, 8, 5)]),
  (478, 379, [(2, 94, 3), (3, 13, 4), (3, 9, 5)]),
  (482, 381, [(2, 94, 3), (3, 13, 4), (3, 9, 5)]),
  (486, 383, [(2, 94, 3), (3, 13, 4), (3, 9, 5)]),
  (490, 383, [(2, 92, 3), (3, 14, 4), (3, 10, 5)]),
  (494, 385, [(2, 92, 3), (3, 14, 4), (3, 10, 5)]),
  (498, 385, [(2, 90, 3), (3, 15, 4), (3, 11, 5)]),
  (502, 387, [(2, 90, 3), (3, 16, 4), (3, 10, 5)]),
  (507, 388, [(2, 89, 3), (3, 16, 4), (3, 11, 5)]),
  (512, 389, [(2, 87, 3), (3, 17, 4), (3, 12, 5)]),
  (517, 390, [(2, 86, 3), (3, 18, 4), (3, 12, 5)]),
  (522, 393, [(2, 86, 3), (3, 18, 4), (3, 12, 5)]),
  (527, 394, [(2, 85, 3), (3, 19, 4), (3, 12, 5)]),
  (532, 395, [(2, 84, 3), (3, 19, 4), (3, 13, 5)]),
  (537, 396, [(2, 82, 3), (3, 21, 4), (3, 13, 5)]),
  (542, 397, [(2, 81, 3), (3, 21, 4), (3, 14, 5)]),
  (547, 398, [(2, 80, 3), (3, 22, 4), (3, 14, 5)]),
  (552, 401, [(2, 80, 3), (3, 22, 4), (3, 14, 5)]),
  (557, 402, [(2, 79, 3), (3, 23, 4), (3, 14, 5)]),
  (562, 403, [(2, 78, 3), (3, 23, 4), (3, 15, 5)]),
  (567, 404, [(2, 77, 3), (3, 24, 4), (3, 15, 5)]),
  (572, 405, [(2, 75, 3), (3, 25, 4), (3, 16, 5)]),
  (577, 408, [(2, 75, 3), (3, 25, 4), (3, 16, 5)]),
  (582, 409, [(2, 74, 3), (3, 26, 4), (3, 16, 5)]),
  (587, 410, [(2, 73, 3), (3, 26, 4), (3, 17, 5)]),
  (592, 411, [(2, 72, 3), (3, 27, 4), (3, 17, 5)]),
  (597, 412, [(2, 71, 3), (3, 27, 4), (3, 18, 5)]),
  (602, 413, [(2, 70, 3), (3, 28, 4), (3, 18, 5)]),
  (608, 415, [(2, 69, 3), (3, 29, 4), (3, 18, 5)]),
  (614, 417, [(2, 68, 3), (3, 29, 4), (3, 19, 5)]),
  (620, 417, [(2, 67, 3), (3, 29, 4), (3, 20, 5)]),
  (626, 419, [(2, 66, 3), (3, 30, 4), (3, 20, 5)]),
  (632, 421, [(2, 65, 3), (3, 31, 4), (3, 20, 5)]),
  (638, 423, [(2, 64, 3), (3, 32, 4), (3, 20, 5)]),
  (644, 423, [(2, 63, 3), (3, 32, 4), (3, 21, 5)]),
  (650, 425, [(2, 62, 3), (3, 32, 4), (3, 22, 5)]),
  (656, 427, [(2, 61, 3), (3, 33, 4), (3, 22, 5)]),
  (662, 427, [(2, 60, 3), (3, 33, 4), (3, 23, 5)]),
  (668, 429, [(2, 59, 3), (3, 34, 4), (3, 23, 5)]),
  (674, 431, [(2, 59, 3), (3, 34, 4), (3, 23, 5)]),
  (680, 431, [(2, 57, 3), (3, 35, 4), (3, 24, 5)]),
  (686, 433, [(2, 57, 3), (3, 35, 4), (3, 24, 5)]),
  (692, 435, [(2, 56, 3), (3, 35, 4), (3, 25, 5)]),
  (698, 437, [(2, 55, 3), (3, 36, 4), (3, 25, 5)]),
  (704, 437, [(2, 54, 3), (3, 36, 4), (3, 25, 5), (4, 1, 6)]),
  (711, 440, [(2, 54, 3), (3, 36, 4), (3, 26, 5)]),
  (718, 441, [(2, 53, 3), (3, 37, 4), (3, 26, 5)]),
  (725, 442, [(2, 51, 3), (3, 38, 4), (3, 26, 5), (4, 1, 6)]),
  (732, 443, [(2, 50, 3), (3, 38, 4), (3, 27, 5), (4, 1, 6)]),
  (739, 446, [(2, 50, 3), (3, 38, 4), (3, 28, 5)]),
  (746, 447, [(2, 49, 3), (3, 38, 4), (3, 28, 5), (4, 1, 6)]),
  (753, 448, [(2, 48, 3), (3, 39, 4), (3, 28, 5), (4, 1, 6)]),
  (760, 449, [(2, 47, 3), (3, 39, 4), (3, 29, 5), (4, 1, 6)]),
  (767, 450, [(2, 46, 3), (3, 39, 4), (3, 30, 5), (4, 1, 6)]),
  (774, 453, [(2, 46, 3), (3, 39, 4), (3, 30, 5), (4, 1, 6)]),
  (781, 454, [(2, 45, 3), (3, 40, 4), (3, 30, 5), (4, 1, 6)]),
  (788, 455, [(2, 44, 3), (3, 40, 4), (3, 31, 5), (4, 1, 6)]),
  (795, 456, [(2, 43, 3), (3, 40, 4), (3, 32, 5), (4, 1, 6)]),
  (802, 459, [(2, 43, 3), (3, 40, 4), (3, 32, 5), (4, 1, 6)]),
  (810, 459, [(2, 42, 3), (3, 40, 4), (3, 32, 5), (4, 2, 6)]),
  (818, 461, [(2, 41, 3), (3, 41, 4), (3, 33, 5), (4, 1, 6)]),
  (826, 463, [(2, 41, 3), (3, 40, 4), (3, 33, 5), (4, 2, 6)]),
  (834, 463, [(2, 39, 3), (3, 41, 4), (3, 34, 5), (4, 2, 6)]),
  (842, 465, [(2, 39, 3), (3, 41, 4), (3, 34, 5), (4, 2, 6)]),
  (850, 467, [(2, 38, 3), (3, 41, 4), (3, 35, 5), (4, 2, 6)]),
  (858, 467, [(2, 37, 3), (3, 41, 4), (3, 36, 5), (4, 2, 6)]),
  (866, 469, [(2, 37, 3), (3, 41, 4), (3, 36, 5), (4, 2, 6)]),
  (874, 471, [(2, 36, 3), (3, 41, 4), (3, 37, 5), (4, 2, 6)]),
  (882, 473, [(2, 36, 3), (3, 41, 4), (3, 37, 5), (4, 2, 6)]),
  (890, 473, [(2, 35, 3), (3, 41, 4), (3, 38, 5), (4, 2, 6)]),
  (898, 475, [(2, 34, 3), (3, 41, 4), (3, 39, 5), (4, 2, 6)]),
  (906, 475, [(2, 34, 3), (3, 40, 4), (3, 39, 5), (4, 3, 6)]),
  (915, 478, [(2, 33, 3), (3, 41, 4), (3, 40, 5), (4, 2, 6)]),
  (924, 479, [(2, 32, 3), (3, 41, 4), (3, 41, 5), (4, 2, 6)]),
  (933, 480, [(2, 32, 3), (3, 40, 4), (3, 41, 5), (4, 3, 6)]),
  (942, 481, [(2, 31, 3), (3, 40, 4), (3, 42, 5), (4, 3, 6)]),
  (951, 484, [(2, 31, 3), (3, 40, 4), (3, 42, 5), (4, 3, 6)]),
  (960, 485, [(2, 30, 3), (3, 40, 4), (3, 43, 5), (4, 3, 6)]),
  (969, 486, [(2, 30, 3), (3, 39, 4), (3, 44, 5), (4, 3, 6)]),
  (978, 487, [(2, 29, 3), (3, 39, 4), (3, 45, 5), (4, 3, 6)]),
  (987, 488, [(2, 29, 3), (3, 39, 4), (3, 44, 5), (4, 4, 6)]),
  (996, 489, [(2, 28, 3), (3, 39, 4), (3, 45, 5), (4, 4, 6)]),
  (1005, 492, [(2, 28, 3), (3, 39, 4), (3, 46, 5), (4, 3, 6)]),
  (1015, 492, [(2, 27, 3), (3, 38, 4), (3, 47, 5), (4, 4, 6)]),
  (1025, 494, [(2, 27, 3), (3, 38, 4), (3, 47, 5), (4, 4, 6)]),
  (1035, 496, [(2, 26, 3), (3, 38, 4), (3, 48, 5), (4, 4, 6)]),
  (1045, 496, [(2, 26, 3), (3, 37, 4), (3, 48, 5), (4, 5, 6)]),
  (1055, 498, [(2, 25, 3), (3, 37, 4), (3, 50, 5), (4, 4, 6)]),
  (1065, 500, [(2, 25, 3), (3, 36, 4), (3, 51, 5), (4, 4, 6)]),
  (1075, 502, [(2, 25, 3), (3, 36, 4), (3, 51, 5), (4, 4, 6)]),
  (1085, 502, [(2, 24, 3), (3, 35, 4), (3, 52, 5), (4, 5, 6)]),
  (1095, 504, [(2, 24, 3), (3, 35, 4), (3, 52, 5), (4, 5, 6)]),
  (1105, 506, [(2, 23, 3), (3, 35, 4), (3, 54, 5), (4, 4, 6)]),
  (1116, 507, [(2, 23, 3), (3, 34, 4), (3, 54, 5), (4, 5, 6)]),
  (1127, 508, [(2, 22, 3), (3, 34, 4), (3, 55, 5), (4, 5, 6)]),
  (1138, 509, [(2, 22, 3), (3, 33, 4), (3, 56, 5), (4, 5, 6)]),
  (1149, 510, [(2, 22, 3), (3, 32, 4), (3, 56, 5), (4, 6, 6)]),
  (1160, 513, [(2, 21, 3), (3, 32, 4), (3, 58, 5), (4, 5, 6)]),
  (1171, 514, [(2, 21, 3), (3, 31, 4), (3, 58, 5), (4, 6, 6)])]

theorem small119 : smallOK 119 1167 certs119 = true := by decide +kernel

/-- The certificates for `t = 120`. -/
def certs120 : List Cert := [
  (118, 117, [(1, 117, 1)]),
  (119, 118, [(1, 117, 1)]),
  (120, 119, [(1, 117, 1)]),
  (121, 120, [(1, 117, 1)]),
  (122, 121, [(1, 117, 1)]),
  (123, 122, [(1, 117, 1)]),
  (124, 123, [(1, 117, 1)]),
  (125, 124, [(1, 117, 1)]),
  (126, 125, [(1, 117, 1)]),
  (127, 126, [(1, 117, 1)]),
  (128, 127, [(1, 117, 1)]),
  (129, 128, [(1, 117, 1)]),
  (130, 129, [(1, 117, 1)]),
  (131, 130, [(1, 117, 1)]),
  (132, 131, [(1, 117, 1)]),
  (133, 132, [(1, 117, 1)]),
  (134, 133, [(1, 117, 1)]),
  (135, 134, [(1, 117, 1)]),
  (136, 135, [(1, 117, 1)]),
  (137, 136, [(1, 117, 1)]),
  (138, 137, [(1, 117, 1)]),
  (139, 138, [(1, 117, 1)]),
  (140, 139, [(1, 117, 1)]),
  (141, 140, [(1, 117, 1)]),
  (142, 141, [(1, 117, 1)]),
  (143, 142, [(1, 117, 1)]),
  (144, 143, [(1, 117, 1)]),
  (145, 144, [(1, 117, 1)]),
  (146, 145, [(1, 117, 1)]),
  (147, 146, [(1, 117, 1)]),
  (148, 147, [(1, 117, 1)]),
  (149, 148, [(1, 117, 1)]),
  (150, 149, [(1, 117, 1)]),
  (151, 150, [(1, 117, 1)]),
  (152, 151, [(1, 117, 1)]),
  (153, 152, [(1, 117, 1)]),
  (154, 153, [(1, 117, 1)]),
  (155, 154, [(1, 117, 1)]),
  (156, 155, [(1, 117, 1)]),
  (157, 156, [(1, 117, 1)]),
  (158, 157, [(1, 117, 1)]),
  (159, 158, [(1, 117, 1)]),
  (160, 159, [(1, 117, 1)]),
  (161, 160, [(1, 117, 1)]),
  (162, 161, [(1, 117, 1)]),
  (163, 162, [(1, 117, 1)]),
  (164, 163, [(1, 117, 1)]),
  (165, 164, [(1, 117, 1)]),
  (166, 165, [(1, 117, 1)]),
  (167, 166, [(1, 117, 1)]),
  (168, 167, [(1, 117, 1)]),
  (169, 168, [(1, 117, 1)]),
  (170, 169, [(1, 117, 1)]),
  (171, 170, [(1, 117, 1)]),
  (172, 171, [(1, 117, 1)]),
  (173, 172, [(1, 117, 1)]),
  (174, 173, [(1, 117, 1)]),
  (175, 174, [(1, 117, 1)]),
  (176, 175, [(1, 117, 1)]),
  (177, 176, [(1, 117, 1)]),
  (178, 177, [(1, 117, 1)]),
  (179, 178, [(1, 117, 1)]),
  (180, 179, [(1, 117, 1)]),
  (181, 180, [(1, 117, 1)]),
  (182, 181, [(1, 117, 1)]),
  (183, 182, [(1, 117, 1)]),
  (184, 183, [(1, 117, 1)]),
  (185, 184, [(1, 117, 1)]),
  (186, 185, [(1, 117, 1)]),
  (187, 186, [(1, 117, 1)]),
  (188, 187, [(1, 117, 1)]),
  (189, 188, [(1, 117, 1)]),
  (190, 189, [(1, 117, 1)]),
  (191, 190, [(1, 117, 1)]),
  (192, 191, [(1, 117, 1)]),
  (193, 192, [(1, 117, 1)]),
  (194, 193, [(1, 117, 1)]),
  (195, 194, [(1, 117, 1)]),
  (196, 195, [(1, 117, 1)]),
  (197, 196, [(1, 117, 1)]),
  (198, 197, [(1, 117, 1)]),
  (199, 198, [(1, 117, 1)]),
  (200, 199, [(1, 117, 1)]),
  (202, 201, [(1, 117, 1)]),
  (204, 203, [(1, 117, 1)]),
  (206, 205, [(1, 117, 1)]),
  (208, 207, [(1, 117, 1)]),
  (210, 209, [(1, 117, 1)]),
  (212, 211, [(1, 117, 1)]),
  (214, 213, [(1, 117, 1)]),
  (216, 215, [(1, 117, 1)]),
  (218, 217, [(1, 117, 1)]),
  (220, 219, [(1, 117, 1)]),
  (222, 221, [(1, 117, 1)]),
  (224, 223, [(1, 117, 1)]),
  (226, 225, [(1, 117, 1)]),
  (228, 227, [(1, 117, 1)]),
  (230, 229, [(1, 117, 1)]),
  (232, 231, [(1, 117, 1)]),
  (234, 233, [(1, 117, 1)]),
  (236, 235, [(1, 117, 1)]),
  (238, 237, [(1, 117, 1)]),
  (240, 239, [(1, 117, 1)]),
  (242, 241, [(1, 117, 1)]),
  (244, 243, [(1, 117, 1)]),
  (246, 245, [(1, 117, 1)]),
  (248, 247, [(1, 117, 1)]),
  (250, 249, [(1, 117, 1)]),
  (252, 251, [(1, 117, 1)]),
  (254, 253, [(1, 117, 1)]),
  (256, 255, [(1, 117, 1)]),
  (258, 255, [(1, 52, 1), (2, 61, 3), (3, 3, 4), (4, 1, 5)]),
  (260, 257, [(1, 52, 1), (2, 62, 3), (3, 3, 4)]),
  (262, 259, [(1, 53, 1), (2, 62, 3), (3, 2, 4)]),
  (264, 261, [(1, 53, 1), (2, 62, 3), (3, 2, 4)]),
  (266, 263, [(1, 54, 1), (2, 63, 3)]),
  (268, 265, [(1, 54, 1), (2, 63, 3)]),
  (270, 267, [(1, 54, 1), (2, 63, 3)]),
  (272, 269, [(1, 55, 1), (2, 62, 3)]),
  (274, 271, [(1, 55, 1), (2, 62, 3)]),
  (276, 273, [(1, 56, 1), (2, 61, 3)]),
  (278, 275, [(1, 56, 1), (2, 61, 3)]),
  (280, 277, [(1, 56, 1), (2, 61, 3)]),
  (282, 279, [(1, 57, 1), (2, 60, 3)]),
  (284, 281, [(1, 57, 1), (2, 60, 3)]),
  (286, 283, [(1, 58, 1), (2, 59, 3)]),
  (288, 285, [(1, 58, 1), (2, 59, 3)]),
  (290, 287, [(1, 58, 1), (2, 59, 3)]),
  (292, 289, [(1, 59, 1), (2, 58, 3)]),
  (294, 291, [(1, 59, 1), (2, 58, 3)]),
  (296, 293, [(1, 60, 1), (2, 57, 3)]),
  (298, 295, [(1, 60, 1), (2, 57, 3)]),
  (300, 295, [(1, 34, 1), (2, 76, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (303, 298, [(1, 34, 1), (2, 77, 3), (3, 5, 4), (4, 1, 5)]),
  (306, 301, [(1, 34, 1), (2, 78, 3), (3, 5, 4)]),
  (309, 304, [(1, 35, 1), (2, 78, 3), (3, 4, 4)]),
  (312, 307, [(1, 35, 1), (2, 79, 3), (3, 3, 4)]),
  (315, 310, [(1, 35, 1), (2, 80, 3), (3, 2, 4)]),
  (318, 313, [(1, 36, 1), (2, 81, 3)]),
  (321, 316, [(1, 36, 1), (2, 81, 3)]),
  (324, 317, [(1, 25, 1), (2, 83, 3), (3, 6, 4), (4, 2, 5), (6, 1, 8)]),
  (327, 320, [(1, 26, 1), (2, 83, 3), (3, 6, 4), (4, 2, 5)]),
  (330, 323, [(1, 26, 1), (2, 84, 3), (3, 6, 4), (4, 1, 5)]),
  (333, 326, [(1, 26, 1), (2, 85, 3), (3, 6, 4)]),
  (336, 329, [(1, 26, 1), (2, 86, 3), (3, 5, 4)]),
  (339, 332, [(1, 27, 1), (2, 86, 3), (3, 4, 4)]),
  (342, 333, [(1, 21, 1), (2, 86, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (345, 336, [(1, 21, 1), (2, 87, 3), (3, 7, 4), (4, 2, 5)]),
  (348, 339, [(1, 21, 1), (2, 88, 3), (3, 7, 4), (4, 1, 5)]),
  (351, 340, [(1, 17, 1), (2, 88, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (354, 343, [(1, 17, 1), (2, 89, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (357, 346, [(1, 17, 1), (2, 90, 3), (3, 8, 4), (4, 2, 5)]),
  (360, 347, [(1, 15, 1), (2, 89, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (363, 350, [(1, 15, 1), (2, 90, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6)]),
  (366, 351, [(2, 117, 3)]),
  (369, 352, [(2, 117, 3)]),
  (372, 353, [(2, 117, 3)]),
  (375, 354, [(2, 116, 3), (3, 1, 5)]),
  (378, 355, [(2, 116, 3), (3, 1, 5)]),
  (381, 356, [(2, 116, 3), (3, 1, 5)]),
  (384, 357, [(2, 116, 3), (3, 1, 5)]),
  (387, 358, [(2, 115, 3), (3, 2, 5)]),
  (390, 357, [(2, 114, 3), (3, 3, 5)]),
  (393, 358, [(2, 113, 3), (3, 1, 4), (3, 3, 5)]),
  (396, 359, [(2, 113, 3), (3, 1, 4), (3, 3, 5)]),
  (399, 360, [(2, 113, 3), (3, 1, 4), (3, 3, 5)]),
  (402, 361, [(2, 112, 3), (3, 2, 4), (3, 3, 5)]),
  (406, 361, [(2, 111, 3), (3, 2, 4), (3, 4, 5)]),
  (410, 363, [(2, 111, 3), (3, 2, 4), (3, 4, 5)]),
  (414, 365, [(2, 110, 3), (3, 3, 4), (3, 4, 5)]),
  (418, 365, [(2, 109, 3), (3, 4, 4), (3, 4, 5)]),
  (422, 367, [(2, 109, 3), (3, 4, 4), (3, 4, 5)]),
  (426, 367, [(2, 107, 3), (3, 5, 4), (3, 5, 5)]),
  (430, 369, [(2, 107, 3), (3, 5, 4), (3, 5, 5)]),
  (434, 369, [(2, 105, 3), (3, 6, 4), (3, 6, 5)]),
  (438, 371, [(2, 105, 3), (3, 6, 4), (3, 6, 5)]),
  (442, 373, [(2, 105, 3), (3, 7, 4), (3, 5, 5)]),
  (446, 373, [(2, 103, 3), (3, 8, 4), (3, 6, 5)]),
  (450, 373, [(2, 102, 3), (3, 8, 4), (3, 7, 5)]),
  (454, 375, [(2, 101, 3), (3, 9, 4), (3, 7, 5)]),
  (458, 377, [(2, 101, 3), (3, 9, 4), (3, 7, 5)]),
  (462, 377, [(2, 99, 3), (3, 10, 4), (3, 8, 5)]),
  (466, 379, [(2, 99, 3), (3, 10, 4), (3, 8, 5)]),
  (470, 379, [(2, 98, 3), (3, 11, 4), (3, 8, 5)]),
  (474, 381, [(2, 97, 3), (3, 12, 4), (3, 8, 5)]),
  (478, 381, [(2, 96, 3), (3, 12, 4), (3, 9, 5)]),
  (482, 383, [(2, 95, 3), (3, 13, 4), (3, 9, 5)]),
  (486, 385, [(2, 95, 3), (3, 13, 4), (3, 9, 5)]),
  (490, 385, [(2, 94, 3), (3, 13, 4), (3, 10, 5)]),
  (494, 387, [(2, 93, 3), (3, 14, 4), (3, 10, 5)]),
  (498, 387, [(2, 92, 3), (3, 15, 4), (3, 10, 5)]),
  (502, 389, [(2, 91, 3), (3, 16, 4), (3, 10, 5)]),
  (507, 390, [(2, 90, 3), (3, 16, 4), (3, 11, 5)]),
  (512, 391, [(2, 89, 3), (3, 17, 4), (3, 11, 5)]),
  (517, 394, [(2, 89, 3), (3, 17, 4), (3, 11, 5)]),
  (522, 395, [(2, 88, 3), (3, 18, 4), (3, 11, 5)]),
  (527, 396, [(2, 86, 3), (3, 19, 4), (3, 12, 5)]),
  (532, 397, [(2, 85, 3), (3, 19, 4), (3, 13, 5)]),
  (537, 398, [(2, 84, 3), (3, 20, 4), (3, 13, 5)]),
  (542, 401, [(2, 84, 3), (3, 20, 4), (3, 13, 5)]),
  (547, 402, [(2, 83, 3), (3, 21, 4), (3, 13, 5)]),
  (552, 403, [(2, 81, 3), (3, 22, 4), (3, 14, 5)]),
  (557, 404, [(2, 80, 3), (3, 23, 4), (3, 14, 5)]),
  (562, 405, [(2, 79, 3), (3, 23, 4), (3, 15, 5)]),
  (567, 406, [(2, 78, 3), (3, 24, 4), (3, 15, 5)]),
  (572, 407, [(2, 77, 3), (3, 24, 4), (3, 16, 5)]),
  (577, 410, [(2, 77, 3), (3, 25, 4), (3, 15, 5)]),
  (582, 411, [(2, 76, 3), (3, 25, 4), (3, 16, 5)]),
  (587, 412, [(2, 74, 3), (3, 26, 4), (3, 17, 5)]),
  (592, 413, [(2, 73, 3), (3, 27, 4), (3, 17, 5)]),
  (597, 414, [(2, 72, 3), (3, 27, 4), (3, 18, 5)]),
  (602, 415, [(2, 71, 3), (3, 28, 4), (3, 18, 5)]),
  (608, 417, [(2, 70, 3), (3, 29, 4), (3, 18, 5)]),
  (614, 419, [(2, 70, 3), (3, 29, 4), (3, 18, 5)]),
  (620, 421, [(2, 69, 3), (3, 29, 4), (3, 19, 5)]),
  (626, 421, [(2, 67, 3), (3, 30, 4), (3, 20, 5)]),
  (632, 423, [(2, 66, 3), (3, 31, 4), (3, 20, 5)]),
  (638, 425, [(2, 66, 3), (3, 31, 4), (3, 20, 5)]),
  (644, 425, [(2, 64, 3), (3, 32, 4), (3, 21, 5)]),
  (650, 427, [(2, 63, 3), (3, 32, 4), (3, 22, 5)]),
  (656, 429, [(2, 62, 3), (3, 33, 4), (3, 22, 5)]),
  (662, 431, [(2, 62, 3), (3, 33, 4), (3, 22, 5)]),
  (668, 431, [(2, 60, 3), (3, 34, 4), (3, 23, 5)]),
  (674, 433, [(2, 60, 3), (3, 34, 4), (3, 23, 5)]),
  (680, 435, [(2, 59, 3), (3, 35, 4), (3, 23, 5)]),
  (686, 437, [(2, 58, 3), (3, 35, 4), (3, 24, 5)]),
  (692, 437, [(2, 57, 3), (3, 35, 4), (3, 25, 5)]),
  (698, 439, [(2, 56, 3), (3, 36, 4), (3, 25, 5)]),
  (704, 441, [(2, 56, 3), (3, 36, 4), (3, 25, 5)]),
  (711, 442, [(2, 55, 3), (3, 36, 4), (3, 26, 5)]),
  (718, 443, [(2, 53, 3), (3, 37, 4), (3, 26, 5), (4, 1, 6)]),
  (725, 444, [(2, 52, 3), (3, 38, 4), (3, 26, 5), (4, 1, 6)]),
  (732, 447, [(2, 52, 3), (3, 38, 4), (3, 27, 5)]),
  (739, 448, [(2, 51, 3), (3, 38, 4), (3, 27, 5), (4, 1, 6)]),
  (746, 449, [(2, 50, 3), (3, 38, 4), (3, 28, 5), (4, 1, 6)]),
  (753, 450, [(2, 49, 3), (3, 39, 4), (3, 28, 5), (4, 1, 6)]),
  (760, 451, [(2, 48, 3), (3, 39, 4), (3, 29, 5), (4, 1, 6)]),
  (767, 454, [(2, 48, 3), (3, 39, 4), (3, 29, 5), (4, 1, 6)]),
  (774, 455, [(2, 47, 3), (3, 39, 4), (3, 30, 5), (4, 1, 6)]),
  (781, 456, [(2, 46, 3), (3, 40, 4), (3, 30, 5), (4, 1, 6)]),
  (788, 457, [(2, 45, 3), (3, 40, 4), (3, 30, 5), (4, 2, 6)]),
  (795, 460, [(2, 45, 3), (3, 40, 4), (3, 31, 5), (4, 1, 6)]),
  (802, 461, [(2, 44, 3), (3, 40, 4), (3, 32, 5), (4, 1, 6)]),
  (810, 463, [(2, 43, 3), (3, 41, 4), (3, 32, 5), (4, 1, 6)]),
  (818, 463, [(2, 42, 3), (3, 41, 4), (3, 32, 5), (4, 2, 6)]),
  (826, 465, [(2, 41, 3), (3, 41, 4), (3, 33, 5), (4, 2, 6)]),
  (834, 467, [(2, 41, 3), (3, 41, 4), (3, 33, 5), (4, 2, 6)]),
  (842, 469, [(2, 40, 3), (3, 41, 4), (3, 34, 5), (4, 2, 6)]),
  (850, 469, [(2, 39, 3), (3, 41, 4), (3, 35, 5), (4, 2, 6)]),
  (858, 471, [(2, 38, 3), (3, 42, 4), (3, 35, 5), (4, 2, 6)]),
  (866, 473, [(2, 38, 3), (3, 41, 4), (3, 36, 5), (4, 2, 6)]),
  (874, 473, [(2, 37, 3), (3, 41, 4), (3, 36, 5), (4, 3, 6)]),
  (882, 475, [(2, 36, 3), (3, 42, 4), (3, 37, 5), (4, 2, 6)]),
  (890, 477, [(2, 36, 3), (3, 41, 4), (3, 38, 5), (4, 2, 6)]),
  (898, 477, [(2, 35, 3), (3, 41, 4), (3, 38, 5), (4, 3, 6)]),
  (906, 479, [(2, 34, 3), (3, 42, 4), (3, 39, 5), (4, 2, 6)]),
  (915, 480, [(2, 34, 3), (3, 41, 4), (3, 39, 5), (4, 3, 6)]),
  (924, 481, [(2, 33, 3), (3, 41, 4), (3, 40, 5), (4, 3, 6)]),
  (933, 484, [(2, 33, 3), (3, 41, 4), (3, 40, 5), (4, 3, 6)]),
  (942, 485, [(2, 32, 3), (3, 41, 4), (3, 41, 5), (4, 3, 6)]),
  (951, 486, [(2, 31, 3), (3, 41, 4), (3, 42, 5), (4, 3, 6)]),
  (960, 487, [(2, 31, 3), (3, 40, 4), (3, 42, 5), (4, 4, 6)]),
  (969, 490, [(2, 30, 3), (3, 41, 4), (3, 43, 5), (4, 3, 6)]),
  (978, 491, [(2, 30, 3), (3, 40, 4), (3, 44, 5), (4, 3, 6)]),
  (987, 492, [(2, 29, 3), (3, 40, 4), (3, 45, 5), (4, 3, 6)]),
  (996, 493, [(2, 29, 3), (3, 39, 4), (3, 45, 5), (4, 4, 6)]),
  (1005, 494, [(2, 28, 3), (3, 39, 4), (3, 46, 5), (4, 4, 6)]),
  (1015, 496, [(2, 28, 3), (3, 39, 4), (3, 46, 5), (4, 4, 6)]),
  (1025, 498, [(2, 27, 3), (3, 39, 4), (3, 48, 5), (4, 3, 6)]),
  (1035, 498, [(2, 27, 3), (3, 38, 4), (3, 48, 5), (4, 4, 6)]),
  (1045, 500, [(2, 26, 3), (3, 38, 4), (3, 49, 5), (4, 4, 6)]),
  (1055, 502, [(2, 26, 3), (3, 38, 4), (3, 49, 5), (4, 4, 6)]),
  (1065, 504, [(2, 25, 3), (3, 38, 4), (3, 50, 5), (4, 4, 6)]),
  (1075, 504, [(2, 25, 3), (3, 37, 4), (3, 50, 5), (4, 5, 6)]),
  (1085, 506, [(2, 24, 3), (3, 37, 4), (3, 52, 5), (4, 4, 6)]),
  (1095, 506, [(2, 24, 3), (3, 36, 4), (3, 52, 5), (4, 5, 6)]),
  (1105, 508, [(2, 24, 3), (3, 35, 4), (3, 53, 5), (4, 5, 6)]),
  (1116, 509, [(2, 23, 3), (3, 35, 4), (3, 54, 5), (4, 5, 6)]),
  (1127, 512, [(2, 23, 3), (3, 35, 4), (3, 54, 5), (4, 5, 6)]),
  (1138, 513, [(2, 22, 3), (3, 34, 4), (3, 56, 5), (4, 5, 6)]),
  (1149, 514, [(2, 22, 3), (3, 33, 4), (3, 57, 5), (4, 5, 6)]),
  (1160, 515, [(2, 22, 3), (3, 32, 4), (3, 57, 5), (4, 6, 6)]),
  (1171, 518, [(2, 21, 3), (3, 33, 4), (3, 58, 5), (4, 5, 6)]),
  (1182, 519, [(2, 21, 3), (3, 32, 4), (3, 59, 5), (4, 5, 6)])]

theorem small120 : smallOK 120 1178 certs120 = true := by decide +kernel

/-- The certificates for `t = 121`. -/
def certs121 : List Cert := [
  (119, 118, [(1, 118, 1)]),
  (120, 119, [(1, 118, 1)]),
  (121, 120, [(1, 118, 1)]),
  (122, 121, [(1, 118, 1)]),
  (123, 122, [(1, 118, 1)]),
  (124, 123, [(1, 118, 1)]),
  (125, 124, [(1, 118, 1)]),
  (126, 125, [(1, 118, 1)]),
  (127, 126, [(1, 118, 1)]),
  (128, 127, [(1, 118, 1)]),
  (129, 128, [(1, 118, 1)]),
  (130, 129, [(1, 118, 1)]),
  (131, 130, [(1, 118, 1)]),
  (132, 131, [(1, 118, 1)]),
  (133, 132, [(1, 118, 1)]),
  (134, 133, [(1, 118, 1)]),
  (135, 134, [(1, 118, 1)]),
  (136, 135, [(1, 118, 1)]),
  (137, 136, [(1, 118, 1)]),
  (138, 137, [(1, 118, 1)]),
  (139, 138, [(1, 118, 1)]),
  (140, 139, [(1, 118, 1)]),
  (141, 140, [(1, 118, 1)]),
  (142, 141, [(1, 118, 1)]),
  (143, 142, [(1, 118, 1)]),
  (144, 143, [(1, 118, 1)]),
  (145, 144, [(1, 118, 1)]),
  (146, 145, [(1, 118, 1)]),
  (147, 146, [(1, 118, 1)]),
  (148, 147, [(1, 118, 1)]),
  (149, 148, [(1, 118, 1)]),
  (150, 149, [(1, 118, 1)]),
  (151, 150, [(1, 118, 1)]),
  (152, 151, [(1, 118, 1)]),
  (153, 152, [(1, 118, 1)]),
  (154, 153, [(1, 118, 1)]),
  (155, 154, [(1, 118, 1)]),
  (156, 155, [(1, 118, 1)]),
  (157, 156, [(1, 118, 1)]),
  (158, 157, [(1, 118, 1)]),
  (159, 158, [(1, 118, 1)]),
  (160, 159, [(1, 118, 1)]),
  (161, 160, [(1, 118, 1)]),
  (162, 161, [(1, 118, 1)]),
  (163, 162, [(1, 118, 1)]),
  (164, 163, [(1, 118, 1)]),
  (165, 164, [(1, 118, 1)]),
  (166, 165, [(1, 118, 1)]),
  (167, 166, [(1, 118, 1)]),
  (168, 167, [(1, 118, 1)]),
  (169, 168, [(1, 118, 1)]),
  (170, 169, [(1, 118, 1)]),
  (171, 170, [(1, 118, 1)]),
  (172, 171, [(1, 118, 1)]),
  (173, 172, [(1, 118, 1)]),
  (174, 173, [(1, 118, 1)]),
  (175, 174, [(1, 118, 1)]),
  (176, 175, [(1, 118, 1)]),
  (177, 176, [(1, 118, 1)]),
  (178, 177, [(1, 118, 1)]),
  (179, 178, [(1, 118, 1)]),
  (180, 179, [(1, 118, 1)]),
  (181, 180, [(1, 118, 1)]),
  (182, 181, [(1, 118, 1)]),
  (183, 182, [(1, 118, 1)]),
  (184, 183, [(1, 118, 1)]),
  (185, 184, [(1, 118, 1)]),
  (186, 185, [(1, 118, 1)]),
  (187, 186, [(1, 118, 1)]),
  (188, 187, [(1, 118, 1)]),
  (189, 188, [(1, 118, 1)]),
  (190, 189, [(1, 118, 1)]),
  (191, 190, [(1, 118, 1)]),
  (192, 191, [(1, 118, 1)]),
  (193, 192, [(1, 118, 1)]),
  (194, 193, [(1, 118, 1)]),
  (195, 194, [(1, 118, 1)]),
  (196, 195, [(1, 118, 1)]),
  (197, 196, [(1, 118, 1)]),
  (198, 197, [(1, 118, 1)]),
  (199, 198, [(1, 118, 1)]),
  (200, 199, [(1, 118, 1)]),
  (202, 201, [(1, 118, 1)]),
  (204, 203, [(1, 118, 1)]),
  (206, 205, [(1, 118, 1)]),
  (208, 207, [(1, 118, 1)]),
  (210, 209, [(1, 118, 1)]),
  (212, 211, [(1, 118, 1)]),
  (214, 213, [(1, 118, 1)]),
  (216, 215, [(1, 118, 1)]),
  (218, 217, [(1, 118, 1)]),
  (220, 219, [(1, 118, 1)]),
  (222, 221, [(1, 118, 1)]),
  (224, 223, [(1, 118, 1)]),
  (226, 225, [(1, 118, 1)]),
  (228, 227, [(1, 118, 1)]),
  (230, 229, [(1, 118, 1)]),
  (232, 231, [(1, 118, 1)]),
  (234, 233, [(1, 118, 1)]),
  (236, 235, [(1, 118, 1)]),
  (238, 237, [(1, 118, 1)]),
  (240, 239, [(1, 118, 1)]),
  (242, 241, [(1, 118, 1)]),
  (244, 243, [(1, 118, 1)]),
  (246, 245, [(1, 118, 1)]),
  (248, 247, [(1, 118, 1)]),
  (250, 249, [(1, 118, 1)]),
  (252, 251, [(1, 118, 1)]),
  (254, 253, [(1, 118, 1)]),
  (256, 255, [(1, 118, 1)]),
  (258, 257, [(1, 118, 1)]),
  (260, 257, [(1, 52, 1), (2, 62, 3), (3, 3, 4), (4, 1, 5)]),
  (262, 259, [(1, 53, 1), (2, 62, 3), (3, 3, 4)]),
  (264, 261, [(1, 53, 1), (2, 62, 3), (3, 3, 4)]),
  (266, 263, [(1, 54, 1), (2, 63, 3), (3, 1, 4)]),
  (268, 265, [(1, 54, 1), (2, 63, 3), (3, 1, 4)]),
  (270, 267, [(1, 54, 1), (2, 64, 3)]),
  (272, 269, [(1, 55, 1), (2, 63, 3)]),
  (274, 271, [(1, 55, 1), (2, 63, 3)]),
  (276, 273, [(1, 56, 1), (2, 62, 3)]),
  (278, 275, [(1, 56, 1), (2, 62, 3)]),
  (280, 277, [(1, 56, 1), (2, 62, 3)]),
  (282, 279, [(1, 57, 1), (2, 61, 3)]),
  (284, 281, [(1, 57, 1), (2, 61, 3)]),
  (286, 283, [(1, 58, 1), (2, 60, 3)]),
  (288, 285, [(1, 58, 1), (2, 60, 3)]),
  (290, 287, [(1, 58, 1), (2, 60, 3)]),
  (292, 289, [(1, 59, 1), (2, 59, 3)]),
  (294, 291, [(1, 59, 1), (2, 59, 3)]),
  (296, 293, [(1, 60, 1), (2, 58, 3)]),
  (298, 295, [(1, 60, 1), (2, 58, 3)]),
  (300, 297, [(1, 60, 1), (2, 58, 3)]),
  (303, 298, [(1, 34, 1), (2, 77, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (306, 301, [(1, 34, 1), (2, 78, 3), (3, 5, 4), (4, 1, 5)]),
  (309, 304, [(1, 35, 1), (2, 78, 3), (3, 5, 4)]),
  (312, 307, [(1, 35, 1), (2, 79, 3), (3, 4, 4)]),
  (315, 310, [(1, 35, 1), (2, 80, 3), (3, 3, 4)]),
  (318, 313, [(1, 36, 1), (2, 81, 3), (3, 1, 4)]),
  (321, 316, [(1, 36, 1), (2, 82, 3)]),
  (324, 319, [(1, 36, 1), (2, 82, 3)]),
  (327, 320, [(1, 26, 1), (2, 83, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (330, 323, [(1, 26, 1), (2, 84, 3), (3, 6, 4), (4, 2, 5)]),
  (333, 326, [(1, 26, 1), (2, 85, 3), (3, 6, 4), (4, 1, 5)]),
  (336, 329, [(1, 26, 1), (2, 86, 3), (3, 6, 4)]),
  (339, 332, [(1, 27, 1), (2, 86, 3), (3, 5, 4)]),
  (342, 333, [(1, 21, 1), (2, 86, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (345, 336, [(1, 21, 1), (2, 87, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (348, 339, [(1, 21, 1), (2, 88, 3), (3, 7, 4), (4, 2, 5)]),
  (351, 342, [(1, 21, 1), (2, 89, 3), (3, 7, 4), (4, 1, 5)]),
  (354, 343, [(1, 17, 1), (2, 89, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (357, 346, [(1, 17, 1), (2, 90, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (360, 349, [(1, 18, 1), (2, 90, 3), (3, 8, 4), (4, 2, 5)]),
  (363, 350, [(1, 15, 1), (2, 90, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (366, 353, [(1, 15, 1), (2, 91, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6)]),
  (369, 354, [(2, 118, 3)]),
  (372, 355, [(2, 118, 3)]),
  (375, 356, [(2, 118, 3)]),
  (378, 357, [(2, 117, 3), (3, 1, 5)]),
  (381, 358, [(2, 117, 3), (3, 1, 5)]),
  (384, 359, [(2, 117, 3), (3, 1, 5)]),
  (387, 360, [(2, 117, 3), (3, 1, 5)]),
  (390, 361, [(2, 116, 3), (3, 2, 5)]),
  (393, 360, [(2, 115, 3), (3, 3, 5)]),
  (396, 361, [(2, 114, 3), (3, 1, 4), (3, 3, 5)]),
  (399, 362, [(2, 114, 3), (3, 1, 4), (3, 3, 5)]),
  (402, 363, [(2, 114, 3), (3, 1, 4), (3, 3, 5)]),
  (406, 365, [(2, 114, 3), (3, 1, 4), (3, 3, 5)]),
  (410, 365, [(2, 112, 3), (3, 2, 4), (3, 4, 5)]),
  (414, 367, [(2, 112, 3), (3, 3, 4), (3, 3, 5)]),
  (418, 367, [(2, 110, 3), (3, 4, 4), (3, 4, 5)]),
  (422, 369, [(2, 110, 3), (3, 4, 4), (3, 4, 5)]),
  (426, 369, [(2, 109, 3), (3, 4, 4), (3, 5, 5)]),
  (430, 371, [(2, 108, 3), (3, 5, 4), (3, 5, 5)]),
  (434, 371, [(2, 107, 3), (3, 5, 4), (3, 6, 5)]),
  (438, 373, [(2, 107, 3), (3, 6, 4), (3, 5, 5)]),
  (442, 373, [(2, 105, 3), (3, 7, 4), (3, 6, 5)]),
  (446, 375, [(2, 105, 3), (3, 7, 4), (3, 6, 5)]),
  (450, 377, [(2, 105, 3), (3, 7, 4), (3, 6, 5)]),
  (454, 377, [(2, 103, 3), (3, 8, 4), (3, 7, 5)]),
  (458, 379, [(2, 103, 3), (3, 8, 4), (3, 7, 5)]),
  (462, 379, [(2, 101, 3), (3, 9, 4), (3, 8, 5)]),
  (466, 381, [(2, 101, 3), (3, 10, 4), (3, 7, 5)]),
  (470, 381, [(2, 99, 3), (3, 11, 4), (3, 8, 5)]),
  (474, 383, [(2, 99, 3), (3, 11, 4), (3, 8, 5)]),
  (478, 385, [(2, 99, 3), (3, 11, 4), (3, 8, 5)]),
  (482, 385, [(2, 97, 3), (3, 12, 4), (3, 9, 5)]),
  (486, 387, [(2, 97, 3), (3, 12, 4), (3, 9, 5)]),
  (490, 387, [(2, 95, 3), (3, 13, 4), (3, 10, 5)]),
  (494, 389, [(2, 95, 3), (3, 14, 4), (3, 9, 5)]),
  (498, 389, [(2, 93, 3), (3, 15, 4), (3, 10, 5)]),
  (502, 391, [(2, 93, 3), (3, 15, 4), (3, 10, 5)]),
  (507, 392, [(2, 92, 3), (3, 15, 4), (3, 11, 5)]),
  (512, 393, [(2, 90, 3), (3, 17, 4), (3, 11, 5)]),
  (517, 396, [(2, 90, 3), (3, 17, 4), (3, 11, 5)]),
  (522, 397, [(2, 89, 3), (3, 18, 4), (3, 11, 5)]),
  (527, 398, [(2, 88, 3), (3, 18, 4), (3, 12, 5)]),
  (532, 399, [(2, 86, 3), (3, 19, 4), (3, 13, 5)]),
  (537, 400, [(2, 85, 3), (3, 20, 4), (3, 13, 5)]),
  (542, 403, [(2, 85, 3), (3, 20, 4), (3, 13, 5)]),
  (547, 404, [(2, 84, 3), (3, 21, 4), (3, 13, 5)]),
  (552, 405, [(2, 83, 3), (3, 21, 4), (3, 14, 5)]),
  (557, 406, [(2, 81, 3), (3, 23, 4), (3, 14, 5)]),
  (562, 407, [(2, 80, 3), (3, 23, 4), (3, 15, 5)]),
  (567, 408, [(2, 79, 3), (3, 24, 4), (3, 15, 5)]),
  (572, 411, [(2, 79, 3), (3, 24, 4), (3, 15, 5)]),
  (577, 412, [(2, 78, 3), (3, 25, 4), (3, 15, 5)]),
  (582, 413, [(2, 77, 3), (3, 25, 4), (3, 16, 5)]),
  (587, 414, [(2, 76, 3), (3, 26, 4), (3, 16, 5)]),
  (592, 415, [(2, 75, 3), (3, 26, 4), (3, 17, 5)]),
  (597, 418, [(2, 75, 3), (3, 27, 4), (3, 16, 5)]),
  (602, 419, [(2, 74, 3), (3, 27, 4), (3, 17, 5)]),
  (608, 419, [(2, 72, 3), (3, 28, 4), (3, 18, 5)]),
  (614, 421, [(2, 71, 3), (3, 29, 4), (3, 18, 5)]),
  (620, 423, [(2, 70, 3), (3, 29, 4), (3, 19, 5)]),
  (626, 425, [(2, 69, 3), (3, 30, 4), (3, 19, 5)]),
  (632, 425, [(2, 67, 3), (3, 31, 4), (3, 20, 5)]),
  (638, 427, [(2, 67, 3), (3, 31, 4), (3, 20, 5)]),
  (644, 429, [(2, 66, 3), (3, 32, 4), (3, 20, 5)]),
  (650, 431, [(2, 65, 3), (3, 32, 4), (3, 21, 5)]),
  (656, 431, [(2, 63, 3), (3, 33, 4), (3, 22, 5)]),
  (662, 433, [(2, 63, 3), (3, 33, 4), (3, 22, 5)]),
  (668, 435, [(2, 62, 3), (3, 34, 4), (3, 22, 5)]),
  (674, 435, [(2, 61, 3), (3, 34, 4), (3, 23, 5)]),
  (680, 437, [(2, 60, 3), (3, 35, 4), (3, 23, 5)]),
  (686, 439, [(2, 59, 3), (3, 35, 4), (3, 24, 5)]),
  (692, 441, [(2, 59, 3), (3, 35, 4), (3, 24, 5)]),
  (698, 441, [(2, 57, 3), (3, 36, 4), (3, 25, 5)]),
  (704, 443, [(2, 57, 3), (3, 36, 4), (3, 25, 5)]),
  (711, 444, [(2, 55, 3), (3, 37, 4), (3, 25, 5), (4, 1, 6)]),
  (718, 447, [(2, 55, 3), (3, 37, 4), (3, 26, 5)]),
  (725, 448, [(2, 54, 3), (3, 38, 4), (3, 26, 5)]),
  (732, 449, [(2, 53, 3), (3, 38, 4), (3, 26, 5), (4, 1, 6)]),
  (739, 450, [(2, 52, 3), (3, 38, 4), (3, 27, 5), (4, 1, 6)]),
  (746, 451, [(2, 51, 3), (3, 38, 4), (3, 28, 5), (4, 1, 6)]),
  (753, 452, [(2, 50, 3), (3, 39, 4), (3, 28, 5), (4, 1, 6)]),
  (760, 455, [(2, 49, 3), (3, 40, 4), (3, 28, 5), (4, 1, 6)]),
  (767, 456, [(2, 48, 3), (3, 40, 4), (3, 29, 5), (4, 1, 6)]),
  (774, 457, [(2, 47, 3), (3, 40, 4), (3, 30, 5), (4, 1, 6)]),
  (781, 460, [(2, 47, 3), (3, 40, 4), (3, 30, 5), (4, 1, 6)]),
  (788, 461, [(2, 46, 3), (3, 41, 4), (3, 30, 5), (4, 1, 6)]),
  (795, 462, [(2, 45, 3), (3, 41, 4), (3, 31, 5), (4, 1, 6)]),
  (802, 463, [(2, 44, 3), (3, 41, 4), (3, 32, 5), (4, 1, 6)]),
  (810, 465, [(2, 44, 3), (3, 41, 4), (3, 32, 5), (4, 1, 6)]),
  (818, 467, [(2, 43, 3), (3, 41, 4), (3, 33, 5), (4, 1, 6)]),
  (826, 467, [(2, 42, 3), (3, 41, 4), (3, 33, 5), (4, 2, 6)]),
  (834, 469, [(2, 41, 3), (3, 42, 4), (3, 33, 5), (4, 2, 6)]),
  (842, 471, [(2, 41, 3), (3, 41, 4), (3, 34, 5), (4, 2, 6)]),
  (850, 473, [(2, 40, 3), (3, 42, 4), (3, 34, 5), (4, 2, 6)]),
  (858, 473, [(2, 39, 3), (3, 42, 4), (3, 35, 5), (4, 2, 6)]),
  (866, 475, [(2, 38, 3), (3, 42, 4), (3, 36, 5), (4, 2, 6)]),
  (874, 477, [(2, 38, 3), (3, 42, 4), (3, 36, 5), (4, 2, 6)]),
  (882, 477, [(2, 37, 3), (3, 42, 4), (3, 36, 5), (4, 3, 6)]),
  (890, 479, [(2, 36, 3), (3, 42, 4), (3, 38, 5), (4, 2, 6)]),
  (898, 481, [(2, 36, 3), (3, 42, 4), (3, 38, 5), (4, 2, 6)]),
  (906, 481, [(2, 35, 3), (3, 42, 4), (3, 38, 5), (4, 3, 6)]),
  (915, 484, [(2, 35, 3), (3, 42, 4), (3, 38, 5), (4, 3, 6)]),
  (924, 485, [(2, 34, 3), (3, 42, 4), (3, 39, 5), (4, 3, 6)]),
  (933, 486, [(2, 33, 3), (3, 42, 4), (3, 40, 5), (4, 3, 6)]),
  (942, 487, [(2, 32, 3), (3, 42, 4), (3, 41, 5), (4, 3, 6)]),
  (951, 490, [(2, 32, 3), (3, 42, 4), (3, 41, 5), (4, 3, 6)]),
  (960, 491, [(2, 31, 3), (3, 42, 4), (3, 42, 5), (4, 3, 6)]),
  (969, 492, [(2, 31, 3), (3, 41, 4), (3, 43, 5), (4, 3, 6)]),
  (978, 493, [(2, 30, 3), (3, 41, 4), (3, 44, 5), (4, 3, 6)]),
  (987, 494, [(2, 30, 3), (3, 40, 4), (3, 44, 5), (4, 4, 6)]),
  (996, 497, [(2, 29, 3), (3, 41, 4), (3, 45, 5), (4, 3, 6)]),
  (1005, 498, [(2, 29, 3), (3, 40, 4), (3, 45, 5), (4, 4, 6)]),
  (1015, 498, [(2, 28, 3), (3, 40, 4), (3, 46, 5), (4, 4, 6)]),
  (1025, 500, [(2, 28, 3), (3, 39, 4), (3, 47, 5), (4, 4, 6)]),
  (1035, 502, [(2, 27, 3), (3, 39, 4), (3, 48, 5), (4, 4, 6)]),
  (1045, 504, [(2, 27, 3), (3, 39, 4), (3, 48, 5), (4, 4, 6)]),
  (1055, 504, [(2, 26, 3), (3, 38, 4), (3, 50, 5), (4, 4, 6)]),
  (1065, 506, [(2, 26, 3), (3, 38, 4), (3, 50, 5), (4, 4, 6)]),
  (1075, 508, [(2, 25, 3), (3, 38, 4), (3, 51, 5), (4, 4, 6)]),
  (1085, 508, [(2, 25, 3), (3, 37, 4), (3, 51, 5), (4, 5, 6)]),
  (1095, 510, [(2, 24, 3), (3, 37, 4), (3, 53, 5), (4, 4, 6)]),
  (1105, 512, [(2, 24, 3), (3, 37, 4), (3, 52, 5), (4, 5, 6)]),
  (1116, 513, [(2, 24, 3), (3, 36, 4), (3, 53, 5), (4, 5, 6)]),
  (1127, 514, [(2, 23, 3), (3, 35, 4), (3, 55, 5), (4, 5, 6)]),
  (1138, 517, [(2, 23, 3), (3, 35, 4), (3, 55, 5), (4, 5, 6)]),
  (1149, 518, [(2, 22, 3), (3, 35, 4), (3, 56, 5), (4, 5, 6)]),
  (1160, 519, [(2, 22, 3), (3, 34, 4), (3, 57, 5), (4, 5, 6)]),
  (1171, 520, [(2, 22, 3), (3, 33, 4), (3, 57, 5), (4, 6, 6)]),
  (1182, 521, [(2, 21, 3), (3, 33, 4), (3, 58, 5), (4, 6, 6)]),
  (1193, 522, [(2, 21, 3), (3, 32, 4), (3, 59, 5), (4, 6, 6)])]

theorem small121 : smallOK 121 1188 certs121 = true := by decide +kernel

/-- The certificates for `t = 122`. -/
def certs122 : List Cert := [
  (120, 119, [(1, 119, 1)]),
  (121, 120, [(1, 119, 1)]),
  (122, 121, [(1, 119, 1)]),
  (123, 122, [(1, 119, 1)]),
  (124, 123, [(1, 119, 1)]),
  (125, 124, [(1, 119, 1)]),
  (126, 125, [(1, 119, 1)]),
  (127, 126, [(1, 119, 1)]),
  (128, 127, [(1, 119, 1)]),
  (129, 128, [(1, 119, 1)]),
  (130, 129, [(1, 119, 1)]),
  (131, 130, [(1, 119, 1)]),
  (132, 131, [(1, 119, 1)]),
  (133, 132, [(1, 119, 1)]),
  (134, 133, [(1, 119, 1)]),
  (135, 134, [(1, 119, 1)]),
  (136, 135, [(1, 119, 1)]),
  (137, 136, [(1, 119, 1)]),
  (138, 137, [(1, 119, 1)]),
  (139, 138, [(1, 119, 1)]),
  (140, 139, [(1, 119, 1)]),
  (141, 140, [(1, 119, 1)]),
  (142, 141, [(1, 119, 1)]),
  (143, 142, [(1, 119, 1)]),
  (144, 143, [(1, 119, 1)]),
  (145, 144, [(1, 119, 1)]),
  (146, 145, [(1, 119, 1)]),
  (147, 146, [(1, 119, 1)]),
  (148, 147, [(1, 119, 1)]),
  (149, 148, [(1, 119, 1)]),
  (150, 149, [(1, 119, 1)]),
  (151, 150, [(1, 119, 1)]),
  (152, 151, [(1, 119, 1)]),
  (153, 152, [(1, 119, 1)]),
  (154, 153, [(1, 119, 1)]),
  (155, 154, [(1, 119, 1)]),
  (156, 155, [(1, 119, 1)]),
  (157, 156, [(1, 119, 1)]),
  (158, 157, [(1, 119, 1)]),
  (159, 158, [(1, 119, 1)]),
  (160, 159, [(1, 119, 1)]),
  (161, 160, [(1, 119, 1)]),
  (162, 161, [(1, 119, 1)]),
  (163, 162, [(1, 119, 1)]),
  (164, 163, [(1, 119, 1)]),
  (165, 164, [(1, 119, 1)]),
  (166, 165, [(1, 119, 1)]),
  (167, 166, [(1, 119, 1)]),
  (168, 167, [(1, 119, 1)]),
  (169, 168, [(1, 119, 1)]),
  (170, 169, [(1, 119, 1)]),
  (171, 170, [(1, 119, 1)]),
  (172, 171, [(1, 119, 1)]),
  (173, 172, [(1, 119, 1)]),
  (174, 173, [(1, 119, 1)]),
  (175, 174, [(1, 119, 1)]),
  (176, 175, [(1, 119, 1)]),
  (177, 176, [(1, 119, 1)]),
  (178, 177, [(1, 119, 1)]),
  (179, 178, [(1, 119, 1)]),
  (180, 179, [(1, 119, 1)]),
  (181, 180, [(1, 119, 1)]),
  (182, 181, [(1, 119, 1)]),
  (183, 182, [(1, 119, 1)]),
  (184, 183, [(1, 119, 1)]),
  (185, 184, [(1, 119, 1)]),
  (186, 185, [(1, 119, 1)]),
  (187, 186, [(1, 119, 1)]),
  (188, 187, [(1, 119, 1)]),
  (189, 188, [(1, 119, 1)]),
  (190, 189, [(1, 119, 1)]),
  (191, 190, [(1, 119, 1)]),
  (192, 191, [(1, 119, 1)]),
  (193, 192, [(1, 119, 1)]),
  (194, 193, [(1, 119, 1)]),
  (195, 194, [(1, 119, 1)]),
  (196, 195, [(1, 119, 1)]),
  (197, 196, [(1, 119, 1)]),
  (198, 197, [(1, 119, 1)]),
  (199, 198, [(1, 119, 1)]),
  (200, 199, [(1, 119, 1)]),
  (202, 201, [(1, 119, 1)]),
  (204, 203, [(1, 119, 1)]),
  (206, 205, [(1, 119, 1)]),
  (208, 207, [(1, 119, 1)]),
  (210, 209, [(1, 119, 1)]),
  (212, 211, [(1, 119, 1)]),
  (214, 213, [(1, 119, 1)]),
  (216, 215, [(1, 119, 1)]),
  (218, 217, [(1, 119, 1)]),
  (220, 219, [(1, 119, 1)]),
  (222, 221, [(1, 119, 1)]),
  (224, 223, [(1, 119, 1)]),
  (226, 225, [(1, 119, 1)]),
  (228, 227, [(1, 119, 1)]),
  (230, 229, [(1, 119, 1)]),
  (232, 231, [(1, 119, 1)]),
  (234, 233, [(1, 119, 1)]),
  (236, 235, [(1, 119, 1)]),
  (238, 237, [(1, 119, 1)]),
  (240, 239, [(1, 119, 1)]),
  (242, 241, [(1, 119, 1)]),
  (244, 243, [(1, 119, 1)]),
  (246, 245, [(1, 119, 1)]),
  (248, 247, [(1, 119, 1)]),
  (250, 249, [(1, 119, 1)]),
  (252, 251, [(1, 119, 1)]),
  (254, 253, [(1, 119, 1)]),
  (256, 255, [(1, 119, 1)]),
  (258, 257, [(1, 119, 1)]),
  (260, 259, [(1, 119, 1)]),
  (262, 259, [(1, 53, 1), (2, 62, 3), (3, 3, 4), (4, 1, 5)]),
  (264, 261, [(1, 53, 1), (2, 62, 3), (3, 4, 4)]),
  (266, 263, [(1, 54, 1), (2, 63, 3), (3, 2, 4)]),
  (268, 265, [(1, 54, 1), (2, 63, 3), (3, 2, 4)]),
  (270, 267, [(1, 54, 1), (2, 64, 3), (3, 1, 4)]),
  (272, 269, [(1, 55, 1), (2, 64, 3)]),
  (274, 271, [(1, 55, 1), (2, 64, 3)]),
  (276, 273, [(1, 56, 1), (2, 63, 3)]),
  (278, 275, [(1, 56, 1), (2, 63, 3)]),
  (280, 277, [(1, 56, 1), (2, 63, 3)]),
  (282, 279, [(1, 57, 1), (2, 62, 3)]),
  (284, 281, [(1, 57, 1), (2, 62, 3)]),
  (286, 283, [(1, 58, 1), (2, 61, 3)]),
  (288, 285, [(1, 58, 1), (2, 61, 3)]),
  (290, 287, [(1, 58, 1), (2, 61, 3)]),
  (292, 289, [(1, 59, 1), (2, 60, 3)]),
  (294, 291, [(1, 59, 1), (2, 60, 3)]),
  (296, 293, [(1, 60, 1), (2, 59, 3)]),
  (298, 295, [(1, 60, 1), (2, 59, 3)]),
  (300, 297, [(1, 60, 1), (2, 59, 3)]),
  (303, 300, [(1, 61, 1), (2, 58, 3)]),
  (306, 301, [(1, 34, 1), (2, 78, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (309, 304, [(1, 35, 1), (2, 78, 3), (3, 5, 4), (4, 1, 5)]),
  (312, 307, [(1, 35, 1), (2, 79, 3), (3, 5, 4)]),
  (315, 310, [(1, 35, 1), (2, 80, 3), (3, 4, 4)]),
  (318, 313, [(1, 36, 1), (2, 81, 3), (3, 2, 4)]),
  (321, 316, [(1, 36, 1), (2, 82, 3), (3, 1, 4)]),
  (324, 319, [(1, 36, 1), (2, 83, 3)]),
  (327, 322, [(1, 37, 1), (2, 82, 3)]),
  (330, 323, [(1, 26, 1), (2, 84, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (333, 326, [(1, 26, 1), (2, 85, 3), (3, 6, 4), (4, 2, 5)]),
  (336, 329, [(1, 26, 1), (2, 86, 3), (3, 6, 4), (4, 1, 5)]),
  (339, 332, [(1, 27, 1), (2, 86, 3), (3, 6, 4)]),
  (342, 335, [(1, 27, 1), (2, 87, 3), (3, 5, 4)]),
  (345, 336, [(1, 21, 1), (2, 87, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (348, 339, [(1, 21, 1), (2, 88, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (351, 342, [(1, 21, 1), (2, 89, 3), (3, 7, 4), (4, 2, 5)]),
  (354, 345, [(1, 21, 1), (2, 90, 3), (3, 7, 4), (4, 1, 5)]),
  (357, 346, [(1, 17, 1), (2, 90, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (360, 349, [(1, 18, 1), (2, 90, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (363, 352, [(1, 18, 1), (2, 91, 3), (3, 8, 4), (4, 2, 5)]),
  (366, 353, [(1, 15, 1), (2, 91, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (369, 356, [(1, 15, 1), (2, 92, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6)]),
  (372, 357, [(2, 119, 3)]),
  (375, 358, [(2, 119, 3)]),
  (378, 359, [(2, 118, 3), (3, 1, 5)]),
  (381, 360, [(2, 118, 3), (3, 1, 5)]),
  (384, 361, [(2, 118, 3), (3, 1, 5)]),
  (387, 362, [(2, 118, 3), (3, 1, 5)]),
  (390, 363, [(2, 118, 3), (3, 1, 5)]),
  (393, 364, [(2, 117, 3), (3, 2, 5)]),
  (396, 363, [(2, 116, 3), (3, 3, 5)]),
  (399, 364, [(2, 115, 3), (3, 1, 4), (3, 3, 5)]),
  (402, 365, [(2, 115, 3), (3, 1, 4), (3, 3, 5)]),
  (406, 367, [(2, 115, 3), (3, 1, 4), (3, 3, 5)]),
  (410, 367, [(2, 113, 3), (3, 2, 4), (3, 4, 5)]),
  (414, 369, [(2, 113, 3), (3, 3, 4), (3, 3, 5)]),
  (418, 369, [(2, 112, 3), (3, 3, 4), (3, 4, 5)]),
  (422, 371, [(2, 112, 3), (3, 3, 4), (3, 4, 5)]),
  (426, 371, [(2, 110, 3), (3, 4, 4), (3, 5, 5)]),
  (430, 373, [(2, 110, 3), (3, 4, 4), (3, 5, 5)]),
  (434, 375, [(2, 110, 3), (3, 5, 4), (3, 4, 5)]),
  (438, 375, [(2, 108, 3), (3, 6, 4), (3, 5, 5)]),
  (442, 377, [(2, 108, 3), (3, 6, 4), (3, 5, 5)]),
  (446, 377, [(2, 106, 3), (3, 7, 4), (3, 6, 5)]),
  (450, 379, [(2, 106, 3), (3, 7, 4), (3, 6, 5)]),
  (454, 379, [(2, 104, 3), (3, 8, 4), (3, 7, 5)]),
  (458, 381, [(2, 104, 3), (3, 8, 4), (3, 7, 5)]),
  (462, 383, [(2, 104, 3), (3, 9, 4), (3, 6, 5)]),
  (466, 383, [(2, 102, 3), (3, 10, 4), (3, 7, 5)]),
  (470, 383, [(2, 101, 3), (3, 10, 4), (3, 8, 5)]),
  (474, 385, [(2, 100, 3), (3, 11, 4), (3, 8, 5)]),
  (478, 387, [(2, 100, 3), (3, 11, 4), (3, 8, 5)]),
  (482, 387, [(2, 98, 3), (3, 12, 4), (3, 9, 5)]),
  (486, 389, [(2, 98, 3), (3, 12, 4), (3, 9, 5)]),
  (490, 391, [(2, 98, 3), (3, 13, 4), (3, 8, 5)]),
  (494, 391, [(2, 96, 3), (3, 14, 4), (3, 9, 5)]),
  (498, 391, [(2, 95, 3), (3, 14, 4), (3, 10, 5)]),
  (502, 393, [(2, 94, 3), (3, 15, 4), (3, 10, 5)]),
  (507, 394, [(2, 93, 3), (3, 15, 4), (3, 11, 5)]),
  (512, 395, [(2, 92, 3), (3, 16, 4), (3, 11, 5)]),
  (517, 398, [(2, 92, 3), (3, 16, 4), (3, 11, 5)]),
  (522, 399, [(2, 90, 3), (3, 18, 4), (3, 11, 5)]),
  (527, 400, [(2, 89, 3), (3, 18, 4), (3, 12, 5)]),
  (532, 401, [(2, 88, 3), (3, 19, 4), (3, 12, 5)]),
  (537, 404, [(2, 88, 3), (3, 19, 4), (3, 12, 5)]),
  (542, 405, [(2, 87, 3), (3, 20, 4), (3, 12, 5)]),
  (547, 406, [(2, 85, 3), (3, 21, 4), (3, 13, 5)]),
  (552, 407, [(2, 84, 3), (3, 21, 4), (3, 14, 5)]),
  (557, 408, [(2, 83, 3), (3, 22, 4), (3, 14, 5)]),
  (562, 409, [(2, 82, 3), (3, 22, 4), (3, 15, 5)]),
  (567, 412, [(2, 82, 3), (3, 23, 4), (3, 14, 5)]),
  (572, 413, [(2, 80, 3), (3, 24, 4), (3, 15, 5)]),
  (577, 414, [(2, 79, 3), (3, 25, 4), (3, 15, 5)]),
  (582, 415, [(2, 78, 3), (3, 25, 4), (3, 16, 5)]),
  (587, 416, [(2, 77, 3), (3, 26, 4), (3, 16, 5)]),
  (592, 417, [(2, 76, 3), (3, 26, 4), (3, 17, 5)]),
  (597, 418, [(2, 75, 3), (3, 27, 4), (3, 17, 5)]),
  (602, 421, [(2, 75, 3), (3, 27, 4), (3, 17, 5)]),
  (608, 421, [(2, 73, 3), (3, 28, 4), (3, 18, 5)]),
  (614, 423, [(2, 72, 3), (3, 29, 4), (3, 18, 5)]),
  (620, 425, [(2, 71, 3), (3, 29, 4), (3, 19, 5)]),
  (626, 427, [(2, 70, 3), (3, 30, 4), (3, 19, 5)]),
  (632, 429, [(2, 70, 3), (3, 30, 4), (3, 19, 5)]),
  (638, 429, [(2, 68, 3), (3, 31, 4), (3, 20, 5)]),
  (644, 431, [(2, 67, 3), (3, 32, 4), (3, 20, 5)]),
  (650, 433, [(2, 66, 3), (3, 32, 4), (3, 21, 5)]),
  (656, 435, [(2, 66, 3), (3, 32, 4), (3, 21, 5)]),
  (662, 435, [(2, 64, 3), (3, 33, 4), (3, 22, 5)]),
  (668, 437, [(2, 63, 3), (3, 34, 4), (3, 22, 5)]),
  (674, 439, [(2, 62, 3), (3, 35, 4), (3, 22, 5)]),
  (680, 439, [(2, 61, 3), (3, 35, 4), (3, 23, 5)]),
  (686, 441, [(2, 60, 3), (3, 35, 4), (3, 24, 5)]),
  (692, 443, [(2, 60, 3), (3, 35, 4), (3, 24, 5)]),
  (698, 445, [(2, 59, 3), (3, 36, 4), (3, 24, 5)]),
  (704, 445, [(2, 58, 3), (3, 36, 4), (3, 25, 5)]),
  (711, 448, [(2, 57, 3), (3, 37, 4), (3, 25, 5)]),
  (718, 449, [(2, 56, 3), (3, 37, 4), (3, 26, 5)]),
  (725, 450, [(2, 55, 3), (3, 38, 4), (3, 25, 5), (4, 1, 6)]),
  (732, 451, [(2, 54, 3), (3, 38, 4), (3, 26, 5), (4, 1, 6)]),
  (739, 454, [(2, 53, 3), (3, 39, 4), (3, 27, 5)]),
  (746, 455, [(2, 52, 3), (3, 39, 4), (3, 27, 5), (4, 1, 6)]),
  (753, 456, [(2, 51, 3), (3, 39, 4), (3, 28, 5), (4, 1, 6)]),
  (760, 457, [(2, 50, 3), (3, 40, 4), (3, 28, 5), (4, 1, 6)]),
  (767, 458, [(2, 49, 3), (3, 40, 4), (3, 29, 5), (4, 1, 6)]),
  (774, 461, [(2, 49, 3), (3, 40, 4), (3, 29, 5), (4, 1, 6)]),
  (781, 462, [(2, 48, 3), (3, 40, 4), (3, 30, 5), (4, 1, 6)]),
  (788, 463, [(2, 47, 3), (3, 41, 4), (3, 30, 5), (4, 1, 6)]),
  (795, 464, [(2, 46, 3), (3, 41, 4), (3, 30, 5), (4, 2, 6)]),
  (802, 467, [(2, 46, 3), (3, 41, 4), (3, 31, 5), (4, 1, 6)]),
  (810, 467, [(2, 44, 3), (3, 42, 4), (3, 31, 5), (4, 2, 6)]),
  (818, 469, [(2, 44, 3), (3, 41, 4), (3, 32, 5), (4, 2, 6)]),
  (826, 471, [(2, 43, 3), (3, 42, 4), (3, 32, 5), (4, 2, 6)]),
  (834, 471, [(2, 42, 3), (3, 42, 4), (3, 33, 5), (4, 2, 6)]),
  (842, 473, [(2, 41, 3), (3, 42, 4), (3, 34, 5), (4, 2, 6)]),
  (850, 475, [(2, 41, 3), (3, 42, 4), (3, 34, 5), (4, 2, 6)]),
  (858, 477, [(2, 40, 3), (3, 42, 4), (3, 35, 5), (4, 2, 6)]),
  (866, 479, [(2, 39, 3), (3, 43, 4), (3, 35, 5), (4, 2, 6)]),
  (874, 479, [(2, 38, 3), (3, 43, 4), (3, 36, 5), (4, 2, 6)]),
  (882, 481, [(2, 38, 3), (3, 42, 4), (3, 37, 5), (4, 2, 6)]),
  (890, 483, [(2, 37, 3), (3, 43, 4), (3, 37, 5), (4, 2, 6)]),
  (898, 483, [(2, 36, 3), (3, 43, 4), (3, 38, 5), (4, 2, 6)]),
  (906, 485, [(2, 36, 3), (3, 42, 4), (3, 38, 5), (4, 3, 6)]),
  (915, 486, [(2, 35, 3), (3, 42, 4), (3, 39, 5), (4, 3, 6)]),
  (924, 489, [(2, 35, 3), (3, 42, 4), (3, 39, 5), (4, 3, 6)]),
  (933, 488, [(2, 34, 3), (3, 42, 4), (3, 40, 5), (4, 3, 6)]),
  (942, 491, [(2, 33, 3), (3, 42, 4), (3, 41, 5), (4, 3, 6)]),
  (951, 492, [(2, 33, 3), (3, 42, 4), (3, 41, 5), (4, 3, 6)]),
  (960, 493, [(2, 32, 3), (3, 42, 4), (3, 42, 5), (4, 3, 6)]),
  (969, 494, [(2, 31, 3), (3, 42, 4), (3, 43, 5), (4, 3, 6)]),
  (978, 497, [(2, 31, 3), (3, 42, 4), (3, 43, 5), (4, 3, 6)]),
  (987, 498, [(2, 30, 3), (3, 42, 4), (3, 44, 5), (4, 3, 6)]),
  (996, 499, [(2, 30, 3), (3, 41, 4), (3, 44, 5), (4, 4, 6)]),
  (1005, 500, [(2, 29, 3), (3, 41, 4), (3, 45, 5), (4, 4, 6)]),
  (1015, 502, [(2, 29, 3), (3, 40, 4), (3, 46, 5), (4, 4, 6)]),
  (1025, 504, [(2, 28, 3), (3, 41, 4), (3, 46, 5), (4, 4, 6)]),
  (1035, 506, [(2, 28, 3), (3, 40, 4), (3, 47, 5), (4, 4, 6)]),
  (1045, 506, [(2, 27, 3), (3, 40, 4), (3, 48, 5), (4, 4, 6)]),
  (1055, 508, [(2, 27, 3), (3, 39, 4), (3, 49, 5), (4, 4, 6)]),
  (1065, 510, [(2, 26, 3), (3, 39, 4), (3, 50, 5), (4, 4, 6)]),
  (1075, 510, [(2, 26, 3), (3, 38, 4), (3, 50, 5), (4, 5, 6)]),
  (1085, 512, [(2, 25, 3), (3, 38, 4), (3, 52, 5), (4, 4, 6)]),
  (1095, 514, [(2, 25, 3), (3, 38, 4), (3, 52, 5), (4, 4, 6)]),
  (1105, 516, [(2, 25, 3), (3, 37, 4), (3, 52, 5), (4, 5, 6)]),
  (1116, 517, [(2, 24, 3), (3, 37, 4), (3, 53, 5), (4, 5, 6)]),
  (1127, 518, [(2, 24, 3), (3, 36, 4), (3, 54, 5), (4, 5, 6)]),
  (1138, 519, [(2, 23, 3), (3, 36, 4), (3, 55, 5), (4, 5, 6)]),
  (1149, 520, [(2, 23, 3), (3, 35, 4), (3, 55, 5), (4, 6, 6)]),
  (1160, 521, [(2, 22, 3), (3, 35, 4), (3, 57, 5), (4, 5, 6)]),
  (1171, 524, [(2, 22, 3), (3, 34, 4), (3, 58, 5), (4, 5, 6)]),
  (1182, 525, [(2, 22, 3), (3, 33, 4), (3, 58, 5), (4, 6, 6)]),
  (1193, 526, [(2, 21, 3), (3, 33, 4), (3, 59, 5), (4, 6, 6)]),
  (1204, 527, [(2, 21, 3), (3, 32, 4), (3, 60, 5), (4, 6, 6)])]

theorem small122 : smallOK 122 1199 certs122 = true := by decide +kernel

/-- The certificates for `t = 123`. -/
def certs123 : List Cert := [
  (121, 120, [(1, 120, 1)]),
  (122, 121, [(1, 120, 1)]),
  (123, 122, [(1, 120, 1)]),
  (124, 123, [(1, 120, 1)]),
  (125, 124, [(1, 120, 1)]),
  (126, 125, [(1, 120, 1)]),
  (127, 126, [(1, 120, 1)]),
  (128, 127, [(1, 120, 1)]),
  (129, 128, [(1, 120, 1)]),
  (130, 129, [(1, 120, 1)]),
  (131, 130, [(1, 120, 1)]),
  (132, 131, [(1, 120, 1)]),
  (133, 132, [(1, 120, 1)]),
  (134, 133, [(1, 120, 1)]),
  (135, 134, [(1, 120, 1)]),
  (136, 135, [(1, 120, 1)]),
  (137, 136, [(1, 120, 1)]),
  (138, 137, [(1, 120, 1)]),
  (139, 138, [(1, 120, 1)]),
  (140, 139, [(1, 120, 1)]),
  (141, 140, [(1, 120, 1)]),
  (142, 141, [(1, 120, 1)]),
  (143, 142, [(1, 120, 1)]),
  (144, 143, [(1, 120, 1)]),
  (145, 144, [(1, 120, 1)]),
  (146, 145, [(1, 120, 1)]),
  (147, 146, [(1, 120, 1)]),
  (148, 147, [(1, 120, 1)]),
  (149, 148, [(1, 120, 1)]),
  (150, 149, [(1, 120, 1)]),
  (151, 150, [(1, 120, 1)]),
  (152, 151, [(1, 120, 1)]),
  (153, 152, [(1, 120, 1)]),
  (154, 153, [(1, 120, 1)]),
  (155, 154, [(1, 120, 1)]),
  (156, 155, [(1, 120, 1)]),
  (157, 156, [(1, 120, 1)]),
  (158, 157, [(1, 120, 1)]),
  (159, 158, [(1, 120, 1)]),
  (160, 159, [(1, 120, 1)]),
  (161, 160, [(1, 120, 1)]),
  (162, 161, [(1, 120, 1)]),
  (163, 162, [(1, 120, 1)]),
  (164, 163, [(1, 120, 1)]),
  (165, 164, [(1, 120, 1)]),
  (166, 165, [(1, 120, 1)]),
  (167, 166, [(1, 120, 1)]),
  (168, 167, [(1, 120, 1)]),
  (169, 168, [(1, 120, 1)]),
  (170, 169, [(1, 120, 1)]),
  (171, 170, [(1, 120, 1)]),
  (172, 171, [(1, 120, 1)]),
  (173, 172, [(1, 120, 1)]),
  (174, 173, [(1, 120, 1)]),
  (175, 174, [(1, 120, 1)]),
  (176, 175, [(1, 120, 1)]),
  (177, 176, [(1, 120, 1)]),
  (178, 177, [(1, 120, 1)]),
  (179, 178, [(1, 120, 1)]),
  (180, 179, [(1, 120, 1)]),
  (181, 180, [(1, 120, 1)]),
  (182, 181, [(1, 120, 1)]),
  (183, 182, [(1, 120, 1)]),
  (184, 183, [(1, 120, 1)]),
  (185, 184, [(1, 120, 1)]),
  (186, 185, [(1, 120, 1)]),
  (187, 186, [(1, 120, 1)]),
  (188, 187, [(1, 120, 1)]),
  (189, 188, [(1, 120, 1)]),
  (190, 189, [(1, 120, 1)]),
  (191, 190, [(1, 120, 1)]),
  (192, 191, [(1, 120, 1)]),
  (193, 192, [(1, 120, 1)]),
  (194, 193, [(1, 120, 1)]),
  (195, 194, [(1, 120, 1)]),
  (196, 195, [(1, 120, 1)]),
  (197, 196, [(1, 120, 1)]),
  (198, 197, [(1, 120, 1)]),
  (199, 198, [(1, 120, 1)]),
  (200, 199, [(1, 120, 1)]),
  (202, 201, [(1, 120, 1)]),
  (204, 203, [(1, 120, 1)]),
  (206, 205, [(1, 120, 1)]),
  (208, 207, [(1, 120, 1)]),
  (210, 209, [(1, 120, 1)]),
  (212, 211, [(1, 120, 1)]),
  (214, 213, [(1, 120, 1)]),
  (216, 215, [(1, 120, 1)]),
  (218, 217, [(1, 120, 1)]),
  (220, 219, [(1, 120, 1)]),
  (222, 221, [(1, 120, 1)]),
  (224, 223, [(1, 120, 1)]),
  (226, 225, [(1, 120, 1)]),
  (228, 227, [(1, 120, 1)]),
  (230, 229, [(1, 120, 1)]),
  (232, 231, [(1, 120, 1)]),
  (234, 233, [(1, 120, 1)]),
  (236, 235, [(1, 120, 1)]),
  (238, 237, [(1, 120, 1)]),
  (240, 239, [(1, 120, 1)]),
  (242, 241, [(1, 120, 1)]),
  (244, 243, [(1, 120, 1)]),
  (246, 245, [(1, 120, 1)]),
  (248, 247, [(1, 120, 1)]),
  (250, 249, [(1, 120, 1)]),
  (252, 251, [(1, 120, 1)]),
  (254, 253, [(1, 120, 1)]),
  (256, 255, [(1, 120, 1)]),
  (258, 257, [(1, 120, 1)]),
  (260, 259, [(1, 120, 1)]),
  (262, 261, [(1, 120, 1)]),
  (264, 261, [(1, 53, 1), (2, 62, 3), (3, 4, 4), (4, 1, 5)]),
  (266, 263, [(1, 54, 1), (2, 63, 3), (3, 3, 4)]),
  (268, 265, [(1, 54, 1), (2, 63, 3), (3, 3, 4)]),
  (270, 267, [(1, 54, 1), (2, 64, 3), (3, 2, 4)]),
  (272, 269, [(1, 55, 1), (2, 64, 3), (3, 1, 4)]),
  (274, 271, [(1, 55, 1), (2, 65, 3)]),
  (276, 273, [(1, 56, 1), (2, 64, 3)]),
  (278, 275, [(1, 56, 1), (2, 64, 3)]),
  (280, 277, [(1, 56, 1), (2, 64, 3)]),
  (282, 279, [(1, 57, 1), (2, 63, 3)]),
  (284, 281, [(1, 57, 1), (2, 63, 3)]),
  (286, 283, [(1, 58, 1), (2, 62, 3)]),
  (288, 285, [(1, 58, 1), (2, 62, 3)]),
  (290, 287, [(1, 58, 1), (2, 62, 3)]),
  (292, 289, [(1, 59, 1), (2, 61, 3)]),
  (294, 291, [(1, 59, 1), (2, 61, 3)]),
  (296, 293, [(1, 60, 1), (2, 60, 3)]),
  (298, 295, [(1, 60, 1), (2, 60, 3)]),
  (300, 297, [(1, 60, 1), (2, 60, 3)]),
  (303, 300, [(1, 61, 1), (2, 59, 3)]),
  (306, 303, [(1, 62, 1), (2, 58, 3)]),
  (309, 304, [(1, 35, 1), (2, 78, 3), (3, 5, 4), (4, 2, 5)]),
  (312, 307, [(1, 35, 1), (2, 79, 3), (3, 5, 4), (4, 1, 5)]),
  (315, 310, [(1, 35, 1), (2, 80, 3), (3, 5, 4)]),
  (318, 313, [(1, 36, 1), (2, 81, 3), (3, 3, 4)]),
  (321, 316, [(1, 36, 1), (2, 82, 3), (3, 2, 4)]),
  (324, 319, [(1, 36, 1), (2, 83, 3), (3, 1, 4)]),
  (327, 322, [(1, 37, 1), (2, 83, 3)]),
  (330, 325, [(1, 37, 1), (2, 83, 3)]),
  (333, 326, [(1, 26, 1), (2, 85, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (336, 329, [(1, 26, 1), (2, 86, 3), (3, 6, 4), (4, 2, 5)]),
  (339, 332, [(1, 27, 1), (2, 86, 3), (3, 7, 4)]),
  (342, 335, [(1, 27, 1), (2, 87, 3), (3, 6, 4)]),
  (345, 338, [(1, 27, 1), (2, 88, 3), (3, 5, 4)]),
  (348, 339, [(1, 21, 1), (2, 88, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (351, 342, [(1, 21, 1), (2, 89, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (354, 345, [(1, 21, 1), (2, 90, 3), (3, 7, 4), (4, 2, 5)]),
  (357, 348, [(1, 21, 1), (2, 91, 3), (3, 7, 4), (4, 1, 5)]),
  (360, 349, [(1, 18, 1), (2, 90, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (363, 352, [(1, 18, 1), (2, 91, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (366, 355, [(1, 18, 1), (2, 92, 3), (3, 8, 4), (4, 2, 5)]),
  (369, 356, [(1, 15, 1), (2, 92, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (372, 359, [(1, 15, 1), (2, 93, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6)]),
  (375, 360, [(2, 120, 3)]),
  (378, 361, [(2, 120, 3)]),
  (381, 362, [(2, 119, 3), (3, 1, 5)]),
  (384, 363, [(2, 119, 3), (3, 1, 5)]),
  (387, 364, [(2, 119, 3), (3, 1, 5)]),
  (390, 365, [(2, 119, 3), (3, 1, 5)]),
  (393, 366, [(2, 119, 3), (3, 1, 5)]),
  (396, 367, [(2, 118, 3), (3, 2, 5)]),
  (399, 366, [(2, 117, 3), (3, 3, 5)]),
  (402, 367, [(2, 116, 3), (3, 1, 4), (3, 3, 5)]),
  (406, 369, [(2, 116, 3), (3, 1, 4), (3, 3, 5)]),
  (410, 369, [(2, 115, 3), (3, 2, 4), (3, 3, 5)]),
  (414, 371, [(2, 115, 3), (3, 2, 4), (3, 3, 5)]),
  (418, 371, [(2, 113, 3), (3, 3, 4), (3, 4, 5)]),
  (422, 373, [(2, 113, 3), (3, 3, 4), (3, 4, 5)]),
  (426, 373, [(2, 112, 3), (3, 3, 4), (3, 5, 5)]),
  (430, 375, [(2, 111, 3), (3, 4, 4), (3, 5, 5)]),
  (434, 375, [(2, 110, 3), (3, 5, 4), (3, 5, 5)]),
  (438, 377, [(2, 110, 3), (3, 5, 4), (3, 5, 5)]),
  (442, 379, [(2, 109, 3), (3, 6, 4), (3, 5, 5)]),
  (446, 379, [(2, 108, 3), (3, 6, 4), (3, 6, 5)]),
  (450, 381, [(2, 108, 3), (3, 6, 4), (3, 6, 5)]),
  (454, 381, [(2, 106, 3), (3, 7, 4), (3, 7, 5)]),
  (458, 383, [(2, 106, 3), (3, 8, 4), (3, 6, 5)]),
  (462, 383, [(2, 104, 3), (3, 9, 4), (3, 7, 5)]),
  (466, 385, [(2, 104, 3), (3, 9, 4), (3, 7, 5)]),
  (470, 387, [(2, 103, 3), (3, 10, 4), (3, 7, 5)]),
  (474, 387, [(2, 102, 3), (3, 10, 4), (3, 8, 5)]),
  (478, 389, [(2, 102, 3), (3, 10, 4), (3, 8, 5)]),
  (482, 389, [(2, 100, 3), (3, 11, 4), (3, 9, 5)]),
  (486, 391, [(2, 100, 3), (3, 12, 4), (3, 8, 5)]),
  (490, 391, [(2, 98, 3), (3, 13, 4), (3, 9, 5)]),
  (494, 393, [(2, 98, 3), (3, 13, 4), (3, 9, 5)]),
  (498, 395, [(2, 97, 3), (3, 14, 4), (3, 9, 5)]),
  (502, 395, [(2, 96, 3), (3, 14, 4), (3, 10, 5)]),
  (507, 398, [(2, 96, 3), (3, 15, 4), (3, 9, 5)]),
  (512, 399, [(2, 94, 3), (3, 16, 4), (3, 10, 5)]),
  (517, 400, [(2, 93, 3), (3, 16, 4), (3, 11, 5)]),
  (522, 401, [(2, 92, 3), (3, 17, 4), (3, 11, 5)]),
  (527, 402, [(2, 90, 3), (3, 18, 4), (3, 12, 5)]),
  (532, 403, [(2, 89, 3), (3, 19, 4), (3, 12, 5)]),
  (537, 406, [(2, 89, 3), (3, 19, 4), (3, 12, 5)]),
  (542, 407, [(2, 88, 3), (3, 20, 4), (3, 12, 5)]),
  (547, 408, [(2, 87, 3), (3, 20, 4), (3, 13, 5)]),
  (552, 409, [(2, 85, 3), (3, 21, 4), (3, 14, 5)]),
  (557, 410, [(2, 84, 3), (3, 22, 4), (3, 14, 5)]),
  (562, 413, [(2, 84, 3), (3, 22, 4), (3, 14, 5)]),
  (567, 414, [(2, 83, 3), (3, 23, 4), (3, 14, 5)]),
  (572, 415, [(2, 82, 3), (3, 23, 4), (3, 15, 5)]),
  (577, 416, [(2, 80, 3), (3, 25, 4), (3, 15, 5)]),
  (582, 417, [(2, 79, 3), (3, 25, 4), (3, 16, 5)]),
  (587, 418, [(2, 78, 3), (3, 26, 4), (3, 16, 5)]),
  (592, 421, [(2, 78, 3), (3, 26, 4), (3, 16, 5)]),
  (597, 422, [(2, 77, 3), (3, 27, 4), (3, 16, 5)]),
  (602, 423, [(2, 76, 3), (3, 27, 4), (3, 17, 5)]),
  (608, 425, [(2, 75, 3), (3, 28, 4), (3, 17, 5)]),
  (614, 425, [(2, 73, 3), (3, 29, 4), (3, 18, 5)]),
  (620, 427, [(2, 72, 3), (3, 29, 4), (3, 19, 5)]),
  (626, 429, [(2, 71, 3), (3, 30, 4), (3, 19, 5)]),
  (632, 431, [(2, 71, 3), (3, 30, 4), (3, 19, 5)]),
  (638, 431, [(2, 69, 3), (3, 31, 4), (3, 20, 5)]),
  (644, 433, [(2, 68, 3), (3, 32, 4), (3, 20, 5)]),
  (650, 435, [(2, 67, 3), (3, 32, 4), (3, 21, 5)]),
  (656, 437, [(2, 67, 3), (3, 32, 4), (3, 21, 5)]),
  (662, 437, [(2, 65, 3), (3, 33, 4), (3, 22, 5)]),
  (668, 439, [(2, 64, 3), (3, 34, 4), (3, 22, 5)]),
  (674, 441, [(2, 63, 3), (3, 35, 4), (3, 22, 5)]),
  (680, 441, [(2, 62, 3), (3, 35, 4), (3, 23, 5)]),
  (686, 443, [(2, 61, 3), (3, 35, 4), (3, 24, 5)]),
  (692, 445, [(2, 61, 3), (3, 35, 4), (3, 24, 5)]),
  (698, 447, [(2, 60, 3), (3, 36, 4), (3, 24, 5)]),
  (704, 449, [(2, 59, 3), (3, 37, 4), (3, 24, 5)]),
  (711, 450, [(2, 58, 3), (3, 37, 4), (3, 25, 5)]),
  (718, 451, [(2, 57, 3), (3, 37, 4), (3, 25, 5), (4, 1, 6)]),
  (725, 452, [(2, 56, 3), (3, 38, 4), (3, 25, 5), (4, 1, 6)]),
  (732, 455, [(2, 55, 3), (3, 39, 4), (3, 26, 5)]),
  (739, 456, [(2, 54, 3), (3, 39, 4), (3, 26, 5), (4, 1, 6)]),
  (746, 457, [(2, 53, 3), (3, 39, 4), (3, 27, 5), (4, 1, 6)]),
  (753, 458, [(2, 52, 3), (3, 39, 4), (3, 28, 5), (4, 1, 6)]),
  (760, 459, [(2, 51, 3), (3, 40, 4), (3, 28, 5), (4, 1, 6)]),
  (767, 462, [(2, 51, 3), (3, 40, 4), (3, 28, 5), (4, 1, 6)]),
  (774, 463, [(2, 49, 3), (3, 41, 4), (3, 29, 5), (4, 1, 6)]),
  (781, 464, [(2, 48, 3), (3, 41, 4), (3, 30, 5), (4, 1, 6)]),
  (788, 465, [(2, 48, 3), (3, 41, 4), (3, 29, 5), (4, 2, 6)]),
  (795, 468, [(2, 47, 3), (3, 42, 4), (3, 30, 5), (4, 1, 6)]),
  (802, 469, [(2, 46, 3), (3, 42, 4), (3, 31, 5), (4, 1, 6)]),
  (810, 471, [(2, 46, 3), (3, 42, 4), (3, 31, 5), (4, 1, 6)]),
  (818, 473, [(2, 45, 3), (3, 42, 4), (3, 32, 5), (4, 1, 6)]),
  (826, 473, [(2, 44, 3), (3, 42, 4), (3, 32, 5), (4, 2, 6)]),
  (834, 475, [(2, 43, 3), (3, 42, 4), (3, 33, 5), (4, 2, 6)]),
  (842, 477, [(2, 42, 3), (3, 43, 4), (3, 33, 5), (4, 2, 6)]),
  (850, 477, [(2, 41, 3), (3, 43, 4), (3, 34, 5), (4, 2, 6)]),
  (858, 479, [(2, 41, 3), (3, 42, 4), (3, 35, 5), (4, 2, 6)]),
  (866, 481, [(2, 40, 3), (3, 43, 4), (3, 35, 5), (4, 2, 6)]),
  (874, 483, [(2, 39, 3), (3, 43, 4), (3, 36, 5), (4, 2, 6)]),
  (882, 483, [(2, 38, 3), (3, 43, 4), (3, 37, 5), (4, 2, 6)]),
  (890, 485, [(2, 38, 3), (3, 43, 4), (3, 37, 5), (4, 2, 6)]),
  (898, 487, [(2, 37, 3), (3, 43, 4), (3, 38, 5), (4, 2, 6)]),
  (906, 489, [(2, 37, 3), (3, 43, 4), (3, 38, 5), (4, 2, 6)]),
  (915, 490, [(2, 36, 3), (3, 43, 4), (3, 39, 5), (4, 2, 6)]),
  (924, 491, [(2, 35, 3), (3, 43, 4), (3, 39, 5), (4, 3, 6)]),
  (933, 492, [(2, 34, 3), (3, 43, 4), (3, 40, 5), (4, 3, 6)]),
  (942, 493, [(2, 34, 3), (3, 42, 4), (3, 41, 5), (4, 3, 6)]),
  (951, 496, [(2, 33, 3), (3, 43, 4), (3, 41, 5), (4, 3, 6)]),
  (960, 497, [(2, 33, 3), (3, 42, 4), (3, 42, 5), (4, 3, 6)]),
  (969, 498, [(2, 32, 3), (3, 42, 4), (3, 43, 5), (4, 3, 6)]),
  (978, 499, [(2, 31, 3), (3, 42, 4), (3, 44, 5), (4, 3, 6)]),
  (987, 500, [(2, 31, 3), (3, 42, 4), (3, 43, 5), (4, 4, 6)]),
  (996, 503, [(2, 30, 3), (3, 42, 4), (3, 45, 5), (4, 3, 6)]),
  (1005, 504, [(2, 30, 3), (3, 42, 4), (3, 44, 5), (4, 4, 6)]),
  (1015, 506, [(2, 29, 3), (3, 42, 4), (3, 46, 5), (4, 3, 6)]),
  (1025, 506, [(2, 29, 3), (3, 41, 4), (3, 46, 5), (4, 4, 6)]),
  (1035, 508, [(2, 28, 3), (3, 41, 4), (3, 47, 5), (4, 4, 6)]),
  (1045, 510, [(2, 28, 3), (3, 40, 4), (3, 48, 5), (4, 4, 6)]),
  (1055, 512, [(2, 27, 3), (3, 41, 4), (3, 48, 5), (4, 4, 6)]),
  (1065, 512, [(2, 27, 3), (3, 39, 4), (3, 49, 5), (4, 5, 6)]),
  (1075, 514, [(2, 26, 3), (3, 40, 4), (3, 50, 5), (4, 4, 6)]),
  (1085, 516, [(2, 26, 3), (3, 39, 4), (3, 51, 5), (4, 4, 6)]),
  (1095, 516, [(2, 25, 3), (3, 39, 4), (3, 51, 5), (4, 5, 6)]),
  (1105, 518, [(2, 25, 3), (3, 38, 4), (3, 52, 5), (4, 5, 6)]),
  (1116, 519, [(2, 24, 3), (3, 38, 4), (3, 53, 5), (4, 5, 6)]),
  (1127, 520, [(2, 24, 3), (3, 37, 4), (3, 54, 5), (4, 5, 6)]),
  (1138, 523, [(2, 24, 3), (3, 37, 4), (3, 54, 5), (4, 5, 6)]),
  (1149, 524, [(2, 23, 3), (3, 36, 4), (3, 56, 5), (4, 5, 6)]),
  (1160, 525, [(2, 23, 3), (3, 35, 4), (3, 56, 5), (4, 6, 6)]),
  (1171, 528, [(2, 23, 3), (3, 35, 4), (3, 56, 5), (4, 6, 6)]),
  (1182, 529, [(2, 22, 3), (3, 35, 4), (3, 58, 5), (4, 5, 6)]),
  (1193, 530, [(2, 22, 3), (3, 34, 4), (3, 58, 5), (4, 6, 6)]),
  (1204, 531, [(2, 21, 3), (3, 34, 4), (3, 59, 5), (4, 6, 6)]),
  (1216, 533, [(2, 21, 3), (3, 33, 4), (3, 60, 5), (4, 6, 6)])]

theorem small123 : smallOK 123 1210 certs123 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S124.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {124, 125, 126, 127, 128, 129, 130, 131} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 124`. -/
def certs124 : List Cert := [
  (122, 121, [(1, 121, 1)]),
  (123, 122, [(1, 121, 1)]),
  (124, 123, [(1, 121, 1)]),
  (125, 124, [(1, 121, 1)]),
  (126, 125, [(1, 121, 1)]),
  (127, 126, [(1, 121, 1)]),
  (128, 127, [(1, 121, 1)]),
  (129, 128, [(1, 121, 1)]),
  (130, 129, [(1, 121, 1)]),
  (131, 130, [(1, 121, 1)]),
  (132, 131, [(1, 121, 1)]),
  (133, 132, [(1, 121, 1)]),
  (134, 133, [(1, 121, 1)]),
  (135, 134, [(1, 121, 1)]),
  (136, 135, [(1, 121, 1)]),
  (137, 136, [(1, 121, 1)]),
  (138, 137, [(1, 121, 1)]),
  (139, 138, [(1, 121, 1)]),
  (140, 139, [(1, 121, 1)]),
  (141, 140, [(1, 121, 1)]),
  (142, 141, [(1, 121, 1)]),
  (143, 142, [(1, 121, 1)]),
  (144, 143, [(1, 121, 1)]),
  (145, 144, [(1, 121, 1)]),
  (146, 145, [(1, 121, 1)]),
  (147, 146, [(1, 121, 1)]),
  (148, 147, [(1, 121, 1)]),
  (149, 148, [(1, 121, 1)]),
  (150, 149, [(1, 121, 1)]),
  (151, 150, [(1, 121, 1)]),
  (152, 151, [(1, 121, 1)]),
  (153, 152, [(1, 121, 1)]),
  (154, 153, [(1, 121, 1)]),
  (155, 154, [(1, 121, 1)]),
  (156, 155, [(1, 121, 1)]),
  (157, 156, [(1, 121, 1)]),
  (158, 157, [(1, 121, 1)]),
  (159, 158, [(1, 121, 1)]),
  (160, 159, [(1, 121, 1)]),
  (161, 160, [(1, 121, 1)]),
  (162, 161, [(1, 121, 1)]),
  (163, 162, [(1, 121, 1)]),
  (164, 163, [(1, 121, 1)]),
  (165, 164, [(1, 121, 1)]),
  (166, 165, [(1, 121, 1)]),
  (167, 166, [(1, 121, 1)]),
  (168, 167, [(1, 121, 1)]),
  (169, 168, [(1, 121, 1)]),
  (170, 169, [(1, 121, 1)]),
  (171, 170, [(1, 121, 1)]),
  (172, 171, [(1, 121, 1)]),
  (173, 172, [(1, 121, 1)]),
  (174, 173, [(1, 121, 1)]),
  (175, 174, [(1, 121, 1)]),
  (176, 175, [(1, 121, 1)]),
  (177, 176, [(1, 121, 1)]),
  (178, 177, [(1, 121, 1)]),
  (179, 178, [(1, 121, 1)]),
  (180, 179, [(1, 121, 1)]),
  (181, 180, [(1, 121, 1)]),
  (182, 181, [(1, 121, 1)]),
  (183, 182, [(1, 121, 1)]),
  (184, 183, [(1, 121, 1)]),
  (185, 184, [(1, 121, 1)]),
  (186, 185, [(1, 121, 1)]),
  (187, 186, [(1, 121, 1)]),
  (188, 187, [(1, 121, 1)]),
  (189, 188, [(1, 121, 1)]),
  (190, 189, [(1, 121, 1)]),
  (191, 190, [(1, 121, 1)]),
  (192, 191, [(1, 121, 1)]),
  (193, 192, [(1, 121, 1)]),
  (194, 193, [(1, 121, 1)]),
  (195, 194, [(1, 121, 1)]),
  (196, 195, [(1, 121, 1)]),
  (197, 196, [(1, 121, 1)]),
  (198, 197, [(1, 121, 1)]),
  (199, 198, [(1, 121, 1)]),
  (200, 199, [(1, 121, 1)]),
  (202, 201, [(1, 121, 1)]),
  (204, 203, [(1, 121, 1)]),
  (206, 205, [(1, 121, 1)]),
  (208, 207, [(1, 121, 1)]),
  (210, 209, [(1, 121, 1)]),
  (212, 211, [(1, 121, 1)]),
  (214, 213, [(1, 121, 1)]),
  (216, 215, [(1, 121, 1)]),
  (218, 217, [(1, 121, 1)]),
  (220, 219, [(1, 121, 1)]),
  (222, 221, [(1, 121, 1)]),
  (224, 223, [(1, 121, 1)]),
  (226, 225, [(1, 121, 1)]),
  (228, 227, [(1, 121, 1)]),
  (230, 229, [(1, 121, 1)]),
  (232, 231, [(1, 121, 1)]),
  (234, 233, [(1, 121, 1)]),
  (236, 235, [(1, 121, 1)]),
  (238, 237, [(1, 121, 1)]),
  (240, 239, [(1, 121, 1)]),
  (242, 241, [(1, 121, 1)]),
  (244, 243, [(1, 121, 1)]),
  (246, 245, [(1, 121, 1)]),
  (248, 247, [(1, 121, 1)]),
  (250, 249, [(1, 121, 1)]),
  (252, 251, [(1, 121, 1)]),
  (254, 253, [(1, 121, 1)]),
  (256, 255, [(1, 121, 1)]),
  (258, 257, [(1, 121, 1)]),
  (260, 259, [(1, 121, 1)]),
  (262, 261, [(1, 121, 1)]),
  (264, 263, [(1, 121, 1)]),
  (266, 263, [(1, 54, 1), (2, 63, 3), (3, 3, 4), (4, 1, 5)]),
  (268, 265, [(1, 54, 1), (2, 63, 3), (3, 4, 4)]),
  (270, 267, [(1, 54, 1), (2, 64, 3), (3, 3, 4)]),
  (272, 269, [(1, 55, 1), (2, 64, 3), (3, 2, 4)]),
  (274, 271, [(1, 55, 1), (2, 65, 3), (3, 1, 4)]),
  (276, 273, [(1, 56, 1), (2, 65, 3)]),
  (278, 275, [(1, 56, 1), (2, 65, 3)]),
  (280, 277, [(1, 56, 1), (2, 65, 3)]),
  (282, 279, [(1, 57, 1), (2, 64, 3)]),
  (284, 281, [(1, 57, 1), (2, 64, 3)]),
  (286, 283, [(1, 58, 1), (2, 63, 3)]),
  (288, 285, [(1, 58, 1), (2, 63, 3)]),
  (290, 287, [(1, 58, 1), (2, 63, 3)]),
  (292, 289, [(1, 59, 1), (2, 62, 3)]),
  (294, 291, [(1, 59, 1), (2, 62, 3)]),
  (296, 293, [(1, 60, 1), (2, 61, 3)]),
  (298, 295, [(1, 60, 1), (2, 61, 3)]),
  (300, 297, [(1, 60, 1), (2, 61, 3)]),
  (303, 300, [(1, 61, 1), (2, 60, 3)]),
  (306, 303, [(1, 62, 1), (2, 59, 3)]),
  (309, 306, [(1, 62, 1), (2, 59, 3)]),
  (312, 307, [(1, 35, 1), (2, 79, 3), (3, 5, 4), (4, 2, 5)]),
  (315, 310, [(1, 35, 1), (2, 80, 3), (3, 5, 4), (4, 1, 5)]),
  (318, 313, [(1, 36, 1), (2, 81, 3), (3, 4, 4)]),
  (321, 316, [(1, 36, 1), (2, 82, 3), (3, 3, 4)]),
  (324, 319, [(1, 36, 1), (2, 83, 3), (3, 2, 4)]),
  (327, 322, [(1, 37, 1), (2, 83, 3), (3, 1, 4)]),
  (330, 325, [(1, 37, 1), (2, 84, 3)]),
  (333, 328, [(1, 37, 1), (2, 84, 3)]),
  (336, 329, [(1, 26, 1), (2, 86, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (339, 332, [(1, 27, 1), (2, 86, 3), (3, 7, 4), (4, 1, 5)]),
  (342, 335, [(1, 27, 1), (2, 87, 3), (3, 7, 4)]),
  (345, 338, [(1, 27, 1), (2, 88, 3), (3, 6, 4)]),
  (348, 341, [(1, 27, 1), (2, 89, 3), (3, 5, 4)]),
  (351, 342, [(1, 21, 1), (2, 89, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (354, 345, [(1, 21, 1), (2, 90, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (357, 348, [(1, 21, 1), (2, 91, 3), (3, 7, 4), (4, 2, 5)]),
  (360, 351, [(1, 22, 1), (2, 91, 3), (3, 8, 4)]),
  (363, 352, [(1, 18, 1), (2, 91, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (366, 355, [(1, 18, 1), (2, 92, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (369, 358, [(1, 18, 1), (2, 93, 3), (3, 8, 4), (4, 2, 5)]),
  (372, 359, [(1, 15, 1), (2, 93, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (375, 362, [(1, 15, 1), (2, 94, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6)]),
  (378, 363, [(2, 121, 3)]),
  (381, 364, [(2, 121, 3)]),
  (384, 365, [(2, 120, 3), (3, 1, 5)]),
  (387, 366, [(2, 120, 3), (3, 1, 5)]),
  (390, 367, [(2, 120, 3), (3, 1, 5)]),
  (393, 368, [(2, 120, 3), (3, 1, 5)]),
  (396, 369, [(2, 120, 3), (3, 1, 5)]),
  (399, 370, [(2, 119, 3), (3, 2, 5)]),
  (402, 369, [(2, 118, 3), (3, 3, 5)]),
  (406, 371, [(2, 118, 3), (3, 1, 4), (3, 2, 5)]),
  (410, 371, [(2, 116, 3), (3, 2, 4), (3, 3, 5)]),
  (414, 373, [(2, 116, 3), (3, 2, 4), (3, 3, 5)]),
  (418, 373, [(2, 115, 3), (3, 2, 4), (3, 4, 5)]),
  (422, 375, [(2, 115, 3), (3, 2, 4), (3, 4, 5)]),
  (426, 377, [(2, 114, 3), (3, 3, 4), (3, 4, 5)]),
  (430, 377, [(2, 113, 3), (3, 4, 4), (3, 4, 5)]),
  (434, 379, [(2, 113, 3), (3, 4, 4), (3, 4, 5)]),
  (438, 379, [(2, 111, 3), (3, 5, 4), (3, 5, 5)]),
  (442, 381, [(2, 111, 3), (3, 5, 4), (3, 5, 5)]),
  (446, 381, [(2, 109, 3), (3, 6, 4), (3, 6, 5)]),
  (450, 383, [(2, 109, 3), (3, 6, 4), (3, 6, 5)]),
  (454, 385, [(2, 109, 3), (3, 7, 4), (3, 5, 5)]),
  (458, 385, [(2, 107, 3), (3, 8, 4), (3, 6, 5)]),
  (462, 387, [(2, 107, 3), (3, 8, 4), (3, 6, 5)]),
  (466, 387, [(2, 105, 3), (3, 9, 4), (3, 7, 5)]),
  (470, 389, [(2, 105, 3), (3, 9, 4), (3, 7, 5)]),
  (474, 389, [(2, 103, 3), (3, 10, 4), (3, 8, 5)]),
  (478, 391, [(2, 103, 3), (3, 10, 4), (3, 8, 5)]),
  (482, 393, [(2, 103, 3), (3, 11, 4), (3, 7, 5)]),
  (486, 393, [(2, 101, 3), (3, 12, 4), (3, 8, 5)]),
  (490, 395, [(2, 101, 3), (3, 12, 4), (3, 8, 5)]),
  (494, 395, [(2, 99, 3), (3, 13, 4), (3, 9, 5)]),
  (498, 397, [(2, 99, 3), (3, 13, 4), (3, 9, 5)]),
  (502, 397, [(2, 97, 3), (3, 14, 4), (3, 10, 5)]),
  (507, 398, [(2, 96, 3), (3, 15, 4), (3, 10, 5)]),
  (512, 401, [(2, 96, 3), (3, 15, 4), (3, 10, 5)]),
  (517, 402, [(2, 95, 3), (3, 16, 4), (3, 10, 5)]),
  (522, 403, [(2, 93, 3), (3, 17, 4), (3, 11, 5)]),
  (527, 404, [(2, 92, 3), (3, 17, 4), (3, 12, 5)]),
  (532, 407, [(2, 92, 3), (3, 18, 4), (3, 11, 5)]),
  (537, 408, [(2, 91, 3), (3, 18, 4), (3, 12, 5)]),
  (542, 409, [(2, 89, 3), (3, 20, 4), (3, 12, 5)]),
  (547, 410, [(2, 88, 3), (3, 20, 4), (3, 13, 5)]),
  (552, 411, [(2, 87, 3), (3, 21, 4), (3, 13, 5)]),
  (557, 414, [(2, 87, 3), (3, 21, 4), (3, 13, 5)]),
  (562, 415, [(2, 85, 3), (3, 22, 4), (3, 14, 5)]),
  (567, 416, [(2, 84, 3), (3, 23, 4), (3, 14, 5)]),
  (572, 417, [(2, 83, 3), (3, 23, 4), (3, 15, 5)]),
  (577, 418, [(2, 82, 3), (3, 24, 4), (3, 15, 5)]),
  (582, 419, [(2, 81, 3), (3, 24, 4), (3, 16, 5)]),
  (587, 422, [(2, 81, 3), (3, 25, 4), (3, 15, 5)]),
  (592, 423, [(2, 79, 3), (3, 26, 4), (3, 16, 5)]),
  (597, 424, [(2, 78, 3), (3, 27, 4), (3, 16, 5)]),
  (602, 425, [(2, 77, 3), (3, 27, 4), (3, 17, 5)]),
  (608, 427, [(2, 76, 3), (3, 28, 4), (3, 17, 5)]),
  (614, 429, [(2, 75, 3), (3, 29, 4), (3, 17, 5)]),
  (620, 431, [(2, 75, 3), (3, 29, 4), (3, 17, 5)]),
  (626, 431, [(2, 73, 3), (3, 29, 4), (3, 19, 5)]),
  (632, 433, [(2, 72, 3), (3, 30, 4), (3, 19, 5)]),
  (638, 435, [(2, 71, 3), (3, 31, 4), (3, 19, 5)]),
  (644, 435, [(2, 69, 3), (3, 32, 4), (3, 20, 5)]),
  (650, 437, [(2, 68, 3), (3, 32, 4), (3, 21, 5)]),
  (656, 439, [(2, 68, 3), (3, 32, 4), (3, 21, 5)]),
  (662, 441, [(2, 67, 3), (3, 33, 4), (3, 21, 5)]),
  (668, 441, [(2, 65, 3), (3, 34, 4), (3, 22, 5)]),
  (674, 443, [(2, 64, 3), (3, 35, 4), (3, 22, 5)]),
  (680, 445, [(2, 64, 3), (3, 35, 4), (3, 22, 5)]),
  (686, 447, [(2, 63, 3), (3, 35, 4), (3, 23, 5)]),
  (692, 447, [(2, 62, 3), (3, 35, 4), (3, 24, 5)]),
  (698, 449, [(2, 61, 3), (3, 36, 4), (3, 24, 5)]),
  (704, 451, [(2, 60, 3), (3, 37, 4), (3, 24, 5)]),
  (711, 452, [(2, 59, 3), (3, 37, 4), (3, 25, 5)]),
  (718, 453, [(2, 58, 3), (3, 37, 4), (3, 25, 5), (4, 1, 6)]),
  (725, 456, [(2, 57, 3), (3, 38, 4), (3, 26, 5)]),
  (732, 457, [(2, 56, 3), (3, 39, 4), (3, 26, 5)]),
  (739, 458, [(2, 55, 3), (3, 39, 4), (3, 26, 5), (4, 1, 6)]),
  (746, 459, [(2, 54, 3), (3, 39, 4), (3, 27, 5), (4, 1, 6)]),
  (753, 462, [(2, 53, 3), (3, 40, 4), (3, 27, 5), (4, 1, 6)]),
  (760, 463, [(2, 52, 3), (3, 40, 4), (3, 28, 5), (4, 1, 6)]),
  (767, 464, [(2, 51, 3), (3, 41, 4), (3, 28, 5), (4, 1, 6)]),
  (774, 465, [(2, 50, 3), (3, 41, 4), (3, 29, 5), (4, 1, 6)]),
  (781, 468, [(2, 50, 3), (3, 41, 4), (3, 29, 5), (4, 1, 6)]),
  (788, 469, [(2, 49, 3), (3, 41, 4), (3, 30, 5), (4, 1, 6)]),
  (795, 470, [(2, 48, 3), (3, 42, 4), (3, 30, 5), (4, 1, 6)]),
  (802, 471, [(2, 47, 3), (3, 42, 4), (3, 30, 5), (4, 2, 6)]),
  (810, 473, [(2, 46, 3), (3, 42, 4), (3, 31, 5), (4, 2, 6)]),
  (818, 475, [(2, 46, 3), (3, 42, 4), (3, 31, 5), (4, 2, 6)]),
  (826, 477, [(2, 45, 3), (3, 43, 4), (3, 32, 5), (4, 1, 6)]),
  (834, 477, [(2, 44, 3), (3, 42, 4), (3, 33, 5), (4, 2, 6)]),
  (842, 479, [(2, 43, 3), (3, 43, 4), (3, 33, 5), (4, 2, 6)]),
  (850, 481, [(2, 42, 3), (3, 43, 4), (3, 34, 5), (4, 2, 6)]),
  (858, 483, [(2, 42, 3), (3, 43, 4), (3, 34, 5), (4, 2, 6)]),
  (866, 483, [(2, 41, 3), (3, 43, 4), (3, 35, 5), (4, 2, 6)]),
  (874, 485, [(2, 40, 3), (3, 43, 4), (3, 36, 5), (4, 2, 6)]),
  (882, 487, [(2, 39, 3), (3, 44, 4), (3, 36, 5), (4, 2, 6)]),
  (890, 489, [(2, 39, 3), (3, 44, 4), (3, 36, 5), (4, 2, 6)]),
  (898, 489, [(2, 38, 3), (3, 43, 4), (3, 37, 5), (4, 3, 6)]),
  (906, 491, [(2, 37, 3), (3, 44, 4), (3, 38, 5), (4, 2, 6)]),
  (915, 492, [(2, 36, 3), (3, 44, 4), (3, 38, 5), (4, 3, 6)]),
  (924, 493, [(2, 36, 3), (3, 43, 4), (3, 39, 5), (4, 3, 6)]),
  (933, 496, [(2, 35, 3), (3, 44, 4), (3, 39, 5), (4, 3, 6)]),
  (942, 497, [(2, 35, 3), (3, 43, 4), (3, 40, 5), (4, 3, 6)]),
  (951, 498, [(2, 34, 3), (3, 43, 4), (3, 41, 5), (4, 3, 6)]),
  (960, 499, [(2, 33, 3), (3, 43, 4), (3, 42, 5), (4, 3, 6)]),
  (969, 502, [(2, 33, 3), (3, 43, 4), (3, 42, 5), (4, 3, 6)]),
  (978, 503, [(2, 32, 3), (3, 43, 4), (3, 43, 5), (4, 3, 6)]),
  (987, 504, [(2, 31, 3), (3, 43, 4), (3, 44, 5), (4, 3, 6)]),
  (996, 505, [(2, 31, 3), (3, 42, 4), (3, 44, 5), (4, 4, 6)]),
  (1005, 508, [(2, 31, 3), (3, 42, 4), (3, 44, 5), (4, 4, 6)]),
  (1015, 508, [(2, 30, 3), (3, 42, 4), (3, 45, 5), (4, 4, 6)]),
  (1025, 510, [(2, 29, 3), (3, 42, 4), (3, 46, 5), (4, 4, 6)]),
  (1035, 512, [(2, 29, 3), (3, 42, 4), (3, 46, 5), (4, 4, 6)]),
  (1045, 512, [(2, 28, 3), (3, 41, 4), (3, 48, 5), (4, 4, 6)]),
  (1055, 514, [(2, 28, 3), (3, 41, 4), (3, 48, 5), (4, 4, 6)]),
  (1065, 516, [(2, 27, 3), (3, 41, 4), (3, 49, 5), (4, 4, 6)]),
  (1075, 516, [(2, 27, 3), (3, 40, 4), (3, 49, 5), (4, 5, 6)]),
  (1085, 518, [(2, 26, 3), (3, 40, 4), (3, 50, 5), (4, 5, 6)]),
  (1095, 520, [(2, 26, 3), (3, 39, 4), (3, 51, 5), (4, 5, 6)]),
  (1105, 522, [(2, 25, 3), (3, 40, 4), (3, 52, 5), (4, 4, 6)]),
  (1116, 523, [(2, 25, 3), (3, 39, 4), (3, 52, 5), (4, 5, 6)]),
  (1127, 524, [(2, 24, 3), (3, 38, 4), (3, 54, 5), (4, 5, 6)]),
  (1138, 527, [(2, 24, 3), (3, 38, 4), (3, 54, 5), (4, 5, 6)]),
  (1149, 528, [(2, 24, 3), (3, 37, 4), (3, 55, 5), (4, 5, 6)]),
  (1160, 529, [(2, 23, 3), (3, 37, 4), (3, 56, 5), (4, 5, 6)]),
  (1171, 530, [(2, 23, 3), (3, 36, 4), (3, 56, 5), (4, 6, 6)]),
  (1182, 531, [(2, 22, 3), (3, 36, 4), (3, 57, 5), (4, 6, 6)]),
  (1193, 532, [(2, 22, 3), (3, 35, 4), (3, 58, 5), (4, 6, 6)]),
  (1204, 535, [(2, 22, 3), (3, 34, 4), (3, 59, 5), (4, 6, 6)]),
  (1216, 535, [(2, 21, 3), (3, 34, 4), (3, 60, 5), (4, 6, 6)]),
  (1228, 537, [(2, 21, 3), (3, 33, 4), (3, 60, 5), (4, 7, 6)])]

theorem small124 : smallOK 124 1221 certs124 = true := by decide +kernel

/-- The certificates for `t = 125`. -/
def certs125 : List Cert := [
  (123, 122, [(1, 122, 1)]),
  (124, 123, [(1, 122, 1)]),
  (125, 124, [(1, 122, 1)]),
  (126, 125, [(1, 122, 1)]),
  (127, 126, [(1, 122, 1)]),
  (128, 127, [(1, 122, 1)]),
  (129, 128, [(1, 122, 1)]),
  (130, 129, [(1, 122, 1)]),
  (131, 130, [(1, 122, 1)]),
  (132, 131, [(1, 122, 1)]),
  (133, 132, [(1, 122, 1)]),
  (134, 133, [(1, 122, 1)]),
  (135, 134, [(1, 122, 1)]),
  (136, 135, [(1, 122, 1)]),
  (137, 136, [(1, 122, 1)]),
  (138, 137, [(1, 122, 1)]),
  (139, 138, [(1, 122, 1)]),
  (140, 139, [(1, 122, 1)]),
  (141, 140, [(1, 122, 1)]),
  (142, 141, [(1, 122, 1)]),
  (143, 142, [(1, 122, 1)]),
  (144, 143, [(1, 122, 1)]),
  (145, 144, [(1, 122, 1)]),
  (146, 145, [(1, 122, 1)]),
  (147, 146, [(1, 122, 1)]),
  (148, 147, [(1, 122, 1)]),
  (149, 148, [(1, 122, 1)]),
  (150, 149, [(1, 122, 1)]),
  (151, 150, [(1, 122, 1)]),
  (152, 151, [(1, 122, 1)]),
  (153, 152, [(1, 122, 1)]),
  (154, 153, [(1, 122, 1)]),
  (155, 154, [(1, 122, 1)]),
  (156, 155, [(1, 122, 1)]),
  (157, 156, [(1, 122, 1)]),
  (158, 157, [(1, 122, 1)]),
  (159, 158, [(1, 122, 1)]),
  (160, 159, [(1, 122, 1)]),
  (161, 160, [(1, 122, 1)]),
  (162, 161, [(1, 122, 1)]),
  (163, 162, [(1, 122, 1)]),
  (164, 163, [(1, 122, 1)]),
  (165, 164, [(1, 122, 1)]),
  (166, 165, [(1, 122, 1)]),
  (167, 166, [(1, 122, 1)]),
  (168, 167, [(1, 122, 1)]),
  (169, 168, [(1, 122, 1)]),
  (170, 169, [(1, 122, 1)]),
  (171, 170, [(1, 122, 1)]),
  (172, 171, [(1, 122, 1)]),
  (173, 172, [(1, 122, 1)]),
  (174, 173, [(1, 122, 1)]),
  (175, 174, [(1, 122, 1)]),
  (176, 175, [(1, 122, 1)]),
  (177, 176, [(1, 122, 1)]),
  (178, 177, [(1, 122, 1)]),
  (179, 178, [(1, 122, 1)]),
  (180, 179, [(1, 122, 1)]),
  (181, 180, [(1, 122, 1)]),
  (182, 181, [(1, 122, 1)]),
  (183, 182, [(1, 122, 1)]),
  (184, 183, [(1, 122, 1)]),
  (185, 184, [(1, 122, 1)]),
  (186, 185, [(1, 122, 1)]),
  (187, 186, [(1, 122, 1)]),
  (188, 187, [(1, 122, 1)]),
  (189, 188, [(1, 122, 1)]),
  (190, 189, [(1, 122, 1)]),
  (191, 190, [(1, 122, 1)]),
  (192, 191, [(1, 122, 1)]),
  (193, 192, [(1, 122, 1)]),
  (194, 193, [(1, 122, 1)]),
  (195, 194, [(1, 122, 1)]),
  (196, 195, [(1, 122, 1)]),
  (197, 196, [(1, 122, 1)]),
  (198, 197, [(1, 122, 1)]),
  (199, 198, [(1, 122, 1)]),
  (200, 199, [(1, 122, 1)]),
  (202, 201, [(1, 122, 1)]),
  (204, 203, [(1, 122, 1)]),
  (206, 205, [(1, 122, 1)]),
  (208, 207, [(1, 122, 1)]),
  (210, 209, [(1, 122, 1)]),
  (212, 211, [(1, 122, 1)]),
  (214, 213, [(1, 122, 1)]),
  (216, 215, [(1, 122, 1)]),
  (218, 217, [(1, 122, 1)]),
  (220, 219, [(1, 122, 1)]),
  (222, 221, [(1, 122, 1)]),
  (224, 223, [(1, 122, 1)]),
  (226, 225, [(1, 122, 1)]),
  (228, 227, [(1, 122, 1)]),
  (230, 229, [(1, 122, 1)]),
  (232, 231, [(1, 122, 1)]),
  (234, 233, [(1, 122, 1)]),
  (236, 235, [(1, 122, 1)]),
  (238, 237, [(1, 122, 1)]),
  (240, 239, [(1, 122, 1)]),
  (242, 241, [(1, 122, 1)]),
  (244, 243, [(1, 122, 1)]),
  (246, 245, [(1, 122, 1)]),
  (248, 247, [(1, 122, 1)]),
  (250, 249, [(1, 122, 1)]),
  (252, 251, [(1, 122, 1)]),
  (254, 253, [(1, 122, 1)]),
  (256, 255, [(1, 122, 1)]),
  (258, 257, [(1, 122, 1)]),
  (260, 259, [(1, 122, 1)]),
  (262, 261, [(1, 122, 1)]),
  (264, 263, [(1, 122, 1)]),
  (266, 265, [(1, 122, 1)]),
  (268, 265, [(1, 54, 1), (2, 63, 3), (3, 4, 4), (4, 1, 5)]),
  (270, 267, [(1, 54, 1), (2, 64, 3), (3, 3, 4), (4, 1, 5)]),
  (272, 269, [(1, 55, 1), (2, 64, 3), (3, 3, 4)]),
  (274, 271, [(1, 55, 1), (2, 65, 3), (3, 2, 4)]),
  (276, 273, [(1, 56, 1), (2, 65, 3), (3, 1, 4)]),
  (278, 275, [(1, 56, 1), (2, 66, 3)]),
  (280, 277, [(1, 56, 1), (2, 66, 3)]),
  (282, 279, [(1, 57, 1), (2, 65, 3)]),
  (284, 281, [(1, 57, 1), (2, 65, 3)]),
  (286, 283, [(1, 58, 1), (2, 64, 3)]),
  (288, 285, [(1, 58, 1), (2, 64, 3)]),
  (290, 287, [(1, 58, 1), (2, 64, 3)]),
  (292, 289, [(1, 59, 1), (2, 63, 3)]),
  (294, 291, [(1, 59, 1), (2, 63, 3)]),
  (296, 293, [(1, 60, 1), (2, 62, 3)]),
  (298, 295, [(1, 60, 1), (2, 62, 3)]),
  (300, 297, [(1, 60, 1), (2, 62, 3)]),
  (303, 300, [(1, 61, 1), (2, 61, 3)]),
  (306, 303, [(1, 62, 1), (2, 60, 3)]),
  (309, 306, [(1, 62, 1), (2, 60, 3)]),
  (312, 309, [(1, 63, 1), (2, 59, 3)]),
  (315, 310, [(1, 35, 1), (2, 80, 3), (3, 5, 4), (4, 2, 5)]),
  (318, 313, [(1, 36, 1), (2, 81, 3), (3, 5, 4)]),
  (321, 316, [(1, 36, 1), (2, 82, 3), (3, 4, 4)]),
  (324, 319, [(1, 36, 1), (2, 83, 3), (3, 3, 4)]),
  (327, 322, [(1, 37, 1), (2, 83, 3), (3, 2, 4)]),
  (330, 325, [(1, 37, 1), (2, 84, 3), (3, 1, 4)]),
  (333, 328, [(1, 37, 1), (2, 85, 3)]),
  (336, 331, [(1, 38, 1), (2, 84, 3)]),
  (339, 332, [(1, 27, 1), (2, 86, 3), (3, 7, 4), (4, 2, 5)]),
  (342, 335, [(1, 27, 1), (2, 87, 3), (3, 7, 4), (4, 1, 5)]),
  (345, 338, [(1, 27, 1), (2, 88, 3), (3, 7, 4)]),
  (348, 341, [(1, 27, 1), (2, 89, 3), (3, 6, 4)]),
  (351, 344, [(1, 27, 1), (2, 90, 3), (3, 5, 4)]),
  (354, 345, [(1, 21, 1), (2, 90, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (357, 348, [(1, 21, 1), (2, 91, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (360, 351, [(1, 22, 1), (2, 91, 3), (3, 8, 4), (4, 1, 5)]),
  (363, 354, [(1, 22, 1), (2, 92, 3), (3, 8, 4)]),
  (366, 355, [(1, 18, 1), (2, 92, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (369, 358, [(1, 18, 1), (2, 93, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (372, 361, [(1, 18, 1), (2, 94, 3), (3, 8, 4), (4, 2, 5)]),
  (375, 362, [(1, 15, 1), (2, 94, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (378, 365, [(1, 16, 1), (2, 93, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (381, 366, [(2, 122, 3)]),
  (384, 367, [(2, 122, 3)]),
  (387, 368, [(2, 121, 3), (3, 1, 5)]),
  (390, 369, [(2, 121, 3), (3, 1, 5)]),
  (393, 370, [(2, 121, 3), (3, 1, 5)]),
  (396, 371, [(2, 121, 3), (3, 1, 5)]),
  (399, 372, [(2, 121, 3), (3, 1, 5)]),
  (402, 373, [(2, 120, 3), (3, 2, 5)]),
  (406, 373, [(2, 119, 3), (3, 1, 4), (3, 2, 5)]),
  (410, 373, [(2, 118, 3), (3, 1, 4), (3, 3, 5)]),
  (414, 375, [(2, 118, 3), (3, 1, 4), (3, 3, 5)]),
  (418, 377, [(2, 117, 3), (3, 2, 4), (3, 3, 5)]),
  (422, 377, [(2, 116, 3), (3, 2, 4), (3, 4, 5)]),
  (426, 379, [(2, 116, 3), (3, 3, 4), (3, 3, 5)]),
  (430, 379, [(2, 114, 3), (3, 4, 4), (3, 4, 5)]),
  (434, 381, [(2, 114, 3), (3, 4, 4), (3, 4, 5)]),
  (438, 381, [(2, 113, 3), (3, 4, 4), (3, 5, 5)]),
  (442, 383, [(2, 112, 3), (3, 5, 4), (3, 5, 5)]),
  (446, 383, [(2, 111, 3), (3, 5, 4), (3, 6, 5)]),
  (450, 385, [(2, 110, 3), (3, 6, 4), (3, 6, 5)]),
  (454, 385, [(2, 109, 3), (3, 7, 4), (3, 6, 5)]),
  (458, 387, [(2, 109, 3), (3, 7, 4), (3, 6, 5)]),
  (462, 389, [(2, 108, 3), (3, 8, 4), (3, 6, 5)]),
  (466, 389, [(2, 107, 3), (3, 8, 4), (3, 7, 5)]),
  (470, 391, [(2, 106, 3), (3, 9, 4), (3, 7, 5)]),
  (474, 391, [(2, 105, 3), (3, 9, 4), (3, 8, 5)]),
  (478, 393, [(2, 105, 3), (3, 10, 4), (3, 7, 5)]),
  (482, 393, [(2, 103, 3), (3, 11, 4), (3, 8, 5)]),
  (486, 395, [(2, 103, 3), (3, 11, 4), (3, 8, 5)]),
  (490, 397, [(2, 102, 3), (3, 12, 4), (3, 8, 5)]),
  (494, 397, [(2, 101, 3), (3, 12, 4), (3, 9, 5)]),
  (498, 399, [(2, 100, 3), (3, 13, 4), (3, 9, 5)]),
  (502, 399, [(2, 99, 3), (3, 13, 4), (3, 10, 5)]),
  (507, 402, [(2, 99, 3), (3, 14, 4), (3, 9, 5)]),
  (512, 403, [(2, 97, 3), (3, 15, 4), (3, 10, 5)]),
  (517, 404, [(2, 96, 3), (3, 16, 4), (3, 10, 5)]),
  (522, 405, [(2, 95, 3), (3, 16, 4), (3, 11, 5)]),
  (527, 408, [(2, 95, 3), (3, 17, 4), (3, 10, 5)]),
  (532, 409, [(2, 93, 3), (3, 18, 4), (3, 11, 5)]),
  (537, 410, [(2, 92, 3), (3, 18, 4), (3, 12, 5)]),
  (542, 411, [(2, 91, 3), (3, 19, 4), (3, 12, 5)]),
  (547, 412, [(2, 89, 3), (3, 20, 4), (3, 13, 5)]),
  (552, 413, [(2, 88, 3), (3, 21, 4), (3, 13, 5)]),
  (557, 416, [(2, 88, 3), (3, 21, 4), (3, 13, 5)]),
  (562, 417, [(2, 87, 3), (3, 22, 4), (3, 13, 5)]),
  (567, 418, [(2, 86, 3), (3, 22, 4), (3, 14, 5)]),
  (572, 419, [(2, 84, 3), (3, 23, 4), (3, 15, 5)]),
  (577, 420, [(2, 83, 3), (3, 24, 4), (3, 15, 5)]),
  (582, 423, [(2, 83, 3), (3, 24, 4), (3, 15, 5)]),
  (587, 424, [(2, 82, 3), (3, 25, 4), (3, 15, 5)]),
  (592, 425, [(2, 81, 3), (3, 25, 4), (3, 16, 5)]),
  (597, 426, [(2, 80, 3), (3, 26, 4), (3, 16, 5)]),
  (602, 427, [(2, 78, 3), (3, 27, 4), (3, 17, 5)]),
  (608, 429, [(2, 77, 3), (3, 28, 4), (3, 17, 5)]),
  (614, 431, [(2, 77, 3), (3, 28, 4), (3, 17, 5)]),
  (620, 431, [(2, 75, 3), (3, 29, 4), (3, 18, 5)]),
  (626, 433, [(2, 74, 3), (3, 29, 4), (3, 19, 5)]),
  (632, 435, [(2, 73, 3), (3, 30, 4), (3, 19, 5)]),
  (638, 437, [(2, 72, 3), (3, 31, 4), (3, 19, 5)]),
  (644, 439, [(2, 71, 3), (3, 32, 4), (3, 19, 5)]),
  (650, 441, [(2, 71, 3), (3, 32, 4), (3, 19, 5)]),
  (656, 441, [(2, 69, 3), (3, 32, 4), (3, 21, 5)]),
  (662, 443, [(2, 68, 3), (3, 33, 4), (3, 21, 5)]),
  (668, 445, [(2, 67, 3), (3, 34, 4), (3, 21, 5)]),
  (674, 445, [(2, 65, 3), (3, 35, 4), (3, 22, 5)]),
  (680, 447, [(2, 65, 3), (3, 35, 4), (3, 22, 5)]),
  (686, 449, [(2, 64, 3), (3, 35, 4), (3, 23, 5)]),
  (692, 451, [(2, 63, 3), (3, 36, 4), (3, 23, 5)]),
  (698, 451, [(2, 62, 3), (3, 36, 4), (3, 24, 5)]),
  (704, 453, [(2, 61, 3), (3, 37, 4), (3, 24, 5)]),
  (711, 454, [(2, 60, 3), (3, 37, 4), (3, 24, 5), (4, 1, 6)]),
  (718, 457, [(2, 59, 3), (3, 38, 4), (3, 25, 5)]),
  (725, 458, [(2, 58, 3), (3, 38, 4), (3, 26, 5)]),
  (732, 459, [(2, 57, 3), (3, 39, 4), (3, 25, 5), (4, 1, 6)]),
  (739, 460, [(2, 56, 3), (3, 39, 4), (3, 26, 5), (4, 1, 6)]),
  (746, 463, [(2, 55, 3), (3, 40, 4), (3, 27, 5)]),
  (753, 464, [(2, 54, 3), (3, 40, 4), (3, 27, 5), (4, 1, 6)]),
  (760, 465, [(2, 53, 3), (3, 40, 4), (3, 28, 5), (4, 1, 6)]),
  (767, 466, [(2, 52, 3), (3, 41, 4), (3, 28, 5), (4, 1, 6)]),
  (774, 469, [(2, 52, 3), (3, 41, 4), (3, 28, 5), (4, 1, 6)]),
  (781, 470, [(2, 51, 3), (3, 41, 4), (3, 29, 5), (4, 1, 6)]),
  (788, 471, [(2, 50, 3), (3, 41, 4), (3, 29, 5), (4, 2, 6)]),
  (795, 472, [(2, 49, 3), (3, 42, 4), (3, 29, 5), (4, 2, 6)]),
  (802, 475, [(2, 48, 3), (3, 43, 4), (3, 30, 5), (4, 1, 6)]),
  (810, 477, [(2, 48, 3), (3, 42, 4), (3, 31, 5), (4, 1, 6)]),
  (818, 477, [(2, 46, 3), (3, 43, 4), (3, 31, 5), (4, 2, 6)]),
  (826, 479, [(2, 46, 3), (3, 43, 4), (3, 31, 5), (4, 2, 6)]),
  (834, 481, [(2, 45, 3), (3, 43, 4), (3, 32, 5), (4, 2, 6)]),
  (842, 481, [(2, 44, 3), (3, 43, 4), (3, 33, 5), (4, 2, 6)]),
  (850, 483, [(2, 43, 3), (3, 43, 4), (3, 34, 5), (4, 2, 6)]),
  (858, 485, [(2, 42, 3), (3, 44, 4), (3, 34, 5), (4, 2, 6)]),
  (866, 487, [(2, 42, 3), (3, 44, 4), (3, 34, 5), (4, 2, 6)]),
  (874, 489, [(2, 41, 3), (3, 44, 4), (3, 35, 5), (4, 2, 6)]),
  (882, 489, [(2, 40, 3), (3, 44, 4), (3, 36, 5), (4, 2, 6)]),
  (890, 491, [(2, 39, 3), (3, 44, 4), (3, 37, 5), (4, 2, 6)]),
  (898, 493, [(2, 39, 3), (3, 44, 4), (3, 37, 5), (4, 2, 6)]),
  (906, 493, [(2, 38, 3), (3, 44, 4), (3, 37, 5), (4, 3, 6)]),
  (915, 496, [(2, 37, 3), (3, 45, 4), (3, 38, 5), (4, 2, 6)]),
  (924, 497, [(2, 37, 3), (3, 44, 4), (3, 38, 5), (4, 3, 6)]),
  (933, 498, [(2, 36, 3), (3, 44, 4), (3, 39, 5), (4, 3, 6)]),
  (942, 499, [(2, 35, 3), (3, 44, 4), (3, 40, 5), (4, 3, 6)]),
  (951, 502, [(2, 35, 3), (3, 44, 4), (3, 40, 5), (4, 3, 6)]),
  (960, 503, [(2, 34, 3), (3, 44, 4), (3, 41, 5), (4, 3, 6)]),
  (969, 504, [(2, 33, 3), (3, 44, 4), (3, 42, 5), (4, 3, 6)]),
  (978, 505, [(2, 33, 3), (3, 43, 4), (3, 42, 5), (4, 4, 6)]),
  (987, 508, [(2, 32, 3), (3, 44, 4), (3, 43, 5), (4, 3, 6)]),
  (996, 509, [(2, 32, 3), (3, 43, 4), (3, 43, 5), (4, 4, 6)]),
  (1005, 510, [(2, 31, 3), (3, 43, 4), (3, 44, 5), (4, 4, 6)]),
  (1015, 512, [(2, 30, 3), (3, 43, 4), (3, 46, 5), (4, 3, 6)]),
  (1025, 512, [(2, 30, 3), (3, 42, 4), (3, 46, 5), (4, 4, 6)]),
  (1035, 514, [(2, 29, 3), (3, 42, 4), (3, 47, 5), (4, 4, 6)]),
  (1045, 516, [(2, 29, 3), (3, 42, 4), (3, 47, 5), (4, 4, 6)]),
  (1055, 518, [(2, 28, 3), (3, 42, 4), (3, 48, 5), (4, 4, 6)]),
  (1065, 518, [(2, 28, 3), (3, 41, 4), (3, 48, 5), (4, 5, 6)]),
  (1075, 520, [(2, 27, 3), (3, 41, 4), (3, 50, 5), (4, 4, 6)]),
  (1085, 522, [(2, 27, 3), (3, 41, 4), (3, 49, 5), (4, 5, 6)]),
  (1095, 524, [(2, 26, 3), (3, 41, 4), (3, 51, 5), (4, 4, 6)]),
  (1105, 524, [(2, 26, 3), (3, 40, 4), (3, 51, 5), (4, 5, 6)]),
  (1116, 527, [(2, 25, 3), (3, 40, 4), (3, 53, 5), (4, 4, 6)]),
  (1127, 528, [(2, 25, 3), (3, 39, 4), (3, 53, 5), (4, 5, 6)]),
  (1138, 529, [(2, 24, 3), (3, 39, 4), (3, 54, 5), (4, 5, 6)]),
  (1149, 530, [(2, 24, 3), (3, 38, 4), (3, 55, 5), (4, 5, 6)]),
  (1160, 531, [(2, 23, 3), (3, 38, 4), (3, 56, 5), (4, 5, 6)]),
  (1171, 534, [(2, 23, 3), (3, 37, 4), (3, 57, 5), (4, 5, 6)]),
  (1182, 535, [(2, 23, 3), (3, 36, 4), (3, 57, 5), (4, 6, 6)]),
  (1193, 536, [(2, 22, 3), (3, 36, 4), (3, 58, 5), (4, 6, 6)]),
  (1204, 537, [(2, 22, 3), (3, 35, 4), (3, 59, 5), (4, 6, 6)]),
  (1216, 539, [(2, 22, 3), (3, 34, 4), (3, 59, 5), (4, 7, 6)]),
  (1228, 541, [(2, 21, 3), (3, 34, 4), (3, 61, 5), (4, 6, 6)]),
  (1240, 543, [(2, 21, 3), (3, 34, 4), (3, 61, 5), (4, 6, 6)])]

theorem small125 : smallOK 125 1232 certs125 = true := by decide +kernel

/-- The certificates for `t = 126`. -/
def certs126 : List Cert := [
  (124, 123, [(1, 123, 1)]),
  (125, 124, [(1, 123, 1)]),
  (126, 125, [(1, 123, 1)]),
  (127, 126, [(1, 123, 1)]),
  (128, 127, [(1, 123, 1)]),
  (129, 128, [(1, 123, 1)]),
  (130, 129, [(1, 123, 1)]),
  (131, 130, [(1, 123, 1)]),
  (132, 131, [(1, 123, 1)]),
  (133, 132, [(1, 123, 1)]),
  (134, 133, [(1, 123, 1)]),
  (135, 134, [(1, 123, 1)]),
  (136, 135, [(1, 123, 1)]),
  (137, 136, [(1, 123, 1)]),
  (138, 137, [(1, 123, 1)]),
  (139, 138, [(1, 123, 1)]),
  (140, 139, [(1, 123, 1)]),
  (141, 140, [(1, 123, 1)]),
  (142, 141, [(1, 123, 1)]),
  (143, 142, [(1, 123, 1)]),
  (144, 143, [(1, 123, 1)]),
  (145, 144, [(1, 123, 1)]),
  (146, 145, [(1, 123, 1)]),
  (147, 146, [(1, 123, 1)]),
  (148, 147, [(1, 123, 1)]),
  (149, 148, [(1, 123, 1)]),
  (150, 149, [(1, 123, 1)]),
  (151, 150, [(1, 123, 1)]),
  (152, 151, [(1, 123, 1)]),
  (153, 152, [(1, 123, 1)]),
  (154, 153, [(1, 123, 1)]),
  (155, 154, [(1, 123, 1)]),
  (156, 155, [(1, 123, 1)]),
  (157, 156, [(1, 123, 1)]),
  (158, 157, [(1, 123, 1)]),
  (159, 158, [(1, 123, 1)]),
  (160, 159, [(1, 123, 1)]),
  (161, 160, [(1, 123, 1)]),
  (162, 161, [(1, 123, 1)]),
  (163, 162, [(1, 123, 1)]),
  (164, 163, [(1, 123, 1)]),
  (165, 164, [(1, 123, 1)]),
  (166, 165, [(1, 123, 1)]),
  (167, 166, [(1, 123, 1)]),
  (168, 167, [(1, 123, 1)]),
  (169, 168, [(1, 123, 1)]),
  (170, 169, [(1, 123, 1)]),
  (171, 170, [(1, 123, 1)]),
  (172, 171, [(1, 123, 1)]),
  (173, 172, [(1, 123, 1)]),
  (174, 173, [(1, 123, 1)]),
  (175, 174, [(1, 123, 1)]),
  (176, 175, [(1, 123, 1)]),
  (177, 176, [(1, 123, 1)]),
  (178, 177, [(1, 123, 1)]),
  (179, 178, [(1, 123, 1)]),
  (180, 179, [(1, 123, 1)]),
  (181, 180, [(1, 123, 1)]),
  (182, 181, [(1, 123, 1)]),
  (183, 182, [(1, 123, 1)]),
  (184, 183, [(1, 123, 1)]),
  (185, 184, [(1, 123, 1)]),
  (186, 185, [(1, 123, 1)]),
  (187, 186, [(1, 123, 1)]),
  (188, 187, [(1, 123, 1)]),
  (189, 188, [(1, 123, 1)]),
  (190, 189, [(1, 123, 1)]),
  (191, 190, [(1, 123, 1)]),
  (192, 191, [(1, 123, 1)]),
  (193, 192, [(1, 123, 1)]),
  (194, 193, [(1, 123, 1)]),
  (195, 194, [(1, 123, 1)]),
  (196, 195, [(1, 123, 1)]),
  (197, 196, [(1, 123, 1)]),
  (198, 197, [(1, 123, 1)]),
  (199, 198, [(1, 123, 1)]),
  (200, 199, [(1, 123, 1)]),
  (202, 201, [(1, 123, 1)]),
  (204, 203, [(1, 123, 1)]),
  (206, 205, [(1, 123, 1)]),
  (208, 207, [(1, 123, 1)]),
  (210, 209, [(1, 123, 1)]),
  (212, 211, [(1, 123, 1)]),
  (214, 213, [(1, 123, 1)]),
  (216, 215, [(1, 123, 1)]),
  (218, 217, [(1, 123, 1)]),
  (220, 219, [(1, 123, 1)]),
  (222, 221, [(1, 123, 1)]),
  (224, 223, [(1, 123, 1)]),
  (226, 225, [(1, 123, 1)]),
  (228, 227, [(1, 123, 1)]),
  (230, 229, [(1, 123, 1)]),
  (232, 231, [(1, 123, 1)]),
  (234, 233, [(1, 123, 1)]),
  (236, 235, [(1, 123, 1)]),
  (238, 237, [(1, 123, 1)]),
  (240, 239, [(1, 123, 1)]),
  (242, 241, [(1, 123, 1)]),
  (244, 243, [(1, 123, 1)]),
  (246, 245, [(1, 123, 1)]),
  (248, 247, [(1, 123, 1)]),
  (250, 249, [(1, 123, 1)]),
  (252, 251, [(1, 123, 1)]),
  (254, 253, [(1, 123, 1)]),
  (256, 255, [(1, 123, 1)]),
  (258, 257, [(1, 123, 1)]),
  (260, 259, [(1, 123, 1)]),
  (262, 261, [(1, 123, 1)]),
  (264, 263, [(1, 123, 1)]),
  (266, 265, [(1, 123, 1)]),
  (268, 267, [(1, 123, 1)]),
  (270, 269, [(1, 123, 1)]),
  (272, 269, [(1, 55, 1), (2, 64, 3), (3, 4, 4)]),
  (274, 271, [(1, 55, 1), (2, 65, 3), (3, 3, 4)]),
  (276, 273, [(1, 56, 1), (2, 65, 3), (3, 2, 4)]),
  (278, 275, [(1, 56, 1), (2, 66, 3), (3, 1, 4)]),
  (280, 277, [(1, 56, 1), (2, 67, 3)]),
  (282, 279, [(1, 57, 1), (2, 66, 3)]),
  (284, 281, [(1, 57, 1), (2, 66, 3)]),
  (286, 283, [(1, 58, 1), (2, 65, 3)]),
  (288, 285, [(1, 58, 1), (2, 65, 3)]),
  (290, 287, [(1, 58, 1), (2, 65, 3)]),
  (292, 289, [(1, 59, 1), (2, 64, 3)]),
  (294, 291, [(1, 59, 1), (2, 64, 3)]),
  (296, 293, [(1, 60, 1), (2, 63, 3)]),
  (298, 295, [(1, 60, 1), (2, 63, 3)]),
  (300, 297, [(1, 60, 1), (2, 63, 3)]),
  (303, 300, [(1, 61, 1), (2, 62, 3)]),
  (306, 303, [(1, 62, 1), (2, 61, 3)]),
  (309, 306, [(1, 62, 1), (2, 61, 3)]),
  (312, 309, [(1, 63, 1), (2, 60, 3)]),
  (315, 312, [(1, 63, 1), (2, 60, 3)]),
  (318, 313, [(1, 36, 1), (2, 81, 3), (3, 5, 4), (4, 1, 5)]),
  (321, 316, [(1, 36, 1), (2, 82, 3), (3, 5, 4)]),
  (324, 319, [(1, 36, 1), (2, 83, 3), (3, 4, 4)]),
  (327, 322, [(1, 37, 1), (2, 83, 3), (3, 3, 4)]),
  (330, 325, [(1, 37, 1), (2, 84, 3), (3, 2, 4)]),
  (333, 328, [(1, 37, 1), (2, 85, 3), (3, 1, 4)]),
  (336, 331, [(1, 38, 1), (2, 85, 3)]),
  (339, 332, [(1, 27, 1), (2, 86, 3), (3, 7, 4), (4, 2, 5), (6, 1, 8)]),
  (342, 335, [(1, 27, 1), (2, 87, 3), (3, 7, 4), (4, 2, 5)]),
  (345, 338, [(1, 27, 1), (2, 88, 3), (3, 7, 4), (4, 1, 5)]),
  (348, 341, [(1, 27, 1), (2, 89, 3), (3, 7, 4)]),
  (351, 344, [(1, 27, 1), (2, 90, 3), (3, 6, 4)]),
  (354, 347, [(1, 28, 1), (2, 91, 3), (3, 4, 4)]),
  (357, 348, [(1, 21, 1), (2, 91, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (360, 351, [(1, 22, 1), (2, 91, 3), (3, 8, 4), (4, 2, 5)]),
  (363, 354, [(1, 22, 1), (2, 92, 3), (3, 8, 4), (4, 1, 5)]),
  (366, 357, [(1, 22, 1), (2, 93, 3), (3, 8, 4)]),
  (369, 358, [(1, 18, 1), (2, 93, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (372, 361, [(1, 18, 1), (2, 94, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (375, 364, [(1, 18, 1), (2, 95, 3), (3, 8, 4), (4, 2, 5)]),
  (378, 365, [(1, 16, 1), (2, 93, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (381, 368, [(1, 16, 1), (2, 94, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (384, 369, [(2, 123, 3)]),
  (387, 370, [(2, 123, 3)]),
  (390, 371, [(2, 122, 3), (3, 1, 5)]),
  (393, 372, [(2, 122, 3), (3, 1, 5)]),
  (396, 373, [(2, 122, 3), (3, 1, 5)]),
  (399, 374, [(2, 122, 3), (3, 1, 5)]),
  (402, 375, [(2, 122, 3), (3, 1, 5)]),
  (406, 375, [(2, 120, 3), (3, 1, 4), (3, 2, 5)]),
  (410, 377, [(2, 120, 3), (3, 1, 4), (3, 2, 5)]),
  (414, 377, [(2, 119, 3), (3, 1, 4), (3, 3, 5)]),
  (418, 379, [(2, 119, 3), (3, 1, 4), (3, 3, 5)]),
  (422, 379, [(2, 117, 3), (3, 2, 4), (3, 4, 5)]),
  (426, 381, [(2, 117, 3), (3, 3, 4), (3, 3, 5)]),
  (430, 381, [(2, 116, 3), (3, 3, 4), (3, 4, 5)]),
  (434, 383, [(2, 116, 3), (3, 3, 4), (3, 4, 5)]),
  (438, 383, [(2, 114, 3), (3, 4, 4), (3, 5, 5)]),
  (442, 385, [(2, 114, 3), (3, 4, 4), (3, 5, 5)]),
  (446, 387, [(2, 114, 3), (3, 5, 4), (3, 4, 5)]),
  (450, 387, [(2, 112, 3), (3, 6, 4), (3, 5, 5)]),
  (454, 389, [(2, 112, 3), (3, 6, 4), (3, 5, 5)]),
  (458, 389, [(2, 110, 3), (3, 7, 4), (3, 6, 5)]),
  (462, 391, [(2, 110, 3), (3, 7, 4), (3, 6, 5)]),
  (466, 391, [(2, 108, 3), (3, 8, 4), (3, 7, 5)]),
  (470, 393, [(2, 108, 3), (3, 8, 4), (3, 7, 5)]),
  (474, 395, [(2, 108, 3), (3, 9, 4), (3, 6, 5)]),
  (478, 395, [(2, 106, 3), (3, 10, 4), (3, 7, 5)]),
  (482, 397, [(2, 106, 3), (3, 10, 4), (3, 7, 5)]),
  (486, 397, [(2, 104, 3), (3, 11, 4), (3, 8, 5)]),
  (490, 399, [(2, 104, 3), (3, 11, 4), (3, 8, 5)]),
  (494, 399, [(2, 102, 3), (3, 12, 4), (3, 9, 5)]),
  (498, 401, [(2, 102, 3), (3, 12, 4), (3, 9, 5)]),
  (502, 403, [(2, 102, 3), (3, 13, 4), (3, 8, 5)]),
  (507, 404, [(2, 100, 3), (3, 14, 4), (3, 9, 5)]),
  (512, 405, [(2, 99, 3), (3, 14, 4), (3, 10, 5)]),
  (517, 406, [(2, 97, 3), (3, 16, 4), (3, 10, 5)]),
  (522, 407, [(2, 96, 3), (3, 16, 4), (3, 11, 5)]),
  (527, 408, [(2, 95, 3), (3, 17, 4), (3, 11, 5)]),
  (532, 411, [(2, 95, 3), (3, 17, 4), (3, 11, 5)]),
  (537, 412, [(2, 93, 3), (3, 18, 4), (3, 12, 5)]),
  (542, 413, [(2, 92, 3), (3, 19, 4), (3, 12, 5)]),
  (547, 414, [(2, 91, 3), (3, 19, 4), (3, 13, 5)]),
  (552, 417, [(2, 91, 3), (3, 20, 4), (3, 12, 5)]),
  (557, 418, [(2, 89, 3), (3, 21, 4), (3, 13, 5)]),
  (562, 419, [(2, 88, 3), (3, 22, 4), (3, 13, 5)]),
  (567, 420, [(2, 87, 3), (3, 22, 4), (3, 14, 5)]),
  (572, 421, [(2, 86, 3), (3, 23, 4), (3, 14, 5)]),
  (577, 424, [(2, 86, 3), (3, 23, 4), (3, 14, 5)]),
  (582, 425, [(2, 84, 3), (3, 24, 4), (3, 15, 5)]),
  (587, 426, [(2, 83, 3), (3, 25, 4), (3, 15, 5)]),
  (592, 427, [(2, 82, 3), (3, 25, 4), (3, 16, 5)]),
  (597, 428, [(2, 81, 3), (3, 26, 4), (3, 16, 5)]),
  (602, 429, [(2, 80, 3), (3, 26, 4), (3, 17, 5)]),
  (608, 431, [(2, 79, 3), (3, 27, 4), (3, 17, 5)]),
  (614, 433, [(2, 78, 3), (3, 28, 4), (3, 17, 5)]),
  (620, 435, [(2, 77, 3), (3, 29, 4), (3, 17, 5)]),
  (626, 437, [(2, 76, 3), (3, 29, 4), (3, 18, 5)]),
  (632, 437, [(2, 74, 3), (3, 30, 4), (3, 19, 5)]),
  (638, 439, [(2, 73, 3), (3, 31, 4), (3, 19, 5)]),
  (644, 441, [(2, 72, 3), (3, 32, 4), (3, 19, 5)]),
  (650, 441, [(2, 71, 3), (3, 32, 4), (3, 20, 5)]),
  (656, 443, [(2, 70, 3), (3, 32, 4), (3, 21, 5)]),
  (662, 445, [(2, 69, 3), (3, 33, 4), (3, 21, 5)]),
  (668, 447, [(2, 68, 3), (3, 34, 4), (3, 21, 5)]),
  (674, 447, [(2, 67, 3), (3, 34, 4), (3, 22, 5)]),
  (680, 449, [(2, 66, 3), (3, 35, 4), (3, 22, 5)]),
  (686, 451, [(2, 65, 3), (3, 35, 4), (3, 23, 5)]),
  (692, 453, [(2, 64, 3), (3, 36, 4), (3, 23, 5)]),
  (698, 455, [(2, 64, 3), (3, 36, 4), (3, 23, 5)]),
  (704, 455, [(2, 62, 3), (3, 37, 4), (3, 24, 5)]),
  (711, 458, [(2, 62, 3), (3, 37, 4), (3, 24, 5)]),
  (718, 459, [(2, 60, 3), (3, 38, 4), (3, 25, 5)]),
  (725, 460, [(2, 59, 3), (3, 38, 4), (3, 25, 5), (4, 1, 6)]),
  (732, 461, [(2, 58, 3), (3, 39, 4), (3, 25, 5), (4, 1, 6)]),
  (739, 464, [(2, 57, 3), (3, 40, 4), (3, 26, 5)]),
  (746, 465, [(2, 56, 3), (3, 40, 4), (3, 26, 5), (4, 1, 6)]),
  (753, 466, [(2, 55, 3), (3, 40, 4), (3, 27, 5), (4, 1, 6)]),
  (760, 469, [(2, 55, 3), (3, 40, 4), (3, 27, 5), (4, 1, 6)]),
  (767, 470, [(2, 54, 3), (3, 41, 4), (3, 27, 5), (4, 1, 6)]),
  (774, 471, [(2, 53, 3), (3, 41, 4), (3, 28, 5), (4, 1, 6)]),
  (781, 472, [(2, 51, 3), (3, 42, 4), (3, 29, 5), (4, 1, 6)]),
  (788, 475, [(2, 51, 3), (3, 42, 4), (3, 29, 5), (4, 1, 6)]),
  (795, 476, [(2, 50, 3), (3, 42, 4), (3, 30, 5), (4, 1, 6)]),
  (802, 477, [(2, 49, 3), (3, 43, 4), (3, 30, 5), (4, 1, 6)]),
  (810, 479, [(2, 48, 3), (3, 43, 4), (3, 31, 5), (4, 1, 6)]),
  (818, 481, [(2, 48, 3), (3, 43, 4), (3, 31, 5), (4, 1, 6)]),
  (826, 483, [(2, 47, 3), (3, 43, 4), (3, 32, 5), (4, 1, 6)]),
  (834, 483, [(2, 45, 3), (3, 44, 4), (3, 32, 5), (4, 2, 6)]),
  (842, 485, [(2, 45, 3), (3, 44, 4), (3, 32, 5), (4, 2, 6)]),
  (850, 487, [(2, 44, 3), (3, 44, 4), (3, 33, 5), (4, 2, 6)]),
  (858, 487, [(2, 43, 3), (3, 44, 4), (3, 34, 5), (4, 2, 6)]),
  (866, 489, [(2, 42, 3), (3, 44, 4), (3, 35, 5), (4, 2, 6)]),
  (874, 491, [(2, 42, 3), (3, 44, 4), (3, 35, 5), (4, 2, 6)]),
  (882, 493, [(2, 41, 3), (3, 45, 4), (3, 35, 5), (4, 2, 6)]),
  (890, 495, [(2, 40, 3), (3, 45, 4), (3, 36, 5), (4, 2, 6)]),
  (898, 495, [(2, 39, 3), (3, 45, 4), (3, 37, 5), (4, 2, 6)]),
  (906, 497, [(2, 39, 3), (3, 45, 4), (3, 37, 5), (4, 2, 6)]),
  (915, 498, [(2, 38, 3), (3, 45, 4), (3, 37, 5), (4, 3, 6)]),
  (924, 499, [(2, 37, 3), (3, 45, 4), (3, 38, 5), (4, 3, 6)]),
  (933, 502, [(2, 37, 3), (3, 45, 4), (3, 38, 5), (4, 3, 6)]),
  (942, 503, [(2, 36, 3), (3, 45, 4), (3, 39, 5), (4, 3, 6)]),
  (951, 504, [(2, 35, 3), (3, 45, 4), (3, 40, 5), (4, 3, 6)]),
  (960, 505, [(2, 34, 3), (3, 45, 4), (3, 41, 5), (4, 3, 6)]),
  (969, 508, [(2, 34, 3), (3, 45, 4), (3, 41, 5), (4, 3, 6)]),
  (978, 509, [(2, 33, 3), (3, 45, 4), (3, 42, 5), (4, 3, 6)]),
  (987, 510, [(2, 33, 3), (3, 44, 4), (3, 42, 5), (4, 4, 6)]),
  (996, 511, [(2, 32, 3), (3, 44, 4), (3, 43, 5), (4, 4, 6)]),
  (1005, 514, [(2, 32, 3), (3, 44, 4), (3, 44, 5), (4, 3, 6)]),
  (1015, 514, [(2, 31, 3), (3, 43, 4), (3, 45, 5), (4, 4, 6)]),
  (1025, 516, [(2, 30, 3), (3, 44, 4), (3, 45, 5), (4, 4, 6)]),
  (1035, 518, [(2, 30, 3), (3, 43, 4), (3, 46, 5), (4, 4, 6)]),
  (1045, 518, [(2, 29, 3), (3, 43, 4), (3, 47, 5), (4, 4, 6)]),
  (1055, 520, [(2, 29, 3), (3, 42, 4), (3, 47, 5), (4, 5, 6)]),
  (1065, 522, [(2, 28, 3), (3, 42, 4), (3, 49, 5), (4, 4, 6)]),
  (1075, 524, [(2, 28, 3), (3, 42, 4), (3, 49, 5), (4, 4, 6)]),
  (1085, 526, [(2, 27, 3), (3, 42, 4), (3, 50, 5), (4, 4, 6)]),
  (1095, 526, [(2, 27, 3), (3, 41, 4), (3, 50, 5), (4, 5, 6)]),
  (1105, 528, [(2, 26, 3), (3, 41, 4), (3, 51, 5), (4, 5, 6)]),
  (1116, 529, [(2, 26, 3), (3, 40, 4), (3, 52, 5), (4, 5, 6)]),
  (1127, 530, [(2, 25, 3), (3, 40, 4), (3, 53, 5), (4, 5, 6)]),
  (1138, 533, [(2, 25, 3), (3, 40, 4), (3, 53, 5), (4, 5, 6)]),
  (1149, 534, [(2, 24, 3), (3, 39, 4), (3, 55, 5), (4, 5, 6)]),
  (1160, 535, [(2, 24, 3), (3, 38, 4), (3, 55, 5), (4, 6, 6)]),
  (1171, 536, [(2, 23, 3), (3, 38, 4), (3, 57, 5), (4, 5, 6)]),
  (1182, 539, [(2, 23, 3), (3, 38, 4), (3, 57, 5), (4, 5, 6)]),
  (1193, 540, [(2, 23, 3), (3, 37, 4), (3, 57, 5), (4, 6, 6)]),
  (1204, 541, [(2, 22, 3), (3, 37, 4), (3, 58, 5), (4, 6, 6)]),
  (1216, 543, [(2, 22, 3), (3, 36, 4), (3, 59, 5), (4, 6, 6)]),
  (1228, 545, [(2, 22, 3), (3, 35, 4), (3, 60, 5), (4, 6, 6)]),
  (1240, 547, [(2, 21, 3), (3, 35, 4), (3, 61, 5), (4, 6, 6)]),
  (1252, 547, [(2, 21, 3), (3, 34, 4), (3, 61, 5), (4, 7, 6)])]

theorem small126 : smallOK 126 1243 certs126 = true := by decide +kernel

/-- The certificates for `t = 127`. -/
def certs127 : List Cert := [
  (125, 124, [(1, 124, 1)]),
  (126, 125, [(1, 124, 1)]),
  (127, 126, [(1, 124, 1)]),
  (128, 127, [(1, 124, 1)]),
  (129, 128, [(1, 124, 1)]),
  (130, 129, [(1, 124, 1)]),
  (131, 130, [(1, 124, 1)]),
  (132, 131, [(1, 124, 1)]),
  (133, 132, [(1, 124, 1)]),
  (134, 133, [(1, 124, 1)]),
  (135, 134, [(1, 124, 1)]),
  (136, 135, [(1, 124, 1)]),
  (137, 136, [(1, 124, 1)]),
  (138, 137, [(1, 124, 1)]),
  (139, 138, [(1, 124, 1)]),
  (140, 139, [(1, 124, 1)]),
  (141, 140, [(1, 124, 1)]),
  (142, 141, [(1, 124, 1)]),
  (143, 142, [(1, 124, 1)]),
  (144, 143, [(1, 124, 1)]),
  (145, 144, [(1, 124, 1)]),
  (146, 145, [(1, 124, 1)]),
  (147, 146, [(1, 124, 1)]),
  (148, 147, [(1, 124, 1)]),
  (149, 148, [(1, 124, 1)]),
  (150, 149, [(1, 124, 1)]),
  (151, 150, [(1, 124, 1)]),
  (152, 151, [(1, 124, 1)]),
  (153, 152, [(1, 124, 1)]),
  (154, 153, [(1, 124, 1)]),
  (155, 154, [(1, 124, 1)]),
  (156, 155, [(1, 124, 1)]),
  (157, 156, [(1, 124, 1)]),
  (158, 157, [(1, 124, 1)]),
  (159, 158, [(1, 124, 1)]),
  (160, 159, [(1, 124, 1)]),
  (161, 160, [(1, 124, 1)]),
  (162, 161, [(1, 124, 1)]),
  (163, 162, [(1, 124, 1)]),
  (164, 163, [(1, 124, 1)]),
  (165, 164, [(1, 124, 1)]),
  (166, 165, [(1, 124, 1)]),
  (167, 166, [(1, 124, 1)]),
  (168, 167, [(1, 124, 1)]),
  (169, 168, [(1, 124, 1)]),
  (170, 169, [(1, 124, 1)]),
  (171, 170, [(1, 124, 1)]),
  (172, 171, [(1, 124, 1)]),
  (173, 172, [(1, 124, 1)]),
  (174, 173, [(1, 124, 1)]),
  (175, 174, [(1, 124, 1)]),
  (176, 175, [(1, 124, 1)]),
  (177, 176, [(1, 124, 1)]),
  (178, 177, [(1, 124, 1)]),
  (179, 178, [(1, 124, 1)]),
  (180, 179, [(1, 124, 1)]),
  (181, 180, [(1, 124, 1)]),
  (182, 181, [(1, 124, 1)]),
  (183, 182, [(1, 124, 1)]),
  (184, 183, [(1, 124, 1)]),
  (185, 184, [(1, 124, 1)]),
  (186, 185, [(1, 124, 1)]),
  (187, 186, [(1, 124, 1)]),
  (188, 187, [(1, 124, 1)]),
  (189, 188, [(1, 124, 1)]),
  (190, 189, [(1, 124, 1)]),
  (191, 190, [(1, 124, 1)]),
  (192, 191, [(1, 124, 1)]),
  (193, 192, [(1, 124, 1)]),
  (194, 193, [(1, 124, 1)]),
  (195, 194, [(1, 124, 1)]),
  (196, 195, [(1, 124, 1)]),
  (197, 196, [(1, 124, 1)]),
  (198, 197, [(1, 124, 1)]),
  (199, 198, [(1, 124, 1)]),
  (200, 199, [(1, 124, 1)]),
  (202, 201, [(1, 124, 1)]),
  (204, 203, [(1, 124, 1)]),
  (206, 205, [(1, 124, 1)]),
  (208, 207, [(1, 124, 1)]),
  (210, 209, [(1, 124, 1)]),
  (212, 211, [(1, 124, 1)]),
  (214, 213, [(1, 124, 1)]),
  (216, 215, [(1, 124, 1)]),
  (218, 217, [(1, 124, 1)]),
  (220, 219, [(1, 124, 1)]),
  (222, 221, [(1, 124, 1)]),
  (224, 223, [(1, 124, 1)]),
  (226, 225, [(1, 124, 1)]),
  (228, 227, [(1, 124, 1)]),
  (230, 229, [(1, 124, 1)]),
  (232, 231, [(1, 124, 1)]),
  (234, 233, [(1, 124, 1)]),
  (236, 235, [(1, 124, 1)]),
  (238, 237, [(1, 124, 1)]),
  (240, 239, [(1, 124, 1)]),
  (242, 241, [(1, 124, 1)]),
  (244, 243, [(1, 124, 1)]),
  (246, 245, [(1, 124, 1)]),
  (248, 247, [(1, 124, 1)]),
  (250, 249, [(1, 124, 1)]),
  (252, 251, [(1, 124, 1)]),
  (254, 253, [(1, 124, 1)]),
  (256, 255, [(1, 124, 1)]),
  (258, 257, [(1, 124, 1)]),
  (260, 259, [(1, 124, 1)]),
  (262, 261, [(1, 124, 1)]),
  (264, 263, [(1, 124, 1)]),
  (266, 265, [(1, 124, 1)]),
  (268, 267, [(1, 124, 1)]),
  (270, 269, [(1, 124, 1)]),
  (272, 269, [(1, 55, 1), (2, 64, 3), (3, 4, 4), (4, 1, 5)]),
  (274, 271, [(1, 55, 1), (2, 65, 3), (3, 3, 4), (4, 1, 5)]),
  (276, 273, [(1, 56, 1), (2, 65, 3), (3, 3, 4)]),
  (278, 275, [(1, 56, 1), (2, 66, 3), (3, 2, 4)]),
  (280, 277, [(1, 56, 1), (2, 67, 3), (3, 1, 4)]),
  (282, 279, [(1, 57, 1), (2, 67, 3)]),
  (284, 281, [(1, 57, 1), (2, 67, 3)]),
  (286, 283, [(1, 58, 1), (2, 66, 3)]),
  (288, 285, [(1, 58, 1), (2, 66, 3)]),
  (290, 287, [(1, 58, 1), (2, 66, 3)]),
  (292, 289, [(1, 59, 1), (2, 65, 3)]),
  (294, 291, [(1, 59, 1), (2, 65, 3)]),
  (296, 293, [(1, 60, 1), (2, 64, 3)]),
  (298, 295, [(1, 60, 1), (2, 64, 3)]),
  (300, 297, [(1, 60, 1), (2, 64, 3)]),
  (303, 300, [(1, 61, 1), (2, 63, 3)]),
  (306, 303, [(1, 62, 1), (2, 62, 3)]),
  (309, 306, [(1, 62, 1), (2, 62, 3)]),
  (312, 309, [(1, 63, 1), (2, 61, 3)]),
  (315, 312, [(1, 63, 1), (2, 61, 3)]),
  (318, 313, [(1, 36, 1), (2, 81, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (321, 316, [(1, 36, 1), (2, 82, 3), (3, 5, 4), (4, 1, 5)]),
  (324, 319, [(1, 36, 1), (2, 83, 3), (3, 5, 4)]),
  (327, 322, [(1, 37, 1), (2, 83, 3), (3, 4, 4)]),
  (330, 325, [(1, 37, 1), (2, 84, 3), (3, 3, 4)]),
  (333, 328, [(1, 37, 1), (2, 85, 3), (3, 2, 4)]),
  (336, 331, [(1, 38, 1), (2, 86, 3)]),
  (339, 334, [(1, 38, 1), (2, 86, 3)]),
  (342, 335, [(1, 27, 1), (2, 87, 3), (3, 7, 4), (4, 2, 5), (6, 1, 8)]),
  (345, 338, [(1, 27, 1), (2, 88, 3), (3, 7, 4), (4, 2, 5)]),
  (348, 341, [(1, 27, 1), (2, 89, 3), (3, 7, 4), (4, 1, 5)]),
  (351, 344, [(1, 27, 1), (2, 90, 3), (3, 7, 4)]),
  (354, 347, [(1, 28, 1), (2, 91, 3), (3, 5, 4)]),
  (357, 350, [(1, 28, 1), (2, 92, 3), (3, 4, 4)]),
  (360, 351, [(1, 22, 1), (2, 91, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (363, 354, [(1, 22, 1), (2, 92, 3), (3, 8, 4), (4, 2, 5)]),
  (366, 357, [(1, 22, 1), (2, 93, 3), (3, 8, 4), (4, 1, 5)]),
  (369, 360, [(1, 22, 1), (2, 94, 3), (3, 8, 4)]),
  (372, 361, [(1, 18, 1), (2, 94, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (375, 364, [(1, 18, 1), (2, 95, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (378, 367, [(1, 18, 1), (2, 96, 3), (3, 8, 4), (4, 2, 5)]),
  (381, 368, [(1, 16, 1), (2, 94, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (384, 371, [(1, 16, 1), (2, 95, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (387, 372, [(2, 124, 3)]),
  (390, 373, [(2, 124, 3)]),
  (393, 374, [(2, 123, 3), (3, 1, 5)]),
  (396, 375, [(2, 123, 3), (3, 1, 5)]),
  (399, 376, [(2, 123, 3), (3, 1, 5)]),
  (402, 377, [(2, 123, 3), (3, 1, 5)]),
  (406, 377, [(2, 122, 3), (3, 2, 5)]),
  (410, 379, [(2, 122, 3), (3, 2, 5)]),
  (414, 379, [(2, 120, 3), (3, 1, 4), (3, 3, 5)]),
  (418, 381, [(2, 120, 3), (3, 1, 4), (3, 3, 5)]),
  (422, 381, [(2, 119, 3), (3, 2, 4), (3, 3, 5)]),
  (426, 383, [(2, 119, 3), (3, 2, 4), (3, 3, 5)]),
  (430, 383, [(2, 117, 3), (3, 3, 4), (3, 4, 5)]),
  (434, 385, [(2, 117, 3), (3, 3, 4), (3, 4, 5)]),
  (438, 387, [(2, 117, 3), (3, 3, 4), (3, 4, 5)]),
  (442, 387, [(2, 115, 3), (3, 4, 4), (3, 5, 5)]),
  (446, 387, [(2, 114, 3), (3, 5, 4), (3, 5, 5)]),
  (450, 389, [(2, 113, 3), (3, 6, 4), (3, 5, 5)]),
  (454, 391, [(2, 113, 3), (3, 6, 4), (3, 5, 5)]),
  (458, 391, [(2, 112, 3), (3, 6, 4), (3, 6, 5)]),
  (462, 393, [(2, 111, 3), (3, 7, 4), (3, 6, 5)]),
  (466, 393, [(2, 110, 3), (3, 7, 4), (3, 7, 5)]),
  (470, 395, [(2, 109, 3), (3, 8, 4), (3, 7, 5)]),
  (474, 395, [(2, 108, 3), (3, 9, 4), (3, 7, 5)]),
  (478, 397, [(2, 108, 3), (3, 9, 4), (3, 7, 5)]),
  (482, 399, [(2, 107, 3), (3, 10, 4), (3, 7, 5)]),
  (486, 399, [(2, 106, 3), (3, 10, 4), (3, 8, 5)]),
  (490, 401, [(2, 105, 3), (3, 11, 4), (3, 8, 5)]),
  (494, 401, [(2, 104, 3), (3, 11, 4), (3, 9, 5)]),
  (498, 403, [(2, 103, 3), (3, 12, 4), (3, 9, 5)]),
  (502, 403, [(2, 102, 3), (3, 13, 4), (3, 9, 5)]),
  (507, 406, [(2, 102, 3), (3, 13, 4), (3, 9, 5)]),
  (512, 407, [(2, 100, 3), (3, 14, 4), (3, 10, 5)]),
  (517, 408, [(2, 99, 3), (3, 15, 4), (3, 10, 5)]),
  (522, 411, [(2, 99, 3), (3, 15, 4), (3, 10, 5)]),
  (527, 412, [(2, 98, 3), (3, 16, 4), (3, 10, 5)]),
  (532, 413, [(2, 96, 3), (3, 17, 4), (3, 11, 5)]),
  (537, 414, [(2, 95, 3), (3, 18, 4), (3, 11, 5)]),
  (542, 415, [(2, 93, 3), (3, 19, 4), (3, 12, 5)]),
  (547, 418, [(2, 93, 3), (3, 19, 4), (3, 12, 5)]),
  (552, 419, [(2, 92, 3), (3, 20, 4), (3, 12, 5)]),
  (557, 420, [(2, 91, 3), (3, 20, 4), (3, 13, 5)]),
  (562, 421, [(2, 90, 3), (3, 21, 4), (3, 13, 5)]),
  (567, 422, [(2, 88, 3), (3, 22, 4), (3, 14, 5)]),
  (572, 423, [(2, 87, 3), (3, 23, 4), (3, 14, 5)]),
  (577, 426, [(2, 87, 3), (3, 23, 4), (3, 14, 5)]),
  (582, 427, [(2, 86, 3), (3, 24, 4), (3, 14, 5)]),
  (587, 428, [(2, 84, 3), (3, 25, 4), (3, 15, 5)]),
  (592, 429, [(2, 83, 3), (3, 25, 4), (3, 16, 5)]),
  (597, 430, [(2, 82, 3), (3, 26, 4), (3, 16, 5)]),
  (602, 433, [(2, 82, 3), (3, 26, 4), (3, 16, 5)]),
  (608, 433, [(2, 80, 3), (3, 27, 4), (3, 17, 5)]),
  (614, 435, [(2, 79, 3), (3, 28, 4), (3, 17, 5)]),
  (620, 437, [(2, 78, 3), (3, 29, 4), (3, 17, 5)]),
  (626, 439, [(2, 77, 3), (3, 29, 4), (3, 18, 5)]),
  (632, 441, [(2, 76, 3), (3, 30, 4), (3, 18, 5)]),
  (638, 441, [(2, 74, 3), (3, 31, 4), (3, 19, 5)]),
  (644, 443, [(2, 74, 3), (3, 31, 4), (3, 19, 5)]),
  (650, 445, [(2, 73, 3), (3, 32, 4), (3, 19, 5)]),
  (656, 447, [(2, 72, 3), (3, 32, 4), (3, 20, 5)]),
  (662, 447, [(2, 70, 3), (3, 33, 4), (3, 21, 5)]),
  (668, 449, [(2, 69, 3), (3, 34, 4), (3, 21, 5)]),
  (674, 451, [(2, 69, 3), (3, 34, 4), (3, 21, 5)]),
  (680, 451, [(2, 67, 3), (3, 35, 4), (3, 22, 5)]),
  (686, 453, [(2, 66, 3), (3, 35, 4), (3, 23, 5)]),
  (692, 455, [(2, 65, 3), (3, 36, 4), (3, 23, 5)]),
  (698, 457, [(2, 65, 3), (3, 36, 4), (3, 23, 5)]),
  (704, 459, [(2, 64, 3), (3, 37, 4), (3, 23, 5)]),
  (711, 460, [(2, 63, 3), (3, 37, 4), (3, 24, 5)]),
  (718, 461, [(2, 61, 3), (3, 38, 4), (3, 25, 5)]),
  (725, 464, [(2, 61, 3), (3, 38, 4), (3, 25, 5)]),
  (732, 465, [(2, 60, 3), (3, 39, 4), (3, 25, 5)]),
  (739, 466, [(2, 58, 3), (3, 40, 4), (3, 25, 5), (4, 1, 6)]),
  (746, 467, [(2, 57, 3), (3, 40, 4), (3, 26, 5), (4, 1, 6)]),
  (753, 470, [(2, 57, 3), (3, 40, 4), (3, 26, 5), (4, 1, 6)]),
  (760, 471, [(2, 56, 3), (3, 40, 4), (3, 27, 5), (4, 1, 6)]),
  (767, 472, [(2, 54, 3), (3, 41, 4), (3, 28, 5), (4, 1, 6)]),
  (774, 473, [(2, 53, 3), (3, 42, 4), (3, 28, 5), (4, 1, 6)]),
  (781, 476, [(2, 53, 3), (3, 42, 4), (3, 28, 5), (4, 1, 6)]),
  (788, 477, [(2, 52, 3), (3, 42, 4), (3, 29, 5), (4, 1, 6)]),
  (795, 478, [(2, 51, 3), (3, 42, 4), (3, 30, 5), (4, 1, 6)]),
  (802, 479, [(2, 50, 3), (3, 43, 4), (3, 29, 5), (4, 2, 6)]),
  (810, 481, [(2, 49, 3), (3, 43, 4), (3, 30, 5), (4, 2, 6)]),
  (818, 483, [(2, 48, 3), (3, 44, 4), (3, 31, 5), (4, 1, 6)]),
  (826, 485, [(2, 48, 3), (3, 43, 4), (3, 31, 5), (4, 2, 6)]),
  (834, 487, [(2, 47, 3), (3, 44, 4), (3, 32, 5), (4, 1, 6)]),
  (842, 489, [(2, 46, 3), (3, 44, 4), (3, 33, 5), (4, 1, 6)]),
  (850, 489, [(2, 45, 3), (3, 44, 4), (3, 33, 5), (4, 2, 6)]),
  (858, 491, [(2, 44, 3), (3, 45, 4), (3, 33, 5), (4, 2, 6)]),
  (866, 493, [(2, 43, 3), (3, 45, 4), (3, 34, 5), (4, 2, 6)]),
  (874, 493, [(2, 42, 3), (3, 45, 4), (3, 35, 5), (4, 2, 6)]),
  (882, 495, [(2, 42, 3), (3, 45, 4), (3, 35, 5), (4, 2, 6)]),
  (890, 497, [(2, 41, 3), (3, 45, 4), (3, 36, 5), (4, 2, 6)]),
  (898, 499, [(2, 40, 3), (3, 46, 4), (3, 36, 5), (4, 2, 6)]),
  (906, 501, [(2, 40, 3), (3, 45, 4), (3, 37, 5), (4, 2, 6)]),
  (915, 502, [(2, 39, 3), (3, 45, 4), (3, 38, 5), (4, 2, 6)]),
  (924, 503, [(2, 38, 3), (3, 45, 4), (3, 38, 5), (4, 3, 6)]),
  (933, 504, [(2, 37, 3), (3, 45, 4), (3, 39, 5), (4, 3, 6)]),
  (942, 507, [(2, 37, 3), (3, 45, 4), (3, 39, 5), (4, 3, 6)]),
  (951, 508, [(2, 36, 3), (3, 45, 4), (3, 40, 5), (4, 3, 6)]),
  (960, 509, [(2, 35, 3), (3, 45, 4), (3, 41, 5), (4, 3, 6)]),
  (969, 510, [(2, 35, 3), (3, 45, 4), (3, 41, 5), (4, 3, 6)]),
  (978, 511, [(2, 34, 3), (3, 45, 4), (3, 41, 5), (4, 4, 6)]),
  (987, 514, [(2, 34, 3), (3, 45, 4), (3, 42, 5), (4, 3, 6)]),
  (996, 515, [(2, 33, 3), (3, 45, 4), (3, 43, 5), (4, 3, 6)]),
  (1005, 516, [(2, 32, 3), (3, 45, 4), (3, 43, 5), (4, 4, 6)]),
  (1015, 518, [(2, 32, 3), (3, 44, 4), (3, 44, 5), (4, 4, 6)]),
  (1025, 518, [(2, 31, 3), (3, 44, 4), (3, 45, 5), (4, 4, 6)]),
  (1035, 520, [(2, 30, 3), (3, 44, 4), (3, 46, 5), (4, 4, 6)]),
  (1045, 522, [(2, 30, 3), (3, 43, 4), (3, 47, 5), (4, 4, 6)]),
  (1055, 524, [(2, 29, 3), (3, 44, 4), (3, 47, 5), (4, 4, 6)]),
  (1065, 526, [(2, 29, 3), (3, 43, 4), (3, 48, 5), (4, 4, 6)]),
  (1075, 526, [(2, 28, 3), (3, 43, 4), (3, 48, 5), (4, 5, 6)]),
  (1085, 528, [(2, 28, 3), (3, 42, 4), (3, 49, 5), (4, 5, 6)]),
  (1095, 530, [(2, 27, 3), (3, 42, 4), (3, 51, 5), (4, 4, 6)]),
  (1105, 530, [(2, 27, 3), (3, 41, 4), (3, 51, 5), (4, 5, 6)]),
  (1116, 533, [(2, 26, 3), (3, 42, 4), (3, 52, 5), (4, 4, 6)]),
  (1127, 534, [(2, 26, 3), (3, 41, 4), (3, 52, 5), (4, 5, 6)]),
  (1138, 535, [(2, 25, 3), (3, 40, 4), (3, 54, 5), (4, 5, 6)]),
  (1149, 538, [(2, 25, 3), (3, 40, 4), (3, 54, 5), (4, 5, 6)]),
  (1160, 539, [(2, 24, 3), (3, 40, 4), (3, 55, 5), (4, 5, 6)]),
  (1171, 540, [(2, 24, 3), (3, 39, 4), (3, 55, 5), (4, 6, 6)]),
  (1182, 541, [(2, 24, 3), (3, 38, 4), (3, 56, 5), (4, 6, 6)]),
  (1193, 542, [(2, 23, 3), (3, 38, 4), (3, 57, 5), (4, 6, 6)]),
  (1204, 545, [(2, 23, 3), (3, 37, 4), (3, 58, 5), (4, 6, 6)]),
  (1216, 545, [(2, 22, 3), (3, 37, 4), (3, 59, 5), (4, 6, 6)]),
  (1228, 547, [(2, 22, 3), (3, 36, 4), (3, 60, 5), (4, 6, 6)]),
  (1240, 549, [(2, 22, 3), (3, 35, 4), (3, 60, 5), (4, 7, 6)]),
  (1252, 551, [(2, 21, 3), (3, 35, 4), (3, 62, 5), (4, 6, 6)]),
  (1264, 551, [(2, 21, 3), (3, 34, 4), (3, 62, 5), (4, 7, 6)])]

theorem small127 : smallOK 127 1254 certs127 = true := by decide +kernel

/-- The certificates for `t = 128`. -/
def certs128 : List Cert := [
  (126, 125, [(1, 125, 1)]),
  (127, 126, [(1, 125, 1)]),
  (128, 127, [(1, 125, 1)]),
  (129, 128, [(1, 125, 1)]),
  (130, 129, [(1, 125, 1)]),
  (131, 130, [(1, 125, 1)]),
  (132, 131, [(1, 125, 1)]),
  (133, 132, [(1, 125, 1)]),
  (134, 133, [(1, 125, 1)]),
  (135, 134, [(1, 125, 1)]),
  (136, 135, [(1, 125, 1)]),
  (137, 136, [(1, 125, 1)]),
  (138, 137, [(1, 125, 1)]),
  (139, 138, [(1, 125, 1)]),
  (140, 139, [(1, 125, 1)]),
  (141, 140, [(1, 125, 1)]),
  (142, 141, [(1, 125, 1)]),
  (143, 142, [(1, 125, 1)]),
  (144, 143, [(1, 125, 1)]),
  (145, 144, [(1, 125, 1)]),
  (146, 145, [(1, 125, 1)]),
  (147, 146, [(1, 125, 1)]),
  (148, 147, [(1, 125, 1)]),
  (149, 148, [(1, 125, 1)]),
  (150, 149, [(1, 125, 1)]),
  (151, 150, [(1, 125, 1)]),
  (152, 151, [(1, 125, 1)]),
  (153, 152, [(1, 125, 1)]),
  (154, 153, [(1, 125, 1)]),
  (155, 154, [(1, 125, 1)]),
  (156, 155, [(1, 125, 1)]),
  (157, 156, [(1, 125, 1)]),
  (158, 157, [(1, 125, 1)]),
  (159, 158, [(1, 125, 1)]),
  (160, 159, [(1, 125, 1)]),
  (161, 160, [(1, 125, 1)]),
  (162, 161, [(1, 125, 1)]),
  (163, 162, [(1, 125, 1)]),
  (164, 163, [(1, 125, 1)]),
  (165, 164, [(1, 125, 1)]),
  (166, 165, [(1, 125, 1)]),
  (167, 166, [(1, 125, 1)]),
  (168, 167, [(1, 125, 1)]),
  (169, 168, [(1, 125, 1)]),
  (170, 169, [(1, 125, 1)]),
  (171, 170, [(1, 125, 1)]),
  (172, 171, [(1, 125, 1)]),
  (173, 172, [(1, 125, 1)]),
  (174, 173, [(1, 125, 1)]),
  (175, 174, [(1, 125, 1)]),
  (176, 175, [(1, 125, 1)]),
  (177, 176, [(1, 125, 1)]),
  (178, 177, [(1, 125, 1)]),
  (179, 178, [(1, 125, 1)]),
  (180, 179, [(1, 125, 1)]),
  (181, 180, [(1, 125, 1)]),
  (182, 181, [(1, 125, 1)]),
  (183, 182, [(1, 125, 1)]),
  (184, 183, [(1, 125, 1)]),
  (185, 184, [(1, 125, 1)]),
  (186, 185, [(1, 125, 1)]),
  (187, 186, [(1, 125, 1)]),
  (188, 187, [(1, 125, 1)]),
  (189, 188, [(1, 125, 1)]),
  (190, 189, [(1, 125, 1)]),
  (191, 190, [(1, 125, 1)]),
  (192, 191, [(1, 125, 1)]),
  (193, 192, [(1, 125, 1)]),
  (194, 193, [(1, 125, 1)]),
  (195, 194, [(1, 125, 1)]),
  (196, 195, [(1, 125, 1)]),
  (197, 196, [(1, 125, 1)]),
  (198, 197, [(1, 125, 1)]),
  (199, 198, [(1, 125, 1)]),
  (200, 199, [(1, 125, 1)]),
  (202, 201, [(1, 125, 1)]),
  (204, 203, [(1, 125, 1)]),
  (206, 205, [(1, 125, 1)]),
  (208, 207, [(1, 125, 1)]),
  (210, 209, [(1, 125, 1)]),
  (212, 211, [(1, 125, 1)]),
  (214, 213, [(1, 125, 1)]),
  (216, 215, [(1, 125, 1)]),
  (218, 217, [(1, 125, 1)]),
  (220, 219, [(1, 125, 1)]),
  (222, 221, [(1, 125, 1)]),
  (224, 223, [(1, 125, 1)]),
  (226, 225, [(1, 125, 1)]),
  (228, 227, [(1, 125, 1)]),
  (230, 229, [(1, 125, 1)]),
  (232, 231, [(1, 125, 1)]),
  (234, 233, [(1, 125, 1)]),
  (236, 235, [(1, 125, 1)]),
  (238, 237, [(1, 125, 1)]),
  (240, 239, [(1, 125, 1)]),
  (242, 241, [(1, 125, 1)]),
  (244, 243, [(1, 125, 1)]),
  (246, 245, [(1, 125, 1)]),
  (248, 247, [(1, 125, 1)]),
  (250, 249, [(1, 125, 1)]),
  (252, 251, [(1, 125, 1)]),
  (254, 253, [(1, 125, 1)]),
  (256, 255, [(1, 125, 1)]),
  (258, 257, [(1, 125, 1)]),
  (260, 259, [(1, 125, 1)]),
  (262, 261, [(1, 125, 1)]),
  (264, 263, [(1, 125, 1)]),
  (266, 265, [(1, 125, 1)]),
  (268, 267, [(1, 125, 1)]),
  (270, 269, [(1, 125, 1)]),
  (272, 271, [(1, 125, 1)]),
  (274, 273, [(1, 125, 1)]),
  (276, 273, [(1, 56, 1), (2, 65, 3), (3, 4, 4)]),
  (278, 275, [(1, 56, 1), (2, 66, 3), (3, 3, 4)]),
  (280, 277, [(1, 56, 1), (2, 67, 3), (3, 2, 4)]),
  (282, 279, [(1, 57, 1), (2, 67, 3), (3, 1, 4)]),
  (284, 281, [(1, 57, 1), (2, 67, 3), (3, 1, 4)]),
  (286, 283, [(1, 58, 1), (2, 67, 3)]),
  (288, 285, [(1, 58, 1), (2, 67, 3)]),
  (290, 287, [(1, 58, 1), (2, 67, 3)]),
  (292, 289, [(1, 59, 1), (2, 66, 3)]),
  (294, 291, [(1, 59, 1), (2, 66, 3)]),
  (296, 293, [(1, 60, 1), (2, 65, 3)]),
  (298, 295, [(1, 60, 1), (2, 65, 3)]),
  (300, 297, [(1, 60, 1), (2, 65, 3)]),
  (303, 300, [(1, 61, 1), (2, 64, 3)]),
  (306, 303, [(1, 62, 1), (2, 63, 3)]),
  (309, 306, [(1, 62, 1), (2, 63, 3)]),
  (312, 309, [(1, 63, 1), (2, 62, 3)]),
  (315, 312, [(1, 63, 1), (2, 62, 3)]),
  (318, 315, [(1, 64, 1), (2, 61, 3)]),
  (321, 316, [(1, 36, 1), (2, 82, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (324, 319, [(1, 36, 1), (2, 83, 3), (3, 5, 4), (4, 1, 5)]),
  (327, 322, [(1, 37, 1), (2, 83, 3), (3, 5, 4)]),
  (330, 325, [(1, 37, 1), (2, 84, 3), (3, 4, 4)]),
  (333, 328, [(1, 37, 1), (2, 85, 3), (3, 3, 4)]),
  (336, 331, [(1, 38, 1), (2, 86, 3), (3, 1, 4)]),
  (339, 334, [(1, 38, 1), (2, 87, 3)]),
  (342, 337, [(1, 38, 1), (2, 87, 3)]),
  (345, 338, [(1, 27, 1), (2, 88, 3), (3, 7, 4), (4, 2, 5), (6, 1, 8)]),
  (348, 341, [(1, 27, 1), (2, 89, 3), (3, 7, 4), (4, 2, 5)]),
  (351, 344, [(1, 27, 1), (2, 90, 3), (3, 7, 4), (4, 1, 5)]),
  (354, 347, [(1, 28, 1), (2, 91, 3), (3, 6, 4)]),
  (357, 350, [(1, 28, 1), (2, 92, 3), (3, 5, 4)]),
  (360, 353, [(1, 28, 1), (2, 93, 3), (3, 4, 4)]),
  (363, 354, [(1, 22, 1), (2, 92, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (366, 357, [(1, 22, 1), (2, 93, 3), (3, 8, 4), (4, 2, 5)]),
  (369, 360, [(1, 22, 1), (2, 94, 3), (3, 8, 4), (4, 1, 5)]),
  (372, 363, [(1, 22, 1), (2, 95, 3), (3, 8, 4)]),
  (375, 364, [(1, 18, 1), (2, 95, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (378, 367, [(1, 18, 1), (2, 96, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (381, 370, [(1, 19, 1), (2, 96, 3), (3, 8, 4), (4, 2, 5)]),
  (384, 371, [(1, 16, 1), (2, 95, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (387, 374, [(1, 16, 1), (2, 96, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (390, 375, [(2, 125, 3)]),
  (393, 376, [(2, 125, 3)]),
  (396, 377, [(2, 124, 3), (3, 1, 5)]),
  (399, 378, [(2, 124, 3), (3, 1, 5)]),
  (402, 379, [(2, 124, 3), (3, 1, 5)]),
  (406, 379, [(2, 123, 3), (3, 2, 5)]),
  (410, 381, [(2, 123, 3), (3, 2, 5)]),
  (414, 381, [(2, 122, 3), (3, 3, 5)]),
  (418, 383, [(2, 122, 3), (3, 1, 4), (3, 2, 5)]),
  (422, 383, [(2, 120, 3), (3, 2, 4), (3, 3, 5)]),
  (426, 385, [(2, 120, 3), (3, 2, 4), (3, 3, 5)]),
  (430, 385, [(2, 119, 3), (3, 2, 4), (3, 4, 5)]),
  (434, 387, [(2, 118, 3), (3, 3, 4), (3, 4, 5)]),
  (438, 389, [(2, 118, 3), (3, 3, 4), (3, 4, 5)]),
  (442, 389, [(2, 117, 3), (3, 4, 4), (3, 4, 5)]),
  (446, 391, [(2, 117, 3), (3, 4, 4), (3, 4, 5)]),
  (450, 391, [(2, 115, 3), (3, 5, 4), (3, 5, 5)]),
  (454, 393, [(2, 115, 3), (3, 5, 4), (3, 5, 5)]),
  (458, 393, [(2, 113, 3), (3, 6, 4), (3, 6, 5)]),
  (462, 395, [(2, 113, 3), (3, 6, 4), (3, 6, 5)]),
  (466, 397, [(2, 113, 3), (3, 7, 4), (3, 5, 5)]),
  (470, 397, [(2, 111, 3), (3, 8, 4), (3, 6, 5)]),
  (474, 399, [(2, 111, 3), (3, 8, 4), (3, 6, 5)]),
  (478, 399, [(2, 109, 3), (3, 9, 4), (3, 7, 5)]),
  (482, 401, [(2, 109, 3), (3, 9, 4), (3, 7, 5)]),
  (486, 401, [(2, 107, 3), (3, 10, 4), (3, 8, 5)]),
  (490, 403, [(2, 107, 3), (3, 10, 4), (3, 8, 5)]),
  (494, 405, [(2, 107, 3), (3, 11, 4), (3, 7, 5)]),
  (498, 405, [(2, 105, 3), (3, 12, 4), (3, 8, 5)]),
  (502, 407, [(2, 105, 3), (3, 12, 4), (3, 8, 5)]),
  (507, 408, [(2, 103, 3), (3, 13, 4), (3, 9, 5)]),
  (512, 409, [(2, 102, 3), (3, 14, 4), (3, 9, 5)]),
  (517, 410, [(2, 100, 3), (3, 15, 4), (3, 10, 5)]),
  (522, 413, [(2, 100, 3), (3, 15, 4), (3, 10, 5)]),
  (527, 414, [(2, 99, 3), (3, 16, 4), (3, 10, 5)]),
  (532, 415, [(2, 98, 3), (3, 16, 4), (3, 11, 5)]),
  (537, 416, [(2, 96, 3), (3, 18, 4), (3, 11, 5)]),
  (542, 417, [(2, 95, 3), (3, 18, 4), (3, 12, 5)]),
  (547, 420, [(2, 95, 3), (3, 19, 4), (3, 11, 5)]),
  (552, 421, [(2, 94, 3), (3, 19, 4), (3, 12, 5)]),
  (557, 422, [(2, 92, 3), (3, 20, 4), (3, 13, 5)]),
  (562, 423, [(2, 91, 3), (3, 21, 4), (3, 13, 5)]),
  (567, 424, [(2, 90, 3), (3, 21, 4), (3, 14, 5)]),
  (572, 427, [(2, 90, 3), (3, 22, 4), (3, 13, 5)]),
  (577, 428, [(2, 88, 3), (3, 23, 4), (3, 14, 5)]),
  (582, 429, [(2, 87, 3), (3, 24, 4), (3, 14, 5)]),
  (587, 430, [(2, 86, 3), (3, 24, 4), (3, 15, 5)]),
  (592, 431, [(2, 85, 3), (3, 25, 4), (3, 15, 5)]),
  (597, 434, [(2, 85, 3), (3, 25, 4), (3, 15, 5)]),
  (602, 435, [(2, 83, 3), (3, 26, 4), (3, 16, 5)]),
  (608, 437, [(2, 82, 3), (3, 27, 4), (3, 16, 5)]),
  (614, 437, [(2, 80, 3), (3, 28, 4), (3, 17, 5)]),
  (620, 439, [(2, 79, 3), (3, 29, 4), (3, 17, 5)]),
  (626, 441, [(2, 78, 3), (3, 29, 4), (3, 18, 5)]),
  (632, 443, [(2, 78, 3), (3, 29, 4), (3, 18, 5)]),
  (638, 443, [(2, 76, 3), (3, 30, 4), (3, 19, 5)]),
  (644, 445, [(2, 75, 3), (3, 31, 4), (3, 19, 5)]),
  (650, 447, [(2, 74, 3), (3, 32, 4), (3, 19, 5)]),
  (656, 449, [(2, 73, 3), (3, 32, 4), (3, 20, 5)]),
  (662, 451, [(2, 72, 3), (3, 33, 4), (3, 20, 5)]),
  (668, 451, [(2, 70, 3), (3, 34, 4), (3, 21, 5)]),
  (674, 453, [(2, 70, 3), (3, 34, 4), (3, 21, 5)]),
  (680, 455, [(2, 69, 3), (3, 35, 4), (3, 21, 5)]),
  (686, 457, [(2, 68, 3), (3, 35, 4), (3, 22, 5)]),
  (692, 457, [(2, 66, 3), (3, 36, 4), (3, 23, 5)]),
  (698, 459, [(2, 66, 3), (3, 36, 4), (3, 23, 5)]),
  (704, 461, [(2, 65, 3), (3, 37, 4), (3, 23, 5)]),
  (711, 462, [(2, 64, 3), (3, 37, 4), (3, 24, 5)]),
  (718, 465, [(2, 63, 3), (3, 38, 4), (3, 24, 5)]),
  (725, 466, [(2, 62, 3), (3, 38, 4), (3, 25, 5)]),
  (732, 467, [(2, 61, 3), (3, 39, 4), (3, 25, 5)]),
  (739, 468, [(2, 59, 3), (3, 40, 4), (3, 25, 5), (4, 1, 6)]),
  (746, 471, [(2, 59, 3), (3, 40, 4), (3, 26, 5)]),
  (753, 472, [(2, 58, 3), (3, 40, 4), (3, 26, 5), (4, 1, 6)]),
  (760, 473, [(2, 56, 3), (3, 41, 4), (3, 27, 5), (4, 1, 6)]),
  (767, 476, [(2, 56, 3), (3, 41, 4), (3, 27, 5), (4, 1, 6)]),
  (774, 477, [(2, 55, 3), (3, 42, 4), (3, 27, 5), (4, 1, 6)]),
  (781, 478, [(2, 54, 3), (3, 42, 4), (3, 28, 5), (4, 1, 6)]),
  (788, 479, [(2, 53, 3), (3, 42, 4), (3, 29, 5), (4, 1, 6)]),
  (795, 482, [(2, 52, 3), (3, 43, 4), (3, 29, 5), (4, 1, 6)]),
  (802, 483, [(2, 51, 3), (3, 43, 4), (3, 30, 5), (4, 1, 6)]),
  (810, 485, [(2, 51, 3), (3, 43, 4), (3, 30, 5), (4, 1, 6)]),
  (818, 485, [(2, 49, 3), (3, 44, 4), (3, 30, 5), (4, 2, 6)]),
  (826, 487, [(2, 48, 3), (3, 44, 4), (3, 31, 5), (4, 2, 6)]),
  (834, 489, [(2, 47, 3), (3, 45, 4), (3, 31, 5), (4, 2, 6)]),
  (842, 491, [(2, 47, 3), (3, 44, 4), (3, 32, 5), (4, 2, 6)]),
  (850, 493, [(2, 46, 3), (3, 45, 4), (3, 32, 5), (4, 2, 6)]),
  (858, 493, [(2, 45, 3), (3, 45, 4), (3, 33, 5), (4, 2, 6)]),
  (866, 495, [(2, 44, 3), (3, 45, 4), (3, 34, 5), (4, 2, 6)]),
  (874, 497, [(2, 43, 3), (3, 46, 4), (3, 34, 5), (4, 2, 6)]),
  (882, 499, [(2, 43, 3), (3, 45, 4), (3, 35, 5), (4, 2, 6)]),
  (890, 499, [(2, 42, 3), (3, 45, 4), (3, 35, 5), (4, 3, 6)]),
  (898, 501, [(2, 41, 3), (3, 46, 4), (3, 36, 5), (4, 2, 6)]),
  (906, 503, [(2, 40, 3), (3, 46, 4), (3, 37, 5), (4, 2, 6)]),
  (915, 504, [(2, 40, 3), (3, 45, 4), (3, 37, 5), (4, 3, 6)]),
  (924, 505, [(2, 39, 3), (3, 45, 4), (3, 38, 5), (4, 3, 6)]),
  (933, 508, [(2, 38, 3), (3, 46, 4), (3, 38, 5), (4, 3, 6)]),
  (942, 509, [(2, 37, 3), (3, 46, 4), (3, 39, 5), (4, 3, 6)]),
  (951, 510, [(2, 37, 3), (3, 45, 4), (3, 40, 5), (4, 3, 6)]),
  (960, 513, [(2, 36, 3), (3, 46, 4), (3, 40, 5), (4, 3, 6)]),
  (969, 514, [(2, 35, 3), (3, 46, 4), (3, 41, 5), (4, 3, 6)]),
  (978, 515, [(2, 35, 3), (3, 45, 4), (3, 42, 5), (4, 3, 6)]),
  (987, 516, [(2, 34, 3), (3, 45, 4), (3, 42, 5), (4, 4, 6)]),
  (996, 519, [(2, 34, 3), (3, 45, 4), (3, 43, 5), (4, 3, 6)]),
  (1005, 518, [(2, 33, 3), (3, 45, 4), (3, 43, 5), (4, 4, 6)]),
  (1015, 520, [(2, 32, 3), (3, 45, 4), (3, 44, 5), (4, 4, 6)]),
  (1025, 522, [(2, 31, 3), (3, 45, 4), (3, 45, 5), (4, 4, 6)]),
  (1035, 524, [(2, 31, 3), (3, 45, 4), (3, 45, 5), (4, 4, 6)]),
  (1045, 526, [(2, 30, 3), (3, 45, 4), (3, 46, 5), (4, 4, 6)]),
  (1055, 526, [(2, 30, 3), (3, 44, 4), (3, 46, 5), (4, 5, 6)]),
  (1065, 528, [(2, 29, 3), (3, 44, 4), (3, 48, 5), (4, 4, 6)]),
  (1075, 530, [(2, 29, 3), (3, 43, 4), (3, 48, 5), (4, 5, 6)]),
  (1085, 532, [(2, 28, 3), (3, 44, 4), (3, 49, 5), (4, 4, 6)]),
  (1095, 532, [(2, 28, 3), (3, 42, 4), (3, 50, 5), (4, 5, 6)]),
  (1105, 534, [(2, 27, 3), (3, 43, 4), (3, 50, 5), (4, 5, 6)]),
  (1116, 535, [(2, 27, 3), (3, 42, 4), (3, 51, 5), (4, 5, 6)]),
  (1127, 538, [(2, 26, 3), (3, 42, 4), (3, 52, 5), (4, 5, 6)]),
  (1138, 539, [(2, 26, 3), (3, 41, 4), (3, 53, 5), (4, 5, 6)]),
  (1149, 540, [(2, 25, 3), (3, 41, 4), (3, 54, 5), (4, 5, 6)]),
  (1160, 541, [(2, 25, 3), (3, 40, 4), (3, 54, 5), (4, 6, 6)]),
  (1171, 544, [(2, 24, 3), (3, 40, 4), (3, 56, 5), (4, 5, 6)]),
  (1182, 545, [(2, 24, 3), (3, 39, 4), (3, 56, 5), (4, 6, 6)]),
  (1193, 546, [(2, 24, 3), (3, 38, 4), (3, 57, 5), (4, 6, 6)]),
  (1204, 547, [(2, 23, 3), (3, 38, 4), (3, 58, 5), (4, 6, 6)]),
  (1216, 549, [(2, 23, 3), (3, 37, 4), (3, 58, 5), (4, 7, 6)]),
  (1228, 551, [(2, 22, 3), (3, 37, 4), (3, 60, 5), (4, 6, 6)]),
  (1240, 553, [(2, 22, 3), (3, 37, 4), (3, 60, 5), (4, 6, 6)]),
  (1252, 553, [(2, 22, 3), (3, 35, 4), (3, 61, 5), (4, 7, 6)]),
  (1264, 555, [(2, 21, 3), (3, 35, 4), (3, 62, 5), (4, 7, 6)])]

theorem small128 : smallOK 128 1265 certs128 = true := by decide +kernel

/-- The certificates for `t = 129`. -/
def certs129 : List Cert := [
  (127, 126, [(1, 126, 1)]),
  (128, 127, [(1, 126, 1)]),
  (129, 128, [(1, 126, 1)]),
  (130, 129, [(1, 126, 1)]),
  (131, 130, [(1, 126, 1)]),
  (132, 131, [(1, 126, 1)]),
  (133, 132, [(1, 126, 1)]),
  (134, 133, [(1, 126, 1)]),
  (135, 134, [(1, 126, 1)]),
  (136, 135, [(1, 126, 1)]),
  (137, 136, [(1, 126, 1)]),
  (138, 137, [(1, 126, 1)]),
  (139, 138, [(1, 126, 1)]),
  (140, 139, [(1, 126, 1)]),
  (141, 140, [(1, 126, 1)]),
  (142, 141, [(1, 126, 1)]),
  (143, 142, [(1, 126, 1)]),
  (144, 143, [(1, 126, 1)]),
  (145, 144, [(1, 126, 1)]),
  (146, 145, [(1, 126, 1)]),
  (147, 146, [(1, 126, 1)]),
  (148, 147, [(1, 126, 1)]),
  (149, 148, [(1, 126, 1)]),
  (150, 149, [(1, 126, 1)]),
  (151, 150, [(1, 126, 1)]),
  (152, 151, [(1, 126, 1)]),
  (153, 152, [(1, 126, 1)]),
  (154, 153, [(1, 126, 1)]),
  (155, 154, [(1, 126, 1)]),
  (156, 155, [(1, 126, 1)]),
  (157, 156, [(1, 126, 1)]),
  (158, 157, [(1, 126, 1)]),
  (159, 158, [(1, 126, 1)]),
  (160, 159, [(1, 126, 1)]),
  (161, 160, [(1, 126, 1)]),
  (162, 161, [(1, 126, 1)]),
  (163, 162, [(1, 126, 1)]),
  (164, 163, [(1, 126, 1)]),
  (165, 164, [(1, 126, 1)]),
  (166, 165, [(1, 126, 1)]),
  (167, 166, [(1, 126, 1)]),
  (168, 167, [(1, 126, 1)]),
  (169, 168, [(1, 126, 1)]),
  (170, 169, [(1, 126, 1)]),
  (171, 170, [(1, 126, 1)]),
  (172, 171, [(1, 126, 1)]),
  (173, 172, [(1, 126, 1)]),
  (174, 173, [(1, 126, 1)]),
  (175, 174, [(1, 126, 1)]),
  (176, 175, [(1, 126, 1)]),
  (177, 176, [(1, 126, 1)]),
  (178, 177, [(1, 126, 1)]),
  (179, 178, [(1, 126, 1)]),
  (180, 179, [(1, 126, 1)]),
  (181, 180, [(1, 126, 1)]),
  (182, 181, [(1, 126, 1)]),
  (183, 182, [(1, 126, 1)]),
  (184, 183, [(1, 126, 1)]),
  (185, 184, [(1, 126, 1)]),
  (186, 185, [(1, 126, 1)]),
  (187, 186, [(1, 126, 1)]),
  (188, 187, [(1, 126, 1)]),
  (189, 188, [(1, 126, 1)]),
  (190, 189, [(1, 126, 1)]),
  (191, 190, [(1, 126, 1)]),
  (192, 191, [(1, 126, 1)]),
  (193, 192, [(1, 126, 1)]),
  (194, 193, [(1, 126, 1)]),
  (195, 194, [(1, 126, 1)]),
  (196, 195, [(1, 126, 1)]),
  (197, 196, [(1, 126, 1)]),
  (198, 197, [(1, 126, 1)]),
  (199, 198, [(1, 126, 1)]),
  (200, 199, [(1, 126, 1)]),
  (202, 201, [(1, 126, 1)]),
  (204, 203, [(1, 126, 1)]),
  (206, 205, [(1, 126, 1)]),
  (208, 207, [(1, 126, 1)]),
  (210, 209, [(1, 126, 1)]),
  (212, 211, [(1, 126, 1)]),
  (214, 213, [(1, 126, 1)]),
  (216, 215, [(1, 126, 1)]),
  (218, 217, [(1, 126, 1)]),
  (220, 219, [(1, 126, 1)]),
  (222, 221, [(1, 126, 1)]),
  (224, 223, [(1, 126, 1)]),
  (226, 225, [(1, 126, 1)]),
  (228, 227, [(1, 126, 1)]),
  (230, 229, [(1, 126, 1)]),
  (232, 231, [(1, 126, 1)]),
  (234, 233, [(1, 126, 1)]),
  (236, 235, [(1, 126, 1)]),
  (238, 237, [(1, 126, 1)]),
  (240, 239, [(1, 126, 1)]),
  (242, 241, [(1, 126, 1)]),
  (244, 243, [(1, 126, 1)]),
  (246, 245, [(1, 126, 1)]),
  (248, 247, [(1, 126, 1)]),
  (250, 249, [(1, 126, 1)]),
  (252, 251, [(1, 126, 1)]),
  (254, 253, [(1, 126, 1)]),
  (256, 255, [(1, 126, 1)]),
  (258, 257, [(1, 126, 1)]),
  (260, 259, [(1, 126, 1)]),
  (262, 261, [(1, 126, 1)]),
  (264, 263, [(1, 126, 1)]),
  (266, 265, [(1, 126, 1)]),
  (268, 267, [(1, 126, 1)]),
  (270, 269, [(1, 126, 1)]),
  (272, 271, [(1, 126, 1)]),
  (274, 273, [(1, 126, 1)]),
  (276, 273, [(1, 56, 1), (2, 65, 3), (3, 4, 4), (4, 1, 5)]),
  (278, 275, [(1, 56, 1), (2, 66, 3), (3, 3, 4), (4, 1, 5)]),
  (280, 277, [(1, 56, 1), (2, 67, 3), (3, 3, 4)]),
  (282, 279, [(1, 57, 1), (2, 67, 3), (3, 2, 4)]),
  (284, 281, [(1, 57, 1), (2, 67, 3), (3, 2, 4)]),
  (286, 283, [(1, 58, 1), (2, 68, 3)]),
  (288, 285, [(1, 58, 1), (2, 68, 3)]),
  (290, 287, [(1, 58, 1), (2, 68, 3)]),
  (292, 289, [(1, 59, 1), (2, 67, 3)]),
  (294, 291, [(1, 59, 1), (2, 67, 3)]),
  (296, 293, [(1, 60, 1), (2, 66, 3)]),
  (298, 295, [(1, 60, 1), (2, 66, 3)]),
  (300, 297, [(1, 60, 1), (2, 66, 3)]),
  (303, 300, [(1, 61, 1), (2, 65, 3)]),
  (306, 303, [(1, 62, 1), (2, 64, 3)]),
  (309, 306, [(1, 62, 1), (2, 64, 3)]),
  (312, 309, [(1, 63, 1), (2, 63, 3)]),
  (315, 312, [(1, 63, 1), (2, 63, 3)]),
  (318, 315, [(1, 64, 1), (2, 62, 3)]),
  (321, 318, [(1, 65, 1), (2, 61, 3)]),
  (324, 319, [(1, 36, 1), (2, 83, 3), (3, 5, 4), (4, 1, 5), (5, 1, 6)]),
  (327, 322, [(1, 37, 1), (2, 83, 3), (3, 5, 4), (4, 1, 5)]),
  (330, 325, [(1, 37, 1), (2, 84, 3), (3, 5, 4)]),
  (333, 328, [(1, 37, 1), (2, 85, 3), (3, 4, 4)]),
  (336, 331, [(1, 38, 1), (2, 86, 3), (3, 2, 4)]),
  (339, 334, [(1, 38, 1), (2, 87, 3), (3, 1, 4)]),
  (342, 337, [(1, 38, 1), (2, 88, 3)]),
  (345, 340, [(1, 39, 1), (2, 87, 3)]),
  (348, 341, [(1, 27, 1), (2, 89, 3), (3, 7, 4), (4, 2, 5), (6, 1, 8)]),
  (351, 344, [(1, 27, 1), (2, 90, 3), (3, 7, 4), (4, 2, 5)]),
  (354, 347, [(1, 28, 1), (2, 91, 3), (3, 7, 4)]),
  (357, 350, [(1, 28, 1), (2, 92, 3), (3, 6, 4)]),
  (360, 353, [(1, 28, 1), (2, 93, 3), (3, 5, 4)]),
  (363, 356, [(1, 28, 1), (2, 94, 3), (3, 4, 4)]),
  (366, 357, [(1, 22, 1), (2, 93, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (369, 360, [(1, 22, 1), (2, 94, 3), (3, 8, 4), (4, 2, 5)]),
  (372, 363, [(1, 22, 1), (2, 95, 3), (3, 8, 4), (4, 1, 5)]),
  (375, 366, [(1, 23, 1), (2, 96, 3), (3, 7, 4)]),
  (378, 367, [(1, 18, 1), (2, 96, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (381, 370, [(1, 19, 1), (2, 96, 3), (3, 8, 4), (4, 3, 5)]),
  (384, 373, [(1, 19, 1), (2, 97, 3), (3, 8, 4), (4, 2, 5)]),
  (387, 374, [(1, 16, 1), (2, 96, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (390, 377, [(1, 16, 1), (2, 97, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (393, 378, [(2, 126, 3)]),
  (396, 379, [(2, 126, 3)]),
  (399, 380, [(2, 125, 3), (3, 1, 5)]),
  (402, 381, [(2, 125, 3), (3, 1, 5)]),
  (406, 383, [(2, 125, 3), (3, 1, 5)]),
  (410, 383, [(2, 124, 3), (3, 2, 5)]),
  (414, 385, [(2, 124, 3), (3, 2, 5)]),
  (418, 385, [(2, 123, 3), (3, 1, 4), (3, 2, 5)]),
  (422, 385, [(2, 122, 3), (3, 1, 4), (3, 3, 5)]),
  (426, 387, [(2, 122, 3), (3, 1, 4), (3, 3, 5)]),
  (430, 389, [(2, 121, 3), (3, 2, 4), (3, 3, 5)]),
  (434, 389, [(2, 120, 3), (3, 2, 4), (3, 4, 5)]),
  (438, 391, [(2, 120, 3), (3, 3, 4), (3, 3, 5)]),
  (442, 391, [(2, 118, 3), (3, 4, 4), (3, 4, 5)]),
  (446, 393, [(2, 118, 3), (3, 4, 4), (3, 4, 5)]),
  (450, 393, [(2, 116, 3), (3, 5, 4), (3, 5, 5)]),
  (454, 395, [(2, 116, 3), (3, 5, 4), (3, 5, 5)]),
  (458, 395, [(2, 115, 3), (3, 5, 4), (3, 6, 5)]),
  (462, 397, [(2, 114, 3), (3, 6, 4), (3, 6, 5)]),
  (466, 397, [(2, 113, 3), (3, 7, 4), (3, 6, 5)]),
  (470, 399, [(2, 112, 3), (3, 8, 4), (3, 6, 5)]),
  (474, 401, [(2, 112, 3), (3, 8, 4), (3, 6, 5)]),
  (478, 401, [(2, 111, 3), (3, 8, 4), (3, 7, 5)]),
  (482, 403, [(2, 110, 3), (3, 9, 4), (3, 7, 5)]),
  (486, 403, [(2, 109, 3), (3, 9, 4), (3, 8, 5)]),
  (490, 405, [(2, 108, 3), (3, 10, 4), (3, 8, 5)]),
  (494, 405, [(2, 107, 3), (3, 11, 4), (3, 8, 5)]),
  (498, 407, [(2, 106, 3), (3, 12, 4), (3, 8, 5)]),
  (502, 409, [(2, 106, 3), (3, 12, 4), (3, 8, 5)]),
  (507, 410, [(2, 105, 3), (3, 12, 4), (3, 9, 5)]),
  (512, 411, [(2, 103, 3), (3, 14, 4), (3, 9, 5)]),
  (517, 412, [(2, 102, 3), (3, 14, 4), (3, 10, 5)]),
  (522, 415, [(2, 102, 3), (3, 15, 4), (3, 9, 5)]),
  (527, 416, [(2, 100, 3), (3, 16, 4), (3, 10, 5)]),
  (532, 417, [(2, 99, 3), (3, 16, 4), (3, 11, 5)]),
  (537, 418, [(2, 98, 3), (3, 17, 4), (3, 11, 5)]),
  (542, 421, [(2, 98, 3), (3, 17, 4), (3, 11, 5)]),
  (547, 422, [(2, 96, 3), (3, 19, 4), (3, 11, 5)]),
  (552, 423, [(2, 95, 3), (3, 19, 4), (3, 12, 5)]),
  (557, 424, [(2, 94, 3), (3, 20, 4), (3, 12, 5)]),
  (562, 425, [(2, 92, 3), (3, 21, 4), (3, 13, 5)]),
  (567, 428, [(2, 92, 3), (3, 21, 4), (3, 13, 5)]),
  (572, 429, [(2, 91, 3), (3, 22, 4), (3, 13, 5)]),
  (577, 430, [(2, 90, 3), (3, 22, 4), (3, 14, 5)]),
  (582, 431, [(2, 88, 3), (3, 24, 4), (3, 14, 5)]),
  (587, 432, [(2, 87, 3), (3, 24, 4), (3, 15, 5)]),
  (592, 433, [(2, 86, 3), (3, 25, 4), (3, 15, 5)]),
  (597, 436, [(2, 86, 3), (3, 25, 4), (3, 15, 5)]),
  (602, 437, [(2, 85, 3), (3, 26, 4), (3, 15, 5)]),
  (608, 439, [(2, 84, 3), (3, 26, 4), (3, 16, 5)]),
  (614, 439, [(2, 82, 3), (3, 27, 4), (3, 17, 5)]),
  (620, 441, [(2, 81, 3), (3, 28, 4), (3, 17, 5)]),
  (626, 443, [(2, 80, 3), (3, 29, 4), (3, 17, 5)]),
  (632, 445, [(2, 79, 3), (3, 29, 4), (3, 18, 5)]),
  (638, 447, [(2, 78, 3), (3, 30, 4), (3, 18, 5)]),
  (644, 447, [(2, 76, 3), (3, 31, 4), (3, 19, 5)]),
  (650, 449, [(2, 75, 3), (3, 32, 4), (3, 19, 5)]),
  (656, 451, [(2, 74, 3), (3, 32, 4), (3, 20, 5)]),
  (662, 453, [(2, 73, 3), (3, 33, 4), (3, 20, 5)]),
  (668, 453, [(2, 72, 3), (3, 33, 4), (3, 21, 5)]),
  (674, 455, [(2, 71, 3), (3, 34, 4), (3, 21, 5)]),
  (680, 457, [(2, 70, 3), (3, 35, 4), (3, 21, 5)]),
  (686, 459, [(2, 69, 3), (3, 35, 4), (3, 22, 5)]),
  (692, 459, [(2, 68, 3), (3, 35, 4), (3, 23, 5)]),
  (698, 461, [(2, 67, 3), (3, 36, 4), (3, 23, 5)]),
  (704, 463, [(2, 66, 3), (3, 37, 4), (3, 23, 5)]),
  (711, 464, [(2, 65, 3), (3, 37, 4), (3, 23, 5), (4, 1, 6)]),
  (718, 467, [(2, 64, 3), (3, 38, 4), (3, 24, 5)]),
  (725, 468, [(2, 63, 3), (3, 38, 4), (3, 25, 5)]),
  (732, 471, [(2, 62, 3), (3, 39, 4), (3, 25, 5)]),
  (739, 472, [(2, 61, 3), (3, 40, 4), (3, 25, 5)]),
  (746, 473, [(2, 60, 3), (3, 40, 4), (3, 25, 5), (4, 1, 6)]),
  (753, 474, [(2, 59, 3), (3, 40, 4), (3, 26, 5), (4, 1, 6)]),
  (760, 477, [(2, 58, 3), (3, 41, 4), (3, 27, 5)]),
  (767, 478, [(2, 57, 3), (3, 41, 4), (3, 27, 5), (4, 1, 6)]),
  (774, 479, [(2, 56, 3), (3, 42, 4), (3, 27, 5), (4, 1, 6)]),
  (781, 480, [(2, 55, 3), (3, 42, 4), (3, 28, 5), (4, 1, 6)]),
  (788, 483, [(2, 54, 3), (3, 43, 4), (3, 28, 5), (4, 1, 6)]),
  (795, 484, [(2, 53, 3), (3, 43, 4), (3, 29, 5), (4, 1, 6)]),
  (802, 485, [(2, 52, 3), (3, 43, 4), (3, 30, 5), (4, 1, 6)]),
  (810, 487, [(2, 51, 3), (3, 44, 4), (3, 30, 5), (4, 1, 6)]),
  (818, 489, [(2, 50, 3), (3, 44, 4), (3, 31, 5), (4, 1, 6)]),
  (826, 491, [(2, 50, 3), (3, 44, 4), (3, 31, 5), (4, 1, 6)]),
  (834, 491, [(2, 48, 3), (3, 45, 4), (3, 31, 5), (4, 2, 6)]),
  (842, 493, [(2, 47, 3), (3, 45, 4), (3, 32, 5), (4, 2, 6)]),
  (850, 495, [(2, 47, 3), (3, 45, 4), (3, 32, 5), (4, 2, 6)]),
  (858, 497, [(2, 46, 3), (3, 45, 4), (3, 33, 5), (4, 2, 6)]),
  (866, 499, [(2, 45, 3), (3, 46, 4), (3, 33, 5), (4, 2, 6)]),
  (874, 499, [(2, 44, 3), (3, 46, 4), (3, 34, 5), (4, 2, 6)]),
  (882, 501, [(2, 43, 3), (3, 46, 4), (3, 35, 5), (4, 2, 6)]),
  (890, 503, [(2, 43, 3), (3, 46, 4), (3, 35, 5), (4, 2, 6)]),
  (898, 503, [(2, 42, 3), (3, 46, 4), (3, 35, 5), (4, 3, 6)]),
  (906, 505, [(2, 41, 3), (3, 46, 4), (3, 36, 5), (4, 3, 6)]),
  (915, 508, [(2, 41, 3), (3, 46, 4), (3, 37, 5), (4, 2, 6)]),
  (924, 509, [(2, 40, 3), (3, 46, 4), (3, 37, 5), (4, 3, 6)]),
  (933, 510, [(2, 39, 3), (3, 46, 4), (3, 38, 5), (4, 3, 6)]),
  (942, 511, [(2, 38, 3), (3, 46, 4), (3, 39, 5), (4, 3, 6)]),
  (951, 514, [(2, 37, 3), (3, 47, 4), (3, 39, 5), (4, 3, 6)]),
  (960, 515, [(2, 37, 3), (3, 46, 4), (3, 40, 5), (4, 3, 6)]),
  (969, 516, [(2, 36, 3), (3, 46, 4), (3, 41, 5), (4, 3, 6)]),
  (978, 519, [(2, 36, 3), (3, 46, 4), (3, 41, 5), (4, 3, 6)]),
  (987, 520, [(2, 35, 3), (3, 46, 4), (3, 42, 5), (4, 3, 6)]),
  (996, 521, [(2, 34, 3), (3, 46, 4), (3, 43, 5), (4, 3, 6)]),
  (1005, 522, [(2, 33, 3), (3, 46, 4), (3, 43, 5), (4, 4, 6)]),
  (1015, 524, [(2, 33, 3), (3, 46, 4), (3, 43, 5), (4, 4, 6)]),
  (1025, 526, [(2, 32, 3), (3, 46, 4), (3, 44, 5), (4, 4, 6)]),
  (1035, 528, [(2, 32, 3), (3, 45, 4), (3, 45, 5), (4, 4, 6)]),
  (1045, 528, [(2, 31, 3), (3, 45, 4), (3, 46, 5), (4, 4, 6)]),
  (1055, 530, [(2, 30, 3), (3, 45, 4), (3, 47, 5), (4, 4, 6)]),
  (1065, 532, [(2, 30, 3), (3, 45, 4), (3, 47, 5), (4, 4, 6)]),
  (1075, 534, [(2, 29, 3), (3, 45, 4), (3, 48, 5), (4, 4, 6)]),
  (1085, 534, [(2, 29, 3), (3, 44, 4), (3, 48, 5), (4, 5, 6)]),
  (1095, 536, [(2, 28, 3), (3, 44, 4), (3, 50, 5), (4, 4, 6)]),
  (1105, 536, [(2, 28, 3), (3, 43, 4), (3, 50, 5), (4, 5, 6)]),
  (1116, 539, [(2, 27, 3), (3, 43, 4), (3, 51, 5), (4, 5, 6)]),
  (1127, 540, [(2, 27, 3), (3, 42, 4), (3, 52, 5), (4, 5, 6)]),
  (1138, 541, [(2, 26, 3), (3, 42, 4), (3, 53, 5), (4, 5, 6)]),
  (1149, 544, [(2, 26, 3), (3, 42, 4), (3, 53, 5), (4, 5, 6)]),
  (1160, 545, [(2, 25, 3), (3, 41, 4), (3, 55, 5), (4, 5, 6)]),
  (1171, 546, [(2, 25, 3), (3, 40, 4), (3, 55, 5), (4, 6, 6)]),
  (1182, 549, [(2, 25, 3), (3, 40, 4), (3, 55, 5), (4, 6, 6)]),
  (1193, 550, [(2, 24, 3), (3, 40, 4), (3, 56, 5), (4, 6, 6)]),
  (1204, 551, [(2, 24, 3), (3, 39, 4), (3, 57, 5), (4, 6, 6)]),
  (1216, 553, [(2, 23, 3), (3, 39, 4), (3, 58, 5), (4, 6, 6)]),
  (1228, 555, [(2, 23, 3), (3, 38, 4), (3, 59, 5), (4, 6, 6)]),
  (1240, 557, [(2, 22, 3), (3, 38, 4), (3, 60, 5), (4, 6, 6)]),
  (1252, 557, [(2, 22, 3), (3, 37, 4), (3, 60, 5), (4, 7, 6)]),
  (1264, 559, [(2, 22, 3), (3, 36, 4), (3, 61, 5), (4, 7, 6)]),
  (1276, 561, [(2, 21, 3), (3, 36, 4), (3, 63, 5), (4, 6, 6)])]

theorem small129 : smallOK 129 1276 certs129 = true := by decide +kernel

/-- The certificates for `t = 130`. -/
def certs130 : List Cert := [
  (128, 127, [(1, 127, 1)]),
  (129, 128, [(1, 127, 1)]),
  (130, 129, [(1, 127, 1)]),
  (131, 130, [(1, 127, 1)]),
  (132, 131, [(1, 127, 1)]),
  (133, 132, [(1, 127, 1)]),
  (134, 133, [(1, 127, 1)]),
  (135, 134, [(1, 127, 1)]),
  (136, 135, [(1, 127, 1)]),
  (137, 136, [(1, 127, 1)]),
  (138, 137, [(1, 127, 1)]),
  (139, 138, [(1, 127, 1)]),
  (140, 139, [(1, 127, 1)]),
  (141, 140, [(1, 127, 1)]),
  (142, 141, [(1, 127, 1)]),
  (143, 142, [(1, 127, 1)]),
  (144, 143, [(1, 127, 1)]),
  (145, 144, [(1, 127, 1)]),
  (146, 145, [(1, 127, 1)]),
  (147, 146, [(1, 127, 1)]),
  (148, 147, [(1, 127, 1)]),
  (149, 148, [(1, 127, 1)]),
  (150, 149, [(1, 127, 1)]),
  (151, 150, [(1, 127, 1)]),
  (152, 151, [(1, 127, 1)]),
  (153, 152, [(1, 127, 1)]),
  (154, 153, [(1, 127, 1)]),
  (155, 154, [(1, 127, 1)]),
  (156, 155, [(1, 127, 1)]),
  (157, 156, [(1, 127, 1)]),
  (158, 157, [(1, 127, 1)]),
  (159, 158, [(1, 127, 1)]),
  (160, 159, [(1, 127, 1)]),
  (161, 160, [(1, 127, 1)]),
  (162, 161, [(1, 127, 1)]),
  (163, 162, [(1, 127, 1)]),
  (164, 163, [(1, 127, 1)]),
  (165, 164, [(1, 127, 1)]),
  (166, 165, [(1, 127, 1)]),
  (167, 166, [(1, 127, 1)]),
  (168, 167, [(1, 127, 1)]),
  (169, 168, [(1, 127, 1)]),
  (170, 169, [(1, 127, 1)]),
  (171, 170, [(1, 127, 1)]),
  (172, 171, [(1, 127, 1)]),
  (173, 172, [(1, 127, 1)]),
  (174, 173, [(1, 127, 1)]),
  (175, 174, [(1, 127, 1)]),
  (176, 175, [(1, 127, 1)]),
  (177, 176, [(1, 127, 1)]),
  (178, 177, [(1, 127, 1)]),
  (179, 178, [(1, 127, 1)]),
  (180, 179, [(1, 127, 1)]),
  (181, 180, [(1, 127, 1)]),
  (182, 181, [(1, 127, 1)]),
  (183, 182, [(1, 127, 1)]),
  (184, 183, [(1, 127, 1)]),
  (185, 184, [(1, 127, 1)]),
  (186, 185, [(1, 127, 1)]),
  (187, 186, [(1, 127, 1)]),
  (188, 187, [(1, 127, 1)]),
  (189, 188, [(1, 127, 1)]),
  (190, 189, [(1, 127, 1)]),
  (191, 190, [(1, 127, 1)]),
  (192, 191, [(1, 127, 1)]),
  (193, 192, [(1, 127, 1)]),
  (194, 193, [(1, 127, 1)]),
  (195, 194, [(1, 127, 1)]),
  (196, 195, [(1, 127, 1)]),
  (197, 196, [(1, 127, 1)]),
  (198, 197, [(1, 127, 1)]),
  (199, 198, [(1, 127, 1)]),
  (200, 199, [(1, 127, 1)]),
  (202, 201, [(1, 127, 1)]),
  (204, 203, [(1, 127, 1)]),
  (206, 205, [(1, 127, 1)]),
  (208, 207, [(1, 127, 1)]),
  (210, 209, [(1, 127, 1)]),
  (212, 211, [(1, 127, 1)]),
  (214, 213, [(1, 127, 1)]),
  (216, 215, [(1, 127, 1)]),
  (218, 217, [(1, 127, 1)]),
  (220, 219, [(1, 127, 1)]),
  (222, 221, [(1, 127, 1)]),
  (224, 223, [(1, 127, 1)]),
  (226, 225, [(1, 127, 1)]),
  (228, 227, [(1, 127, 1)]),
  (230, 229, [(1, 127, 1)]),
  (232, 231, [(1, 127, 1)]),
  (234, 233, [(1, 127, 1)]),
  (236, 235, [(1, 127, 1)]),
  (238, 237, [(1, 127, 1)]),
  (240, 239, [(1, 127, 1)]),
  (242, 241, [(1, 127, 1)]),
  (244, 243, [(1, 127, 1)]),
  (246, 245, [(1, 127, 1)]),
  (248, 247, [(1, 127, 1)]),
  (250, 249, [(1, 127, 1)]),
  (252, 251, [(1, 127, 1)]),
  (254, 253, [(1, 127, 1)]),
  (256, 255, [(1, 127, 1)]),
  (258, 257, [(1, 127, 1)]),
  (260, 259, [(1, 127, 1)]),
  (262, 261, [(1, 127, 1)]),
  (264, 263, [(1, 127, 1)]),
  (266, 265, [(1, 127, 1)]),
  (268, 267, [(1, 127, 1)]),
  (270, 269, [(1, 127, 1)]),
  (272, 271, [(1, 127, 1)]),
  (274, 273, [(1, 127, 1)]),
  (276, 275, [(1, 127, 1)]),
  (278, 277, [(1, 127, 1)]),
  (280, 277, [(1, 56, 1), (2, 67, 3), (3, 3, 4), (4, 1, 5)]),
  (282, 279, [(1, 57, 1), (2, 67, 3), (3, 3, 4)]),
  (284, 281, [(1, 57, 1), (2, 67, 3), (3, 3, 4)]),
  (286, 283, [(1, 58, 1), (2, 68, 3), (3, 1, 4)]),
  (288, 285, [(1, 58, 1), (2, 68, 3), (3, 1, 4)]),
  (290, 287, [(1, 58, 1), (2, 69, 3)]),
  (292, 289, [(1, 59, 1), (2, 68, 3)]),
  (294, 291, [(1, 59, 1), (2, 68, 3)]),
  (296, 293, [(1, 60, 1), (2, 67, 3)]),
  (298, 295, [(1, 60, 1), (2, 67, 3)]),
  (300, 297, [(1, 60, 1), (2, 67, 3)]),
  (303, 300, [(1, 61, 1), (2, 66, 3)]),
  (306, 303, [(1, 62, 1), (2, 65, 3)]),
  (309, 306, [(1, 62, 1), (2, 65, 3)]),
  (312, 309, [(1, 63, 1), (2, 64, 3)]),
  (315, 312, [(1, 63, 1), (2, 64, 3)]),
  (318, 315, [(1, 64, 1), (2, 63, 3)]),
  (321, 318, [(1, 65, 1), (2, 62, 3)]),
  (324, 321, [(1, 65, 1), (2, 62, 3)]),
  (327, 322, [(1, 37, 1), (2, 83, 3), (3, 5, 4), (4, 2, 5)]),
  (330, 325, [(1, 37, 1), (2, 84, 3), (3, 5, 4), (4, 1, 5)]),
  (333, 328, [(1, 37, 1), (2, 85, 3), (3, 5, 4)]),
  (336, 331, [(1, 38, 1), (2, 86, 3), (3, 3, 4)]),
  (339, 334, [(1, 38, 1), (2, 87, 3), (3, 2, 4)]),
  (342, 337, [(1, 38, 1), (2, 88, 3), (3, 1, 4)]),
  (345, 340, [(1, 39, 1), (2, 88, 3)]),
  (348, 343, [(1, 39, 1), (2, 88, 3)]),
  (351, 344, [(1, 27, 1), (2, 90, 3), (3, 7, 4), (4, 2, 5), (6, 1, 8)]),
  (354, 347, [(1, 28, 1), (2, 91, 3), (3, 7, 4), (4, 1, 5)]),
  (357, 350, [(1, 28, 1), (2, 92, 3), (3, 7, 4)]),
  (360, 353, [(1, 28, 1), (2, 93, 3), (3, 6, 4)]),
  (363, 356, [(1, 28, 1), (2, 94, 3), (3, 5, 4)]),
  (366, 359, [(1, 29, 1), (2, 94, 3), (3, 4, 4)]),
  (369, 360, [(1, 22, 1), (2, 94, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (372, 363, [(1, 22, 1), (2, 95, 3), (3, 8, 4), (4, 2, 5)]),
  (375, 366, [(1, 23, 1), (2, 96, 3), (3, 7, 4), (4, 1, 5)]),
  (378, 369, [(1, 23, 1), (2, 97, 3), (3, 7, 4)]),
  (381, 370, [(1, 19, 1), (2, 96, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6)]),
  (384, 373, [(1, 19, 1), (2, 97, 3), (3, 8, 4), (4, 3, 5)]),
  (387, 376, [(1, 19, 1), (2, 98, 3), (3, 8, 4), (4, 2, 5)]),
  (390, 377, [(1, 16, 1), (2, 97, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (393, 380, [(1, 16, 1), (2, 98, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (396, 381, [(2, 127, 3)]),
  (399, 382, [(2, 127, 3)]),
  (402, 383, [(2, 126, 3), (3, 1, 5)]),
  (406, 385, [(2, 127, 3)]),
  (410, 385, [(2, 126, 3), (3, 1, 5)]),
  (414, 387, [(2, 126, 3), (3, 1, 5)]),
  (418, 387, [(2, 124, 3), (3, 1, 4), (3, 2, 5)]),
  (422, 389, [(2, 124, 3), (3, 1, 4), (3, 2, 5)]),
  (426, 389, [(2, 123, 3), (3, 1, 4), (3, 3, 5)]),
  (430, 391, [(2, 123, 3), (3, 1, 4), (3, 3, 5)]),
  (434, 391, [(2, 121, 3), (3, 2, 4), (3, 4, 5)]),
  (438, 393, [(2, 121, 3), (3, 3, 4), (3, 3, 5)]),
  (442, 393, [(2, 120, 3), (3, 3, 4), (3, 4, 5)]),
  (446, 395, [(2, 120, 3), (3, 3, 4), (3, 4, 5)]),
  (450, 395, [(2, 118, 3), (3, 4, 4), (3, 5, 5)]),
  (454, 397, [(2, 118, 3), (3, 4, 4), (3, 5, 5)]),
  (458, 399, [(2, 118, 3), (3, 5, 4), (3, 4, 5)]),
  (462, 399, [(2, 116, 3), (3, 6, 4), (3, 5, 5)]),
  (466, 401, [(2, 116, 3), (3, 6, 4), (3, 5, 5)]),
  (470, 401, [(2, 114, 3), (3, 7, 4), (3, 6, 5)]),
  (474, 403, [(2, 114, 3), (3, 7, 4), (3, 6, 5)]),
  (478, 403, [(2, 112, 3), (3, 8, 4), (3, 7, 5)]),
  (482, 405, [(2, 112, 3), (3, 8, 4), (3, 7, 5)]),
  (486, 407, [(2, 112, 3), (3, 9, 4), (3, 6, 5)]),
  (490, 407, [(2, 110, 3), (3, 10, 4), (3, 7, 5)]),
  (494, 409, [(2, 110, 3), (3, 10, 4), (3, 7, 5)]),
  (498, 409, [(2, 108, 3), (3, 11, 4), (3, 8, 5)]),
  (502, 411, [(2, 108, 3), (3, 11, 4), (3, 8, 5)]),
  (507, 412, [(2, 106, 3), (3, 12, 4), (3, 9, 5)]),
  (512, 413, [(2, 105, 3), (3, 13, 4), (3, 9, 5)]),
  (517, 416, [(2, 105, 3), (3, 13, 4), (3, 9, 5)]),
  (522, 417, [(2, 103, 3), (3, 15, 4), (3, 9, 5)]),
  (527, 418, [(2, 102, 3), (3, 15, 4), (3, 10, 5)]),
  (532, 419, [(2, 101, 3), (3, 16, 4), (3, 10, 5)]),
  (537, 420, [(2, 99, 3), (3, 17, 4), (3, 11, 5)]),
  (542, 423, [(2, 99, 3), (3, 17, 4), (3, 11, 5)]),
  (547, 424, [(2, 98, 3), (3, 18, 4), (3, 11, 5)]),
  (552, 425, [(2, 96, 3), (3, 19, 4), (3, 12, 5)]),
  (557, 426, [(2, 95, 3), (3, 20, 4), (3, 12, 5)]),
  (562, 427, [(2, 94, 3), (3, 20, 4), (3, 13, 5)]),
  (567, 430, [(2, 94, 3), (3, 21, 4), (3, 12, 5)]),
  (572, 431, [(2, 92, 3), (3, 22, 4), (3, 13, 5)]),
  (577, 432, [(2, 91, 3), (3, 22, 4), (3, 14, 5)]),
  (582, 433, [(2, 90, 3), (3, 23, 4), (3, 14, 5)]),
  (587, 436, [(2, 90, 3), (3, 23, 4), (3, 14, 5)]),
  (592, 437, [(2, 89, 3), (3, 24, 4), (3, 14, 5)]),
  (597, 438, [(2, 87, 3), (3, 25, 4), (3, 15, 5)]),
  (602, 439, [(2, 86, 3), (3, 26, 4), (3, 15, 5)]),
  (608, 441, [(2, 85, 3), (3, 26, 4), (3, 16, 5)]),
  (614, 443, [(2, 84, 3), (3, 27, 4), (3, 16, 5)]),
  (620, 443, [(2, 82, 3), (3, 28, 4), (3, 17, 5)]),
  (626, 445, [(2, 81, 3), (3, 29, 4), (3, 17, 5)]),
  (632, 447, [(2, 80, 3), (3, 29, 4), (3, 18, 5)]),
  (638, 449, [(2, 79, 3), (3, 30, 4), (3, 18, 5)]),
  (644, 451, [(2, 78, 3), (3, 31, 4), (3, 18, 5)]),
  (650, 451, [(2, 76, 3), (3, 32, 4), (3, 19, 5)]),
  (656, 453, [(2, 75, 3), (3, 32, 4), (3, 20, 5)]),
  (662, 455, [(2, 75, 3), (3, 32, 4), (3, 20, 5)]),
  (668, 457, [(2, 74, 3), (3, 33, 4), (3, 20, 5)]),
  (674, 457, [(2, 72, 3), (3, 34, 4), (3, 21, 5)]),
  (680, 459, [(2, 71, 3), (3, 35, 4), (3, 21, 5)]),
  (686, 461, [(2, 70, 3), (3, 35, 4), (3, 22, 5)]),
  (692, 463, [(2, 70, 3), (3, 35, 4), (3, 22, 5)]),
  (698, 463, [(2, 68, 3), (3, 36, 4), (3, 23, 5)]),
  (704, 465, [(2, 67, 3), (3, 37, 4), (3, 23, 5)]),
  (711, 468, [(2, 67, 3), (3, 37, 4), (3, 23, 5)]),
  (718, 469, [(2, 65, 3), (3, 38, 4), (3, 24, 5)]),
  (725, 470, [(2, 64, 3), (3, 38, 4), (3, 24, 5), (4, 1, 6)]),
  (732, 473, [(2, 63, 3), (3, 39, 4), (3, 25, 5)]),
  (739, 474, [(2, 62, 3), (3, 40, 4), (3, 25, 5)]),
  (746, 475, [(2, 61, 3), (3, 40, 4), (3, 25, 5), (4, 1, 6)]),
  (753, 478, [(2, 60, 3), (3, 41, 4), (3, 26, 5)]),
  (760, 479, [(2, 59, 3), (3, 41, 4), (3, 26, 5), (4, 1, 6)]),
  (767, 480, [(2, 58, 3), (3, 41, 4), (3, 27, 5), (4, 1, 6)]),
  (774, 481, [(2, 57, 3), (3, 42, 4), (3, 27, 5), (4, 1, 6)]),
  (781, 484, [(2, 56, 3), (3, 43, 4), (3, 27, 5), (4, 1, 6)]),
  (788, 485, [(2, 55, 3), (3, 43, 4), (3, 28, 5), (4, 1, 6)]),
  (795, 486, [(2, 54, 3), (3, 43, 4), (3, 29, 5), (4, 1, 6)]),
  (802, 489, [(2, 54, 3), (3, 43, 4), (3, 29, 5), (4, 1, 6)]),
  (810, 489, [(2, 52, 3), (3, 44, 4), (3, 29, 5), (4, 2, 6)]),
  (818, 491, [(2, 51, 3), (3, 44, 4), (3, 30, 5), (4, 2, 6)]),
  (826, 493, [(2, 50, 3), (3, 45, 4), (3, 31, 5), (4, 1, 6)]),
  (834, 495, [(2, 50, 3), (3, 45, 4), (3, 31, 5), (4, 1, 6)]),
  (842, 497, [(2, 49, 3), (3, 45, 4), (3, 31, 5), (4, 2, 6)]),
  (850, 497, [(2, 47, 3), (3, 46, 4), (3, 32, 5), (4, 2, 6)]),
  (858, 499, [(2, 47, 3), (3, 45, 4), (3, 33, 5), (4, 2, 6)]),
  (866, 501, [(2, 46, 3), (3, 46, 4), (3, 33, 5), (4, 2, 6)]),
  (874, 503, [(2, 45, 3), (3, 46, 4), (3, 34, 5), (4, 2, 6)]),
  (882, 505, [(2, 45, 3), (3, 46, 4), (3, 34, 5), (4, 2, 6)]),
  (890, 505, [(2, 43, 3), (3, 47, 4), (3, 35, 5), (4, 2, 6)]),
  (898, 507, [(2, 43, 3), (3, 46, 4), (3, 35, 5), (4, 3, 6)]),
  (906, 509, [(2, 42, 3), (3, 47, 4), (3, 36, 5), (4, 2, 6)]),
  (915, 510, [(2, 41, 3), (3, 47, 4), (3, 36, 5), (4, 3, 6)]),
  (924, 511, [(2, 40, 3), (3, 47, 4), (3, 37, 5), (4, 3, 6)]),
  (933, 514, [(2, 40, 3), (3, 47, 4), (3, 37, 5), (4, 3, 6)]),
  (942, 515, [(2, 39, 3), (3, 47, 4), (3, 38, 5), (4, 3, 6)]),
  (951, 516, [(2, 38, 3), (3, 47, 4), (3, 39, 5), (4, 3, 6)]),
  (960, 517, [(2, 37, 3), (3, 47, 4), (3, 40, 5), (4, 3, 6)]),
  (969, 520, [(2, 37, 3), (3, 47, 4), (3, 40, 5), (4, 3, 6)]),
  (978, 521, [(2, 36, 3), (3, 47, 4), (3, 41, 5), (4, 3, 6)]),
  (987, 522, [(2, 35, 3), (3, 47, 4), (3, 42, 5), (4, 3, 6)]),
  (996, 525, [(2, 35, 3), (3, 47, 4), (3, 42, 5), (4, 3, 6)]),
  (1005, 526, [(2, 34, 3), (3, 47, 4), (3, 43, 5), (4, 3, 6)]),
  (1015, 528, [(2, 34, 3), (3, 46, 4), (3, 43, 5), (4, 4, 6)]),
  (1025, 528, [(2, 33, 3), (3, 46, 4), (3, 44, 5), (4, 4, 6)]),
  (1035, 530, [(2, 32, 3), (3, 46, 4), (3, 45, 5), (4, 4, 6)]),
  (1045, 532, [(2, 32, 3), (3, 46, 4), (3, 45, 5), (4, 4, 6)]),
  (1055, 534, [(2, 31, 3), (3, 46, 4), (3, 46, 5), (4, 4, 6)]),
  (1065, 534, [(2, 30, 3), (3, 45, 4), (3, 48, 5), (4, 4, 6)]),
  (1075, 536, [(2, 30, 3), (3, 45, 4), (3, 47, 5), (4, 5, 6)]),
  (1085, 538, [(2, 29, 3), (3, 45, 4), (3, 49, 5), (4, 4, 6)]),
  (1095, 538, [(2, 29, 3), (3, 44, 4), (3, 49, 5), (4, 5, 6)]),
  (1105, 540, [(2, 28, 3), (3, 44, 4), (3, 50, 5), (4, 5, 6)]),
  (1116, 543, [(2, 28, 3), (3, 44, 4), (3, 50, 5), (4, 5, 6)]),
  (1127, 544, [(2, 27, 3), (3, 44, 4), (3, 51, 5), (4, 5, 6)]),
  (1138, 545, [(2, 27, 3), (3, 43, 4), (3, 52, 5), (4, 5, 6)]),
  (1149, 548, [(2, 26, 3), (3, 43, 4), (3, 53, 5), (4, 5, 6)]),
  (1160, 549, [(2, 26, 3), (3, 42, 4), (3, 54, 5), (4, 5, 6)]),
  (1171, 550, [(2, 25, 3), (3, 42, 4), (3, 55, 5), (4, 5, 6)]),
  (1182, 551, [(2, 25, 3), (3, 41, 4), (3, 55, 5), (4, 6, 6)]),
  (1193, 552, [(2, 24, 3), (3, 41, 4), (3, 56, 5), (4, 6, 6)]),
  (1204, 553, [(2, 24, 3), (3, 40, 4), (3, 57, 5), (4, 6, 6)]),
  (1216, 555, [(2, 23, 3), (3, 40, 4), (3, 58, 5), (4, 6, 6)]),
  (1228, 557, [(2, 23, 3), (3, 39, 4), (3, 59, 5), (4, 6, 6)]),
  (1240, 559, [(2, 23, 3), (3, 38, 4), (3, 59, 5), (4, 7, 6)]),
  (1252, 561, [(2, 22, 3), (3, 38, 4), (3, 61, 5), (4, 6, 6)]),
  (1264, 561, [(2, 22, 3), (3, 37, 4), (3, 61, 5), (4, 7, 6)]),
  (1276, 563, [(2, 22, 3), (3, 36, 4), (3, 61, 5), (4, 8, 6)]),
  (1288, 565, [(2, 21, 3), (3, 36, 4), (3, 63, 5), (4, 7, 6)])]

theorem small130 : smallOK 130 1287 certs130 = true := by decide +kernel

/-- The certificates for `t = 131`. -/
def certs131 : List Cert := [
  (129, 128, [(1, 128, 1)]),
  (130, 129, [(1, 128, 1)]),
  (131, 130, [(1, 128, 1)]),
  (132, 131, [(1, 128, 1)]),
  (133, 132, [(1, 128, 1)]),
  (134, 133, [(1, 128, 1)]),
  (135, 134, [(1, 128, 1)]),
  (136, 135, [(1, 128, 1)]),
  (137, 136, [(1, 128, 1)]),
  (138, 137, [(1, 128, 1)]),
  (139, 138, [(1, 128, 1)]),
  (140, 139, [(1, 128, 1)]),
  (141, 140, [(1, 128, 1)]),
  (142, 141, [(1, 128, 1)]),
  (143, 142, [(1, 128, 1)]),
  (144, 143, [(1, 128, 1)]),
  (145, 144, [(1, 128, 1)]),
  (146, 145, [(1, 128, 1)]),
  (147, 146, [(1, 128, 1)]),
  (148, 147, [(1, 128, 1)]),
  (149, 148, [(1, 128, 1)]),
  (150, 149, [(1, 128, 1)]),
  (151, 150, [(1, 128, 1)]),
  (152, 151, [(1, 128, 1)]),
  (153, 152, [(1, 128, 1)]),
  (154, 153, [(1, 128, 1)]),
  (155, 154, [(1, 128, 1)]),
  (156, 155, [(1, 128, 1)]),
  (157, 156, [(1, 128, 1)]),
  (158, 157, [(1, 128, 1)]),
  (159, 158, [(1, 128, 1)]),
  (160, 159, [(1, 128, 1)]),
  (161, 160, [(1, 128, 1)]),
  (162, 161, [(1, 128, 1)]),
  (163, 162, [(1, 128, 1)]),
  (164, 163, [(1, 128, 1)]),
  (165, 164, [(1, 128, 1)]),
  (166, 165, [(1, 128, 1)]),
  (167, 166, [(1, 128, 1)]),
  (168, 167, [(1, 128, 1)]),
  (169, 168, [(1, 128, 1)]),
  (170, 169, [(1, 128, 1)]),
  (171, 170, [(1, 128, 1)]),
  (172, 171, [(1, 128, 1)]),
  (173, 172, [(1, 128, 1)]),
  (174, 173, [(1, 128, 1)]),
  (175, 174, [(1, 128, 1)]),
  (176, 175, [(1, 128, 1)]),
  (177, 176, [(1, 128, 1)]),
  (178, 177, [(1, 128, 1)]),
  (179, 178, [(1, 128, 1)]),
  (180, 179, [(1, 128, 1)]),
  (181, 180, [(1, 128, 1)]),
  (182, 181, [(1, 128, 1)]),
  (183, 182, [(1, 128, 1)]),
  (184, 183, [(1, 128, 1)]),
  (185, 184, [(1, 128, 1)]),
  (186, 185, [(1, 128, 1)]),
  (187, 186, [(1, 128, 1)]),
  (188, 187, [(1, 128, 1)]),
  (189, 188, [(1, 128, 1)]),
  (190, 189, [(1, 128, 1)]),
  (191, 190, [(1, 128, 1)]),
  (192, 191, [(1, 128, 1)]),
  (193, 192, [(1, 128, 1)]),
  (194, 193, [(1, 128, 1)]),
  (195, 194, [(1, 128, 1)]),
  (196, 195, [(1, 128, 1)]),
  (197, 196, [(1, 128, 1)]),
  (198, 197, [(1, 128, 1)]),
  (199, 198, [(1, 128, 1)]),
  (200, 199, [(1, 128, 1)]),
  (202, 201, [(1, 128, 1)]),
  (204, 203, [(1, 128, 1)]),
  (206, 205, [(1, 128, 1)]),
  (208, 207, [(1, 128, 1)]),
  (210, 209, [(1, 128, 1)]),
  (212, 211, [(1, 128, 1)]),
  (214, 213, [(1, 128, 1)]),
  (216, 215, [(1, 128, 1)]),
  (218, 217, [(1, 128, 1)]),
  (220, 219, [(1, 128, 1)]),
  (222, 221, [(1, 128, 1)]),
  (224, 223, [(1, 128, 1)]),
  (226, 225, [(1, 128, 1)]),
  (228, 227, [(1, 128, 1)]),
  (230, 229, [(1, 128, 1)]),
  (232, 231, [(1, 128, 1)]),
  (234, 233, [(1, 128, 1)]),
  (236, 235, [(1, 128, 1)]),
  (238, 237, [(1, 128, 1)]),
  (240, 239, [(1, 128, 1)]),
  (242, 241, [(1, 128, 1)]),
  (244, 243, [(1, 128, 1)]),
  (246, 245, [(1, 128, 1)]),
  (248, 247, [(1, 128, 1)]),
  (250, 249, [(1, 128, 1)]),
  (252, 251, [(1, 128, 1)]),
  (254, 253, [(1, 128, 1)]),
  (256, 255, [(1, 128, 1)]),
  (258, 257, [(1, 128, 1)]),
  (260, 259, [(1, 128, 1)]),
  (262, 261, [(1, 128, 1)]),
  (264, 263, [(1, 128, 1)]),
  (266, 265, [(1, 128, 1)]),
  (268, 267, [(1, 128, 1)]),
  (270, 269, [(1, 128, 1)]),
  (272, 271, [(1, 128, 1)]),
  (274, 273, [(1, 128, 1)]),
  (276, 275, [(1, 128, 1)]),
  (278, 277, [(1, 128, 1)]),
  (280, 279, [(1, 128, 1)]),
  (282, 279, [(1, 57, 1), (2, 67, 3), (3, 3, 4), (4, 1, 5)]),
  (284, 281, [(1, 57, 1), (2, 67, 3), (3, 4, 4)]),
  (286, 283, [(1, 58, 1), (2, 68, 3), (3, 2, 4)]),
  (288, 285, [(1, 58, 1), (2, 68, 3), (3, 2, 4)]),
  (290, 287, [(1, 58, 1), (2, 69, 3), (3, 1, 4)]),
  (292, 289, [(1, 59, 1), (2, 69, 3)]),
  (294, 291, [(1, 59, 1), (2, 69, 3)]),
  (296, 293, [(1, 60, 1), (2, 68, 3)]),
  (298, 295, [(1, 60, 1), (2, 68, 3)]),
  (300, 297, [(1, 60, 1), (2, 68, 3)]),
  (303, 300, [(1, 61, 1), (2, 67, 3)]),
  (306, 303, [(1, 62, 1), (2, 66, 3)]),
  (309, 306, [(1, 62, 1), (2, 66, 3)]),
  (312, 309, [(1, 63, 1), (2, 65, 3)]),
  (315, 312, [(1, 63, 1), (2, 65, 3)]),
  (318, 315, [(1, 64, 1), (2, 64, 3)]),
  (321, 318, [(1, 65, 1), (2, 63, 3)]),
  (324, 321, [(1, 65, 1), (2, 63, 3)]),
  (327, 324, [(1, 66, 1), (2, 62, 3)]),
  (330, 325, [(1, 37, 1), (2, 84, 3), (3, 5, 4), (4, 2, 5)]),
  (333, 328, [(1, 37, 1), (2, 85, 3), (3, 5, 4), (4, 1, 5)]),
  (336, 331, [(1, 38, 1), (2, 86, 3), (3, 4, 4)]),
  (339, 334, [(1, 38, 1), (2, 87, 3), (3, 3, 4)]),
  (342, 337, [(1, 38, 1), (2, 88, 3), (3, 2, 4)]),
  (345, 340, [(1, 39, 1), (2, 88, 3), (3, 1, 4)]),
  (348, 343, [(1, 39, 1), (2, 89, 3)]),
  (351, 346, [(1, 39, 1), (2, 89, 3)]),
  (354, 347, [(1, 28, 1), (2, 91, 3), (3, 7, 4), (4, 1, 5), (5, 1, 6)]),
  (357, 350, [(1, 28, 1), (2, 92, 3), (3, 7, 4), (4, 1, 5)]),
  (360, 353, [(1, 28, 1), (2, 93, 3), (3, 7, 4)]),
  (363, 356, [(1, 28, 1), (2, 94, 3), (3, 6, 4)]),
  (366, 359, [(1, 29, 1), (2, 94, 3), (3, 5, 4)]),
  (369, 362, [(1, 29, 1), (2, 95, 3), (3, 4, 4)]),
  (372, 363, [(1, 22, 1), (2, 95, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (375, 366, [(1, 23, 1), (2, 96, 3), (3, 7, 4), (4, 2, 5)]),
  (378, 369, [(1, 23, 1), (2, 97, 3), (3, 7, 4), (4, 1, 5)]),
  (381, 370, [(1, 19, 1), (2, 96, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (384, 373, [(1, 19, 1), (2, 97, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6)]),
  (387, 376, [(1, 19, 1), (2, 98, 3), (3, 8, 4), (4, 3, 5)]),
  (390, 379, [(1, 19, 1), (2, 99, 3), (3, 8, 4), (4, 2, 5)]),
  (393, 380, [(1, 16, 1), (2, 98, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (396, 383, [(1, 16, 1), (2, 99, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (399, 384, [(2, 128, 3)]),
  (402, 385, [(2, 128, 3)]),
  (406, 387, [(2, 128, 3)]),
  (410, 387, [(2, 127, 3), (3, 1, 5)]),
  (414, 389, [(2, 127, 3), (3, 1, 5)]),
  (418, 389, [(2, 126, 3), (3, 2, 5)]),
  (422, 391, [(2, 126, 3), (3, 2, 5)]),
  (426, 391, [(2, 124, 3), (3, 1, 4), (3, 3, 5)]),
  (430, 393, [(2, 124, 3), (3, 1, 4), (3, 3, 5)]),
  (434, 393, [(2, 123, 3), (3, 2, 4), (3, 3, 5)]),
  (438, 395, [(2, 123, 3), (3, 2, 4), (3, 3, 5)]),
  (442, 395, [(2, 121, 3), (3, 3, 4), (3, 4, 5)]),
  (446, 397, [(2, 121, 3), (3, 3, 4), (3, 4, 5)]),
  (450, 399, [(2, 121, 3), (3, 3, 4), (3, 4, 5)]),
  (454, 399, [(2, 119, 3), (3, 4, 4), (3, 5, 5)]),
  (458, 399, [(2, 118, 3), (3, 5, 4), (3, 5, 5)]),
  (462, 401, [(2, 117, 3), (3, 6, 4), (3, 5, 5)]),
  (466, 403, [(2, 117, 3), (3, 6, 4), (3, 5, 5)]),
  (470, 403, [(2, 115, 3), (3, 7, 4), (3, 6, 5)]),
  (474, 405, [(2, 115, 3), (3, 7, 4), (3, 6, 5)]),
  (478, 405, [(2, 114, 3), (3, 7, 4), (3, 7, 5)]),
  (482, 407, [(2, 113, 3), (3, 8, 4), (3, 7, 5)]),
  (486, 407, [(2, 112, 3), (3, 9, 4), (3, 7, 5)]),
  (490, 409, [(2, 111, 3), (3, 10, 4), (3, 7, 5)]),
  (494, 411, [(2, 111, 3), (3, 10, 4), (3, 7, 5)]),
  (498, 411, [(2, 109, 3), (3, 11, 4), (3, 8, 5)]),
  (502, 413, [(2, 109, 3), (3, 11, 4), (3, 8, 5)]),
  (507, 414, [(2, 108, 3), (3, 12, 4), (3, 8, 5)]),
  (512, 415, [(2, 106, 3), (3, 13, 4), (3, 9, 5)]),
  (517, 418, [(2, 106, 3), (3, 13, 4), (3, 9, 5)]),
  (522, 419, [(2, 105, 3), (3, 14, 4), (3, 9, 5)]),
  (527, 420, [(2, 103, 3), (3, 15, 4), (3, 10, 5)]),
  (532, 421, [(2, 102, 3), (3, 16, 4), (3, 10, 5)]),
  (537, 422, [(2, 101, 3), (3, 16, 4), (3, 11, 5)]),
  (542, 425, [(2, 101, 3), (3, 17, 4), (3, 10, 5)]),
  (547, 426, [(2, 99, 3), (3, 18, 4), (3, 11, 5)]),
  (552, 427, [(2, 98, 3), (3, 18, 4), (3, 12, 5)]),
  (557, 428, [(2, 96, 3), (3, 20, 4), (3, 12, 5)]),
  (562, 431, [(2, 96, 3), (3, 20, 4), (3, 12, 5)]),
  (567, 432, [(2, 95, 3), (3, 21, 4), (3, 12, 5)]),
  (572, 433, [(2, 94, 3), (3, 21, 4), (3, 13, 5)]),
  (577, 434, [(2, 92, 3), (3, 22, 4), (3, 14, 5)]),
  (582, 435, [(2, 91, 3), (3, 23, 4), (3, 14, 5)]),
  (587, 438, [(2, 91, 3), (3, 23, 4), (3, 14, 5)]),
  (592, 439, [(2, 90, 3), (3, 24, 4), (3, 14, 5)]),
  (597, 440, [(2, 89, 3), (3, 24, 4), (3, 15, 5)]),
  (602, 441, [(2, 87, 3), (3, 26, 4), (3, 15, 5)]),
  (608, 443, [(2, 86, 3), (3, 26, 4), (3, 16, 5)]),
  (614, 445, [(2, 85, 3), (3, 27, 4), (3, 16, 5)]),
  (620, 447, [(2, 84, 3), (3, 28, 4), (3, 16, 5)]),
  (626, 447, [(2, 82, 3), (3, 29, 4), (3, 17, 5)]),
  (632, 449, [(2, 81, 3), (3, 29, 4), (3, 18, 5)]),
  (638, 451, [(2, 80, 3), (3, 30, 4), (3, 18, 5)]),
  (644, 453, [(2, 79, 3), (3, 31, 4), (3, 18, 5)]),
  (650, 455, [(2, 79, 3), (3, 31, 4), (3, 18, 5)]),
  (656, 455, [(2, 77, 3), (3, 32, 4), (3, 19, 5)]),
  (662, 457, [(2, 76, 3), (3, 32, 4), (3, 20, 5)]),
  (668, 459, [(2, 75, 3), (3, 33, 4), (3, 20, 5)]),
  (674, 461, [(2, 74, 3), (3, 34, 4), (3, 20, 5)]),
  (680, 461, [(2, 72, 3), (3, 35, 4), (3, 21, 5)]),
  (686, 463, [(2, 71, 3), (3, 35, 4), (3, 22, 5)]),
  (692, 465, [(2, 71, 3), (3, 35, 4), (3, 22, 5)]),
  (698, 467, [(2, 70, 3), (3, 36, 4), (3, 22, 5)]),
  (704, 467, [(2, 68, 3), (3, 37, 4), (3, 23, 5)]),
  (711, 470, [(2, 68, 3), (3, 37, 4), (3, 23, 5)]),
  (718, 471, [(2, 66, 3), (3, 38, 4), (3, 24, 5)]),
  (725, 474, [(2, 66, 3), (3, 38, 4), (3, 24, 5)]),
  (732, 475, [(2, 64, 3), (3, 39, 4), (3, 25, 5)]),
  (739, 476, [(2, 63, 3), (3, 40, 4), (3, 24, 5), (4, 1, 6)]),
  (746, 477, [(2, 62, 3), (3, 40, 4), (3, 25, 5), (4, 1, 6)]),
  (753, 480, [(2, 61, 3), (3, 41, 4), (3, 26, 5)]),
  (760, 481, [(2, 60, 3), (3, 41, 4), (3, 26, 5), (4, 1, 6)]),
  (767, 482, [(2, 59, 3), (3, 41, 4), (3, 27, 5), (4, 1, 6)]),
  (774, 485, [(2, 58, 3), (3, 42, 4), (3, 27, 5), (4, 1, 6)]),
  (781, 486, [(2, 57, 3), (3, 43, 4), (3, 27, 5), (4, 1, 6)]),
  (788, 487, [(2, 56, 3), (3, 43, 4), (3, 28, 5), (4, 1, 6)]),
  (795, 490, [(2, 56, 3), (3, 43, 4), (3, 28, 5), (4, 1, 6)]),
  (802, 491, [(2, 54, 3), (3, 44, 4), (3, 29, 5), (4, 1, 6)]),
  (810, 493, [(2, 54, 3), (3, 44, 4), (3, 29, 5), (4, 1, 6)]),
  (818, 495, [(2, 53, 3), (3, 44, 4), (3, 30, 5), (4, 1, 6)]),
  (826, 495, [(2, 51, 3), (3, 45, 4), (3, 30, 5), (4, 2, 6)]),
  (834, 497, [(2, 50, 3), (3, 45, 4), (3, 31, 5), (4, 2, 6)]),
  (842, 499, [(2, 49, 3), (3, 46, 4), (3, 31, 5), (4, 2, 6)]),
  (850, 501, [(2, 49, 3), (3, 46, 4), (3, 31, 5), (4, 2, 6)]),
  (858, 503, [(2, 48, 3), (3, 46, 4), (3, 32, 5), (4, 2, 6)]),
  (866, 503, [(2, 47, 3), (3, 46, 4), (3, 33, 5), (4, 2, 6)]),
  (874, 505, [(2, 46, 3), (3, 46, 4), (3, 34, 5), (4, 2, 6)]),
  (882, 507, [(2, 45, 3), (3, 47, 4), (3, 34, 5), (4, 2, 6)]),
  (890, 509, [(2, 45, 3), (3, 47, 4), (3, 34, 5), (4, 2, 6)]),
  (898, 511, [(2, 44, 3), (3, 47, 4), (3, 35, 5), (4, 2, 6)]),
  (906, 511, [(2, 43, 3), (3, 47, 4), (3, 35, 5), (4, 3, 6)]),
  (915, 512, [(2, 42, 3), (3, 47, 4), (3, 36, 5), (4, 3, 6)]),
  (924, 515, [(2, 41, 3), (3, 48, 4), (3, 37, 5), (4, 2, 6)]),
  (933, 516, [(2, 40, 3), (3, 48, 4), (3, 37, 5), (4, 3, 6)]),
  (942, 517, [(2, 39, 3), (3, 48, 4), (3, 38, 5), (4, 3, 6)]),
  (951, 520, [(2, 39, 3), (3, 48, 4), (3, 38, 5), (4, 3, 6)]),
  (960, 521, [(2, 38, 3), (3, 48, 4), (3, 39, 5), (4, 3, 6)]),
  (969, 522, [(2, 37, 3), (3, 48, 4), (3, 40, 5), (4, 3, 6)]),
  (978, 523, [(2, 36, 3), (3, 48, 4), (3, 41, 5), (4, 3, 6)]),
  (987, 526, [(2, 36, 3), (3, 48, 4), (3, 41, 5), (4, 3, 6)]),
  (996, 527, [(2, 35, 3), (3, 48, 4), (3, 42, 5), (4, 3, 6)]),
  (1005, 528, [(2, 35, 3), (3, 47, 4), (3, 42, 5), (4, 4, 6)]),
  (1015, 530, [(2, 34, 3), (3, 47, 4), (3, 43, 5), (4, 4, 6)]),
  (1025, 532, [(2, 33, 3), (3, 47, 4), (3, 44, 5), (4, 4, 6)]),
  (1035, 534, [(2, 33, 3), (3, 47, 4), (3, 44, 5), (4, 4, 6)]),
  (1045, 534, [(2, 32, 3), (3, 46, 4), (3, 46, 5), (4, 4, 6)]),
  (1055, 536, [(2, 31, 3), (3, 47, 4), (3, 46, 5), (4, 4, 6)]),
  (1065, 538, [(2, 31, 3), (3, 46, 4), (3, 47, 5), (4, 4, 6)]),
  (1075, 540, [(2, 30, 3), (3, 46, 4), (3, 48, 5), (4, 4, 6)]),
  (1085, 540, [(2, 30, 3), (3, 45, 4), (3, 48, 5), (4, 5, 6)]),
  (1095, 542, [(2, 29, 3), (3, 45, 4), (3, 49, 5), (4, 5, 6)]),
  (1105, 544, [(2, 29, 3), (3, 45, 4), (3, 49, 5), (4, 5, 6)]),
  (1116, 545, [(2, 28, 3), (3, 45, 4), (3, 50, 5), (4, 5, 6)]),
  (1127, 546, [(2, 28, 3), (3, 44, 4), (3, 50, 5), (4, 6, 6)]),
  (1138, 549, [(2, 27, 3), (3, 44, 4), (3, 52, 5), (4, 5, 6)]),
  (1149, 550, [(2, 27, 3), (3, 43, 4), (3, 52, 5), (4, 6, 6)]),
  (1160, 551, [(2, 26, 3), (3, 43, 4), (3, 53, 5), (4, 6, 6)]),
  (1171, 552, [(2, 26, 3), (3, 42, 4), (3, 54, 5), (4, 6, 6)]),
  (1182, 555, [(2, 25, 3), (3, 42, 4), (3, 56, 5), (4, 5, 6)]),
  (1193, 556, [(2, 25, 3), (3, 41, 4), (3, 56, 5), (4, 6, 6)]),
  (1204, 557, [(2, 24, 3), (3, 41, 4), (3, 57, 5), (4, 6, 6)]),
  (1216, 559, [(2, 24, 3), (3, 40, 4), (3, 58, 5), (4, 6, 6)]),
  (1228, 561, [(2, 24, 3), (3, 40, 4), (3, 57, 5), (4, 7, 6)]),
  (1240, 563, [(2, 23, 3), (3, 40, 4), (3, 59, 5), (4, 6, 6)]),
  (1252, 563, [(2, 23, 3), (3, 38, 4), (3, 60, 5), (4, 7, 6)]),
  (1264, 565, [(2, 22, 3), (3, 38, 4), (3, 61, 5), (4, 7, 6)]),
  (1276, 567, [(2, 22, 3), (3, 37, 4), (3, 62, 5), (4, 7, 6)]),
  (1288, 569, [(2, 22, 3), (3, 37, 4), (3, 62, 5), (4, 7, 6)]),
  (1300, 569, [(2, 21, 3), (3, 36, 4), (3, 64, 5), (4, 7, 6)])]

theorem small131 : smallOK 131 1297 certs131 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S132.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {132, 133, 134, 135, 136, 137, 138, 139} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 132`. -/
def certs132 : List Cert := [
  (130, 129, [(1, 129, 1)]),
  (131, 130, [(1, 129, 1)]),
  (132, 131, [(1, 129, 1)]),
  (133, 132, [(1, 129, 1)]),
  (134, 133, [(1, 129, 1)]),
  (135, 134, [(1, 129, 1)]),
  (136, 135, [(1, 129, 1)]),
  (137, 136, [(1, 129, 1)]),
  (138, 137, [(1, 129, 1)]),
  (139, 138, [(1, 129, 1)]),
  (140, 139, [(1, 129, 1)]),
  (141, 140, [(1, 129, 1)]),
  (142, 141, [(1, 129, 1)]),
  (143, 142, [(1, 129, 1)]),
  (144, 143, [(1, 129, 1)]),
  (145, 144, [(1, 129, 1)]),
  (146, 145, [(1, 129, 1)]),
  (147, 146, [(1, 129, 1)]),
  (148, 147, [(1, 129, 1)]),
  (149, 148, [(1, 129, 1)]),
  (150, 149, [(1, 129, 1)]),
  (151, 150, [(1, 129, 1)]),
  (152, 151, [(1, 129, 1)]),
  (153, 152, [(1, 129, 1)]),
  (154, 153, [(1, 129, 1)]),
  (155, 154, [(1, 129, 1)]),
  (156, 155, [(1, 129, 1)]),
  (157, 156, [(1, 129, 1)]),
  (158, 157, [(1, 129, 1)]),
  (159, 158, [(1, 129, 1)]),
  (160, 159, [(1, 129, 1)]),
  (161, 160, [(1, 129, 1)]),
  (162, 161, [(1, 129, 1)]),
  (163, 162, [(1, 129, 1)]),
  (164, 163, [(1, 129, 1)]),
  (165, 164, [(1, 129, 1)]),
  (166, 165, [(1, 129, 1)]),
  (167, 166, [(1, 129, 1)]),
  (168, 167, [(1, 129, 1)]),
  (169, 168, [(1, 129, 1)]),
  (170, 169, [(1, 129, 1)]),
  (171, 170, [(1, 129, 1)]),
  (172, 171, [(1, 129, 1)]),
  (173, 172, [(1, 129, 1)]),
  (174, 173, [(1, 129, 1)]),
  (175, 174, [(1, 129, 1)]),
  (176, 175, [(1, 129, 1)]),
  (177, 176, [(1, 129, 1)]),
  (178, 177, [(1, 129, 1)]),
  (179, 178, [(1, 129, 1)]),
  (180, 179, [(1, 129, 1)]),
  (181, 180, [(1, 129, 1)]),
  (182, 181, [(1, 129, 1)]),
  (183, 182, [(1, 129, 1)]),
  (184, 183, [(1, 129, 1)]),
  (185, 184, [(1, 129, 1)]),
  (186, 185, [(1, 129, 1)]),
  (187, 186, [(1, 129, 1)]),
  (188, 187, [(1, 129, 1)]),
  (189, 188, [(1, 129, 1)]),
  (190, 189, [(1, 129, 1)]),
  (191, 190, [(1, 129, 1)]),
  (192, 191, [(1, 129, 1)]),
  (193, 192, [(1, 129, 1)]),
  (194, 193, [(1, 129, 1)]),
  (195, 194, [(1, 129, 1)]),
  (196, 195, [(1, 129, 1)]),
  (197, 196, [(1, 129, 1)]),
  (198, 197, [(1, 129, 1)]),
  (199, 198, [(1, 129, 1)]),
  (200, 199, [(1, 129, 1)]),
  (202, 201, [(1, 129, 1)]),
  (204, 203, [(1, 129, 1)]),
  (206, 205, [(1, 129, 1)]),
  (208, 207, [(1, 129, 1)]),
  (210, 209, [(1, 129, 1)]),
  (212, 211, [(1, 129, 1)]),
  (214, 213, [(1, 129, 1)]),
  (216, 215, [(1, 129, 1)]),
  (218, 217, [(1, 129, 1)]),
  (220, 219, [(1, 129, 1)]),
  (222, 221, [(1, 129, 1)]),
  (224, 223, [(1, 129, 1)]),
  (226, 225, [(1, 129, 1)]),
  (228, 227, [(1, 129, 1)]),
  (230, 229, [(1, 129, 1)]),
  (232, 231, [(1, 129, 1)]),
  (234, 233, [(1, 129, 1)]),
  (236, 235, [(1, 129, 1)]),
  (238, 237, [(1, 129, 1)]),
  (240, 239, [(1, 129, 1)]),
  (242, 241, [(1, 129, 1)]),
  (244, 243, [(1, 129, 1)]),
  (246, 245, [(1, 129, 1)]),
  (248, 247, [(1, 129, 1)]),
  (250, 249, [(1, 129, 1)]),
  (252, 251, [(1, 129, 1)]),
  (254, 253, [(1, 129, 1)]),
  (256, 255, [(1, 129, 1)]),
  (258, 257, [(1, 129, 1)]),
  (260, 259, [(1, 129, 1)]),
  (262, 261, [(1, 129, 1)]),
  (264, 263, [(1, 129, 1)]),
  (266, 265, [(1, 129, 1)]),
  (268, 267, [(1, 129, 1)]),
  (270, 269, [(1, 129, 1)]),
  (272, 271, [(1, 129, 1)]),
  (274, 273, [(1, 129, 1)]),
  (276, 275, [(1, 129, 1)]),
  (278, 277, [(1, 129, 1)]),
  (280, 279, [(1, 129, 1)]),
  (282, 281, [(1, 129, 1)]),
  (284, 281, [(1, 57, 1), (2, 67, 3), (3, 4, 4), (4, 1, 5)]),
  (286, 283, [(1, 58, 1), (2, 68, 3), (3, 3, 4)]),
  (288, 285, [(1, 58, 1), (2, 68, 3), (3, 3, 4)]),
  (290, 287, [(1, 58, 1), (2, 69, 3), (3, 2, 4)]),
  (292, 289, [(1, 59, 1), (2, 69, 3), (3, 1, 4)]),
  (294, 291, [(1, 59, 1), (2, 70, 3)]),
  (296, 293, [(1, 60, 1), (2, 69, 3)]),
  (298, 295, [(1, 60, 1), (2, 69, 3)]),
  (300, 297, [(1, 60, 1), (2, 69, 3)]),
  (303, 300, [(1, 61, 1), (2, 68, 3)]),
  (306, 303, [(1, 62, 1), (2, 67, 3)]),
  (309, 306, [(1, 62, 1), (2, 67, 3)]),
  (312, 309, [(1, 63, 1), (2, 66, 3)]),
  (315, 312, [(1, 63, 1), (2, 66, 3)]),
  (318, 315, [(1, 64, 1), (2, 65, 3)]),
  (321, 318, [(1, 65, 1), (2, 64, 3)]),
  (324, 321, [(1, 65, 1), (2, 64, 3)]),
  (327, 324, [(1, 66, 1), (2, 63, 3)]),
  (330, 327, [(1, 66, 1), (2, 63, 3)]),
  (333, 328, [(1, 37, 1), (2, 85, 3), (3, 5, 4), (4, 2, 5)]),
  (336, 331, [(1, 38, 1), (2, 86, 3), (3, 5, 4)]),
  (339, 334, [(1, 38, 1), (2, 87, 3), (3, 4, 4)]),
  (342, 337, [(1, 38, 1), (2, 88, 3), (3, 3, 4)]),
  (345, 340, [(1, 39, 1), (2, 88, 3), (3, 2, 4)]),
  (348, 343, [(1, 39, 1), (2, 89, 3), (3, 1, 4)]),
  (351, 346, [(1, 39, 1), (2, 90, 3)]),
  (354, 349, [(1, 40, 1), (2, 89, 3)]),
  (357, 350, [(1, 28, 1), (2, 92, 3), (3, 7, 4), (4, 1, 5), (5, 1, 6)]),
  (360, 353, [(1, 28, 1), (2, 93, 3), (3, 7, 4), (4, 1, 5)]),
  (363, 356, [(1, 28, 1), (2, 94, 3), (3, 7, 4)]),
  (366, 359, [(1, 29, 1), (2, 94, 3), (3, 6, 4)]),
  (369, 362, [(1, 29, 1), (2, 95, 3), (3, 5, 4)]),
  (372, 365, [(1, 29, 1), (2, 96, 3), (3, 4, 4)]),
  (375, 366, [(1, 23, 1), (2, 96, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (378, 369, [(1, 23, 1), (2, 97, 3), (3, 7, 4), (4, 2, 5)]),
  (381, 372, [(1, 23, 1), (2, 98, 3), (3, 7, 4), (4, 1, 5)]),
  (384, 373, [(1, 19, 1), (2, 97, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (387, 376, [(1, 19, 1), (2, 98, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6)]),
  (390, 379, [(1, 19, 1), (2, 99, 3), (3, 8, 4), (4, 3, 5)]),
  (393, 382, [(1, 19, 1), (2, 100, 3), (3, 8, 4), (4, 2, 5)]),
  (396, 383, [(1, 16, 1), (2, 99, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (399, 386, [(1, 16, 1), (2, 100, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (402, 387, [(2, 129, 3)]),
  (406, 389, [(2, 129, 3)]),
  (410, 389, [(2, 128, 3), (3, 1, 5)]),
  (414, 391, [(2, 128, 3), (3, 1, 5)]),
  (418, 391, [(2, 127, 3), (3, 2, 5)]),
  (422, 393, [(2, 127, 3), (3, 2, 5)]),
  (426, 393, [(2, 126, 3), (3, 3, 5)]),
  (430, 395, [(2, 126, 3), (3, 1, 4), (3, 2, 5)]),
  (434, 395, [(2, 124, 3), (3, 2, 4), (3, 3, 5)]),
  (438, 397, [(2, 124, 3), (3, 2, 4), (3, 3, 5)]),
  (442, 397, [(2, 123, 3), (3, 2, 4), (3, 4, 5)]),
  (446, 399, [(2, 122, 3), (3, 3, 4), (3, 4, 5)]),
  (450, 401, [(2, 122, 3), (3, 3, 4), (3, 4, 5)]),
  (454, 401, [(2, 121, 3), (3, 4, 4), (3, 4, 5)]),
  (458, 403, [(2, 121, 3), (3, 4, 4), (3, 4, 5)]),
  (462, 403, [(2, 119, 3), (3, 5, 4), (3, 5, 5)]),
  (466, 405, [(2, 119, 3), (3, 5, 4), (3, 5, 5)]),
  (470, 405, [(2, 117, 3), (3, 6, 4), (3, 6, 5)]),
  (474, 407, [(2, 117, 3), (3, 6, 4), (3, 6, 5)]),
  (478, 409, [(2, 117, 3), (3, 7, 4), (3, 5, 5)]),
  (482, 409, [(2, 115, 3), (3, 8, 4), (3, 6, 5)]),
  (486, 411, [(2, 115, 3), (3, 8, 4), (3, 6, 5)]),
  (490, 411, [(2, 113, 3), (3, 9, 4), (3, 7, 5)]),
  (494, 413, [(2, 113, 3), (3, 9, 4), (3, 7, 5)]),
  (498, 413, [(2, 111, 3), (3, 10, 4), (3, 8, 5)]),
  (502, 415, [(2, 111, 3), (3, 10, 4), (3, 8, 5)]),
  (507, 416, [(2, 109, 3), (3, 12, 4), (3, 8, 5)]),
  (512, 417, [(2, 108, 3), (3, 12, 4), (3, 9, 5)]),
  (517, 420, [(2, 108, 3), (3, 13, 4), (3, 8, 5)]),
  (522, 421, [(2, 106, 3), (3, 14, 4), (3, 9, 5)]),
  (527, 422, [(2, 105, 3), (3, 14, 4), (3, 10, 5)]),
  (532, 423, [(2, 103, 3), (3, 16, 4), (3, 10, 5)]),
  (537, 426, [(2, 104, 3), (3, 15, 4), (3, 10, 5)]),
  (542, 427, [(2, 102, 3), (3, 17, 4), (3, 10, 5)]),
  (547, 428, [(2, 101, 3), (3, 17, 4), (3, 11, 5)]),
  (552, 429, [(2, 99, 3), (3, 18, 4), (3, 12, 5)]),
  (557, 430, [(2, 98, 3), (3, 19, 4), (3, 12, 5)]),
  (562, 433, [(2, 98, 3), (3, 19, 4), (3, 12, 5)]),
  (567, 434, [(2, 97, 3), (3, 20, 4), (3, 12, 5)]),
  (572, 435, [(2, 95, 3), (3, 21, 4), (3, 13, 5)]),
  (577, 436, [(2, 94, 3), (3, 22, 4), (3, 13, 5)]),
  (582, 439, [(2, 94, 3), (3, 22, 4), (3, 13, 5)]),
  (587, 440, [(2, 93, 3), (3, 23, 4), (3, 13, 5)]),
  (592, 441, [(2, 91, 3), (3, 24, 4), (3, 14, 5)]),
  (597, 442, [(2, 90, 3), (3, 24, 4), (3, 15, 5)]),
  (602, 443, [(2, 89, 3), (3, 25, 4), (3, 15, 5)]),
  (608, 445, [(2, 88, 3), (3, 26, 4), (3, 15, 5)]),
  (614, 447, [(2, 87, 3), (3, 26, 4), (3, 16, 5)]),
  (620, 449, [(2, 86, 3), (3, 27, 4), (3, 16, 5)]),
  (626, 451, [(2, 85, 3), (3, 28, 4), (3, 16, 5)]),
  (632, 451, [(2, 83, 3), (3, 29, 4), (3, 17, 5)]),
  (638, 453, [(2, 82, 3), (3, 29, 4), (3, 18, 5)]),
  (644, 455, [(2, 81, 3), (3, 30, 4), (3, 18, 5)]),
  (650, 457, [(2, 80, 3), (3, 31, 4), (3, 18, 5)]),
  (656, 457, [(2, 78, 3), (3, 32, 4), (3, 19, 5)]),
  (662, 459, [(2, 77, 3), (3, 32, 4), (3, 20, 5)]),
  (668, 461, [(2, 76, 3), (3, 33, 4), (3, 20, 5)]),
  (674, 463, [(2, 75, 3), (3, 34, 4), (3, 20, 5)]),
  (680, 465, [(2, 74, 3), (3, 35, 4), (3, 20, 5)]),
  (686, 465, [(2, 73, 3), (3, 35, 4), (3, 21, 5)]),
  (692, 467, [(2, 72, 3), (3, 35, 4), (3, 22, 5)]),
  (698, 469, [(2, 71, 3), (3, 36, 4), (3, 22, 5)]),
  (704, 471, [(2, 70, 3), (3, 37, 4), (3, 22, 5)]),
  (711, 472, [(2, 69, 3), (3, 37, 4), (3, 23, 5)]),
  (718, 475, [(2, 68, 3), (3, 38, 4), (3, 23, 5)]),
  (725, 476, [(2, 67, 3), (3, 38, 4), (3, 24, 5)]),
  (732, 477, [(2, 65, 3), (3, 39, 4), (3, 24, 5), (4, 1, 6)]),
  (739, 478, [(2, 64, 3), (3, 40, 4), (3, 24, 5), (4, 1, 6)]),
  (746, 481, [(2, 63, 3), (3, 41, 4), (3, 25, 5)]),
  (753, 482, [(2, 62, 3), (3, 41, 4), (3, 25, 5), (4, 1, 6)]),
  (760, 483, [(2, 61, 3), (3, 41, 4), (3, 26, 5), (4, 1, 6)]),
  (767, 486, [(2, 60, 3), (3, 42, 4), (3, 26, 5), (4, 1, 6)]),
  (774, 487, [(2, 59, 3), (3, 42, 4), (3, 27, 5), (4, 1, 6)]),
  (781, 488, [(2, 58, 3), (3, 43, 4), (3, 27, 5), (4, 1, 6)]),
  (788, 491, [(2, 58, 3), (3, 43, 4), (3, 27, 5), (4, 1, 6)]),
  (795, 492, [(2, 56, 3), (3, 44, 4), (3, 28, 5), (4, 1, 6)]),
  (802, 493, [(2, 55, 3), (3, 44, 4), (3, 29, 5), (4, 1, 6)]),
  (810, 495, [(2, 54, 3), (3, 45, 4), (3, 29, 5), (4, 1, 6)]),
  (818, 497, [(2, 53, 3), (3, 45, 4), (3, 30, 5), (4, 1, 6)]),
  (826, 499, [(2, 53, 3), (3, 45, 4), (3, 30, 5), (4, 1, 6)]),
  (834, 501, [(2, 52, 3), (3, 45, 4), (3, 31, 5), (4, 1, 6)]),
  (842, 501, [(2, 50, 3), (3, 46, 4), (3, 31, 5), (4, 2, 6)]),
  (850, 503, [(2, 49, 3), (3, 46, 4), (3, 32, 5), (4, 2, 6)]),
  (858, 505, [(2, 49, 3), (3, 46, 4), (3, 32, 5), (4, 2, 6)]),
  (866, 507, [(2, 48, 3), (3, 47, 4), (3, 32, 5), (4, 2, 6)]),
  (874, 509, [(2, 47, 3), (3, 47, 4), (3, 33, 5), (4, 2, 6)]),
  (882, 509, [(2, 46, 3), (3, 47, 4), (3, 34, 5), (4, 2, 6)]),
  (890, 511, [(2, 45, 3), (3, 47, 4), (3, 35, 5), (4, 2, 6)]),
  (898, 513, [(2, 45, 3), (3, 47, 4), (3, 35, 5), (4, 2, 6)]),
  (906, 515, [(2, 44, 3), (3, 48, 4), (3, 35, 5), (4, 2, 6)]),
  (915, 516, [(2, 43, 3), (3, 48, 4), (3, 36, 5), (4, 2, 6)]),
  (924, 517, [(2, 42, 3), (3, 48, 4), (3, 36, 5), (4, 3, 6)]),
  (933, 518, [(2, 41, 3), (3, 48, 4), (3, 37, 5), (4, 3, 6)]),
  (942, 521, [(2, 40, 3), (3, 48, 4), (3, 38, 5), (4, 3, 6)]),
  (951, 522, [(2, 39, 3), (3, 48, 4), (3, 39, 5), (4, 3, 6)]),
  (960, 523, [(2, 39, 3), (3, 48, 4), (3, 39, 5), (4, 3, 6)]),
  (969, 526, [(2, 38, 3), (3, 48, 4), (3, 40, 5), (4, 3, 6)]),
  (978, 527, [(2, 37, 3), (3, 48, 4), (3, 41, 5), (4, 3, 6)]),
  (987, 528, [(2, 37, 3), (3, 48, 4), (3, 40, 5), (4, 4, 6)]),
  (996, 529, [(2, 36, 3), (3, 48, 4), (3, 41, 5), (4, 4, 6)]),
  (1005, 532, [(2, 35, 3), (3, 48, 4), (3, 43, 5), (4, 3, 6)]),
  (1015, 534, [(2, 35, 3), (3, 48, 4), (3, 43, 5), (4, 3, 6)]),
  (1025, 534, [(2, 34, 3), (3, 47, 4), (3, 44, 5), (4, 4, 6)]),
  (1035, 536, [(2, 33, 3), (3, 48, 4), (3, 44, 5), (4, 4, 6)]),
  (1045, 538, [(2, 33, 3), (3, 47, 4), (3, 45, 5), (4, 4, 6)]),
  (1055, 540, [(2, 32, 3), (3, 47, 4), (3, 46, 5), (4, 4, 6)]),
  (1065, 540, [(2, 31, 3), (3, 47, 4), (3, 47, 5), (4, 4, 6)]),
  (1075, 542, [(2, 31, 3), (3, 46, 4), (3, 47, 5), (4, 5, 6)]),
  (1085, 544, [(2, 30, 3), (3, 47, 4), (3, 48, 5), (4, 4, 6)]),
  (1095, 546, [(2, 30, 3), (3, 46, 4), (3, 48, 5), (4, 5, 6)]),
  (1105, 546, [(2, 29, 3), (3, 46, 4), (3, 49, 5), (4, 5, 6)]),
  (1116, 549, [(2, 29, 3), (3, 45, 4), (3, 50, 5), (4, 5, 6)]),
  (1127, 550, [(2, 28, 3), (3, 45, 4), (3, 51, 5), (4, 5, 6)]),
  (1138, 551, [(2, 28, 3), (3, 44, 4), (3, 51, 5), (4, 6, 6)]),
  (1149, 554, [(2, 27, 3), (3, 45, 4), (3, 52, 5), (4, 5, 6)]),
  (1160, 555, [(2, 27, 3), (3, 44, 4), (3, 52, 5), (4, 6, 6)]),
  (1171, 556, [(2, 26, 3), (3, 43, 4), (3, 54, 5), (4, 6, 6)]),
  (1182, 557, [(2, 26, 3), (3, 42, 4), (3, 55, 5), (4, 6, 6)]),
  (1193, 560, [(2, 25, 3), (3, 43, 4), (3, 56, 5), (4, 5, 6)]),
  (1204, 561, [(2, 25, 3), (3, 42, 4), (3, 56, 5), (4, 6, 6)]),
  (1216, 563, [(2, 24, 3), (3, 42, 4), (3, 57, 5), (4, 6, 6)]),
  (1228, 565, [(2, 24, 3), (3, 41, 4), (3, 58, 5), (4, 6, 6)]),
  (1240, 565, [(2, 23, 3), (3, 40, 4), (3, 60, 5), (4, 6, 6)]),
  (1252, 567, [(2, 23, 3), (3, 40, 4), (3, 59, 5), (4, 7, 6)]),
  (1264, 569, [(2, 23, 3), (3, 39, 4), (3, 60, 5), (4, 7, 6)]),
  (1276, 571, [(2, 22, 3), (3, 39, 4), (3, 62, 5), (4, 6, 6)]),
  (1288, 573, [(2, 22, 3), (3, 38, 4), (3, 62, 5), (4, 7, 6)]),
  (1300, 573, [(2, 21, 3), (3, 37, 4), (3, 64, 5), (4, 7, 6)]),
  (1313, 576, [(2, 21, 3), (3, 37, 4), (3, 64, 5), (4, 7, 6)])]

theorem small132 : smallOK 132 1309 certs132 = true := by decide +kernel

/-- The certificates for `t = 133`. -/
def certs133 : List Cert := [
  (131, 130, [(1, 130, 1)]),
  (132, 131, [(1, 130, 1)]),
  (133, 132, [(1, 130, 1)]),
  (134, 133, [(1, 130, 1)]),
  (135, 134, [(1, 130, 1)]),
  (136, 135, [(1, 130, 1)]),
  (137, 136, [(1, 130, 1)]),
  (138, 137, [(1, 130, 1)]),
  (139, 138, [(1, 130, 1)]),
  (140, 139, [(1, 130, 1)]),
  (141, 140, [(1, 130, 1)]),
  (142, 141, [(1, 130, 1)]),
  (143, 142, [(1, 130, 1)]),
  (144, 143, [(1, 130, 1)]),
  (145, 144, [(1, 130, 1)]),
  (146, 145, [(1, 130, 1)]),
  (147, 146, [(1, 130, 1)]),
  (148, 147, [(1, 130, 1)]),
  (149, 148, [(1, 130, 1)]),
  (150, 149, [(1, 130, 1)]),
  (151, 150, [(1, 130, 1)]),
  (152, 151, [(1, 130, 1)]),
  (153, 152, [(1, 130, 1)]),
  (154, 153, [(1, 130, 1)]),
  (155, 154, [(1, 130, 1)]),
  (156, 155, [(1, 130, 1)]),
  (157, 156, [(1, 130, 1)]),
  (158, 157, [(1, 130, 1)]),
  (159, 158, [(1, 130, 1)]),
  (160, 159, [(1, 130, 1)]),
  (161, 160, [(1, 130, 1)]),
  (162, 161, [(1, 130, 1)]),
  (163, 162, [(1, 130, 1)]),
  (164, 163, [(1, 130, 1)]),
  (165, 164, [(1, 130, 1)]),
  (166, 165, [(1, 130, 1)]),
  (167, 166, [(1, 130, 1)]),
  (168, 167, [(1, 130, 1)]),
  (169, 168, [(1, 130, 1)]),
  (170, 169, [(1, 130, 1)]),
  (171, 170, [(1, 130, 1)]),
  (172, 171, [(1, 130, 1)]),
  (173, 172, [(1, 130, 1)]),
  (174, 173, [(1, 130, 1)]),
  (175, 174, [(1, 130, 1)]),
  (176, 175, [(1, 130, 1)]),
  (177, 176, [(1, 130, 1)]),
  (178, 177, [(1, 130, 1)]),
  (179, 178, [(1, 130, 1)]),
  (180, 179, [(1, 130, 1)]),
  (181, 180, [(1, 130, 1)]),
  (182, 181, [(1, 130, 1)]),
  (183, 182, [(1, 130, 1)]),
  (184, 183, [(1, 130, 1)]),
  (185, 184, [(1, 130, 1)]),
  (186, 185, [(1, 130, 1)]),
  (187, 186, [(1, 130, 1)]),
  (188, 187, [(1, 130, 1)]),
  (189, 188, [(1, 130, 1)]),
  (190, 189, [(1, 130, 1)]),
  (191, 190, [(1, 130, 1)]),
  (192, 191, [(1, 130, 1)]),
  (193, 192, [(1, 130, 1)]),
  (194, 193, [(1, 130, 1)]),
  (195, 194, [(1, 130, 1)]),
  (196, 195, [(1, 130, 1)]),
  (197, 196, [(1, 130, 1)]),
  (198, 197, [(1, 130, 1)]),
  (199, 198, [(1, 130, 1)]),
  (200, 199, [(1, 130, 1)]),
  (202, 201, [(1, 130, 1)]),
  (204, 203, [(1, 130, 1)]),
  (206, 205, [(1, 130, 1)]),
  (208, 207, [(1, 130, 1)]),
  (210, 209, [(1, 130, 1)]),
  (212, 211, [(1, 130, 1)]),
  (214, 213, [(1, 130, 1)]),
  (216, 215, [(1, 130, 1)]),
  (218, 217, [(1, 130, 1)]),
  (220, 219, [(1, 130, 1)]),
  (222, 221, [(1, 130, 1)]),
  (224, 223, [(1, 130, 1)]),
  (226, 225, [(1, 130, 1)]),
  (228, 227, [(1, 130, 1)]),
  (230, 229, [(1, 130, 1)]),
  (232, 231, [(1, 130, 1)]),
  (234, 233, [(1, 130, 1)]),
  (236, 235, [(1, 130, 1)]),
  (238, 237, [(1, 130, 1)]),
  (240, 239, [(1, 130, 1)]),
  (242, 241, [(1, 130, 1)]),
  (244, 243, [(1, 130, 1)]),
  (246, 245, [(1, 130, 1)]),
  (248, 247, [(1, 130, 1)]),
  (250, 249, [(1, 130, 1)]),
  (252, 251, [(1, 130, 1)]),
  (254, 253, [(1, 130, 1)]),
  (256, 255, [(1, 130, 1)]),
  (258, 257, [(1, 130, 1)]),
  (260, 259, [(1, 130, 1)]),
  (262, 261, [(1, 130, 1)]),
  (264, 263, [(1, 130, 1)]),
  (266, 265, [(1, 130, 1)]),
  (268, 267, [(1, 130, 1)]),
  (270, 269, [(1, 130, 1)]),
  (272, 271, [(1, 130, 1)]),
  (274, 273, [(1, 130, 1)]),
  (276, 275, [(1, 130, 1)]),
  (278, 277, [(1, 130, 1)]),
  (280, 279, [(1, 130, 1)]),
  (282, 281, [(1, 130, 1)]),
  (284, 283, [(1, 130, 1)]),
  (286, 283, [(1, 58, 1), (2, 68, 3), (3, 3, 4), (4, 1, 5)]),
  (288, 285, [(1, 58, 1), (2, 68, 3), (3, 4, 4)]),
  (290, 287, [(1, 58, 1), (2, 69, 3), (3, 3, 4)]),
  (292, 289, [(1, 59, 1), (2, 69, 3), (3, 2, 4)]),
  (294, 291, [(1, 59, 1), (2, 70, 3), (3, 1, 4)]),
  (296, 293, [(1, 60, 1), (2, 70, 3)]),
  (298, 295, [(1, 60, 1), (2, 70, 3)]),
  (300, 297, [(1, 60, 1), (2, 70, 3)]),
  (303, 300, [(1, 61, 1), (2, 69, 3)]),
  (306, 303, [(1, 62, 1), (2, 68, 3)]),
  (309, 306, [(1, 62, 1), (2, 68, 3)]),
  (312, 309, [(1, 63, 1), (2, 67, 3)]),
  (315, 312, [(1, 63, 1), (2, 67, 3)]),
  (318, 315, [(1, 64, 1), (2, 66, 3)]),
  (321, 318, [(1, 65, 1), (2, 65, 3)]),
  (324, 321, [(1, 65, 1), (2, 65, 3)]),
  (327, 324, [(1, 66, 1), (2, 64, 3)]),
  (330, 327, [(1, 66, 1), (2, 64, 3)]),
  (333, 330, [(1, 67, 1), (2, 63, 3)]),
  (336, 331, [(1, 38, 1), (2, 86, 3), (3, 5, 4), (4, 1, 5)]),
  (339, 334, [(1, 38, 1), (2, 87, 3), (3, 5, 4)]),
  (342, 337, [(1, 38, 1), (2, 88, 3), (3, 4, 4)]),
  (345, 340, [(1, 39, 1), (2, 88, 3), (3, 3, 4)]),
  (348, 343, [(1, 39, 1), (2, 89, 3), (3, 2, 4)]),
  (351, 346, [(1, 39, 1), (2, 90, 3), (3, 1, 4)]),
  (354, 349, [(1, 40, 1), (2, 90, 3)]),
  (357, 352, [(1, 40, 1), (2, 90, 3)]),
  (360, 353, [(1, 28, 1), (2, 93, 3), (3, 7, 4), (4, 1, 5), (5, 1, 6)]),
  (363, 356, [(1, 28, 1), (2, 94, 3), (3, 7, 4), (4, 1, 5)]),
  (366, 359, [(1, 29, 1), (2, 94, 3), (3, 7, 4)]),
  (369, 362, [(1, 29, 1), (2, 95, 3), (3, 6, 4)]),
  (372, 365, [(1, 29, 1), (2, 96, 3), (3, 5, 4)]),
  (375, 366, [(1, 23, 1), (2, 96, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (378, 369, [(1, 23, 1), (2, 97, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (381, 372, [(1, 23, 1), (2, 98, 3), (3, 7, 4), (4, 2, 5)]),
  (384, 375, [(1, 23, 1), (2, 99, 3), (3, 7, 4), (4, 1, 5)]),
  (387, 376, [(1, 19, 1), (2, 98, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (390, 379, [(1, 19, 1), (2, 99, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6)]),
  (393, 382, [(1, 19, 1), (2, 100, 3), (3, 8, 4), (4, 3, 5)]),
  (396, 385, [(1, 19, 1), (2, 101, 3), (3, 8, 4), (4, 2, 5)]),
  (399, 386, [(1, 16, 1), (2, 100, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (402, 389, [(1, 17, 1), (2, 100, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (406, 391, [(2, 130, 3)]),
  (410, 393, [(2, 130, 3)]),
  (414, 393, [(2, 129, 3), (3, 1, 5)]),
  (418, 395, [(2, 129, 3), (3, 1, 5)]),
  (422, 395, [(2, 128, 3), (3, 2, 5)]),
  (426, 397, [(2, 128, 3), (3, 2, 5)]),
  (430, 397, [(2, 127, 3), (3, 1, 4), (3, 2, 5)]),
  (434, 397, [(2, 126, 3), (3, 1, 4), (3, 3, 5)]),
  (438, 399, [(2, 125, 3), (3, 2, 4), (3, 3, 5)]),
  (442, 401, [(2, 125, 3), (3, 2, 4), (3, 3, 5)]),
  (446, 401, [(2, 124, 3), (3, 2, 4), (3, 4, 5)]),
  (450, 403, [(2, 124, 3), (3, 3, 4), (3, 3, 5)]),
  (454, 403, [(2, 122, 3), (3, 4, 4), (3, 4, 5)]),
  (458, 405, [(2, 122, 3), (3, 4, 4), (3, 4, 5)]),
  (462, 405, [(2, 120, 3), (3, 5, 4), (3, 5, 5)]),
  (466, 407, [(2, 120, 3), (3, 5, 4), (3, 5, 5)]),
  (470, 409, [(2, 120, 3), (3, 5, 4), (3, 5, 5)]),
  (474, 409, [(2, 118, 3), (3, 6, 4), (3, 6, 5)]),
  (478, 409, [(2, 117, 3), (3, 7, 4), (3, 6, 5)]),
  (482, 411, [(2, 116, 3), (3, 8, 4), (3, 6, 5)]),
  (486, 413, [(2, 116, 3), (3, 8, 4), (3, 6, 5)]),
  (490, 413, [(2, 114, 3), (3, 9, 4), (3, 7, 5)]),
  (494, 415, [(2, 114, 3), (3, 9, 4), (3, 7, 5)]),
  (498, 417, [(2, 114, 3), (3, 9, 4), (3, 7, 5)]),
  (502, 417, [(2, 112, 3), (3, 10, 4), (3, 8, 5)]),
  (507, 418, [(2, 111, 3), (3, 11, 4), (3, 8, 5)]),
  (512, 421, [(2, 111, 3), (3, 11, 4), (3, 8, 5)]),
  (517, 422, [(2, 109, 3), (3, 13, 4), (3, 8, 5)]),
  (522, 423, [(2, 108, 3), (3, 13, 4), (3, 9, 5)]),
  (527, 424, [(2, 106, 3), (3, 14, 4), (3, 10, 5)]),
  (532, 425, [(2, 105, 3), (3, 15, 4), (3, 10, 5)]),
  (537, 428, [(2, 105, 3), (3, 15, 4), (3, 10, 5)]),
  (542, 429, [(2, 104, 3), (3, 16, 4), (3, 10, 5)]),
  (547, 430, [(2, 102, 3), (3, 17, 4), (3, 11, 5)]),
  (552, 431, [(2, 101, 3), (3, 18, 4), (3, 11, 5)]),
  (557, 434, [(2, 101, 3), (3, 18, 4), (3, 11, 5)]),
  (562, 435, [(2, 99, 3), (3, 19, 4), (3, 12, 5)]),
  (567, 436, [(2, 98, 3), (3, 20, 4), (3, 12, 5)]),
  (572, 437, [(2, 97, 3), (3, 20, 4), (3, 13, 5)]),
  (577, 438, [(2, 95, 3), (3, 22, 4), (3, 13, 5)]),
  (582, 441, [(2, 95, 3), (3, 22, 4), (3, 13, 5)]),
  (587, 442, [(2, 94, 3), (3, 23, 4), (3, 13, 5)]),
  (592, 443, [(2, 93, 3), (3, 23, 4), (3, 14, 5)]),
  (597, 444, [(2, 91, 3), (3, 24, 4), (3, 15, 5)]),
  (602, 445, [(2, 90, 3), (3, 25, 4), (3, 15, 5)]),
  (608, 447, [(2, 89, 3), (3, 26, 4), (3, 15, 5)]),
  (614, 449, [(2, 88, 3), (3, 26, 4), (3, 16, 5)]),
  (620, 451, [(2, 87, 3), (3, 27, 4), (3, 16, 5)]),
  (626, 453, [(2, 86, 3), (3, 28, 4), (3, 16, 5)]),
  (632, 453, [(2, 84, 3), (3, 29, 4), (3, 17, 5)]),
  (638, 455, [(2, 83, 3), (3, 29, 4), (3, 18, 5)]),
  (644, 457, [(2, 82, 3), (3, 30, 4), (3, 18, 5)]),
  (650, 459, [(2, 81, 3), (3, 31, 4), (3, 18, 5)]),
  (656, 461, [(2, 80, 3), (3, 32, 4), (3, 18, 5)]),
  (662, 463, [(2, 79, 3), (3, 32, 4), (3, 19, 5)]),
  (668, 463, [(2, 77, 3), (3, 33, 4), (3, 20, 5)]),
  (674, 465, [(2, 76, 3), (3, 34, 4), (3, 20, 5)]),
  (680, 467, [(2, 76, 3), (3, 34, 4), (3, 20, 5)]),
  (686, 467, [(2, 74, 3), (3, 35, 4), (3, 21, 5)]),
  (692, 469, [(2, 73, 3), (3, 35, 4), (3, 22, 5)]),
  (698, 471, [(2, 72, 3), (3, 36, 4), (3, 22, 5)]),
  (704, 473, [(2, 71, 3), (3, 37, 4), (3, 22, 5)]),
  (711, 474, [(2, 70, 3), (3, 37, 4), (3, 23, 5)]),
  (718, 477, [(2, 69, 3), (3, 38, 4), (3, 23, 5)]),
  (725, 478, [(2, 68, 3), (3, 38, 4), (3, 24, 5)]),
  (732, 481, [(2, 67, 3), (3, 39, 4), (3, 24, 5)]),
  (739, 482, [(2, 66, 3), (3, 40, 4), (3, 24, 5)]),
  (746, 483, [(2, 64, 3), (3, 41, 4), (3, 25, 5)]),
  (753, 484, [(2, 63, 3), (3, 41, 4), (3, 25, 5), (4, 1, 6)]),
  (760, 487, [(2, 63, 3), (3, 41, 4), (3, 26, 5)]),
  (767, 488, [(2, 61, 3), (3, 42, 4), (3, 26, 5), (4, 1, 6)]),
  (774, 489, [(2, 60, 3), (3, 42, 4), (3, 27, 5), (4, 1, 6)]),
  (781, 490, [(2, 59, 3), (3, 43, 4), (3, 27, 5), (4, 1, 6)]),
  (788, 493, [(2, 58, 3), (3, 44, 4), (3, 27, 5), (4, 1, 6)]),
  (795, 494, [(2, 57, 3), (3, 44, 4), (3, 28, 5), (4, 1, 6)]),
  (802, 497, [(2, 57, 3), (3, 44, 4), (3, 28, 5), (4, 1, 6)]),
  (810, 497, [(2, 55, 3), (3, 45, 4), (3, 29, 5), (4, 1, 6)]),
  (818, 499, [(2, 54, 3), (3, 45, 4), (3, 29, 5), (4, 2, 6)]),
  (826, 501, [(2, 53, 3), (3, 46, 4), (3, 30, 5), (4, 1, 6)]),
  (834, 503, [(2, 52, 3), (3, 46, 4), (3, 31, 5), (4, 1, 6)]),
  (842, 505, [(2, 52, 3), (3, 46, 4), (3, 31, 5), (4, 1, 6)]),
  (850, 507, [(2, 51, 3), (3, 46, 4), (3, 31, 5), (4, 2, 6)]),
  (858, 507, [(2, 49, 3), (3, 47, 4), (3, 32, 5), (4, 2, 6)]),
  (866, 509, [(2, 49, 3), (3, 47, 4), (3, 32, 5), (4, 2, 6)]),
  (874, 511, [(2, 48, 3), (3, 47, 4), (3, 33, 5), (4, 2, 6)]),
  (882, 513, [(2, 47, 3), (3, 48, 4), (3, 33, 5), (4, 2, 6)]),
  (890, 515, [(2, 46, 3), (3, 48, 4), (3, 34, 5), (4, 2, 6)]),
  (898, 515, [(2, 45, 3), (3, 48, 4), (3, 35, 5), (4, 2, 6)]),
  (906, 517, [(2, 44, 3), (3, 48, 4), (3, 36, 5), (4, 2, 6)]),
  (915, 520, [(2, 44, 3), (3, 48, 4), (3, 36, 5), (4, 2, 6)]),
  (924, 521, [(2, 43, 3), (3, 48, 4), (3, 36, 5), (4, 3, 6)]),
  (933, 522, [(2, 42, 3), (3, 48, 4), (3, 37, 5), (4, 3, 6)]),
  (942, 523, [(2, 41, 3), (3, 48, 4), (3, 38, 5), (4, 3, 6)]),
  (951, 526, [(2, 41, 3), (3, 48, 4), (3, 38, 5), (4, 3, 6)]),
  (960, 527, [(2, 40, 3), (3, 48, 4), (3, 39, 5), (4, 3, 6)]),
  (969, 528, [(2, 39, 3), (3, 48, 4), (3, 40, 5), (4, 3, 6)]),
  (978, 531, [(2, 38, 3), (3, 49, 4), (3, 40, 5), (4, 3, 6)]),
  (987, 532, [(2, 38, 3), (3, 48, 4), (3, 41, 5), (4, 3, 6)]),
  (996, 533, [(2, 37, 3), (3, 48, 4), (3, 41, 5), (4, 4, 6)]),
  (1005, 534, [(2, 36, 3), (3, 48, 4), (3, 42, 5), (4, 4, 6)]),
  (1015, 536, [(2, 35, 3), (3, 49, 4), (3, 42, 5), (4, 4, 6)]),
  (1025, 538, [(2, 35, 3), (3, 48, 4), (3, 43, 5), (4, 4, 6)]),
  (1035, 538, [(2, 34, 3), (3, 48, 4), (3, 44, 5), (4, 4, 6)]),
  (1045, 540, [(2, 33, 3), (3, 48, 4), (3, 45, 5), (4, 4, 6)]),
  (1055, 542, [(2, 33, 3), (3, 47, 4), (3, 45, 5), (4, 5, 6)]),
  (1065, 544, [(2, 32, 3), (3, 48, 4), (3, 46, 5), (4, 4, 6)]),
  (1075, 546, [(2, 32, 3), (3, 47, 4), (3, 46, 5), (4, 5, 6)]),
  (1085, 546, [(2, 31, 3), (3, 47, 4), (3, 47, 5), (4, 5, 6)]),
  (1095, 548, [(2, 30, 3), (3, 47, 4), (3, 48, 5), (4, 5, 6)]),
  (1105, 550, [(2, 30, 3), (3, 46, 4), (3, 49, 5), (4, 5, 6)]),
  (1116, 551, [(2, 29, 3), (3, 46, 4), (3, 50, 5), (4, 5, 6)]),
  (1127, 554, [(2, 29, 3), (3, 46, 4), (3, 50, 5), (4, 5, 6)]),
  (1138, 555, [(2, 28, 3), (3, 46, 4), (3, 51, 5), (4, 5, 6)]),
  (1149, 556, [(2, 28, 3), (3, 45, 4), (3, 51, 5), (4, 6, 6)]),
  (1160, 559, [(2, 27, 3), (3, 45, 4), (3, 53, 5), (4, 5, 6)]),
  (1171, 560, [(2, 27, 3), (3, 44, 4), (3, 53, 5), (4, 6, 6)]),
  (1182, 561, [(2, 26, 3), (3, 44, 4), (3, 54, 5), (4, 6, 6)]),
  (1193, 562, [(2, 26, 3), (3, 43, 4), (3, 55, 5), (4, 6, 6)]),
  (1204, 563, [(2, 25, 3), (3, 43, 4), (3, 56, 5), (4, 6, 6)]),
  (1216, 565, [(2, 25, 3), (3, 42, 4), (3, 56, 5), (4, 7, 6)]),
  (1228, 567, [(2, 24, 3), (3, 42, 4), (3, 58, 5), (4, 6, 6)]),
  (1240, 569, [(2, 24, 3), (3, 41, 4), (3, 58, 5), (4, 7, 6)]),
  (1252, 571, [(2, 23, 3), (3, 41, 4), (3, 60, 5), (4, 6, 6)]),
  (1264, 571, [(2, 23, 3), (3, 40, 4), (3, 60, 5), (4, 7, 6)]),
  (1276, 573, [(2, 23, 3), (3, 39, 4), (3, 61, 5), (4, 7, 6)]),
  (1288, 575, [(2, 22, 3), (3, 39, 4), (3, 62, 5), (4, 7, 6)]),
  (1300, 577, [(2, 22, 3), (3, 38, 4), (3, 63, 5), (4, 7, 6)]),
  (1313, 578, [(2, 21, 3), (3, 38, 4), (3, 64, 5), (4, 7, 6)]),
  (1326, 581, [(2, 21, 3), (3, 37, 4), (3, 65, 5), (4, 7, 6)])]

theorem small133 : smallOK 133 1319 certs133 = true := by decide +kernel

/-- The certificates for `t = 134`. -/
def certs134 : List Cert := [
  (132, 131, [(1, 131, 1)]),
  (133, 132, [(1, 131, 1)]),
  (134, 133, [(1, 131, 1)]),
  (135, 134, [(1, 131, 1)]),
  (136, 135, [(1, 131, 1)]),
  (137, 136, [(1, 131, 1)]),
  (138, 137, [(1, 131, 1)]),
  (139, 138, [(1, 131, 1)]),
  (140, 139, [(1, 131, 1)]),
  (141, 140, [(1, 131, 1)]),
  (142, 141, [(1, 131, 1)]),
  (143, 142, [(1, 131, 1)]),
  (144, 143, [(1, 131, 1)]),
  (145, 144, [(1, 131, 1)]),
  (146, 145, [(1, 131, 1)]),
  (147, 146, [(1, 131, 1)]),
  (148, 147, [(1, 131, 1)]),
  (149, 148, [(1, 131, 1)]),
  (150, 149, [(1, 131, 1)]),
  (151, 150, [(1, 131, 1)]),
  (152, 151, [(1, 131, 1)]),
  (153, 152, [(1, 131, 1)]),
  (154, 153, [(1, 131, 1)]),
  (155, 154, [(1, 131, 1)]),
  (156, 155, [(1, 131, 1)]),
  (157, 156, [(1, 131, 1)]),
  (158, 157, [(1, 131, 1)]),
  (159, 158, [(1, 131, 1)]),
  (160, 159, [(1, 131, 1)]),
  (161, 160, [(1, 131, 1)]),
  (162, 161, [(1, 131, 1)]),
  (163, 162, [(1, 131, 1)]),
  (164, 163, [(1, 131, 1)]),
  (165, 164, [(1, 131, 1)]),
  (166, 165, [(1, 131, 1)]),
  (167, 166, [(1, 131, 1)]),
  (168, 167, [(1, 131, 1)]),
  (169, 168, [(1, 131, 1)]),
  (170, 169, [(1, 131, 1)]),
  (171, 170, [(1, 131, 1)]),
  (172, 171, [(1, 131, 1)]),
  (173, 172, [(1, 131, 1)]),
  (174, 173, [(1, 131, 1)]),
  (175, 174, [(1, 131, 1)]),
  (176, 175, [(1, 131, 1)]),
  (177, 176, [(1, 131, 1)]),
  (178, 177, [(1, 131, 1)]),
  (179, 178, [(1, 131, 1)]),
  (180, 179, [(1, 131, 1)]),
  (181, 180, [(1, 131, 1)]),
  (182, 181, [(1, 131, 1)]),
  (183, 182, [(1, 131, 1)]),
  (184, 183, [(1, 131, 1)]),
  (185, 184, [(1, 131, 1)]),
  (186, 185, [(1, 131, 1)]),
  (187, 186, [(1, 131, 1)]),
  (188, 187, [(1, 131, 1)]),
  (189, 188, [(1, 131, 1)]),
  (190, 189, [(1, 131, 1)]),
  (191, 190, [(1, 131, 1)]),
  (192, 191, [(1, 131, 1)]),
  (193, 192, [(1, 131, 1)]),
  (194, 193, [(1, 131, 1)]),
  (195, 194, [(1, 131, 1)]),
  (196, 195, [(1, 131, 1)]),
  (197, 196, [(1, 131, 1)]),
  (198, 197, [(1, 131, 1)]),
  (199, 198, [(1, 131, 1)]),
  (200, 199, [(1, 131, 1)]),
  (202, 201, [(1, 131, 1)]),
  (204, 203, [(1, 131, 1)]),
  (206, 205, [(1, 131, 1)]),
  (208, 207, [(1, 131, 1)]),
  (210, 209, [(1, 131, 1)]),
  (212, 211, [(1, 131, 1)]),
  (214, 213, [(1, 131, 1)]),
  (216, 215, [(1, 131, 1)]),
  (218, 217, [(1, 131, 1)]),
  (220, 219, [(1, 131, 1)]),
  (222, 221, [(1, 131, 1)]),
  (224, 223, [(1, 131, 1)]),
  (226, 225, [(1, 131, 1)]),
  (228, 227, [(1, 131, 1)]),
  (230, 229, [(1, 131, 1)]),
  (232, 231, [(1, 131, 1)]),
  (234, 233, [(1, 131, 1)]),
  (236, 235, [(1, 131, 1)]),
  (238, 237, [(1, 131, 1)]),
  (240, 239, [(1, 131, 1)]),
  (242, 241, [(1, 131, 1)]),
  (244, 243, [(1, 131, 1)]),
  (246, 245, [(1, 131, 1)]),
  (248, 247, [(1, 131, 1)]),
  (250, 249, [(1, 131, 1)]),
  (252, 251, [(1, 131, 1)]),
  (254, 253, [(1, 131, 1)]),
  (256, 255, [(1, 131, 1)]),
  (258, 257, [(1, 131, 1)]),
  (260, 259, [(1, 131, 1)]),
  (262, 261, [(1, 131, 1)]),
  (264, 263, [(1, 131, 1)]),
  (266, 265, [(1, 131, 1)]),
  (268, 267, [(1, 131, 1)]),
  (270, 269, [(1, 131, 1)]),
  (272, 271, [(1, 131, 1)]),
  (274, 273, [(1, 131, 1)]),
  (276, 275, [(1, 131, 1)]),
  (278, 277, [(1, 131, 1)]),
  (280, 279, [(1, 131, 1)]),
  (282, 281, [(1, 131, 1)]),
  (284, 283, [(1, 131, 1)]),
  (286, 285, [(1, 131, 1)]),
  (288, 285, [(1, 58, 1), (2, 68, 3), (3, 4, 4), (4, 1, 5)]),
  (290, 287, [(1, 58, 1), (2, 69, 3), (3, 4, 4)]),
  (292, 289, [(1, 59, 1), (2, 69, 3), (3, 3, 4)]),
  (294, 291, [(1, 59, 1), (2, 70, 3), (3, 2, 4)]),
  (296, 293, [(1, 60, 1), (2, 70, 3), (3, 1, 4)]),
  (298, 295, [(1, 60, 1), (2, 71, 3)]),
  (300, 297, [(1, 60, 1), (2, 71, 3)]),
  (303, 300, [(1, 61, 1), (2, 70, 3)]),
  (306, 303, [(1, 62, 1), (2, 69, 3)]),
  (309, 306, [(1, 62, 1), (2, 69, 3)]),
  (312, 309, [(1, 63, 1), (2, 68, 3)]),
  (315, 312, [(1, 63, 1), (2, 68, 3)]),
  (318, 315, [(1, 64, 1), (2, 67, 3)]),
  (321, 318, [(1, 65, 1), (2, 66, 3)]),
  (324, 321, [(1, 65, 1), (2, 66, 3)]),
  (327, 324, [(1, 66, 1), (2, 65, 3)]),
  (330, 327, [(1, 66, 1), (2, 65, 3)]),
  (333, 330, [(1, 67, 1), (2, 64, 3)]),
  (336, 331, [(1, 38, 1), (2, 86, 3), (3, 5, 4), (4, 2, 5)]),
  (339, 334, [(1, 38, 1), (2, 87, 3), (3, 5, 4), (4, 1, 5)]),
  (342, 337, [(1, 38, 1), (2, 88, 3), (3, 5, 4)]),
  (345, 340, [(1, 39, 1), (2, 88, 3), (3, 4, 4)]),
  (348, 343, [(1, 39, 1), (2, 89, 3), (3, 3, 4)]),
  (351, 346, [(1, 39, 1), (2, 90, 3), (3, 2, 4)]),
  (354, 349, [(1, 40, 1), (2, 91, 3)]),
  (357, 352, [(1, 40, 1), (2, 91, 3)]),
  (360, 355, [(1, 40, 1), (2, 91, 3)]),
  (363, 356, [(1, 28, 1), (2, 94, 3), (3, 7, 4), (4, 1, 5), (5, 1, 6)]),
  (366, 359, [(1, 29, 1), (2, 94, 3), (3, 7, 4), (4, 1, 5)]),
  (369, 362, [(1, 29, 1), (2, 95, 3), (3, 7, 4)]),
  (372, 365, [(1, 29, 1), (2, 96, 3), (3, 6, 4)]),
  (375, 368, [(1, 29, 1), (2, 97, 3), (3, 5, 4)]),
  (378, 369, [(1, 23, 1), (2, 97, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (381, 372, [(1, 23, 1), (2, 98, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (384, 375, [(1, 23, 1), (2, 99, 3), (3, 7, 4), (4, 2, 5)]),
  (387, 378, [(1, 23, 1), (2, 100, 3), (3, 7, 4), (4, 1, 5)]),
  (390, 379, [(1, 19, 1), (2, 99, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (393, 382, [(1, 19, 1), (2, 100, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6)]),
  (396, 385, [(1, 19, 1), (2, 101, 3), (3, 8, 4), (4, 3, 5)]),
  (399, 388, [(1, 19, 1), (2, 102, 3), (3, 8, 4), (4, 2, 5)]),
  (402, 389, [(1, 17, 1), (2, 100, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (406, 393, [(1, 17, 1), (2, 102, 3), (3, 9, 4), (4, 3, 5)]),
  (410, 395, [(1, 15, 1), (2, 101, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (414, 395, [(2, 130, 3), (3, 1, 5)]),
  (418, 397, [(2, 131, 3)]),
  (422, 397, [(2, 130, 3), (3, 1, 5)]),
  (426, 399, [(2, 130, 3), (3, 1, 5)]),
  (430, 399, [(2, 128, 3), (3, 1, 4), (3, 2, 5)]),
  (434, 401, [(2, 128, 3), (3, 1, 4), (3, 2, 5)]),
  (438, 401, [(2, 127, 3), (3, 1, 4), (3, 3, 5)]),
  (442, 403, [(2, 127, 3), (3, 1, 4), (3, 3, 5)]),
  (446, 403, [(2, 125, 3), (3, 2, 4), (3, 4, 5)]),
  (450, 405, [(2, 125, 3), (3, 3, 4), (3, 3, 5)]),
  (454, 405, [(2, 124, 3), (3, 3, 4), (3, 4, 5)]),
  (458, 407, [(2, 123, 3), (3, 4, 4), (3, 4, 5)]),
  (462, 407, [(2, 122, 3), (3, 4, 4), (3, 5, 5)]),
  (466, 409, [(2, 122, 3), (3, 4, 4), (3, 5, 5)]),
  (470, 411, [(2, 121, 3), (3, 5, 4), (3, 5, 5)]),
  (474, 411, [(2, 120, 3), (3, 6, 4), (3, 5, 5)]),
  (478, 413, [(2, 120, 3), (3, 6, 4), (3, 5, 5)]),
  (482, 413, [(2, 118, 3), (3, 7, 4), (3, 6, 5)]),
  (486, 415, [(2, 118, 3), (3, 7, 4), (3, 6, 5)]),
  (490, 415, [(2, 116, 3), (3, 8, 4), (3, 7, 5)]),
  (494, 417, [(2, 116, 3), (3, 8, 4), (3, 7, 5)]),
  (498, 419, [(2, 115, 3), (3, 9, 4), (3, 7, 5)]),
  (502, 419, [(2, 114, 3), (3, 10, 4), (3, 7, 5)]),
  (507, 420, [(2, 112, 3), (3, 11, 4), (3, 8, 5)]),
  (512, 423, [(2, 112, 3), (3, 11, 4), (3, 8, 5)]),
  (517, 424, [(2, 111, 3), (3, 12, 4), (3, 8, 5)]),
  (522, 425, [(2, 109, 3), (3, 13, 4), (3, 9, 5)]),
  (527, 426, [(2, 108, 3), (3, 14, 4), (3, 9, 5)]),
  (532, 429, [(2, 108, 3), (3, 14, 4), (3, 9, 5)]),
  (537, 430, [(2, 106, 3), (3, 15, 4), (3, 10, 5)]),
  (542, 431, [(2, 105, 3), (3, 16, 4), (3, 10, 5)]),
  (547, 432, [(2, 104, 3), (3, 16, 4), (3, 11, 5)]),
  (552, 433, [(2, 102, 3), (3, 18, 4), (3, 11, 5)]),
  (557, 436, [(2, 102, 3), (3, 18, 4), (3, 11, 5)]),
  (562, 437, [(2, 101, 3), (3, 19, 4), (3, 11, 5)]),
  (567, 438, [(2, 99, 3), (3, 20, 4), (3, 12, 5)]),
  (572, 439, [(2, 98, 3), (3, 20, 4), (3, 13, 5)]),
  (577, 440, [(2, 97, 3), (3, 21, 4), (3, 13, 5)]),
  (582, 443, [(2, 97, 3), (3, 21, 4), (3, 13, 5)]),
  (587, 444, [(2, 95, 3), (3, 23, 4), (3, 13, 5)]),
  (592, 445, [(2, 94, 3), (3, 23, 4), (3, 14, 5)]),
  (597, 446, [(2, 93, 3), (3, 24, 4), (3, 14, 5)]),
  (602, 449, [(2, 93, 3), (3, 24, 4), (3, 14, 5)]),
  (608, 449, [(2, 90, 3), (3, 26, 4), (3, 15, 5)]),
  (614, 451, [(2, 89, 3), (3, 26, 4), (3, 16, 5)]),
  (620, 453, [(2, 88, 3), (3, 27, 4), (3, 16, 5)]),
  (626, 455, [(2, 87, 3), (3, 28, 4), (3, 16, 5)]),
  (632, 457, [(2, 86, 3), (3, 29, 4), (3, 16, 5)]),
  (638, 459, [(2, 85, 3), (3, 29, 4), (3, 17, 5)]),
  (644, 459, [(2, 83, 3), (3, 30, 4), (3, 18, 5)]),
  (650, 461, [(2, 82, 3), (3, 31, 4), (3, 18, 5)]),
  (656, 463, [(2, 81, 3), (3, 32, 4), (3, 18, 5)]),
  (662, 465, [(2, 80, 3), (3, 32, 4), (3, 19, 5)]),
  (668, 467, [(2, 80, 3), (3, 32, 4), (3, 19, 5)]),
  (674, 467, [(2, 78, 3), (3, 33, 4), (3, 20, 5)]),
  (680, 469, [(2, 77, 3), (3, 34, 4), (3, 20, 5)]),
  (686, 471, [(2, 76, 3), (3, 35, 4), (3, 20, 5)]),
  (692, 473, [(2, 75, 3), (3, 35, 4), (3, 21, 5)]),
  (698, 473, [(2, 73, 3), (3, 36, 4), (3, 22, 5)]),
  (704, 475, [(2, 72, 3), (3, 37, 4), (3, 22, 5)]),
  (711, 476, [(2, 71, 3), (3, 37, 4), (3, 23, 5)]),
  (718, 479, [(2, 70, 3), (3, 38, 4), (3, 23, 5)]),
  (725, 480, [(2, 69, 3), (3, 38, 4), (3, 23, 5), (4, 1, 6)]),
  (732, 483, [(2, 68, 3), (3, 39, 4), (3, 24, 5)]),
  (739, 484, [(2, 67, 3), (3, 40, 4), (3, 24, 5)]),
  (746, 485, [(2, 65, 3), (3, 41, 4), (3, 24, 5), (4, 1, 6)]),
  (753, 488, [(2, 65, 3), (3, 41, 4), (3, 25, 5)]),
  (760, 489, [(2, 64, 3), (3, 41, 4), (3, 25, 5), (4, 1, 6)]),
  (767, 490, [(2, 62, 3), (3, 42, 4), (3, 26, 5), (4, 1, 6)]),
  (774, 493, [(2, 62, 3), (3, 42, 4), (3, 26, 5), (4, 1, 6)]),
  (781, 494, [(2, 61, 3), (3, 43, 4), (3, 26, 5), (4, 1, 6)]),
  (788, 495, [(2, 59, 3), (3, 44, 4), (3, 27, 5), (4, 1, 6)]),
  (795, 496, [(2, 58, 3), (3, 44, 4), (3, 28, 5), (4, 1, 6)]),
  (802, 499, [(2, 58, 3), (3, 44, 4), (3, 28, 5), (4, 1, 6)]),
  (810, 501, [(2, 57, 3), (3, 45, 4), (3, 28, 5), (4, 1, 6)]),
  (818, 503, [(2, 56, 3), (3, 45, 4), (3, 29, 5), (4, 1, 6)]),
  (826, 503, [(2, 54, 3), (3, 46, 4), (3, 29, 5), (4, 2, 6)]),
  (834, 505, [(2, 53, 3), (3, 46, 4), (3, 30, 5), (4, 2, 6)]),
  (842, 507, [(2, 52, 3), (3, 47, 4), (3, 30, 5), (4, 2, 6)]),
  (850, 509, [(2, 52, 3), (3, 46, 4), (3, 31, 5), (4, 2, 6)]),
  (858, 511, [(2, 51, 3), (3, 47, 4), (3, 31, 5), (4, 2, 6)]),
  (866, 513, [(2, 50, 3), (3, 47, 4), (3, 32, 5), (4, 2, 6)]),
  (874, 513, [(2, 48, 3), (3, 48, 4), (3, 33, 5), (4, 2, 6)]),
  (882, 515, [(2, 48, 3), (3, 48, 4), (3, 33, 5), (4, 2, 6)]),
  (890, 517, [(2, 47, 3), (3, 48, 4), (3, 34, 5), (4, 2, 6)]),
  (898, 519, [(2, 46, 3), (3, 49, 4), (3, 34, 5), (4, 2, 6)]),
  (906, 521, [(2, 46, 3), (3, 48, 4), (3, 35, 5), (4, 2, 6)]),
  (915, 522, [(2, 45, 3), (3, 48, 4), (3, 35, 5), (4, 3, 6)]),
  (924, 523, [(2, 43, 3), (3, 49, 4), (3, 36, 5), (4, 3, 6)]),
  (933, 526, [(2, 43, 3), (3, 49, 4), (3, 37, 5), (4, 2, 6)]),
  (942, 527, [(2, 42, 3), (3, 49, 4), (3, 37, 5), (4, 3, 6)]),
  (951, 528, [(2, 41, 3), (3, 49, 4), (3, 38, 5), (4, 3, 6)]),
  (960, 529, [(2, 40, 3), (3, 49, 4), (3, 39, 5), (4, 3, 6)]),
  (969, 532, [(2, 40, 3), (3, 49, 4), (3, 39, 5), (4, 3, 6)]),
  (978, 533, [(2, 39, 3), (3, 49, 4), (3, 40, 5), (4, 3, 6)]),
  (987, 534, [(2, 38, 3), (3, 49, 4), (3, 40, 5), (4, 4, 6)]),
  (996, 537, [(2, 38, 3), (3, 49, 4), (3, 41, 5), (4, 3, 6)]),
  (1005, 538, [(2, 37, 3), (3, 49, 4), (3, 41, 5), (4, 4, 6)]),
  (1015, 538, [(2, 36, 3), (3, 49, 4), (3, 42, 5), (4, 4, 6)]),
  (1025, 540, [(2, 35, 3), (3, 49, 4), (3, 43, 5), (4, 4, 6)]),
  (1035, 542, [(2, 35, 3), (3, 48, 4), (3, 44, 5), (4, 4, 6)]),
  (1045, 544, [(2, 34, 3), (3, 49, 4), (3, 44, 5), (4, 4, 6)]),
  (1055, 546, [(2, 33, 3), (3, 49, 4), (3, 45, 5), (4, 4, 6)]),
  (1065, 548, [(2, 33, 3), (3, 48, 4), (3, 46, 5), (4, 4, 6)]),
  (1075, 548, [(2, 32, 3), (3, 48, 4), (3, 46, 5), (4, 5, 6)]),
  (1085, 550, [(2, 31, 3), (3, 48, 4), (3, 48, 5), (4, 4, 6)]),
  (1095, 552, [(2, 31, 3), (3, 48, 4), (3, 47, 5), (4, 5, 6)]),
  (1105, 554, [(2, 30, 3), (3, 48, 4), (3, 49, 5), (4, 4, 6)]),
  (1116, 555, [(2, 30, 3), (3, 47, 4), (3, 49, 5), (4, 5, 6)]),
  (1127, 556, [(2, 29, 3), (3, 47, 4), (3, 50, 5), (4, 5, 6)]),
  (1138, 559, [(2, 29, 3), (3, 46, 4), (3, 51, 5), (4, 5, 6)]),
  (1149, 560, [(2, 28, 3), (3, 46, 4), (3, 52, 5), (4, 5, 6)]),
  (1160, 561, [(2, 28, 3), (3, 45, 4), (3, 52, 5), (4, 6, 6)]),
  (1171, 562, [(2, 27, 3), (3, 45, 4), (3, 53, 5), (4, 6, 6)]),
  (1182, 565, [(2, 27, 3), (3, 45, 4), (3, 53, 5), (4, 6, 6)]),
  (1193, 566, [(2, 26, 3), (3, 44, 4), (3, 55, 5), (4, 6, 6)]),
  (1204, 567, [(2, 26, 3), (3, 43, 4), (3, 56, 5), (4, 6, 6)]),
  (1216, 569, [(2, 25, 3), (3, 43, 4), (3, 57, 5), (4, 6, 6)]),
  (1228, 571, [(2, 25, 3), (3, 43, 4), (3, 57, 5), (4, 6, 6)]),
  (1240, 573, [(2, 24, 3), (3, 43, 4), (3, 58, 5), (4, 6, 6)]),
  (1252, 573, [(2, 24, 3), (3, 41, 4), (3, 59, 5), (4, 7, 6)]),
  (1264, 575, [(2, 23, 3), (3, 41, 4), (3, 60, 5), (4, 7, 6)]),
  (1276, 577, [(2, 23, 3), (3, 40, 4), (3, 61, 5), (4, 7, 6)]),
  (1288, 579, [(2, 23, 3), (3, 40, 4), (3, 61, 5), (4, 7, 6)]),
  (1300, 579, [(2, 22, 3), (3, 39, 4), (3, 63, 5), (4, 7, 6)]),
  (1313, 582, [(2, 22, 3), (3, 38, 4), (3, 63, 5), (4, 8, 6)]),
  (1326, 583, [(2, 21, 3), (3, 38, 4), (3, 65, 5), (4, 7, 6)]),
  (1339, 584, [(2, 21, 3), (3, 37, 4), (3, 65, 5), (4, 8, 6)])]

theorem small134 : smallOK 134 1330 certs134 = true := by decide +kernel

/-- The certificates for `t = 135`. -/
def certs135 : List Cert := [
  (133, 132, [(1, 132, 1)]),
  (134, 133, [(1, 132, 1)]),
  (135, 134, [(1, 132, 1)]),
  (136, 135, [(1, 132, 1)]),
  (137, 136, [(1, 132, 1)]),
  (138, 137, [(1, 132, 1)]),
  (139, 138, [(1, 132, 1)]),
  (140, 139, [(1, 132, 1)]),
  (141, 140, [(1, 132, 1)]),
  (142, 141, [(1, 132, 1)]),
  (143, 142, [(1, 132, 1)]),
  (144, 143, [(1, 132, 1)]),
  (145, 144, [(1, 132, 1)]),
  (146, 145, [(1, 132, 1)]),
  (147, 146, [(1, 132, 1)]),
  (148, 147, [(1, 132, 1)]),
  (149, 148, [(1, 132, 1)]),
  (150, 149, [(1, 132, 1)]),
  (151, 150, [(1, 132, 1)]),
  (152, 151, [(1, 132, 1)]),
  (153, 152, [(1, 132, 1)]),
  (154, 153, [(1, 132, 1)]),
  (155, 154, [(1, 132, 1)]),
  (156, 155, [(1, 132, 1)]),
  (157, 156, [(1, 132, 1)]),
  (158, 157, [(1, 132, 1)]),
  (159, 158, [(1, 132, 1)]),
  (160, 159, [(1, 132, 1)]),
  (161, 160, [(1, 132, 1)]),
  (162, 161, [(1, 132, 1)]),
  (163, 162, [(1, 132, 1)]),
  (164, 163, [(1, 132, 1)]),
  (165, 164, [(1, 132, 1)]),
  (166, 165, [(1, 132, 1)]),
  (167, 166, [(1, 132, 1)]),
  (168, 167, [(1, 132, 1)]),
  (169, 168, [(1, 132, 1)]),
  (170, 169, [(1, 132, 1)]),
  (171, 170, [(1, 132, 1)]),
  (172, 171, [(1, 132, 1)]),
  (173, 172, [(1, 132, 1)]),
  (174, 173, [(1, 132, 1)]),
  (175, 174, [(1, 132, 1)]),
  (176, 175, [(1, 132, 1)]),
  (177, 176, [(1, 132, 1)]),
  (178, 177, [(1, 132, 1)]),
  (179, 178, [(1, 132, 1)]),
  (180, 179, [(1, 132, 1)]),
  (181, 180, [(1, 132, 1)]),
  (182, 181, [(1, 132, 1)]),
  (183, 182, [(1, 132, 1)]),
  (184, 183, [(1, 132, 1)]),
  (185, 184, [(1, 132, 1)]),
  (186, 185, [(1, 132, 1)]),
  (187, 186, [(1, 132, 1)]),
  (188, 187, [(1, 132, 1)]),
  (189, 188, [(1, 132, 1)]),
  (190, 189, [(1, 132, 1)]),
  (191, 190, [(1, 132, 1)]),
  (192, 191, [(1, 132, 1)]),
  (193, 192, [(1, 132, 1)]),
  (194, 193, [(1, 132, 1)]),
  (195, 194, [(1, 132, 1)]),
  (196, 195, [(1, 132, 1)]),
  (197, 196, [(1, 132, 1)]),
  (198, 197, [(1, 132, 1)]),
  (199, 198, [(1, 132, 1)]),
  (200, 199, [(1, 132, 1)]),
  (202, 201, [(1, 132, 1)]),
  (204, 203, [(1, 132, 1)]),
  (206, 205, [(1, 132, 1)]),
  (208, 207, [(1, 132, 1)]),
  (210, 209, [(1, 132, 1)]),
  (212, 211, [(1, 132, 1)]),
  (214, 213, [(1, 132, 1)]),
  (216, 215, [(1, 132, 1)]),
  (218, 217, [(1, 132, 1)]),
  (220, 219, [(1, 132, 1)]),
  (222, 221, [(1, 132, 1)]),
  (224, 223, [(1, 132, 1)]),
  (226, 225, [(1, 132, 1)]),
  (228, 227, [(1, 132, 1)]),
  (230, 229, [(1, 132, 1)]),
  (232, 231, [(1, 132, 1)]),
  (234, 233, [(1, 132, 1)]),
  (236, 235, [(1, 132, 1)]),
  (238, 237, [(1, 132, 1)]),
  (240, 239, [(1, 132, 1)]),
  (242, 241, [(1, 132, 1)]),
  (244, 243, [(1, 132, 1)]),
  (246, 245, [(1, 132, 1)]),
  (248, 247, [(1, 132, 1)]),
  (250, 249, [(1, 132, 1)]),
  (252, 251, [(1, 132, 1)]),
  (254, 253, [(1, 132, 1)]),
  (256, 255, [(1, 132, 1)]),
  (258, 257, [(1, 132, 1)]),
  (260, 259, [(1, 132, 1)]),
  (262, 261, [(1, 132, 1)]),
  (264, 263, [(1, 132, 1)]),
  (266, 265, [(1, 132, 1)]),
  (268, 267, [(1, 132, 1)]),
  (270, 269, [(1, 132, 1)]),
  (272, 271, [(1, 132, 1)]),
  (274, 273, [(1, 132, 1)]),
  (276, 275, [(1, 132, 1)]),
  (278, 277, [(1, 132, 1)]),
  (280, 279, [(1, 132, 1)]),
  (282, 281, [(1, 132, 1)]),
  (284, 283, [(1, 132, 1)]),
  (286, 285, [(1, 132, 1)]),
  (288, 287, [(1, 132, 1)]),
  (290, 287, [(1, 58, 1), (2, 69, 3), (3, 4, 4), (4, 1, 5)]),
  (292, 289, [(1, 59, 1), (2, 69, 3), (3, 4, 4)]),
  (294, 291, [(1, 59, 1), (2, 70, 3), (3, 3, 4)]),
  (296, 293, [(1, 60, 1), (2, 70, 3), (3, 2, 4)]),
  (298, 295, [(1, 60, 1), (2, 71, 3), (3, 1, 4)]),
  (300, 297, [(1, 60, 1), (2, 72, 3)]),
  (303, 300, [(1, 61, 1), (2, 71, 3)]),
  (306, 303, [(1, 62, 1), (2, 70, 3)]),
  (309, 306, [(1, 62, 1), (2, 70, 3)]),
  (312, 309, [(1, 63, 1), (2, 69, 3)]),
  (315, 312, [(1, 63, 1), (2, 69, 3)]),
  (318, 315, [(1, 64, 1), (2, 68, 3)]),
  (321, 318, [(1, 65, 1), (2, 67, 3)]),
  (324, 321, [(1, 65, 1), (2, 67, 3)]),
  (327, 324, [(1, 66, 1), (2, 66, 3)]),
  (330, 327, [(1, 66, 1), (2, 66, 3)]),
  (333, 330, [(1, 67, 1), (2, 65, 3)]),
  (336, 333, [(1, 68, 1), (2, 64, 3)]),
  (339, 334, [(1, 38, 1), (2, 87, 3), (3, 5, 4), (4, 2, 5)]),
  (342, 337, [(1, 38, 1), (2, 88, 3), (3, 5, 4), (4, 1, 5)]),
  (345, 340, [(1, 39, 1), (2, 88, 3), (3, 5, 4)]),
  (348, 343, [(1, 39, 1), (2, 89, 3), (3, 4, 4)]),
  (351, 346, [(1, 39, 1), (2, 90, 3), (3, 3, 4)]),
  (354, 349, [(1, 40, 1), (2, 91, 3), (3, 1, 4)]),
  (357, 352, [(1, 40, 1), (2, 92, 3)]),
  (360, 355, [(1, 40, 1), (2, 92, 3)]),
  (363, 358, [(1, 41, 1), (2, 91, 3)]),
  (366, 359, [(1, 29, 1), (2, 94, 3), (3, 7, 4), (4, 2, 5)]),
  (369, 362, [(1, 29, 1), (2, 95, 3), (3, 7, 4), (4, 1, 5)]),
  (372, 365, [(1, 29, 1), (2, 96, 3), (3, 7, 4)]),
  (375, 368, [(1, 29, 1), (2, 97, 3), (3, 6, 4)]),
  (378, 371, [(1, 30, 1), (2, 98, 3), (3, 4, 4)]),
  (381, 372, [(1, 23, 1), (2, 98, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (384, 375, [(1, 23, 1), (2, 99, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (387, 378, [(1, 23, 1), (2, 100, 3), (3, 7, 4), (4, 2, 5)]),
  (390, 381, [(1, 23, 1), (2, 101, 3), (3, 7, 4), (4, 1, 5)]),
  (393, 382, [(1, 19, 1), (2, 100, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (396, 385, [(1, 19, 1), (2, 101, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6)]),
  (399, 388, [(1, 19, 1), (2, 102, 3), (3, 8, 4), (4, 3, 5)]),
  (402, 391, [(1, 20, 1), (2, 102, 3), (3, 9, 4), (4, 1, 5)]),
  (406, 393, [(1, 17, 1), (2, 102, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (410, 397, [(1, 17, 1), (2, 103, 3), (3, 9, 4), (4, 3, 5)]),
  (414, 397, [(2, 132, 3)]),
  (418, 399, [(2, 132, 3)]),
  (422, 399, [(2, 131, 3), (3, 1, 5)]),
  (426, 401, [(2, 131, 3), (3, 1, 5)]),
  (430, 401, [(2, 130, 3), (3, 2, 5)]),
  (434, 403, [(2, 130, 3), (3, 2, 5)]),
  (438, 403, [(2, 128, 3), (3, 1, 4), (3, 3, 5)]),
  (442, 405, [(2, 128, 3), (3, 1, 4), (3, 3, 5)]),
  (446, 405, [(2, 127, 3), (3, 2, 4), (3, 3, 5)]),
  (450, 407, [(2, 127, 3), (3, 2, 4), (3, 3, 5)]),
  (454, 407, [(2, 125, 3), (3, 3, 4), (3, 4, 5)]),
  (458, 409, [(2, 125, 3), (3, 3, 4), (3, 4, 5)]),
  (462, 411, [(2, 125, 3), (3, 3, 4), (3, 4, 5)]),
  (466, 411, [(2, 123, 3), (3, 4, 4), (3, 5, 5)]),
  (470, 413, [(2, 123, 3), (3, 5, 4), (3, 4, 5)]),
  (474, 413, [(2, 121, 3), (3, 6, 4), (3, 5, 5)]),
  (478, 415, [(2, 121, 3), (3, 6, 4), (3, 5, 5)]),
  (482, 415, [(2, 119, 3), (3, 7, 4), (3, 6, 5)]),
  (486, 417, [(2, 119, 3), (3, 7, 4), (3, 6, 5)]),
  (490, 419, [(2, 119, 3), (3, 7, 4), (3, 6, 5)]),
  (494, 419, [(2, 117, 3), (3, 8, 4), (3, 7, 5)]),
  (498, 421, [(2, 117, 3), (3, 9, 4), (3, 6, 5)]),
  (502, 421, [(2, 115, 3), (3, 10, 4), (3, 7, 5)]),
  (507, 422, [(2, 114, 3), (3, 10, 4), (3, 8, 5)]),
  (512, 425, [(2, 114, 3), (3, 11, 4), (3, 7, 5)]),
  (517, 426, [(2, 112, 3), (3, 12, 4), (3, 8, 5)]),
  (522, 427, [(2, 111, 3), (3, 12, 4), (3, 9, 5)]),
  (527, 428, [(2, 109, 3), (3, 14, 4), (3, 9, 5)]),
  (532, 431, [(2, 109, 3), (3, 14, 4), (3, 9, 5)]),
  (537, 432, [(2, 108, 3), (3, 15, 4), (3, 9, 5)]),
  (542, 433, [(2, 107, 3), (3, 15, 4), (3, 10, 5)]),
  (547, 434, [(2, 105, 3), (3, 16, 4), (3, 11, 5)]),
  (552, 435, [(2, 104, 3), (3, 17, 4), (3, 11, 5)]),
  (557, 438, [(2, 104, 3), (3, 17, 4), (3, 11, 5)]),
  (562, 439, [(2, 102, 3), (3, 19, 4), (3, 11, 5)]),
  (567, 440, [(2, 101, 3), (3, 19, 4), (3, 12, 5)]),
  (572, 443, [(2, 101, 3), (3, 20, 4), (3, 11, 5)]),
  (577, 444, [(2, 99, 3), (3, 21, 4), (3, 12, 5)]),
  (582, 445, [(2, 98, 3), (3, 21, 4), (3, 13, 5)]),
  (587, 446, [(2, 97, 3), (3, 22, 4), (3, 13, 5)]),
  (592, 447, [(2, 95, 3), (3, 23, 4), (3, 14, 5)]),
  (597, 448, [(2, 94, 3), (3, 24, 4), (3, 14, 5)]),
  (602, 451, [(2, 94, 3), (3, 24, 4), (3, 14, 5)]),
  (608, 451, [(2, 92, 3), (3, 25, 4), (3, 15, 5)]),
  (614, 453, [(2, 91, 3), (3, 26, 4), (3, 15, 5)]),
  (620, 455, [(2, 90, 3), (3, 26, 4), (3, 16, 5)]),
  (626, 457, [(2, 89, 3), (3, 27, 4), (3, 16, 5)]),
  (632, 459, [(2, 88, 3), (3, 28, 4), (3, 16, 5)]),
  (638, 461, [(2, 87, 3), (3, 29, 4), (3, 16, 5)]),
  (644, 463, [(2, 86, 3), (3, 29, 4), (3, 17, 5)]),
  (650, 463, [(2, 84, 3), (3, 30, 4), (3, 18, 5)]),
  (656, 465, [(2, 83, 3), (3, 31, 4), (3, 18, 5)]),
  (662, 467, [(2, 82, 3), (3, 32, 4), (3, 18, 5)]),
  (668, 469, [(2, 81, 3), (3, 32, 4), (3, 19, 5)]),
  (674, 469, [(2, 79, 3), (3, 33, 4), (3, 20, 5)]),
  (680, 471, [(2, 78, 3), (3, 34, 4), (3, 20, 5)]),
  (686, 473, [(2, 77, 3), (3, 35, 4), (3, 20, 5)]),
  (692, 475, [(2, 76, 3), (3, 35, 4), (3, 21, 5)]),
  (698, 477, [(2, 75, 3), (3, 36, 4), (3, 21, 5)]),
  (704, 477, [(2, 73, 3), (3, 37, 4), (3, 22, 5)]),
  (711, 480, [(2, 73, 3), (3, 37, 4), (3, 22, 5)]),
  (718, 481, [(2, 71, 3), (3, 38, 4), (3, 23, 5)]),
  (725, 484, [(2, 71, 3), (3, 38, 4), (3, 23, 5)]),
  (732, 485, [(2, 69, 3), (3, 39, 4), (3, 24, 5)]),
  (739, 486, [(2, 68, 3), (3, 40, 4), (3, 24, 5)]),
  (746, 489, [(2, 67, 3), (3, 41, 4), (3, 24, 5)]),
  (753, 490, [(2, 66, 3), (3, 41, 4), (3, 25, 5)]),
  (760, 491, [(2, 64, 3), (3, 42, 4), (3, 25, 5), (4, 1, 6)]),
  (767, 494, [(2, 64, 3), (3, 42, 4), (3, 26, 5)]),
  (774, 495, [(2, 63, 3), (3, 42, 4), (3, 26, 5), (4, 1, 6)]),
  (781, 496, [(2, 61, 3), (3, 43, 4), (3, 27, 5), (4, 1, 6)]),
  (788, 497, [(2, 60, 3), (3, 44, 4), (3, 27, 5), (4, 1, 6)]),
  (795, 500, [(2, 60, 3), (3, 44, 4), (3, 27, 5), (4, 1, 6)]),
  (802, 501, [(2, 59, 3), (3, 44, 4), (3, 28, 5), (4, 1, 6)]),
  (810, 503, [(2, 58, 3), (3, 45, 4), (3, 28, 5), (4, 1, 6)]),
  (818, 505, [(2, 57, 3), (3, 45, 4), (3, 29, 5), (4, 1, 6)]),
  (826, 507, [(2, 56, 3), (3, 46, 4), (3, 29, 5), (4, 1, 6)]),
  (834, 509, [(2, 55, 3), (3, 46, 4), (3, 30, 5), (4, 1, 6)]),
  (842, 509, [(2, 53, 3), (3, 47, 4), (3, 30, 5), (4, 2, 6)]),
  (850, 511, [(2, 52, 3), (3, 47, 4), (3, 31, 5), (4, 2, 6)]),
  (858, 513, [(2, 51, 3), (3, 48, 4), (3, 31, 5), (4, 2, 6)]),
  (866, 515, [(2, 51, 3), (3, 47, 4), (3, 32, 5), (4, 2, 6)]),
  (874, 517, [(2, 50, 3), (3, 48, 4), (3, 32, 5), (4, 2, 6)]),
  (882, 519, [(2, 49, 3), (3, 48, 4), (3, 33, 5), (4, 2, 6)]),
  (890, 519, [(2, 48, 3), (3, 48, 4), (3, 33, 5), (4, 3, 6)]),
  (898, 521, [(2, 47, 3), (3, 49, 4), (3, 34, 5), (4, 2, 6)]),
  (906, 523, [(2, 46, 3), (3, 49, 4), (3, 35, 5), (4, 2, 6)]),
  (915, 524, [(2, 45, 3), (3, 49, 4), (3, 35, 5), (4, 3, 6)]),
  (924, 527, [(2, 45, 3), (3, 49, 4), (3, 36, 5), (4, 2, 6)]),
  (933, 528, [(2, 44, 3), (3, 49, 4), (3, 36, 5), (4, 3, 6)]),
  (942, 529, [(2, 43, 3), (3, 49, 4), (3, 37, 5), (4, 3, 6)]),
  (951, 530, [(2, 42, 3), (3, 49, 4), (3, 38, 5), (4, 3, 6)]),
  (960, 533, [(2, 41, 3), (3, 50, 4), (3, 38, 5), (4, 3, 6)]),
  (969, 534, [(2, 40, 3), (3, 50, 4), (3, 39, 5), (4, 3, 6)]),
  (978, 535, [(2, 39, 3), (3, 50, 4), (3, 40, 5), (4, 3, 6)]),
  (987, 538, [(2, 39, 3), (3, 50, 4), (3, 40, 5), (4, 3, 6)]),
  (996, 539, [(2, 38, 3), (3, 50, 4), (3, 41, 5), (4, 3, 6)]),
  (1005, 540, [(2, 37, 3), (3, 50, 4), (3, 41, 5), (4, 4, 6)]),
  (1015, 542, [(2, 37, 3), (3, 49, 4), (3, 42, 5), (4, 4, 6)]),
  (1025, 544, [(2, 36, 3), (3, 50, 4), (3, 42, 5), (4, 4, 6)]),
  (1035, 546, [(2, 35, 3), (3, 50, 4), (3, 43, 5), (4, 4, 6)]),
  (1045, 548, [(2, 35, 3), (3, 49, 4), (3, 44, 5), (4, 4, 6)]),
  (1055, 548, [(2, 34, 3), (3, 49, 4), (3, 45, 5), (4, 4, 6)]),
  (1065, 550, [(2, 33, 3), (3, 49, 4), (3, 46, 5), (4, 4, 6)]),
  (1075, 552, [(2, 33, 3), (3, 49, 4), (3, 46, 5), (4, 4, 6)]),
  (1085, 554, [(2, 32, 3), (3, 49, 4), (3, 47, 5), (4, 4, 6)]),
  (1095, 556, [(2, 32, 3), (3, 48, 4), (3, 47, 5), (4, 5, 6)]),
  (1105, 556, [(2, 31, 3), (3, 48, 4), (3, 48, 5), (4, 5, 6)]),
  (1116, 557, [(2, 30, 3), (3, 48, 4), (3, 49, 5), (4, 5, 6)]),
  (1127, 560, [(2, 30, 3), (3, 47, 4), (3, 50, 5), (4, 5, 6)]),
  (1138, 561, [(2, 29, 3), (3, 47, 4), (3, 51, 5), (4, 5, 6)]),
  (1149, 562, [(2, 28, 3), (3, 47, 4), (3, 52, 5), (4, 5, 6)]),
  (1160, 565, [(2, 28, 3), (3, 47, 4), (3, 52, 5), (4, 5, 6)]),
  (1171, 566, [(2, 28, 3), (3, 46, 4), (3, 52, 5), (4, 6, 6)]),
  (1182, 567, [(2, 27, 3), (3, 45, 4), (3, 54, 5), (4, 6, 6)]),
  (1193, 570, [(2, 27, 3), (3, 45, 4), (3, 54, 5), (4, 6, 6)]),
  (1204, 571, [(2, 26, 3), (3, 45, 4), (3, 55, 5), (4, 6, 6)]),
  (1216, 573, [(2, 26, 3), (3, 44, 4), (3, 56, 5), (4, 6, 6)]),
  (1228, 575, [(2, 25, 3), (3, 44, 4), (3, 57, 5), (4, 6, 6)]),
  (1240, 575, [(2, 25, 3), (3, 43, 4), (3, 57, 5), (4, 7, 6)]),
  (1252, 577, [(2, 24, 3), (3, 43, 4), (3, 59, 5), (4, 6, 6)]),
  (1264, 579, [(2, 24, 3), (3, 42, 4), (3, 59, 5), (4, 7, 6)]),
  (1276, 581, [(2, 23, 3), (3, 42, 4), (3, 61, 5), (4, 6, 6)]),
  (1288, 583, [(2, 23, 3), (3, 41, 4), (3, 61, 5), (4, 7, 6)]),
  (1300, 583, [(2, 23, 3), (3, 40, 4), (3, 61, 5), (4, 8, 6)]),
  (1313, 586, [(2, 22, 3), (3, 40, 4), (3, 63, 5), (4, 7, 6)]),
  (1326, 587, [(2, 22, 3), (3, 39, 4), (3, 63, 5), (4, 8, 6)]),
  (1339, 588, [(2, 21, 3), (3, 38, 4), (3, 65, 5), (4, 8, 6)]),
  (1352, 589, [(2, 21, 3), (3, 37, 4), (3, 66, 5), (4, 8, 6)])]

theorem small135 : smallOK 135 1342 certs135 = true := by decide +kernel

/-- The certificates for `t = 136`. -/
def certs136 : List Cert := [
  (134, 133, [(1, 133, 1)]),
  (135, 134, [(1, 133, 1)]),
  (136, 135, [(1, 133, 1)]),
  (137, 136, [(1, 133, 1)]),
  (138, 137, [(1, 133, 1)]),
  (139, 138, [(1, 133, 1)]),
  (140, 139, [(1, 133, 1)]),
  (141, 140, [(1, 133, 1)]),
  (142, 141, [(1, 133, 1)]),
  (143, 142, [(1, 133, 1)]),
  (144, 143, [(1, 133, 1)]),
  (145, 144, [(1, 133, 1)]),
  (146, 145, [(1, 133, 1)]),
  (147, 146, [(1, 133, 1)]),
  (148, 147, [(1, 133, 1)]),
  (149, 148, [(1, 133, 1)]),
  (150, 149, [(1, 133, 1)]),
  (151, 150, [(1, 133, 1)]),
  (152, 151, [(1, 133, 1)]),
  (153, 152, [(1, 133, 1)]),
  (154, 153, [(1, 133, 1)]),
  (155, 154, [(1, 133, 1)]),
  (156, 155, [(1, 133, 1)]),
  (157, 156, [(1, 133, 1)]),
  (158, 157, [(1, 133, 1)]),
  (159, 158, [(1, 133, 1)]),
  (160, 159, [(1, 133, 1)]),
  (161, 160, [(1, 133, 1)]),
  (162, 161, [(1, 133, 1)]),
  (163, 162, [(1, 133, 1)]),
  (164, 163, [(1, 133, 1)]),
  (165, 164, [(1, 133, 1)]),
  (166, 165, [(1, 133, 1)]),
  (167, 166, [(1, 133, 1)]),
  (168, 167, [(1, 133, 1)]),
  (169, 168, [(1, 133, 1)]),
  (170, 169, [(1, 133, 1)]),
  (171, 170, [(1, 133, 1)]),
  (172, 171, [(1, 133, 1)]),
  (173, 172, [(1, 133, 1)]),
  (174, 173, [(1, 133, 1)]),
  (175, 174, [(1, 133, 1)]),
  (176, 175, [(1, 133, 1)]),
  (177, 176, [(1, 133, 1)]),
  (178, 177, [(1, 133, 1)]),
  (179, 178, [(1, 133, 1)]),
  (180, 179, [(1, 133, 1)]),
  (181, 180, [(1, 133, 1)]),
  (182, 181, [(1, 133, 1)]),
  (183, 182, [(1, 133, 1)]),
  (184, 183, [(1, 133, 1)]),
  (185, 184, [(1, 133, 1)]),
  (186, 185, [(1, 133, 1)]),
  (187, 186, [(1, 133, 1)]),
  (188, 187, [(1, 133, 1)]),
  (189, 188, [(1, 133, 1)]),
  (190, 189, [(1, 133, 1)]),
  (191, 190, [(1, 133, 1)]),
  (192, 191, [(1, 133, 1)]),
  (193, 192, [(1, 133, 1)]),
  (194, 193, [(1, 133, 1)]),
  (195, 194, [(1, 133, 1)]),
  (196, 195, [(1, 133, 1)]),
  (197, 196, [(1, 133, 1)]),
  (198, 197, [(1, 133, 1)]),
  (199, 198, [(1, 133, 1)]),
  (200, 199, [(1, 133, 1)]),
  (202, 201, [(1, 133, 1)]),
  (204, 203, [(1, 133, 1)]),
  (206, 205, [(1, 133, 1)]),
  (208, 207, [(1, 133, 1)]),
  (210, 209, [(1, 133, 1)]),
  (212, 211, [(1, 133, 1)]),
  (214, 213, [(1, 133, 1)]),
  (216, 215, [(1, 133, 1)]),
  (218, 217, [(1, 133, 1)]),
  (220, 219, [(1, 133, 1)]),
  (222, 221, [(1, 133, 1)]),
  (224, 223, [(1, 133, 1)]),
  (226, 225, [(1, 133, 1)]),
  (228, 227, [(1, 133, 1)]),
  (230, 229, [(1, 133, 1)]),
  (232, 231, [(1, 133, 1)]),
  (234, 233, [(1, 133, 1)]),
  (236, 235, [(1, 133, 1)]),
  (238, 237, [(1, 133, 1)]),
  (240, 239, [(1, 133, 1)]),
  (242, 241, [(1, 133, 1)]),
  (244, 243, [(1, 133, 1)]),
  (246, 245, [(1, 133, 1)]),
  (248, 247, [(1, 133, 1)]),
  (250, 249, [(1, 133, 1)]),
  (252, 251, [(1, 133, 1)]),
  (254, 253, [(1, 133, 1)]),
  (256, 255, [(1, 133, 1)]),
  (258, 257, [(1, 133, 1)]),
  (260, 259, [(1, 133, 1)]),
  (262, 261, [(1, 133, 1)]),
  (264, 263, [(1, 133, 1)]),
  (266, 265, [(1, 133, 1)]),
  (268, 267, [(1, 133, 1)]),
  (270, 269, [(1, 133, 1)]),
  (272, 271, [(1, 133, 1)]),
  (274, 273, [(1, 133, 1)]),
  (276, 275, [(1, 133, 1)]),
  (278, 277, [(1, 133, 1)]),
  (280, 279, [(1, 133, 1)]),
  (282, 281, [(1, 133, 1)]),
  (284, 283, [(1, 133, 1)]),
  (286, 285, [(1, 133, 1)]),
  (288, 287, [(1, 133, 1)]),
  (290, 289, [(1, 133, 1)]),
  (292, 289, [(1, 59, 1), (2, 69, 3), (3, 4, 4), (4, 1, 5)]),
  (294, 291, [(1, 59, 1), (2, 70, 3), (3, 4, 4)]),
  (296, 293, [(1, 60, 1), (2, 70, 3), (3, 3, 4)]),
  (298, 295, [(1, 60, 1), (2, 71, 3), (3, 2, 4)]),
  (300, 297, [(1, 60, 1), (2, 72, 3), (3, 1, 4)]),
  (303, 300, [(1, 61, 1), (2, 72, 3)]),
  (306, 303, [(1, 62, 1), (2, 71, 3)]),
  (309, 306, [(1, 62, 1), (2, 71, 3)]),
  (312, 309, [(1, 63, 1), (2, 70, 3)]),
  (315, 312, [(1, 63, 1), (2, 70, 3)]),
  (318, 315, [(1, 64, 1), (2, 69, 3)]),
  (321, 318, [(1, 65, 1), (2, 68, 3)]),
  (324, 321, [(1, 65, 1), (2, 68, 3)]),
  (327, 324, [(1, 66, 1), (2, 67, 3)]),
  (330, 327, [(1, 66, 1), (2, 67, 3)]),
  (333, 330, [(1, 67, 1), (2, 66, 3)]),
  (336, 333, [(1, 68, 1), (2, 65, 3)]),
  (339, 336, [(1, 68, 1), (2, 65, 3)]),
  (342, 337, [(1, 38, 1), (2, 88, 3), (3, 5, 4), (4, 2, 5)]),
  (345, 340, [(1, 39, 1), (2, 88, 3), (3, 6, 4)]),
  (348, 343, [(1, 39, 1), (2, 89, 3), (3, 5, 4)]),
  (351, 346, [(1, 39, 1), (2, 90, 3), (3, 4, 4)]),
  (354, 349, [(1, 40, 1), (2, 91, 3), (3, 2, 4)]),
  (357, 352, [(1, 40, 1), (2, 92, 3), (3, 1, 4)]),
  (360, 355, [(1, 40, 1), (2, 93, 3)]),
  (363, 358, [(1, 41, 1), (2, 92, 3)]),
  (366, 359, [(1, 29, 1), (2, 94, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (369, 362, [(1, 29, 1), (2, 95, 3), (3, 7, 4), (4, 2, 5)]),
  (372, 365, [(1, 29, 1), (2, 96, 3), (3, 7, 4), (4, 1, 5)]),
  (375, 368, [(1, 29, 1), (2, 97, 3), (3, 7, 4)]),
  (378, 371, [(1, 30, 1), (2, 98, 3), (3, 5, 4)]),
  (381, 374, [(1, 30, 1), (2, 99, 3), (3, 4, 4)]),
  (384, 375, [(1, 23, 1), (2, 99, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (387, 378, [(1, 23, 1), (2, 100, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (390, 381, [(1, 23, 1), (2, 101, 3), (3, 7, 4), (4, 2, 5)]),
  (393, 384, [(1, 24, 1), (2, 101, 3), (3, 8, 4)]),
  (396, 385, [(1, 19, 1), (2, 101, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (399, 388, [(1, 19, 1), (2, 102, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6)]),
  (402, 391, [(1, 20, 1), (2, 102, 3), (3, 9, 4), (4, 2, 5)]),
  (406, 393, [(1, 17, 1), (2, 102, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (410, 397, [(1, 17, 1), (2, 103, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (414, 399, [(2, 133, 3)]),
  (418, 401, [(2, 133, 3)]),
  (422, 401, [(2, 132, 3), (3, 1, 5)]),
  (426, 403, [(2, 132, 3), (3, 1, 5)]),
  (430, 403, [(2, 131, 3), (3, 2, 5)]),
  (434, 405, [(2, 131, 3), (3, 2, 5)]),
  (438, 405, [(2, 130, 3), (3, 3, 5)]),
  (442, 407, [(2, 130, 3), (3, 1, 4), (3, 2, 5)]),
  (446, 407, [(2, 128, 3), (3, 2, 4), (3, 3, 5)]),
  (450, 409, [(2, 128, 3), (3, 2, 4), (3, 3, 5)]),
  (454, 409, [(2, 127, 3), (3, 2, 4), (3, 4, 5)]),
  (458, 411, [(2, 126, 3), (3, 3, 4), (3, 4, 5)]),
  (462, 413, [(2, 126, 3), (3, 3, 4), (3, 4, 5)]),
  (466, 413, [(2, 125, 3), (3, 4, 4), (3, 4, 5)]),
  (470, 415, [(2, 124, 3), (3, 5, 4), (3, 4, 5)]),
  (474, 415, [(2, 123, 3), (3, 5, 4), (3, 5, 5)]),
  (478, 417, [(2, 123, 3), (3, 5, 4), (3, 5, 5)]),
  (482, 417, [(2, 121, 3), (3, 6, 4), (3, 6, 5)]),
  (486, 419, [(2, 121, 3), (3, 6, 4), (3, 6, 5)]),
  (490, 421, [(2, 120, 3), (3, 7, 4), (3, 6, 5)]),
  (494, 421, [(2, 119, 3), (3, 8, 4), (3, 6, 5)]),
  (498, 423, [(2, 118, 3), (3, 9, 4), (3, 6, 5)]),
  (502, 423, [(2, 117, 3), (3, 9, 4), (3, 7, 5)]),
  (507, 426, [(2, 117, 3), (3, 9, 4), (3, 7, 5)]),
  (512, 427, [(2, 115, 3), (3, 11, 4), (3, 7, 5)]),
  (517, 428, [(2, 114, 3), (3, 11, 4), (3, 8, 5)]),
  (522, 429, [(2, 112, 3), (3, 12, 4), (3, 9, 5)]),
  (527, 430, [(2, 111, 3), (3, 13, 4), (3, 9, 5)]),
  (532, 433, [(2, 111, 3), (3, 13, 4), (3, 9, 5)]),
  (537, 434, [(2, 109, 3), (3, 15, 4), (3, 9, 5)]),
  (542, 435, [(2, 108, 3), (3, 15, 4), (3, 10, 5)]),
  (547, 436, [(2, 107, 3), (3, 16, 4), (3, 10, 5)]),
  (552, 439, [(2, 107, 3), (3, 16, 4), (3, 10, 5)]),
  (557, 440, [(2, 105, 3), (3, 17, 4), (3, 11, 5)]),
  (562, 441, [(2, 104, 3), (3, 18, 4), (3, 11, 5)]),
  (567, 442, [(2, 102, 3), (3, 19, 4), (3, 12, 5)]),
  (572, 443, [(2, 101, 3), (3, 20, 4), (3, 12, 5)]),
  (577, 446, [(2, 101, 3), (3, 20, 4), (3, 12, 5)]),
  (582, 447, [(2, 100, 3), (3, 21, 4), (3, 12, 5)]),
  (587, 448, [(2, 98, 3), (3, 22, 4), (3, 13, 5)]),
  (592, 449, [(2, 97, 3), (3, 22, 4), (3, 14, 5)]),
  (597, 452, [(2, 97, 3), (3, 23, 4), (3, 13, 5)]),
  (602, 453, [(2, 95, 3), (3, 24, 4), (3, 14, 5)]),
  (608, 455, [(2, 94, 3), (3, 25, 4), (3, 14, 5)]),
  (614, 455, [(2, 92, 3), (3, 26, 4), (3, 15, 5)]),
  (620, 457, [(2, 91, 3), (3, 26, 4), (3, 16, 5)]),
  (626, 459, [(2, 90, 3), (3, 27, 4), (3, 16, 5)]),
  (632, 461, [(2, 89, 3), (3, 28, 4), (3, 16, 5)]),
  (638, 463, [(2, 88, 3), (3, 29, 4), (3, 16, 5)]),
  (644, 465, [(2, 87, 3), (3, 29, 4), (3, 17, 5)]),
  (650, 465, [(2, 85, 3), (3, 30, 4), (3, 18, 5)]),
  (656, 467, [(2, 84, 3), (3, 31, 4), (3, 18, 5)]),
  (662, 469, [(2, 83, 3), (3, 32, 4), (3, 18, 5)]),
  (668, 471, [(2, 82, 3), (3, 32, 4), (3, 19, 5)]),
  (674, 473, [(2, 81, 3), (3, 33, 4), (3, 19, 5)]),
  (680, 473, [(2, 79, 3), (3, 34, 4), (3, 20, 5)]),
  (686, 475, [(2, 78, 3), (3, 35, 4), (3, 20, 5)]),
  (692, 477, [(2, 77, 3), (3, 35, 4), (3, 21, 5)]),
  (698, 479, [(2, 77, 3), (3, 35, 4), (3, 21, 5)]),
  (704, 479, [(2, 75, 3), (3, 36, 4), (3, 22, 5)]),
  (711, 482, [(2, 74, 3), (3, 37, 4), (3, 22, 5)]),
  (718, 483, [(2, 72, 3), (3, 38, 4), (3, 23, 5)]),
  (725, 486, [(2, 72, 3), (3, 38, 4), (3, 23, 5)]),
  (732, 487, [(2, 70, 3), (3, 39, 4), (3, 24, 5)]),
  (739, 488, [(2, 69, 3), (3, 40, 4), (3, 23, 5), (4, 1, 6)]),
  (746, 491, [(2, 68, 3), (3, 41, 4), (3, 24, 5)]),
  (753, 492, [(2, 67, 3), (3, 41, 4), (3, 24, 5), (4, 1, 6)]),
  (760, 495, [(2, 66, 3), (3, 42, 4), (3, 25, 5)]),
  (767, 496, [(2, 65, 3), (3, 42, 4), (3, 25, 5), (4, 1, 6)]),
  (774, 497, [(2, 64, 3), (3, 42, 4), (3, 26, 5), (4, 1, 6)]),
  (781, 500, [(2, 63, 3), (3, 43, 4), (3, 26, 5), (4, 1, 6)]),
  (788, 501, [(2, 62, 3), (3, 44, 4), (3, 26, 5), (4, 1, 6)]),
  (795, 502, [(2, 61, 3), (3, 44, 4), (3, 27, 5), (4, 1, 6)]),
  (802, 503, [(2, 59, 3), (3, 45, 4), (3, 28, 5), (4, 1, 6)]),
  (810, 505, [(2, 58, 3), (3, 45, 4), (3, 29, 5), (4, 1, 6)]),
  (818, 507, [(2, 57, 3), (3, 46, 4), (3, 29, 5), (4, 1, 6)]),
  (826, 509, [(2, 56, 3), (3, 46, 4), (3, 30, 5), (4, 1, 6)]),
  (834, 511, [(2, 56, 3), (3, 46, 4), (3, 29, 5), (4, 2, 6)]),
  (842, 513, [(2, 55, 3), (3, 47, 4), (3, 30, 5), (4, 1, 6)]),
  (850, 515, [(2, 54, 3), (3, 47, 4), (3, 31, 5), (4, 1, 6)]),
  (858, 515, [(2, 52, 3), (3, 48, 4), (3, 31, 5), (4, 2, 6)]),
  (866, 517, [(2, 51, 3), (3, 48, 4), (3, 32, 5), (4, 2, 6)]),
  (874, 519, [(2, 51, 3), (3, 48, 4), (3, 32, 5), (4, 2, 6)]),
  (882, 521, [(2, 50, 3), (3, 48, 4), (3, 33, 5), (4, 2, 6)]),
  (890, 523, [(2, 49, 3), (3, 49, 4), (3, 33, 5), (4, 2, 6)]),
  (898, 523, [(2, 48, 3), (3, 49, 4), (3, 33, 5), (4, 3, 6)]),
  (906, 525, [(2, 47, 3), (3, 49, 4), (3, 34, 5), (4, 3, 6)]),
  (915, 528, [(2, 46, 3), (3, 50, 4), (3, 35, 5), (4, 2, 6)]),
  (924, 529, [(2, 45, 3), (3, 50, 4), (3, 35, 5), (4, 3, 6)]),
  (933, 530, [(2, 44, 3), (3, 50, 4), (3, 36, 5), (4, 3, 6)]),
  (942, 533, [(2, 44, 3), (3, 50, 4), (3, 36, 5), (4, 3, 6)]),
  (951, 534, [(2, 43, 3), (3, 50, 4), (3, 37, 5), (4, 3, 6)]),
  (960, 535, [(2, 42, 3), (3, 50, 4), (3, 38, 5), (4, 3, 6)]),
  (969, 538, [(2, 41, 3), (3, 51, 4), (3, 38, 5), (4, 3, 6)]),
  (978, 539, [(2, 40, 3), (3, 51, 4), (3, 39, 5), (4, 3, 6)]),
  (987, 540, [(2, 39, 3), (3, 51, 4), (3, 40, 5), (4, 3, 6)]),
  (996, 541, [(2, 39, 3), (3, 50, 4), (3, 40, 5), (4, 4, 6)]),
  (1005, 544, [(2, 38, 3), (3, 51, 4), (3, 41, 5), (4, 3, 6)]),
  (1015, 546, [(2, 38, 3), (3, 50, 4), (3, 41, 5), (4, 4, 6)]),
  (1025, 548, [(2, 37, 3), (3, 50, 4), (3, 42, 5), (4, 4, 6)]),
  (1035, 548, [(2, 36, 3), (3, 50, 4), (3, 43, 5), (4, 4, 6)]),
  (1045, 550, [(2, 35, 3), (3, 50, 4), (3, 44, 5), (4, 4, 6)]),
  (1055, 552, [(2, 35, 3), (3, 50, 4), (3, 44, 5), (4, 4, 6)]),
  (1065, 554, [(2, 34, 3), (3, 50, 4), (3, 45, 5), (4, 4, 6)]),
  (1075, 556, [(2, 33, 3), (3, 50, 4), (3, 46, 5), (4, 4, 6)]),
  (1085, 556, [(2, 33, 3), (3, 49, 4), (3, 46, 5), (4, 5, 6)]),
  (1095, 558, [(2, 32, 3), (3, 49, 4), (3, 47, 5), (4, 5, 6)]),
  (1105, 560, [(2, 31, 3), (3, 49, 4), (3, 49, 5), (4, 4, 6)]),
  (1116, 561, [(2, 31, 3), (3, 48, 4), (3, 49, 5), (4, 5, 6)]),
  (1127, 562, [(2, 30, 3), (3, 48, 4), (3, 50, 5), (4, 5, 6)]),
  (1138, 565, [(2, 30, 3), (3, 48, 4), (3, 50, 5), (4, 5, 6)]),
  (1149, 566, [(2, 29, 3), (3, 48, 4), (3, 51, 5), (4, 5, 6)]),
  (1160, 567, [(2, 28, 3), (3, 47, 4), (3, 53, 5), (4, 5, 6)]),
  (1171, 570, [(2, 28, 3), (3, 47, 4), (3, 53, 5), (4, 5, 6)]),
  (1182, 571, [(2, 28, 3), (3, 46, 4), (3, 53, 5), (4, 6, 6)]),
  (1193, 572, [(2, 27, 3), (3, 46, 4), (3, 54, 5), (4, 6, 6)]),
  (1204, 573, [(2, 26, 3), (3, 46, 4), (3, 55, 5), (4, 6, 6)]),
  (1216, 575, [(2, 26, 3), (3, 45, 4), (3, 56, 5), (4, 6, 6)]),
  (1228, 577, [(2, 25, 3), (3, 45, 4), (3, 57, 5), (4, 6, 6)]),
  (1240, 579, [(2, 25, 3), (3, 44, 4), (3, 58, 5), (4, 6, 6)]),
  (1252, 581, [(2, 25, 3), (3, 43, 4), (3, 58, 5), (4, 7, 6)]),
  (1264, 581, [(2, 24, 3), (3, 43, 4), (3, 59, 5), (4, 7, 6)]),
  (1276, 583, [(2, 24, 3), (3, 42, 4), (3, 60, 5), (4, 7, 6)]),
  (1288, 585, [(2, 23, 3), (3, 42, 4), (3, 61, 5), (4, 7, 6)]),
  (1300, 587, [(2, 23, 3), (3, 41, 4), (3, 62, 5), (4, 7, 6)]),
  (1313, 588, [(2, 22, 3), (3, 41, 4), (3, 63, 5), (4, 7, 6)]),
  (1326, 591, [(2, 22, 3), (3, 40, 4), (3, 64, 5), (4, 7, 6)]),
  (1339, 592, [(2, 22, 3), (3, 39, 4), (3, 64, 5), (4, 8, 6)]),
  (1352, 593, [(2, 21, 3), (3, 38, 4), (3, 66, 5), (4, 8, 6)])]

theorem small136 : smallOK 136 1352 certs136 = true := by decide +kernel

/-- The certificates for `t = 137`. -/
def certs137 : List Cert := [
  (135, 134, [(1, 134, 1)]),
  (136, 135, [(1, 134, 1)]),
  (137, 136, [(1, 134, 1)]),
  (138, 137, [(1, 134, 1)]),
  (139, 138, [(1, 134, 1)]),
  (140, 139, [(1, 134, 1)]),
  (141, 140, [(1, 134, 1)]),
  (142, 141, [(1, 134, 1)]),
  (143, 142, [(1, 134, 1)]),
  (144, 143, [(1, 134, 1)]),
  (145, 144, [(1, 134, 1)]),
  (146, 145, [(1, 134, 1)]),
  (147, 146, [(1, 134, 1)]),
  (148, 147, [(1, 134, 1)]),
  (149, 148, [(1, 134, 1)]),
  (150, 149, [(1, 134, 1)]),
  (151, 150, [(1, 134, 1)]),
  (152, 151, [(1, 134, 1)]),
  (153, 152, [(1, 134, 1)]),
  (154, 153, [(1, 134, 1)]),
  (155, 154, [(1, 134, 1)]),
  (156, 155, [(1, 134, 1)]),
  (157, 156, [(1, 134, 1)]),
  (158, 157, [(1, 134, 1)]),
  (159, 158, [(1, 134, 1)]),
  (160, 159, [(1, 134, 1)]),
  (161, 160, [(1, 134, 1)]),
  (162, 161, [(1, 134, 1)]),
  (163, 162, [(1, 134, 1)]),
  (164, 163, [(1, 134, 1)]),
  (165, 164, [(1, 134, 1)]),
  (166, 165, [(1, 134, 1)]),
  (167, 166, [(1, 134, 1)]),
  (168, 167, [(1, 134, 1)]),
  (169, 168, [(1, 134, 1)]),
  (170, 169, [(1, 134, 1)]),
  (171, 170, [(1, 134, 1)]),
  (172, 171, [(1, 134, 1)]),
  (173, 172, [(1, 134, 1)]),
  (174, 173, [(1, 134, 1)]),
  (175, 174, [(1, 134, 1)]),
  (176, 175, [(1, 134, 1)]),
  (177, 176, [(1, 134, 1)]),
  (178, 177, [(1, 134, 1)]),
  (179, 178, [(1, 134, 1)]),
  (180, 179, [(1, 134, 1)]),
  (181, 180, [(1, 134, 1)]),
  (182, 181, [(1, 134, 1)]),
  (183, 182, [(1, 134, 1)]),
  (184, 183, [(1, 134, 1)]),
  (185, 184, [(1, 134, 1)]),
  (186, 185, [(1, 134, 1)]),
  (187, 186, [(1, 134, 1)]),
  (188, 187, [(1, 134, 1)]),
  (189, 188, [(1, 134, 1)]),
  (190, 189, [(1, 134, 1)]),
  (191, 190, [(1, 134, 1)]),
  (192, 191, [(1, 134, 1)]),
  (193, 192, [(1, 134, 1)]),
  (194, 193, [(1, 134, 1)]),
  (195, 194, [(1, 134, 1)]),
  (196, 195, [(1, 134, 1)]),
  (197, 196, [(1, 134, 1)]),
  (198, 197, [(1, 134, 1)]),
  (199, 198, [(1, 134, 1)]),
  (200, 199, [(1, 134, 1)]),
  (202, 201, [(1, 134, 1)]),
  (204, 203, [(1, 134, 1)]),
  (206, 205, [(1, 134, 1)]),
  (208, 207, [(1, 134, 1)]),
  (210, 209, [(1, 134, 1)]),
  (212, 211, [(1, 134, 1)]),
  (214, 213, [(1, 134, 1)]),
  (216, 215, [(1, 134, 1)]),
  (218, 217, [(1, 134, 1)]),
  (220, 219, [(1, 134, 1)]),
  (222, 221, [(1, 134, 1)]),
  (224, 223, [(1, 134, 1)]),
  (226, 225, [(1, 134, 1)]),
  (228, 227, [(1, 134, 1)]),
  (230, 229, [(1, 134, 1)]),
  (232, 231, [(1, 134, 1)]),
  (234, 233, [(1, 134, 1)]),
  (236, 235, [(1, 134, 1)]),
  (238, 237, [(1, 134, 1)]),
  (240, 239, [(1, 134, 1)]),
  (242, 241, [(1, 134, 1)]),
  (244, 243, [(1, 134, 1)]),
  (246, 245, [(1, 134, 1)]),
  (248, 247, [(1, 134, 1)]),
  (250, 249, [(1, 134, 1)]),
  (252, 251, [(1, 134, 1)]),
  (254, 253, [(1, 134, 1)]),
  (256, 255, [(1, 134, 1)]),
  (258, 257, [(1, 134, 1)]),
  (260, 259, [(1, 134, 1)]),
  (262, 261, [(1, 134, 1)]),
  (264, 263, [(1, 134, 1)]),
  (266, 265, [(1, 134, 1)]),
  (268, 267, [(1, 134, 1)]),
  (270, 269, [(1, 134, 1)]),
  (272, 271, [(1, 134, 1)]),
  (274, 273, [(1, 134, 1)]),
  (276, 275, [(1, 134, 1)]),
  (278, 277, [(1, 134, 1)]),
  (280, 279, [(1, 134, 1)]),
  (282, 281, [(1, 134, 1)]),
  (284, 283, [(1, 134, 1)]),
  (286, 285, [(1, 134, 1)]),
  (288, 287, [(1, 134, 1)]),
  (290, 289, [(1, 134, 1)]),
  (292, 291, [(1, 134, 1)]),
  (294, 291, [(1, 59, 1), (2, 70, 3), (3, 4, 4), (4, 1, 5)]),
  (296, 293, [(1, 60, 1), (2, 70, 3), (3, 4, 4)]),
  (298, 295, [(1, 60, 1), (2, 71, 3), (3, 3, 4)]),
  (300, 297, [(1, 60, 1), (2, 72, 3), (3, 2, 4)]),
  (303, 300, [(1, 61, 1), (2, 72, 3), (3, 1, 4)]),
  (306, 303, [(1, 62, 1), (2, 72, 3)]),
  (309, 306, [(1, 62, 1), (2, 72, 3)]),
  (312, 309, [(1, 63, 1), (2, 71, 3)]),
  (315, 312, [(1, 63, 1), (2, 71, 3)]),
  (318, 315, [(1, 64, 1), (2, 70, 3)]),
  (321, 318, [(1, 65, 1), (2, 69, 3)]),
  (324, 321, [(1, 65, 1), (2, 69, 3)]),
  (327, 324, [(1, 66, 1), (2, 68, 3)]),
  (330, 327, [(1, 66, 1), (2, 68, 3)]),
  (333, 330, [(1, 67, 1), (2, 67, 3)]),
  (336, 333, [(1, 68, 1), (2, 66, 3)]),
  (339, 336, [(1, 68, 1), (2, 66, 3)]),
  (342, 339, [(1, 69, 1), (2, 65, 3)]),
  (345, 340, [(1, 39, 1), (2, 88, 3), (3, 6, 4), (4, 1, 5)]),
  (348, 343, [(1, 39, 1), (2, 89, 3), (3, 6, 4)]),
  (351, 346, [(1, 39, 1), (2, 90, 3), (3, 5, 4)]),
  (354, 349, [(1, 40, 1), (2, 91, 3), (3, 3, 4)]),
  (357, 352, [(1, 40, 1), (2, 92, 3), (3, 2, 4)]),
  (360, 355, [(1, 40, 1), (2, 93, 3), (3, 1, 4)]),
  (363, 358, [(1, 41, 1), (2, 93, 3)]),
  (366, 361, [(1, 41, 1), (2, 93, 3)]),
  (369, 362, [(1, 29, 1), (2, 95, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (372, 365, [(1, 29, 1), (2, 96, 3), (3, 7, 4), (4, 2, 5)]),
  (375, 368, [(1, 29, 1), (2, 97, 3), (3, 7, 4), (4, 1, 5)]),
  (378, 371, [(1, 30, 1), (2, 98, 3), (3, 6, 4)]),
  (381, 374, [(1, 30, 1), (2, 99, 3), (3, 5, 4)]),
  (384, 377, [(1, 30, 1), (2, 100, 3), (3, 4, 4)]),
  (387, 378, [(1, 23, 1), (2, 100, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (390, 381, [(1, 23, 1), (2, 101, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (393, 384, [(1, 24, 1), (2, 101, 3), (3, 8, 4), (4, 1, 5)]),
  (396, 387, [(1, 24, 1), (2, 102, 3), (3, 8, 4)]),
  (399, 388, [(1, 19, 1), (2, 102, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (402, 391, [(1, 20, 1), (2, 102, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (406, 395, [(1, 20, 1), (2, 103, 3), (3, 9, 4), (4, 2, 5)]),
  (410, 397, [(1, 17, 1), (2, 103, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (414, 401, [(1, 17, 1), (2, 104, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (418, 403, [(2, 134, 3)]),
  (422, 405, [(2, 134, 3)]),
  (426, 405, [(2, 133, 3), (3, 1, 5)]),
  (430, 407, [(2, 133, 3), (3, 1, 5)]),
  (434, 407, [(2, 132, 3), (3, 2, 5)]),
  (438, 409, [(2, 132, 3), (3, 2, 5)]),
  (442, 409, [(2, 131, 3), (3, 1, 4), (3, 2, 5)]),
  (446, 409, [(2, 130, 3), (3, 1, 4), (3, 3, 5)]),
  (450, 411, [(2, 129, 3), (3, 2, 4), (3, 3, 5)]),
  (454, 413, [(2, 129, 3), (3, 2, 4), (3, 3, 5)]),
  (458, 413, [(2, 128, 3), (3, 2, 4), (3, 4, 5)]),
  (462, 415, [(2, 128, 3), (3, 3, 4), (3, 3, 5)]),
  (466, 415, [(2, 126, 3), (3, 4, 4), (3, 4, 5)]),
  (470, 417, [(2, 126, 3), (3, 4, 4), (3, 4, 5)]),
  (474, 417, [(2, 124, 3), (3, 5, 4), (3, 5, 5)]),
  (478, 419, [(2, 124, 3), (3, 5, 4), (3, 5, 5)]),
  (482, 421, [(2, 124, 3), (3, 5, 4), (3, 5, 5)]),
  (486, 421, [(2, 122, 3), (3, 6, 4), (3, 6, 5)]),
  (490, 423, [(2, 122, 3), (3, 7, 4), (3, 5, 5)]),
  (494, 423, [(2, 120, 3), (3, 8, 4), (3, 6, 5)]),
  (498, 425, [(2, 120, 3), (3, 8, 4), (3, 6, 5)]),
  (502, 425, [(2, 118, 3), (3, 9, 4), (3, 7, 5)]),
  (507, 428, [(2, 118, 3), (3, 9, 4), (3, 7, 5)]),
  (512, 429, [(2, 117, 3), (3, 10, 4), (3, 7, 5)]),
  (517, 430, [(2, 115, 3), (3, 11, 4), (3, 8, 5)]),
  (522, 431, [(2, 114, 3), (3, 12, 4), (3, 8, 5)]),
  (527, 434, [(2, 114, 3), (3, 12, 4), (3, 8, 5)]),
  (532, 435, [(2, 112, 3), (3, 13, 4), (3, 9, 5)]),
  (537, 436, [(2, 111, 3), (3, 14, 4), (3, 9, 5)]),
  (542, 437, [(2, 110, 3), (3, 14, 4), (3, 10, 5)]),
  (547, 438, [(2, 108, 3), (3, 16, 4), (3, 10, 5)]),
  (552, 441, [(2, 108, 3), (3, 16, 4), (3, 10, 5)]),
  (557, 442, [(2, 107, 3), (3, 17, 4), (3, 10, 5)]),
  (562, 443, [(2, 105, 3), (3, 18, 4), (3, 11, 5)]),
  (567, 444, [(2, 104, 3), (3, 18, 4), (3, 12, 5)]),
  (572, 447, [(2, 104, 3), (3, 19, 4), (3, 11, 5)]),
  (577, 448, [(2, 102, 3), (3, 20, 4), (3, 12, 5)]),
  (582, 449, [(2, 101, 3), (3, 21, 4), (3, 12, 5)]),
  (587, 450, [(2, 100, 3), (3, 21, 4), (3, 13, 5)]),
  (592, 453, [(2, 100, 3), (3, 22, 4), (3, 12, 5)]),
  (597, 454, [(2, 98, 3), (3, 23, 4), (3, 13, 5)]),
  (602, 455, [(2, 97, 3), (3, 23, 4), (3, 14, 5)]),
  (608, 457, [(2, 96, 3), (3, 24, 4), (3, 14, 5)]),
  (614, 459, [(2, 95, 3), (3, 25, 4), (3, 14, 5)]),
  (620, 461, [(2, 94, 3), (3, 26, 4), (3, 14, 5)]),
  (626, 461, [(2, 91, 3), (3, 27, 4), (3, 16, 5)]),
  (632, 463, [(2, 90, 3), (3, 28, 4), (3, 16, 5)]),
  (638, 465, [(2, 89, 3), (3, 29, 4), (3, 16, 5)]),
  (644, 467, [(2, 88, 3), (3, 29, 4), (3, 17, 5)]),
  (650, 469, [(2, 87, 3), (3, 30, 4), (3, 17, 5)]),
  (656, 469, [(2, 85, 3), (3, 31, 4), (3, 18, 5)]),
  (662, 471, [(2, 84, 3), (3, 32, 4), (3, 18, 5)]),
  (668, 473, [(2, 83, 3), (3, 32, 4), (3, 19, 5)]),
  (674, 475, [(2, 82, 3), (3, 33, 4), (3, 19, 5)]),
  (680, 477, [(2, 81, 3), (3, 34, 4), (3, 19, 5)]),
  (686, 477, [(2, 79, 3), (3, 35, 4), (3, 20, 5)]),
  (692, 479, [(2, 79, 3), (3, 35, 4), (3, 20, 5)]),
  (698, 481, [(2, 78, 3), (3, 35, 4), (3, 21, 5)]),
  (704, 483, [(2, 77, 3), (3, 36, 4), (3, 21, 5)]),
  (711, 484, [(2, 75, 3), (3, 37, 4), (3, 22, 5)]),
  (718, 487, [(2, 75, 3), (3, 37, 4), (3, 22, 5)]),
  (725, 488, [(2, 73, 3), (3, 38, 4), (3, 23, 5)]),
  (732, 491, [(2, 72, 3), (3, 39, 4), (3, 23, 5)]),
  (739, 492, [(2, 71, 3), (3, 40, 4), (3, 23, 5)]),
  (746, 493, [(2, 69, 3), (3, 41, 4), (3, 24, 5)]),
  (753, 494, [(2, 68, 3), (3, 41, 4), (3, 24, 5), (4, 1, 6)]),
  (760, 497, [(2, 67, 3), (3, 42, 4), (3, 25, 5)]),
  (767, 498, [(2, 66, 3), (3, 42, 4), (3, 25, 5), (4, 1, 6)]),
  (774, 499, [(2, 65, 3), (3, 42, 4), (3, 26, 5), (4, 1, 6)]),
  (781, 502, [(2, 64, 3), (3, 43, 4), (3, 26, 5), (4, 1, 6)]),
  (788, 503, [(2, 63, 3), (3, 44, 4), (3, 26, 5), (4, 1, 6)]),
  (795, 504, [(2, 62, 3), (3, 44, 4), (3, 27, 5), (4, 1, 6)]),
  (802, 507, [(2, 61, 3), (3, 45, 4), (3, 27, 5), (4, 1, 6)]),
  (810, 509, [(2, 60, 3), (3, 45, 4), (3, 28, 5), (4, 1, 6)]),
  (818, 511, [(2, 59, 3), (3, 46, 4), (3, 28, 5), (4, 1, 6)]),
  (826, 513, [(2, 58, 3), (3, 46, 4), (3, 29, 5), (4, 1, 6)]),
  (834, 513, [(2, 56, 3), (3, 47, 4), (3, 29, 5), (4, 2, 6)]),
  (842, 515, [(2, 55, 3), (3, 47, 4), (3, 30, 5), (4, 2, 6)]),
  (850, 517, [(2, 55, 3), (3, 47, 4), (3, 30, 5), (4, 2, 6)]),
  (858, 519, [(2, 54, 3), (3, 48, 4), (3, 30, 5), (4, 2, 6)]),
  (866, 521, [(2, 53, 3), (3, 48, 4), (3, 31, 5), (4, 2, 6)]),
  (874, 521, [(2, 51, 3), (3, 49, 4), (3, 32, 5), (4, 2, 6)]),
  (882, 523, [(2, 50, 3), (3, 49, 4), (3, 33, 5), (4, 2, 6)]),
  (890, 525, [(2, 50, 3), (3, 49, 4), (3, 33, 5), (4, 2, 6)]),
  (898, 527, [(2, 49, 3), (3, 49, 4), (3, 34, 5), (4, 2, 6)]),
  (906, 529, [(2, 48, 3), (3, 50, 4), (3, 34, 5), (4, 2, 6)]),
  (915, 530, [(2, 47, 3), (3, 50, 4), (3, 34, 5), (4, 3, 6)]),
  (924, 531, [(2, 46, 3), (3, 50, 4), (3, 35, 5), (4, 3, 6)]),
  (933, 534, [(2, 45, 3), (3, 51, 4), (3, 36, 5), (4, 2, 6)]),
  (942, 535, [(2, 44, 3), (3, 51, 4), (3, 36, 5), (4, 3, 6)]),
  (951, 536, [(2, 43, 3), (3, 51, 4), (3, 37, 5), (4, 3, 6)]),
  (960, 539, [(2, 43, 3), (3, 51, 4), (3, 37, 5), (4, 3, 6)]),
  (969, 540, [(2, 42, 3), (3, 51, 4), (3, 38, 5), (4, 3, 6)]),
  (978, 541, [(2, 41, 3), (3, 51, 4), (3, 39, 5), (4, 3, 6)]),
  (987, 544, [(2, 40, 3), (3, 51, 4), (3, 40, 5), (4, 3, 6)]),
  (996, 545, [(2, 40, 3), (3, 51, 4), (3, 40, 5), (4, 3, 6)]),
  (1005, 546, [(2, 39, 3), (3, 51, 4), (3, 40, 5), (4, 4, 6)]),
  (1015, 548, [(2, 38, 3), (3, 51, 4), (3, 41, 5), (4, 4, 6)]),
  (1025, 550, [(2, 37, 3), (3, 51, 4), (3, 42, 5), (4, 4, 6)]),
  (1035, 552, [(2, 37, 3), (3, 51, 4), (3, 42, 5), (4, 4, 6)]),
  (1045, 554, [(2, 36, 3), (3, 51, 4), (3, 43, 5), (4, 4, 6)]),
  (1055, 556, [(2, 35, 3), (3, 51, 4), (3, 44, 5), (4, 4, 6)]),
  (1065, 556, [(2, 34, 3), (3, 51, 4), (3, 45, 5), (4, 4, 6)]),
  (1075, 558, [(2, 34, 3), (3, 50, 4), (3, 46, 5), (4, 4, 6)]),
  (1085, 560, [(2, 33, 3), (3, 50, 4), (3, 47, 5), (4, 4, 6)]),
  (1095, 562, [(2, 33, 3), (3, 50, 4), (3, 47, 5), (4, 4, 6)]),
  (1105, 562, [(2, 32, 3), (3, 49, 4), (3, 48, 5), (4, 5, 6)]),
  (1116, 565, [(2, 31, 3), (3, 50, 4), (3, 49, 5), (4, 4, 6)]),
  (1127, 566, [(2, 31, 3), (3, 49, 4), (3, 49, 5), (4, 5, 6)]),
  (1138, 567, [(2, 30, 3), (3, 49, 4), (3, 50, 5), (4, 5, 6)]),
  (1149, 570, [(2, 30, 3), (3, 48, 4), (3, 51, 5), (4, 5, 6)]),
  (1160, 571, [(2, 29, 3), (3, 48, 4), (3, 52, 5), (4, 5, 6)]),
  (1171, 572, [(2, 28, 3), (3, 48, 4), (3, 53, 5), (4, 5, 6)]),
  (1182, 573, [(2, 28, 3), (3, 47, 4), (3, 53, 5), (4, 6, 6)]),
  (1193, 576, [(2, 28, 3), (3, 47, 4), (3, 53, 5), (4, 6, 6)]),
  (1204, 577, [(2, 27, 3), (3, 46, 4), (3, 55, 5), (4, 6, 6)]),
  (1216, 579, [(2, 26, 3), (3, 46, 4), (3, 56, 5), (4, 6, 6)]),
  (1228, 581, [(2, 26, 3), (3, 46, 4), (3, 56, 5), (4, 6, 6)]),
  (1240, 583, [(2, 26, 3), (3, 45, 4), (3, 57, 5), (4, 6, 6)]),
  (1252, 583, [(2, 25, 3), (3, 44, 4), (3, 58, 5), (4, 7, 6)]),
  (1264, 585, [(2, 25, 3), (3, 43, 4), (3, 59, 5), (4, 7, 6)]),
  (1276, 587, [(2, 24, 3), (3, 43, 4), (3, 60, 5), (4, 7, 6)]),
  (1288, 589, [(2, 24, 3), (3, 43, 4), (3, 60, 5), (4, 7, 6)]),
  (1300, 589, [(2, 23, 3), (3, 42, 4), (3, 62, 5), (4, 7, 6)]),
  (1313, 592, [(2, 23, 3), (3, 41, 4), (3, 62, 5), (4, 8, 6)]),
  (1326, 593, [(2, 22, 3), (3, 41, 4), (3, 64, 5), (4, 7, 6)]),
  (1339, 594, [(2, 22, 3), (3, 40, 4), (3, 64, 5), (4, 8, 6)]),
  (1352, 597, [(2, 22, 3), (3, 39, 4), (3, 65, 5), (4, 8, 6)]),
  (1365, 598, [(2, 21, 3), (3, 39, 4), (3, 66, 5), (4, 8, 6)])]

theorem small137 : smallOK 137 1364 certs137 = true := by decide +kernel

/-- The certificates for `t = 138`. -/
def certs138 : List Cert := [
  (136, 135, [(1, 135, 1)]),
  (137, 136, [(1, 135, 1)]),
  (138, 137, [(1, 135, 1)]),
  (139, 138, [(1, 135, 1)]),
  (140, 139, [(1, 135, 1)]),
  (141, 140, [(1, 135, 1)]),
  (142, 141, [(1, 135, 1)]),
  (143, 142, [(1, 135, 1)]),
  (144, 143, [(1, 135, 1)]),
  (145, 144, [(1, 135, 1)]),
  (146, 145, [(1, 135, 1)]),
  (147, 146, [(1, 135, 1)]),
  (148, 147, [(1, 135, 1)]),
  (149, 148, [(1, 135, 1)]),
  (150, 149, [(1, 135, 1)]),
  (151, 150, [(1, 135, 1)]),
  (152, 151, [(1, 135, 1)]),
  (153, 152, [(1, 135, 1)]),
  (154, 153, [(1, 135, 1)]),
  (155, 154, [(1, 135, 1)]),
  (156, 155, [(1, 135, 1)]),
  (157, 156, [(1, 135, 1)]),
  (158, 157, [(1, 135, 1)]),
  (159, 158, [(1, 135, 1)]),
  (160, 159, [(1, 135, 1)]),
  (161, 160, [(1, 135, 1)]),
  (162, 161, [(1, 135, 1)]),
  (163, 162, [(1, 135, 1)]),
  (164, 163, [(1, 135, 1)]),
  (165, 164, [(1, 135, 1)]),
  (166, 165, [(1, 135, 1)]),
  (167, 166, [(1, 135, 1)]),
  (168, 167, [(1, 135, 1)]),
  (169, 168, [(1, 135, 1)]),
  (170, 169, [(1, 135, 1)]),
  (171, 170, [(1, 135, 1)]),
  (172, 171, [(1, 135, 1)]),
  (173, 172, [(1, 135, 1)]),
  (174, 173, [(1, 135, 1)]),
  (175, 174, [(1, 135, 1)]),
  (176, 175, [(1, 135, 1)]),
  (177, 176, [(1, 135, 1)]),
  (178, 177, [(1, 135, 1)]),
  (179, 178, [(1, 135, 1)]),
  (180, 179, [(1, 135, 1)]),
  (181, 180, [(1, 135, 1)]),
  (182, 181, [(1, 135, 1)]),
  (183, 182, [(1, 135, 1)]),
  (184, 183, [(1, 135, 1)]),
  (185, 184, [(1, 135, 1)]),
  (186, 185, [(1, 135, 1)]),
  (187, 186, [(1, 135, 1)]),
  (188, 187, [(1, 135, 1)]),
  (189, 188, [(1, 135, 1)]),
  (190, 189, [(1, 135, 1)]),
  (191, 190, [(1, 135, 1)]),
  (192, 191, [(1, 135, 1)]),
  (193, 192, [(1, 135, 1)]),
  (194, 193, [(1, 135, 1)]),
  (195, 194, [(1, 135, 1)]),
  (196, 195, [(1, 135, 1)]),
  (197, 196, [(1, 135, 1)]),
  (198, 197, [(1, 135, 1)]),
  (199, 198, [(1, 135, 1)]),
  (200, 199, [(1, 135, 1)]),
  (202, 201, [(1, 135, 1)]),
  (204, 203, [(1, 135, 1)]),
  (206, 205, [(1, 135, 1)]),
  (208, 207, [(1, 135, 1)]),
  (210, 209, [(1, 135, 1)]),
  (212, 211, [(1, 135, 1)]),
  (214, 213, [(1, 135, 1)]),
  (216, 215, [(1, 135, 1)]),
  (218, 217, [(1, 135, 1)]),
  (220, 219, [(1, 135, 1)]),
  (222, 221, [(1, 135, 1)]),
  (224, 223, [(1, 135, 1)]),
  (226, 225, [(1, 135, 1)]),
  (228, 227, [(1, 135, 1)]),
  (230, 229, [(1, 135, 1)]),
  (232, 231, [(1, 135, 1)]),
  (234, 233, [(1, 135, 1)]),
  (236, 235, [(1, 135, 1)]),
  (238, 237, [(1, 135, 1)]),
  (240, 239, [(1, 135, 1)]),
  (242, 241, [(1, 135, 1)]),
  (244, 243, [(1, 135, 1)]),
  (246, 245, [(1, 135, 1)]),
  (248, 247, [(1, 135, 1)]),
  (250, 249, [(1, 135, 1)]),
  (252, 251, [(1, 135, 1)]),
  (254, 253, [(1, 135, 1)]),
  (256, 255, [(1, 135, 1)]),
  (258, 257, [(1, 135, 1)]),
  (260, 259, [(1, 135, 1)]),
  (262, 261, [(1, 135, 1)]),
  (264, 263, [(1, 135, 1)]),
  (266, 265, [(1, 135, 1)]),
  (268, 267, [(1, 135, 1)]),
  (270, 269, [(1, 135, 1)]),
  (272, 271, [(1, 135, 1)]),
  (274, 273, [(1, 135, 1)]),
  (276, 275, [(1, 135, 1)]),
  (278, 277, [(1, 135, 1)]),
  (280, 279, [(1, 135, 1)]),
  (282, 281, [(1, 135, 1)]),
  (284, 283, [(1, 135, 1)]),
  (286, 285, [(1, 135, 1)]),
  (288, 287, [(1, 135, 1)]),
  (290, 289, [(1, 135, 1)]),
  (292, 291, [(1, 135, 1)]),
  (294, 293, [(1, 135, 1)]),
  (296, 293, [(1, 60, 1), (2, 70, 3), (3, 4, 4), (4, 1, 5)]),
  (298, 295, [(1, 60, 1), (2, 71, 3), (3, 4, 4)]),
  (300, 297, [(1, 60, 1), (2, 72, 3), (3, 3, 4)]),
  (303, 300, [(1, 61, 1), (2, 72, 3), (3, 2, 4)]),
  (306, 303, [(1, 62, 1), (2, 73, 3)]),
  (309, 306, [(1, 62, 1), (2, 73, 3)]),
  (312, 309, [(1, 63, 1), (2, 72, 3)]),
  (315, 312, [(1, 63, 1), (2, 72, 3)]),
  (318, 315, [(1, 64, 1), (2, 71, 3)]),
  (321, 318, [(1, 65, 1), (2, 70, 3)]),
  (324, 321, [(1, 65, 1), (2, 70, 3)]),
  (327, 324, [(1, 66, 1), (2, 69, 3)]),
  (330, 327, [(1, 66, 1), (2, 69, 3)]),
  (333, 330, [(1, 67, 1), (2, 68, 3)]),
  (336, 333, [(1, 68, 1), (2, 67, 3)]),
  (339, 336, [(1, 68, 1), (2, 67, 3)]),
  (342, 339, [(1, 69, 1), (2, 66, 3)]),
  (345, 340, [(1, 39, 1), (2, 88, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (348, 343, [(1, 39, 1), (2, 89, 3), (3, 6, 4), (4, 1, 5)]),
  (351, 346, [(1, 39, 1), (2, 90, 3), (3, 6, 4)]),
  (354, 349, [(1, 40, 1), (2, 91, 3), (3, 4, 4)]),
  (357, 352, [(1, 40, 1), (2, 92, 3), (3, 3, 4)]),
  (360, 355, [(1, 40, 1), (2, 93, 3), (3, 2, 4)]),
  (363, 358, [(1, 41, 1), (2, 93, 3), (3, 1, 4)]),
  (366, 361, [(1, 41, 1), (2, 94, 3)]),
  (369, 364, [(1, 41, 1), (2, 94, 3)]),
  (372, 365, [(1, 29, 1), (2, 96, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (375, 368, [(1, 29, 1), (2, 97, 3), (3, 7, 4), (4, 2, 5)]),
  (378, 371, [(1, 30, 1), (2, 98, 3), (3, 7, 4)]),
  (381, 374, [(1, 30, 1), (2, 99, 3), (3, 6, 4)]),
  (384, 377, [(1, 30, 1), (2, 100, 3), (3, 5, 4)]),
  (387, 380, [(1, 30, 1), (2, 101, 3), (3, 4, 4)]),
  (390, 381, [(1, 23, 1), (2, 101, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (393, 384, [(1, 24, 1), (2, 101, 3), (3, 8, 4), (4, 2, 5)]),
  (396, 387, [(1, 24, 1), (2, 102, 3), (3, 8, 4), (4, 1, 5)]),
  (399, 390, [(1, 24, 1), (2, 103, 3), (3, 8, 4)]),
  (402, 391, [(1, 20, 1), (2, 102, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (406, 395, [(1, 20, 1), (2, 103, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (410, 399, [(1, 20, 1), (2, 105, 3), (3, 8, 4), (4, 2, 5)]),
  (414, 401, [(1, 17, 1), (2, 104, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (418, 405, [(1, 17, 1), (2, 106, 3), (3, 9, 4), (4, 3, 5)]),
  (422, 407, [(1, 15, 1), (2, 105, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (426, 407, [(2, 134, 3), (3, 1, 5)]),
  (430, 409, [(2, 135, 3)]),
  (434, 409, [(2, 133, 3), (3, 2, 5)]),
  (438, 411, [(2, 134, 3), (3, 1, 5)]),
  (442, 411, [(2, 132, 3), (3, 1, 4), (3, 2, 5)]),
  (446, 413, [(2, 132, 3), (3, 1, 4), (3, 2, 5)]),
  (450, 413, [(2, 131, 3), (3, 1, 4), (3, 3, 5)]),
  (454, 415, [(2, 131, 3), (3, 1, 4), (3, 3, 5)]),
  (458, 415, [(2, 129, 3), (3, 2, 4), (3, 4, 5)]),
  (462, 417, [(2, 129, 3), (3, 3, 4), (3, 3, 5)]),
  (466, 417, [(2, 128, 3), (3, 3, 4), (3, 4, 5)]),
  (470, 419, [(2, 127, 3), (3, 4, 4), (3, 4, 5)]),
  (474, 419, [(2, 126, 3), (3, 4, 4), (3, 5, 5)]),
  (478, 421, [(2, 126, 3), (3, 4, 4), (3, 5, 5)]),
  (482, 423, [(2, 125, 3), (3, 5, 4), (3, 5, 5)]),
  (486, 423, [(2, 124, 3), (3, 6, 4), (3, 5, 5)]),
  (490, 425, [(2, 123, 3), (3, 7, 4), (3, 5, 5)]),
  (494, 425, [(2, 122, 3), (3, 7, 4), (3, 6, 5)]),
  (498, 427, [(2, 121, 3), (3, 8, 4), (3, 6, 5)]),
  (502, 427, [(2, 120, 3), (3, 8, 4), (3, 7, 5)]),
  (507, 430, [(2, 120, 3), (3, 9, 4), (3, 6, 5)]),
  (512, 431, [(2, 118, 3), (3, 10, 4), (3, 7, 5)]),
  (517, 432, [(2, 117, 3), (3, 10, 4), (3, 8, 5)]),
  (522, 433, [(2, 115, 3), (3, 12, 4), (3, 8, 5)]),
  (527, 436, [(2, 115, 3), (3, 12, 4), (3, 8, 5)]),
  (532, 437, [(2, 114, 3), (3, 13, 4), (3, 8, 5)]),
  (537, 438, [(2, 113, 3), (3, 13, 4), (3, 9, 5)]),
  (542, 439, [(2, 111, 3), (3, 14, 4), (3, 10, 5)]),
  (547, 440, [(2, 110, 3), (3, 15, 4), (3, 10, 5)]),
  (552, 443, [(2, 110, 3), (3, 15, 4), (3, 10, 5)]),
  (557, 444, [(2, 108, 3), (3, 17, 4), (3, 10, 5)]),
  (562, 445, [(2, 107, 3), (3, 17, 4), (3, 11, 5)]),
  (567, 448, [(2, 107, 3), (3, 18, 4), (3, 10, 5)]),
  (572, 449, [(2, 105, 3), (3, 19, 4), (3, 11, 5)]),
  (577, 450, [(2, 104, 3), (3, 19, 4), (3, 12, 5)]),
  (582, 451, [(2, 102, 3), (3, 21, 4), (3, 12, 5)]),
  (587, 452, [(2, 101, 3), (3, 21, 4), (3, 13, 5)]),
  (592, 453, [(2, 100, 3), (3, 22, 4), (3, 13, 5)]),
  (597, 456, [(2, 100, 3), (3, 22, 4), (3, 13, 5)]),
  (602, 457, [(2, 98, 3), (3, 23, 4), (3, 14, 5)]),
  (608, 459, [(2, 97, 3), (3, 24, 4), (3, 14, 5)]),
  (614, 461, [(2, 96, 3), (3, 25, 4), (3, 14, 5)]),
  (620, 461, [(2, 94, 3), (3, 26, 4), (3, 15, 5)]),
  (626, 463, [(2, 93, 3), (3, 26, 4), (3, 16, 5)]),
  (632, 465, [(2, 92, 3), (3, 27, 4), (3, 16, 5)]),
  (638, 467, [(2, 91, 3), (3, 28, 4), (3, 16, 5)]),
  (644, 469, [(2, 90, 3), (3, 29, 4), (3, 16, 5)]),
  (650, 471, [(2, 89, 3), (3, 29, 4), (3, 17, 5)]),
  (656, 473, [(2, 88, 3), (3, 30, 4), (3, 17, 5)]),
  (662, 473, [(2, 85, 3), (3, 32, 4), (3, 18, 5)]),
  (668, 475, [(2, 84, 3), (3, 32, 4), (3, 19, 5)]),
  (674, 477, [(2, 84, 3), (3, 32, 4), (3, 19, 5)]),
  (680, 479, [(2, 83, 3), (3, 33, 4), (3, 19, 5)]),
  (686, 479, [(2, 81, 3), (3, 34, 4), (3, 20, 5)]),
  (692, 481, [(2, 80, 3), (3, 35, 4), (3, 20, 5)]),
  (698, 483, [(2, 79, 3), (3, 35, 4), (3, 21, 5)]),
  (704, 485, [(2, 78, 3), (3, 36, 4), (3, 21, 5)]),
  (711, 486, [(2, 76, 3), (3, 37, 4), (3, 22, 5)]),
  (718, 489, [(2, 76, 3), (3, 37, 4), (3, 22, 5)]),
  (725, 490, [(2, 74, 3), (3, 38, 4), (3, 23, 5)]),
  (732, 493, [(2, 74, 3), (3, 39, 4), (3, 22, 5)]),
  (739, 494, [(2, 72, 3), (3, 40, 4), (3, 23, 5)]),
  (746, 495, [(2, 70, 3), (3, 41, 4), (3, 23, 5), (4, 1, 6)]),
  (753, 498, [(2, 70, 3), (3, 41, 4), (3, 24, 5)]),
  (760, 499, [(2, 68, 3), (3, 42, 4), (3, 24, 5), (4, 1, 6)]),
  (767, 500, [(2, 67, 3), (3, 42, 4), (3, 25, 5), (4, 1, 6)]),
  (774, 503, [(2, 66, 3), (3, 43, 4), (3, 26, 5)]),
  (781, 504, [(2, 65, 3), (3, 43, 4), (3, 26, 5), (4, 1, 6)]),
  (788, 505, [(2, 64, 3), (3, 44, 4), (3, 26, 5), (4, 1, 6)]),
  (795, 508, [(2, 63, 3), (3, 45, 4), (3, 26, 5), (4, 1, 6)]),
  (802, 509, [(2, 62, 3), (3, 45, 4), (3, 27, 5), (4, 1, 6)]),
  (810, 511, [(2, 61, 3), (3, 45, 4), (3, 28, 5), (4, 1, 6)]),
  (818, 513, [(2, 60, 3), (3, 46, 4), (3, 28, 5), (4, 1, 6)]),
  (826, 515, [(2, 59, 3), (3, 46, 4), (3, 29, 5), (4, 1, 6)]),
  (834, 517, [(2, 58, 3), (3, 47, 4), (3, 29, 5), (4, 1, 6)]),
  (842, 519, [(2, 57, 3), (3, 47, 4), (3, 30, 5), (4, 1, 6)]),
  (850, 519, [(2, 55, 3), (3, 48, 4), (3, 30, 5), (4, 2, 6)]),
  (858, 521, [(2, 54, 3), (3, 48, 4), (3, 31, 5), (4, 2, 6)]),
  (866, 523, [(2, 54, 3), (3, 48, 4), (3, 31, 5), (4, 2, 6)]),
  (874, 525, [(2, 53, 3), (3, 49, 4), (3, 31, 5), (4, 2, 6)]),
  (882, 527, [(2, 52, 3), (3, 49, 4), (3, 32, 5), (4, 2, 6)]),
  (890, 527, [(2, 50, 3), (3, 50, 4), (3, 33, 5), (4, 2, 6)]),
  (898, 529, [(2, 50, 3), (3, 49, 4), (3, 33, 5), (4, 3, 6)]),
  (906, 531, [(2, 49, 3), (3, 50, 4), (3, 34, 5), (4, 2, 6)]),
  (915, 532, [(2, 48, 3), (3, 50, 4), (3, 34, 5), (4, 3, 6)]),
  (924, 535, [(2, 47, 3), (3, 51, 4), (3, 35, 5), (4, 2, 6)]),
  (933, 536, [(2, 46, 3), (3, 51, 4), (3, 35, 5), (4, 3, 6)]),
  (942, 537, [(2, 45, 3), (3, 51, 4), (3, 36, 5), (4, 3, 6)]),
  (951, 540, [(2, 44, 3), (3, 51, 4), (3, 37, 5), (4, 3, 6)]),
  (960, 541, [(2, 43, 3), (3, 51, 4), (3, 38, 5), (4, 3, 6)]),
  (969, 544, [(2, 43, 3), (3, 51, 4), (3, 38, 5), (4, 3, 6)]),
  (978, 545, [(2, 42, 3), (3, 51, 4), (3, 39, 5), (4, 3, 6)]),
  (987, 546, [(2, 41, 3), (3, 51, 4), (3, 39, 5), (4, 4, 6)]),
  (996, 549, [(2, 41, 3), (3, 51, 4), (3, 40, 5), (4, 3, 6)]),
  (1005, 550, [(2, 40, 3), (3, 51, 4), (3, 40, 5), (4, 4, 6)]),
  (1015, 552, [(2, 39, 3), (3, 52, 4), (3, 41, 5), (4, 3, 6)]),
  (1025, 552, [(2, 38, 3), (3, 51, 4), (3, 42, 5), (4, 4, 6)]),
  (1035, 554, [(2, 37, 3), (3, 51, 4), (3, 43, 5), (4, 4, 6)]),
  (1045, 556, [(2, 36, 3), (3, 52, 4), (3, 43, 5), (4, 4, 6)]),
  (1055, 558, [(2, 36, 3), (3, 51, 4), (3, 44, 5), (4, 4, 6)]),
  (1065, 560, [(2, 35, 3), (3, 51, 4), (3, 45, 5), (4, 4, 6)]),
  (1075, 562, [(2, 35, 3), (3, 51, 4), (3, 45, 5), (4, 4, 6)]),
  (1085, 562, [(2, 34, 3), (3, 50, 4), (3, 46, 5), (4, 5, 6)]),
  (1095, 564, [(2, 33, 3), (3, 51, 4), (3, 46, 5), (4, 5, 6)]),
  (1105, 566, [(2, 33, 3), (3, 50, 4), (3, 47, 5), (4, 5, 6)]),
  (1116, 567, [(2, 32, 3), (3, 50, 4), (3, 48, 5), (4, 5, 6)]),
  (1127, 568, [(2, 31, 3), (3, 50, 4), (3, 49, 5), (4, 5, 6)]),
  (1138, 571, [(2, 31, 3), (3, 49, 4), (3, 50, 5), (4, 5, 6)]),
  (1149, 572, [(2, 30, 3), (3, 49, 4), (3, 51, 5), (4, 5, 6)]),
  (1160, 575, [(2, 30, 3), (3, 49, 4), (3, 51, 5), (4, 5, 6)]),
  (1171, 576, [(2, 29, 3), (3, 49, 4), (3, 52, 5), (4, 5, 6)]),
  (1182, 577, [(2, 28, 3), (3, 48, 4), (3, 53, 5), (4, 6, 6)]),
  (1193, 578, [(2, 28, 3), (3, 47, 4), (3, 54, 5), (4, 6, 6)]),
  (1204, 581, [(2, 28, 3), (3, 47, 4), (3, 54, 5), (4, 6, 6)]),
  (1216, 583, [(2, 27, 3), (3, 47, 4), (3, 55, 5), (4, 6, 6)]),
  (1228, 583, [(2, 26, 3), (3, 46, 4), (3, 57, 5), (4, 6, 6)]),
  (1240, 585, [(2, 26, 3), (3, 46, 4), (3, 56, 5), (4, 7, 6)]),
  (1252, 587, [(2, 25, 3), (3, 46, 4), (3, 58, 5), (4, 6, 6)]),
  (1264, 589, [(2, 25, 3), (3, 45, 4), (3, 58, 5), (4, 7, 6)]),
  (1276, 591, [(2, 25, 3), (3, 44, 4), (3, 59, 5), (4, 7, 6)]),
  (1288, 591, [(2, 24, 3), (3, 43, 4), (3, 61, 5), (4, 7, 6)]),
  (1300, 593, [(2, 24, 3), (3, 43, 4), (3, 60, 5), (4, 8, 6)]),
  (1313, 596, [(2, 23, 3), (3, 43, 4), (3, 62, 5), (4, 7, 6)]),
  (1326, 597, [(2, 23, 3), (3, 42, 4), (3, 62, 5), (4, 8, 6)]),
  (1339, 598, [(2, 22, 3), (3, 41, 4), (3, 64, 5), (4, 8, 6)]),
  (1352, 599, [(2, 22, 3), (3, 40, 4), (3, 65, 5), (4, 8, 6)]),
  (1365, 602, [(2, 22, 3), (3, 39, 4), (3, 66, 5), (4, 8, 6)]),
  (1378, 603, [(2, 21, 3), (3, 39, 4), (3, 67, 5), (4, 8, 6)])]

theorem small138 : smallOK 138 1374 certs138 = true := by decide +kernel

/-- The certificates for `t = 139`. -/
def certs139 : List Cert := [
  (137, 136, [(1, 136, 1)]),
  (138, 137, [(1, 136, 1)]),
  (139, 138, [(1, 136, 1)]),
  (140, 139, [(1, 136, 1)]),
  (141, 140, [(1, 136, 1)]),
  (142, 141, [(1, 136, 1)]),
  (143, 142, [(1, 136, 1)]),
  (144, 143, [(1, 136, 1)]),
  (145, 144, [(1, 136, 1)]),
  (146, 145, [(1, 136, 1)]),
  (147, 146, [(1, 136, 1)]),
  (148, 147, [(1, 136, 1)]),
  (149, 148, [(1, 136, 1)]),
  (150, 149, [(1, 136, 1)]),
  (151, 150, [(1, 136, 1)]),
  (152, 151, [(1, 136, 1)]),
  (153, 152, [(1, 136, 1)]),
  (154, 153, [(1, 136, 1)]),
  (155, 154, [(1, 136, 1)]),
  (156, 155, [(1, 136, 1)]),
  (157, 156, [(1, 136, 1)]),
  (158, 157, [(1, 136, 1)]),
  (159, 158, [(1, 136, 1)]),
  (160, 159, [(1, 136, 1)]),
  (161, 160, [(1, 136, 1)]),
  (162, 161, [(1, 136, 1)]),
  (163, 162, [(1, 136, 1)]),
  (164, 163, [(1, 136, 1)]),
  (165, 164, [(1, 136, 1)]),
  (166, 165, [(1, 136, 1)]),
  (167, 166, [(1, 136, 1)]),
  (168, 167, [(1, 136, 1)]),
  (169, 168, [(1, 136, 1)]),
  (170, 169, [(1, 136, 1)]),
  (171, 170, [(1, 136, 1)]),
  (172, 171, [(1, 136, 1)]),
  (173, 172, [(1, 136, 1)]),
  (174, 173, [(1, 136, 1)]),
  (175, 174, [(1, 136, 1)]),
  (176, 175, [(1, 136, 1)]),
  (177, 176, [(1, 136, 1)]),
  (178, 177, [(1, 136, 1)]),
  (179, 178, [(1, 136, 1)]),
  (180, 179, [(1, 136, 1)]),
  (181, 180, [(1, 136, 1)]),
  (182, 181, [(1, 136, 1)]),
  (183, 182, [(1, 136, 1)]),
  (184, 183, [(1, 136, 1)]),
  (185, 184, [(1, 136, 1)]),
  (186, 185, [(1, 136, 1)]),
  (187, 186, [(1, 136, 1)]),
  (188, 187, [(1, 136, 1)]),
  (189, 188, [(1, 136, 1)]),
  (190, 189, [(1, 136, 1)]),
  (191, 190, [(1, 136, 1)]),
  (192, 191, [(1, 136, 1)]),
  (193, 192, [(1, 136, 1)]),
  (194, 193, [(1, 136, 1)]),
  (195, 194, [(1, 136, 1)]),
  (196, 195, [(1, 136, 1)]),
  (197, 196, [(1, 136, 1)]),
  (198, 197, [(1, 136, 1)]),
  (199, 198, [(1, 136, 1)]),
  (200, 199, [(1, 136, 1)]),
  (202, 201, [(1, 136, 1)]),
  (204, 203, [(1, 136, 1)]),
  (206, 205, [(1, 136, 1)]),
  (208, 207, [(1, 136, 1)]),
  (210, 209, [(1, 136, 1)]),
  (212, 211, [(1, 136, 1)]),
  (214, 213, [(1, 136, 1)]),
  (216, 215, [(1, 136, 1)]),
  (218, 217, [(1, 136, 1)]),
  (220, 219, [(1, 136, 1)]),
  (222, 221, [(1, 136, 1)]),
  (224, 223, [(1, 136, 1)]),
  (226, 225, [(1, 136, 1)]),
  (228, 227, [(1, 136, 1)]),
  (230, 229, [(1, 136, 1)]),
  (232, 231, [(1, 136, 1)]),
  (234, 233, [(1, 136, 1)]),
  (236, 235, [(1, 136, 1)]),
  (238, 237, [(1, 136, 1)]),
  (240, 239, [(1, 136, 1)]),
  (242, 241, [(1, 136, 1)]),
  (244, 243, [(1, 136, 1)]),
  (246, 245, [(1, 136, 1)]),
  (248, 247, [(1, 136, 1)]),
  (250, 249, [(1, 136, 1)]),
  (252, 251, [(1, 136, 1)]),
  (254, 253, [(1, 136, 1)]),
  (256, 255, [(1, 136, 1)]),
  (258, 257, [(1, 136, 1)]),
  (260, 259, [(1, 136, 1)]),
  (262, 261, [(1, 136, 1)]),
  (264, 263, [(1, 136, 1)]),
  (266, 265, [(1, 136, 1)]),
  (268, 267, [(1, 136, 1)]),
  (270, 269, [(1, 136, 1)]),
  (272, 271, [(1, 136, 1)]),
  (274, 273, [(1, 136, 1)]),
  (276, 275, [(1, 136, 1)]),
  (278, 277, [(1, 136, 1)]),
  (280, 279, [(1, 136, 1)]),
  (282, 281, [(1, 136, 1)]),
  (284, 283, [(1, 136, 1)]),
  (286, 285, [(1, 136, 1)]),
  (288, 287, [(1, 136, 1)]),
  (290, 289, [(1, 136, 1)]),
  (292, 291, [(1, 136, 1)]),
  (294, 293, [(1, 136, 1)]),
  (296, 295, [(1, 136, 1)]),
  (298, 295, [(1, 60, 1), (2, 71, 3), (3, 4, 4), (4, 1, 5)]),
  (300, 297, [(1, 60, 1), (2, 72, 3), (3, 3, 4), (4, 1, 5)]),
  (303, 300, [(1, 61, 1), (2, 72, 3), (3, 3, 4)]),
  (306, 303, [(1, 62, 1), (2, 73, 3), (3, 1, 4)]),
  (309, 306, [(1, 62, 1), (2, 74, 3)]),
  (312, 309, [(1, 63, 1), (2, 73, 3)]),
  (315, 312, [(1, 63, 1), (2, 73, 3)]),
  (318, 315, [(1, 64, 1), (2, 72, 3)]),
  (321, 318, [(1, 65, 1), (2, 71, 3)]),
  (324, 321, [(1, 65, 1), (2, 71, 3)]),
  (327, 324, [(1, 66, 1), (2, 70, 3)]),
  (330, 327, [(1, 66, 1), (2, 70, 3)]),
  (333, 330, [(1, 67, 1), (2, 69, 3)]),
  (336, 333, [(1, 68, 1), (2, 68, 3)]),
  (339, 336, [(1, 68, 1), (2, 68, 3)]),
  (342, 339, [(1, 69, 1), (2, 67, 3)]),
  (345, 342, [(1, 69, 1), (2, 67, 3)]),
  (348, 343, [(1, 39, 1), (2, 89, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (351, 346, [(1, 39, 1), (2, 90, 3), (3, 6, 4), (4, 1, 5)]),
  (354, 349, [(1, 40, 1), (2, 91, 3), (3, 5, 4)]),
  (357, 352, [(1, 40, 1), (2, 92, 3), (3, 4, 4)]),
  (360, 355, [(1, 40, 1), (2, 93, 3), (3, 3, 4)]),
  (363, 358, [(1, 41, 1), (2, 93, 3), (3, 2, 4)]),
  (366, 361, [(1, 41, 1), (2, 94, 3), (3, 1, 4)]),
  (369, 364, [(1, 41, 1), (2, 95, 3)]),
  (372, 367, [(1, 42, 1), (2, 94, 3)]),
  (375, 368, [(1, 29, 1), (2, 97, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (378, 371, [(1, 30, 1), (2, 98, 3), (3, 7, 4), (4, 1, 5)]),
  (381, 374, [(1, 30, 1), (2, 99, 3), (3, 7, 4)]),
  (384, 377, [(1, 30, 1), (2, 100, 3), (3, 6, 4)]),
  (387, 380, [(1, 30, 1), (2, 101, 3), (3, 5, 4)]),
  (390, 383, [(1, 30, 1), (2, 102, 3), (3, 4, 4)]),
  (393, 384, [(1, 24, 1), (2, 101, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (396, 387, [(1, 24, 1), (2, 102, 3), (3, 8, 4), (4, 2, 5)]),
  (399, 390, [(1, 24, 1), (2, 103, 3), (3, 8, 4), (4, 1, 5)]),
  (402, 393, [(1, 24, 1), (2, 104, 3), (3, 8, 4)]),
  (406, 395, [(1, 20, 1), (2, 103, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (410, 399, [(1, 20, 1), (2, 105, 3), (3, 8, 4), (4, 3, 5)]),
  (414, 403, [(1, 20, 1), (2, 106, 3), (3, 9, 4), (4, 1, 5)]),
  (418, 405, [(1, 17, 1), (2, 106, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (422, 409, [(1, 17, 1), (2, 107, 3), (3, 9, 4), (4, 3, 5)]),
  (426, 409, [(2, 136, 3)]),
  (430, 411, [(2, 136, 3)]),
  (434, 411, [(2, 135, 3), (3, 1, 5)]),
  (438, 413, [(2, 135, 3), (3, 1, 5)]),
  (442, 413, [(2, 134, 3), (3, 2, 5)]),
  (446, 415, [(2, 134, 3), (3, 2, 5)]),
  (450, 415, [(2, 132, 3), (3, 1, 4), (3, 3, 5)]),
  (454, 417, [(2, 132, 3), (3, 1, 4), (3, 3, 5)]),
  (458, 417, [(2, 131, 3), (3, 2, 4), (3, 3, 5)]),
  (462, 419, [(2, 131, 3), (3, 2, 4), (3, 3, 5)]),
  (466, 419, [(2, 129, 3), (3, 3, 4), (3, 4, 5)]),
  (470, 421, [(2, 129, 3), (3, 3, 4), (3, 4, 5)]),
  (474, 423, [(2, 129, 3), (3, 3, 4), (3, 4, 5)]),
  (478, 423, [(2, 127, 3), (3, 4, 4), (3, 5, 5)]),
  (482, 425, [(2, 127, 3), (3, 5, 4), (3, 4, 5)]),
  (486, 425, [(2, 125, 3), (3, 6, 4), (3, 5, 5)]),
  (490, 427, [(2, 125, 3), (3, 6, 4), (3, 5, 5)]),
  (494, 427, [(2, 123, 3), (3, 7, 4), (3, 6, 5)]),
  (498, 429, [(2, 123, 3), (3, 7, 4), (3, 6, 5)]),
  (502, 431, [(2, 123, 3), (3, 7, 4), (3, 6, 5)]),
  (507, 432, [(2, 121, 3), (3, 9, 4), (3, 6, 5)]),
  (512, 433, [(2, 120, 3), (3, 9, 4), (3, 7, 5)]),
  (517, 434, [(2, 118, 3), (3, 10, 4), (3, 8, 5)]),
  (522, 435, [(2, 117, 3), (3, 11, 4), (3, 8, 5)]),
  (527, 438, [(2, 117, 3), (3, 11, 4), (3, 8, 5)]),
  (532, 439, [(2, 116, 3), (3, 12, 4), (3, 8, 5)]),
  (537, 440, [(2, 114, 3), (3, 13, 4), (3, 9, 5)]),
  (542, 441, [(2, 113, 3), (3, 14, 4), (3, 9, 5)]),
  (547, 444, [(2, 113, 3), (3, 14, 4), (3, 9, 5)]),
  (552, 445, [(2, 111, 3), (3, 15, 4), (3, 10, 5)]),
  (557, 446, [(2, 110, 3), (3, 16, 4), (3, 10, 5)]),
  (562, 447, [(2, 108, 3), (3, 17, 4), (3, 11, 5)]),
  (567, 448, [(2, 107, 3), (3, 18, 4), (3, 11, 5)]),
  (572, 451, [(2, 107, 3), (3, 18, 4), (3, 11, 5)]),
  (577, 452, [(2, 105, 3), (3, 19, 4), (3, 12, 5)]),
  (582, 453, [(2, 104, 3), (3, 20, 4), (3, 12, 5)]),
  (587, 456, [(2, 104, 3), (3, 20, 4), (3, 12, 5)]),
  (592, 457, [(2, 102, 3), (3, 22, 4), (3, 12, 5)]),
  (597, 458, [(2, 101, 3), (3, 22, 4), (3, 13, 5)]),
  (602, 459, [(2, 100, 3), (3, 23, 4), (3, 13, 5)]),
  (608, 461, [(2, 99, 3), (3, 23, 4), (3, 14, 5)]),
  (614, 463, [(2, 97, 3), (3, 25, 4), (3, 14, 5)]),
  (620, 465, [(2, 96, 3), (3, 26, 4), (3, 14, 5)]),
  (626, 467, [(2, 95, 3), (3, 26, 4), (3, 15, 5)]),
  (632, 467, [(2, 93, 3), (3, 27, 4), (3, 16, 5)]),
  (638, 469, [(2, 92, 3), (3, 28, 4), (3, 16, 5)]),
  (644, 471, [(2, 91, 3), (3, 29, 4), (3, 16, 5)]),
  (650, 473, [(2, 90, 3), (3, 29, 4), (3, 17, 5)]),
  (656, 475, [(2, 89, 3), (3, 30, 4), (3, 17, 5)]),
  (662, 475, [(2, 87, 3), (3, 31, 4), (3, 18, 5)]),
  (668, 477, [(2, 86, 3), (3, 32, 4), (3, 18, 5)]),
  (674, 479, [(2, 85, 3), (3, 32, 4), (3, 19, 5)]),
  (680, 481, [(2, 84, 3), (3, 33, 4), (3, 19, 5)]),
  (686, 483, [(2, 83, 3), (3, 34, 4), (3, 19, 5)]),
  (692, 483, [(2, 81, 3), (3, 35, 4), (3, 20, 5)]),
  (698, 485, [(2, 80, 3), (3, 35, 4), (3, 21, 5)]),
  (704, 487, [(2, 79, 3), (3, 36, 4), (3, 21, 5)]),
  (711, 490, [(2, 79, 3), (3, 36, 4), (3, 21, 5)]),
  (718, 491, [(2, 77, 3), (3, 37, 4), (3, 22, 5)]),
  (725, 492, [(2, 75, 3), (3, 38, 4), (3, 23, 5)]),
  (732, 495, [(2, 75, 3), (3, 39, 4), (3, 22, 5)]),
  (739, 496, [(2, 73, 3), (3, 40, 4), (3, 23, 5)]),
  (746, 499, [(2, 72, 3), (3, 41, 4), (3, 23, 5)]),
  (753, 500, [(2, 71, 3), (3, 41, 4), (3, 24, 5)]),
  (760, 501, [(2, 69, 3), (3, 42, 4), (3, 24, 5), (4, 1, 6)]),
  (767, 504, [(2, 69, 3), (3, 42, 4), (3, 25, 5)]),
  (774, 505, [(2, 67, 3), (3, 43, 4), (3, 25, 5), (4, 1, 6)]),
  (781, 506, [(2, 66, 3), (3, 43, 4), (3, 26, 5), (4, 1, 6)]),
  (788, 507, [(2, 65, 3), (3, 44, 4), (3, 26, 5), (4, 1, 6)]),
  (795, 510, [(2, 64, 3), (3, 45, 4), (3, 26, 5), (4, 1, 6)]),
  (802, 511, [(2, 63, 3), (3, 45, 4), (3, 27, 5), (4, 1, 6)]),
  (810, 513, [(2, 62, 3), (3, 45, 4), (3, 28, 5), (4, 1, 6)]),
  (818, 515, [(2, 61, 3), (3, 46, 4), (3, 28, 5), (4, 1, 6)]),
  (826, 517, [(2, 60, 3), (3, 46, 4), (3, 29, 5), (4, 1, 6)]),
  (834, 519, [(2, 59, 3), (3, 47, 4), (3, 29, 5), (4, 1, 6)]),
  (842, 521, [(2, 58, 3), (3, 47, 4), (3, 30, 5), (4, 1, 6)]),
  (850, 523, [(2, 57, 3), (3, 48, 4), (3, 30, 5), (4, 1, 6)]),
  (858, 525, [(2, 56, 3), (3, 48, 4), (3, 31, 5), (4, 1, 6)]),
  (866, 525, [(2, 54, 3), (3, 49, 4), (3, 31, 5), (4, 2, 6)]),
  (874, 527, [(2, 53, 3), (3, 49, 4), (3, 32, 5), (4, 2, 6)]),
  (882, 529, [(2, 53, 3), (3, 49, 4), (3, 32, 5), (4, 2, 6)]),
  (890, 531, [(2, 52, 3), (3, 50, 4), (3, 32, 5), (4, 2, 6)]),
  (898, 533, [(2, 51, 3), (3, 50, 4), (3, 33, 5), (4, 2, 6)]),
  (906, 533, [(2, 50, 3), (3, 50, 4), (3, 33, 5), (4, 3, 6)]),
  (915, 536, [(2, 49, 3), (3, 51, 4), (3, 34, 5), (4, 2, 6)]),
  (924, 537, [(2, 48, 3), (3, 51, 4), (3, 34, 5), (4, 3, 6)]),
  (933, 538, [(2, 47, 3), (3, 51, 4), (3, 35, 5), (4, 3, 6)]),
  (942, 541, [(2, 46, 3), (3, 51, 4), (3, 36, 5), (4, 3, 6)]),
  (951, 542, [(2, 45, 3), (3, 51, 4), (3, 37, 5), (4, 3, 6)]),
  (960, 545, [(2, 44, 3), (3, 52, 4), (3, 37, 5), (4, 3, 6)]),
  (969, 546, [(2, 43, 3), (3, 52, 4), (3, 38, 5), (4, 3, 6)]),
  (978, 547, [(2, 42, 3), (3, 52, 4), (3, 39, 5), (4, 3, 6)]),
  (987, 550, [(2, 42, 3), (3, 52, 4), (3, 39, 5), (4, 3, 6)]),
  (996, 551, [(2, 41, 3), (3, 52, 4), (3, 40, 5), (4, 3, 6)]),
  (1005, 552, [(2, 40, 3), (3, 52, 4), (3, 40, 5), (4, 4, 6)]),
  (1015, 554, [(2, 39, 3), (3, 52, 4), (3, 41, 5), (4, 4, 6)]),
  (1025, 556, [(2, 39, 3), (3, 52, 4), (3, 41, 5), (4, 4, 6)]),
  (1035, 558, [(2, 38, 3), (3, 52, 4), (3, 42, 5), (4, 4, 6)]),
  (1045, 558, [(2, 37, 3), (3, 52, 4), (3, 43, 5), (4, 4, 6)]),
  (1055, 560, [(2, 36, 3), (3, 52, 4), (3, 44, 5), (4, 4, 6)]),
  (1065, 562, [(2, 36, 3), (3, 51, 4), (3, 44, 5), (4, 5, 6)]),
  (1075, 564, [(2, 35, 3), (3, 52, 4), (3, 45, 5), (4, 4, 6)]),
  (1085, 566, [(2, 34, 3), (3, 52, 4), (3, 46, 5), (4, 4, 6)]),
  (1095, 568, [(2, 34, 3), (3, 51, 4), (3, 46, 5), (4, 5, 6)]),
  (1105, 568, [(2, 33, 3), (3, 51, 4), (3, 47, 5), (4, 5, 6)]),
  (1116, 571, [(2, 33, 3), (3, 51, 4), (3, 47, 5), (4, 5, 6)]),
  (1127, 572, [(2, 32, 3), (3, 50, 4), (3, 49, 5), (4, 5, 6)]),
  (1138, 573, [(2, 31, 3), (3, 50, 4), (3, 50, 5), (4, 5, 6)]),
  (1149, 576, [(2, 31, 3), (3, 50, 4), (3, 50, 5), (4, 5, 6)]),
  (1160, 577, [(2, 30, 3), (3, 50, 4), (3, 51, 5), (4, 5, 6)]),
  (1171, 580, [(2, 30, 3), (3, 49, 4), (3, 52, 5), (4, 5, 6)]),
  (1182, 581, [(2, 29, 3), (3, 49, 4), (3, 52, 5), (4, 6, 6)]),
  (1193, 582, [(2, 28, 3), (3, 49, 4), (3, 53, 5), (4, 6, 6)]),
  (1204, 583, [(2, 28, 3), (3, 48, 4), (3, 54, 5), (4, 6, 6)]),
  (1216, 585, [(2, 27, 3), (3, 48, 4), (3, 55, 5), (4, 6, 6)]),
  (1228, 587, [(2, 27, 3), (3, 47, 4), (3, 56, 5), (4, 6, 6)]),
  (1240, 589, [(2, 26, 3), (3, 47, 4), (3, 57, 5), (4, 6, 6)]),
  (1252, 589, [(2, 26, 3), (3, 46, 4), (3, 57, 5), (4, 7, 6)]),
  (1264, 591, [(2, 25, 3), (3, 46, 4), (3, 58, 5), (4, 7, 6)]),
  (1276, 593, [(2, 25, 3), (3, 45, 4), (3, 59, 5), (4, 7, 6)]),
  (1288, 595, [(2, 24, 3), (3, 45, 4), (3, 60, 5), (4, 7, 6)]),
  (1300, 597, [(2, 24, 3), (3, 44, 4), (3, 61, 5), (4, 7, 6)]),
  (1313, 598, [(2, 24, 3), (3, 43, 4), (3, 61, 5), (4, 8, 6)]),
  (1326, 601, [(2, 23, 3), (3, 43, 4), (3, 63, 5), (4, 7, 6)]),
  (1339, 602, [(2, 23, 3), (3, 42, 4), (3, 63, 5), (4, 8, 6)]),
  (1352, 603, [(2, 22, 3), (3, 41, 4), (3, 65, 5), (4, 8, 6)]),
  (1365, 606, [(2, 22, 3), (3, 41, 4), (3, 65, 5), (4, 8, 6)]),
  (1378, 607, [(2, 22, 3), (3, 40, 4), (3, 65, 5), (4, 9, 6)]),
  (1391, 608, [(2, 21, 3), (3, 39, 4), (3, 68, 5), (4, 8, 6)])]

theorem small139 : smallOK 139 1385 certs139 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S140.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {140, 141, 142, 143, 144, 145, 146, 147} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 140`. -/
def certs140 : List Cert := [
  (138, 137, [(1, 137, 1)]),
  (139, 138, [(1, 137, 1)]),
  (140, 139, [(1, 137, 1)]),
  (141, 140, [(1, 137, 1)]),
  (142, 141, [(1, 137, 1)]),
  (143, 142, [(1, 137, 1)]),
  (144, 143, [(1, 137, 1)]),
  (145, 144, [(1, 137, 1)]),
  (146, 145, [(1, 137, 1)]),
  (147, 146, [(1, 137, 1)]),
  (148, 147, [(1, 137, 1)]),
  (149, 148, [(1, 137, 1)]),
  (150, 149, [(1, 137, 1)]),
  (151, 150, [(1, 137, 1)]),
  (152, 151, [(1, 137, 1)]),
  (153, 152, [(1, 137, 1)]),
  (154, 153, [(1, 137, 1)]),
  (155, 154, [(1, 137, 1)]),
  (156, 155, [(1, 137, 1)]),
  (157, 156, [(1, 137, 1)]),
  (158, 157, [(1, 137, 1)]),
  (159, 158, [(1, 137, 1)]),
  (160, 159, [(1, 137, 1)]),
  (161, 160, [(1, 137, 1)]),
  (162, 161, [(1, 137, 1)]),
  (163, 162, [(1, 137, 1)]),
  (164, 163, [(1, 137, 1)]),
  (165, 164, [(1, 137, 1)]),
  (166, 165, [(1, 137, 1)]),
  (167, 166, [(1, 137, 1)]),
  (168, 167, [(1, 137, 1)]),
  (169, 168, [(1, 137, 1)]),
  (170, 169, [(1, 137, 1)]),
  (171, 170, [(1, 137, 1)]),
  (172, 171, [(1, 137, 1)]),
  (173, 172, [(1, 137, 1)]),
  (174, 173, [(1, 137, 1)]),
  (175, 174, [(1, 137, 1)]),
  (176, 175, [(1, 137, 1)]),
  (177, 176, [(1, 137, 1)]),
  (178, 177, [(1, 137, 1)]),
  (179, 178, [(1, 137, 1)]),
  (180, 179, [(1, 137, 1)]),
  (181, 180, [(1, 137, 1)]),
  (182, 181, [(1, 137, 1)]),
  (183, 182, [(1, 137, 1)]),
  (184, 183, [(1, 137, 1)]),
  (185, 184, [(1, 137, 1)]),
  (186, 185, [(1, 137, 1)]),
  (187, 186, [(1, 137, 1)]),
  (188, 187, [(1, 137, 1)]),
  (189, 188, [(1, 137, 1)]),
  (190, 189, [(1, 137, 1)]),
  (191, 190, [(1, 137, 1)]),
  (192, 191, [(1, 137, 1)]),
  (193, 192, [(1, 137, 1)]),
  (194, 193, [(1, 137, 1)]),
  (195, 194, [(1, 137, 1)]),
  (196, 195, [(1, 137, 1)]),
  (197, 196, [(1, 137, 1)]),
  (198, 197, [(1, 137, 1)]),
  (199, 198, [(1, 137, 1)]),
  (200, 199, [(1, 137, 1)]),
  (202, 201, [(1, 137, 1)]),
  (204, 203, [(1, 137, 1)]),
  (206, 205, [(1, 137, 1)]),
  (208, 207, [(1, 137, 1)]),
  (210, 209, [(1, 137, 1)]),
  (212, 211, [(1, 137, 1)]),
  (214, 213, [(1, 137, 1)]),
  (216, 215, [(1, 137, 1)]),
  (218, 217, [(1, 137, 1)]),
  (220, 219, [(1, 137, 1)]),
  (222, 221, [(1, 137, 1)]),
  (224, 223, [(1, 137, 1)]),
  (226, 225, [(1, 137, 1)]),
  (228, 227, [(1, 137, 1)]),
  (230, 229, [(1, 137, 1)]),
  (232, 231, [(1, 137, 1)]),
  (234, 233, [(1, 137, 1)]),
  (236, 235, [(1, 137, 1)]),
  (238, 237, [(1, 137, 1)]),
  (240, 239, [(1, 137, 1)]),
  (242, 241, [(1, 137, 1)]),
  (244, 243, [(1, 137, 1)]),
  (246, 245, [(1, 137, 1)]),
  (248, 247, [(1, 137, 1)]),
  (250, 249, [(1, 137, 1)]),
  (252, 251, [(1, 137, 1)]),
  (254, 253, [(1, 137, 1)]),
  (256, 255, [(1, 137, 1)]),
  (258, 257, [(1, 137, 1)]),
  (260, 259, [(1, 137, 1)]),
  (262, 261, [(1, 137, 1)]),
  (264, 263, [(1, 137, 1)]),
  (266, 265, [(1, 137, 1)]),
  (268, 267, [(1, 137, 1)]),
  (270, 269, [(1, 137, 1)]),
  (272, 271, [(1, 137, 1)]),
  (274, 273, [(1, 137, 1)]),
  (276, 275, [(1, 137, 1)]),
  (278, 277, [(1, 137, 1)]),
  (280, 279, [(1, 137, 1)]),
  (282, 281, [(1, 137, 1)]),
  (284, 283, [(1, 137, 1)]),
  (286, 285, [(1, 137, 1)]),
  (288, 287, [(1, 137, 1)]),
  (290, 289, [(1, 137, 1)]),
  (292, 291, [(1, 137, 1)]),
  (294, 293, [(1, 137, 1)]),
  (296, 295, [(1, 137, 1)]),
  (298, 297, [(1, 137, 1)]),
  (300, 299, [(1, 137, 1)]),
  (303, 300, [(1, 61, 1), (2, 72, 3), (3, 4, 4)]),
  (306, 303, [(1, 62, 1), (2, 73, 3), (3, 2, 4)]),
  (309, 306, [(1, 62, 1), (2, 74, 3), (3, 1, 4)]),
  (312, 309, [(1, 63, 1), (2, 74, 3)]),
  (315, 312, [(1, 63, 1), (2, 74, 3)]),
  (318, 315, [(1, 64, 1), (2, 73, 3)]),
  (321, 318, [(1, 65, 1), (2, 72, 3)]),
  (324, 321, [(1, 65, 1), (2, 72, 3)]),
  (327, 324, [(1, 66, 1), (2, 71, 3)]),
  (330, 327, [(1, 66, 1), (2, 71, 3)]),
  (333, 330, [(1, 67, 1), (2, 70, 3)]),
  (336, 333, [(1, 68, 1), (2, 69, 3)]),
  (339, 336, [(1, 68, 1), (2, 69, 3)]),
  (342, 339, [(1, 69, 1), (2, 68, 3)]),
  (345, 342, [(1, 69, 1), (2, 68, 3)]),
  (348, 345, [(1, 70, 1), (2, 67, 3)]),
  (351, 346, [(1, 39, 1), (2, 90, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (354, 349, [(1, 40, 1), (2, 91, 3), (3, 5, 4), (4, 1, 5)]),
  (357, 352, [(1, 40, 1), (2, 92, 3), (3, 5, 4)]),
  (360, 355, [(1, 40, 1), (2, 93, 3), (3, 4, 4)]),
  (363, 358, [(1, 41, 1), (2, 93, 3), (3, 3, 4)]),
  (366, 361, [(1, 41, 1), (2, 94, 3), (3, 2, 4)]),
  (369, 364, [(1, 41, 1), (2, 95, 3), (3, 1, 4)]),
  (372, 367, [(1, 42, 1), (2, 95, 3)]),
  (375, 370, [(1, 42, 1), (2, 95, 3)]),
  (378, 371, [(1, 30, 1), (2, 98, 3), (3, 7, 4), (4, 2, 5)]),
  (381, 374, [(1, 30, 1), (2, 99, 3), (3, 7, 4), (4, 1, 5)]),
  (384, 377, [(1, 30, 1), (2, 100, 3), (3, 7, 4)]),
  (387, 380, [(1, 30, 1), (2, 101, 3), (3, 6, 4)]),
  (390, 383, [(1, 30, 1), (2, 102, 3), (3, 5, 4)]),
  (393, 384, [(1, 24, 1), (2, 101, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (396, 387, [(1, 24, 1), (2, 102, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (399, 390, [(1, 24, 1), (2, 103, 3), (3, 8, 4), (4, 2, 5)]),
  (402, 393, [(1, 24, 1), (2, 104, 3), (3, 8, 4), (4, 1, 5)]),
  (406, 397, [(1, 24, 1), (2, 105, 3), (3, 8, 4)]),
  (410, 399, [(1, 20, 1), (2, 105, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6)]),
  (414, 403, [(1, 20, 1), (2, 106, 3), (3, 9, 4), (4, 2, 5)]),
  (418, 405, [(1, 17, 1), (2, 106, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (422, 409, [(1, 17, 1), (2, 107, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (426, 411, [(2, 137, 3)]),
  (430, 413, [(2, 137, 3)]),
  (434, 413, [(2, 136, 3), (3, 1, 5)]),
  (438, 415, [(2, 136, 3), (3, 1, 5)]),
  (442, 415, [(2, 135, 3), (3, 2, 5)]),
  (446, 417, [(2, 135, 3), (3, 2, 5)]),
  (450, 417, [(2, 134, 3), (3, 3, 5)]),
  (454, 419, [(2, 134, 3), (3, 1, 4), (3, 2, 5)]),
  (458, 419, [(2, 132, 3), (3, 2, 4), (3, 3, 5)]),
  (462, 421, [(2, 132, 3), (3, 2, 4), (3, 3, 5)]),
  (466, 423, [(2, 132, 3), (3, 2, 4), (3, 3, 5)]),
  (470, 423, [(2, 130, 3), (3, 3, 4), (3, 4, 5)]),
  (474, 425, [(2, 130, 3), (3, 3, 4), (3, 4, 5)]),
  (478, 425, [(2, 129, 3), (3, 4, 4), (3, 4, 5)]),
  (482, 427, [(2, 128, 3), (3, 5, 4), (3, 4, 5)]),
  (486, 427, [(2, 127, 3), (3, 5, 4), (3, 5, 5)]),
  (490, 429, [(2, 126, 3), (3, 6, 4), (3, 5, 5)]),
  (494, 429, [(2, 125, 3), (3, 6, 4), (3, 6, 5)]),
  (498, 431, [(2, 125, 3), (3, 6, 4), (3, 6, 5)]),
  (502, 433, [(2, 124, 3), (3, 7, 4), (3, 6, 5)]),
  (507, 434, [(2, 123, 3), (3, 8, 4), (3, 6, 5)]),
  (512, 435, [(2, 121, 3), (3, 9, 4), (3, 7, 5)]),
  (517, 436, [(2, 120, 3), (3, 10, 4), (3, 7, 5)]),
  (522, 439, [(2, 120, 3), (3, 10, 4), (3, 7, 5)]),
  (527, 440, [(2, 119, 3), (3, 11, 4), (3, 7, 5)]),
  (532, 441, [(2, 117, 3), (3, 12, 4), (3, 8, 5)]),
  (537, 442, [(2, 116, 3), (3, 12, 4), (3, 9, 5)]),
  (542, 443, [(2, 114, 3), (3, 14, 4), (3, 9, 5)]),
  (547, 446, [(2, 114, 3), (3, 14, 4), (3, 9, 5)]),
  (552, 447, [(2, 113, 3), (3, 15, 4), (3, 9, 5)]),
  (557, 448, [(2, 111, 3), (3, 16, 4), (3, 10, 5)]),
  (562, 449, [(2, 110, 3), (3, 16, 4), (3, 11, 5)]),
  (567, 452, [(2, 110, 3), (3, 17, 4), (3, 10, 5)]),
  (572, 453, [(2, 108, 3), (3, 18, 4), (3, 11, 5)]),
  (577, 454, [(2, 107, 3), (3, 19, 4), (3, 11, 5)]),
  (582, 455, [(2, 105, 3), (3, 20, 4), (3, 12, 5)]),
  (587, 458, [(2, 105, 3), (3, 20, 4), (3, 12, 5)]),
  (592, 459, [(2, 104, 3), (3, 21, 4), (3, 12, 5)]),
  (597, 460, [(2, 102, 3), (3, 22, 4), (3, 13, 5)]),
  (602, 461, [(2, 101, 3), (3, 23, 4), (3, 13, 5)]),
  (608, 463, [(2, 100, 3), (3, 23, 4), (3, 14, 5)]),
  (614, 465, [(2, 99, 3), (3, 24, 4), (3, 14, 5)]),
  (620, 467, [(2, 98, 3), (3, 25, 4), (3, 14, 5)]),
  (626, 469, [(2, 97, 3), (3, 26, 4), (3, 14, 5)]),
  (632, 471, [(2, 96, 3), (3, 26, 4), (3, 15, 5)]),
  (638, 471, [(2, 93, 3), (3, 28, 4), (3, 16, 5)]),
  (644, 473, [(2, 92, 3), (3, 29, 4), (3, 16, 5)]),
  (650, 475, [(2, 91, 3), (3, 29, 4), (3, 17, 5)]),
  (656, 477, [(2, 90, 3), (3, 30, 4), (3, 17, 5)]),
  (662, 479, [(2, 89, 3), (3, 31, 4), (3, 17, 5)]),
  (668, 479, [(2, 87, 3), (3, 32, 4), (3, 18, 5)]),
  (674, 481, [(2, 86, 3), (3, 32, 4), (3, 19, 5)]),
  (680, 483, [(2, 85, 3), (3, 33, 4), (3, 19, 5)]),
  (686, 485, [(2, 84, 3), (3, 34, 4), (3, 19, 5)]),
  (692, 487, [(2, 83, 3), (3, 35, 4), (3, 19, 5)]),
  (698, 489, [(2, 82, 3), (3, 35, 4), (3, 20, 5)]),
  (704, 489, [(2, 80, 3), (3, 36, 4), (3, 21, 5)]),
  (711, 492, [(2, 80, 3), (3, 36, 4), (3, 21, 5)]),
  (718, 493, [(2, 78, 3), (3, 37, 4), (3, 22, 5)]),
  (725, 496, [(2, 77, 3), (3, 38, 4), (3, 22, 5)]),
  (732, 497, [(2, 76, 3), (3, 39, 4), (3, 22, 5)]),
  (739, 498, [(2, 74, 3), (3, 40, 4), (3, 23, 5)]),
  (746, 501, [(2, 74, 3), (3, 40, 4), (3, 23, 5)]),
  (753, 502, [(2, 72, 3), (3, 41, 4), (3, 24, 5)]),
  (760, 505, [(2, 71, 3), (3, 42, 4), (3, 24, 5)]),
  (767, 506, [(2, 70, 3), (3, 42, 4), (3, 25, 5)]),
  (774, 507, [(2, 68, 3), (3, 43, 4), (3, 25, 5), (4, 1, 6)]),
  (781, 510, [(2, 68, 3), (3, 43, 4), (3, 26, 5)]),
  (788, 511, [(2, 67, 3), (3, 44, 4), (3, 25, 5), (4, 1, 6)]),
  (795, 512, [(2, 65, 3), (3, 45, 4), (3, 26, 5), (4, 1, 6)]),
  (802, 513, [(2, 64, 3), (3, 45, 4), (3, 27, 5), (4, 1, 6)]),
  (810, 517, [(2, 64, 3), (3, 45, 4), (3, 27, 5), (4, 1, 6)]),
  (818, 517, [(2, 62, 3), (3, 46, 4), (3, 27, 5), (4, 2, 6)]),
  (826, 519, [(2, 61, 3), (3, 46, 4), (3, 28, 5), (4, 2, 6)]),
  (834, 521, [(2, 60, 3), (3, 47, 4), (3, 28, 5), (4, 2, 6)]),
  (842, 523, [(2, 59, 3), (3, 47, 4), (3, 29, 5), (4, 2, 6)]),
  (850, 525, [(2, 58, 3), (3, 48, 4), (3, 29, 5), (4, 2, 6)]),
  (858, 527, [(2, 57, 3), (3, 48, 4), (3, 30, 5), (4, 2, 6)]),
  (866, 529, [(2, 56, 3), (3, 49, 4), (3, 30, 5), (4, 2, 6)]),
  (874, 531, [(2, 55, 3), (3, 49, 4), (3, 31, 5), (4, 2, 6)]),
  (882, 531, [(2, 53, 3), (3, 50, 4), (3, 32, 5), (4, 2, 6)]),
  (890, 533, [(2, 52, 3), (3, 50, 4), (3, 33, 5), (4, 2, 6)]),
  (898, 535, [(2, 52, 3), (3, 50, 4), (3, 33, 5), (4, 2, 6)]),
  (906, 537, [(2, 51, 3), (3, 51, 4), (3, 33, 5), (4, 2, 6)]),
  (915, 538, [(2, 50, 3), (3, 51, 4), (3, 33, 5), (4, 3, 6)]),
  (924, 541, [(2, 49, 3), (3, 51, 4), (3, 35, 5), (4, 2, 6)]),
  (933, 542, [(2, 48, 3), (3, 51, 4), (3, 35, 5), (4, 3, 6)]),
  (942, 543, [(2, 47, 3), (3, 51, 4), (3, 36, 5), (4, 3, 6)]),
  (951, 546, [(2, 46, 3), (3, 52, 4), (3, 36, 5), (4, 3, 6)]),
  (960, 547, [(2, 45, 3), (3, 52, 4), (3, 37, 5), (4, 3, 6)]),
  (969, 548, [(2, 44, 3), (3, 52, 4), (3, 38, 5), (4, 3, 6)]),
  (978, 551, [(2, 44, 3), (3, 52, 4), (3, 38, 5), (4, 3, 6)]),
  (987, 552, [(2, 43, 3), (3, 52, 4), (3, 38, 5), (4, 4, 6)]),
  (996, 553, [(2, 42, 3), (3, 52, 4), (3, 39, 5), (4, 4, 6)]),
  (1005, 556, [(2, 41, 3), (3, 53, 4), (3, 40, 5), (4, 3, 6)]),
  (1015, 558, [(2, 40, 3), (3, 53, 4), (3, 41, 5), (4, 3, 6)]),
  (1025, 558, [(2, 39, 3), (3, 53, 4), (3, 41, 5), (4, 4, 6)]),
  (1035, 560, [(2, 38, 3), (3, 53, 4), (3, 42, 5), (4, 4, 6)]),
  (1045, 562, [(2, 38, 3), (3, 52, 4), (3, 43, 5), (4, 4, 6)]),
  (1055, 564, [(2, 37, 3), (3, 53, 4), (3, 43, 5), (4, 4, 6)]),
  (1065, 566, [(2, 36, 3), (3, 53, 4), (3, 44, 5), (4, 4, 6)]),
  (1075, 568, [(2, 36, 3), (3, 52, 4), (3, 45, 5), (4, 4, 6)]),
  (1085, 568, [(2, 35, 3), (3, 52, 4), (3, 45, 5), (4, 5, 6)]),
  (1095, 570, [(2, 34, 3), (3, 52, 4), (3, 46, 5), (4, 5, 6)]),
  (1105, 572, [(2, 34, 3), (3, 52, 4), (3, 46, 5), (4, 5, 6)]),
  (1116, 573, [(2, 33, 3), (3, 51, 4), (3, 48, 5), (4, 5, 6)]),
  (1127, 576, [(2, 32, 3), (3, 52, 4), (3, 48, 5), (4, 5, 6)]),
  (1138, 577, [(2, 32, 3), (3, 51, 4), (3, 49, 5), (4, 5, 6)]),
  (1149, 578, [(2, 31, 3), (3, 51, 4), (3, 50, 5), (4, 5, 6)]),
  (1160, 581, [(2, 31, 3), (3, 50, 4), (3, 51, 5), (4, 5, 6)]),
  (1171, 582, [(2, 30, 3), (3, 50, 4), (3, 51, 5), (4, 6, 6)]),
  (1182, 583, [(2, 29, 3), (3, 50, 4), (3, 52, 5), (4, 6, 6)]),
  (1193, 584, [(2, 29, 3), (3, 49, 4), (3, 53, 5), (4, 6, 6)]),
  (1204, 587, [(2, 28, 3), (3, 49, 4), (3, 54, 5), (4, 6, 6)]),
  (1216, 589, [(2, 28, 3), (3, 49, 4), (3, 54, 5), (4, 6, 6)]),
  (1228, 591, [(2, 27, 3), (3, 49, 4), (3, 55, 5), (4, 6, 6)]),
  (1240, 591, [(2, 27, 3), (3, 47, 4), (3, 56, 5), (4, 7, 6)]),
  (1252, 593, [(2, 26, 3), (3, 47, 4), (3, 57, 5), (4, 7, 6)]),
  (1264, 595, [(2, 26, 3), (3, 46, 4), (3, 58, 5), (4, 7, 6)]),
  (1276, 597, [(2, 25, 3), (3, 46, 4), (3, 59, 5), (4, 7, 6)]),
  (1288, 599, [(2, 25, 3), (3, 46, 4), (3, 59, 5), (4, 7, 6)]),
  (1300, 599, [(2, 24, 3), (3, 45, 4), (3, 61, 5), (4, 7, 6)]),
  (1313, 602, [(2, 24, 3), (3, 44, 4), (3, 62, 5), (4, 7, 6)]),
  (1326, 603, [(2, 23, 3), (3, 44, 4), (3, 63, 5), (4, 7, 6)]),
  (1339, 604, [(2, 23, 3), (3, 43, 4), (3, 63, 5), (4, 8, 6)]),
  (1352, 607, [(2, 23, 3), (3, 42, 4), (3, 64, 5), (4, 8, 6)]),
  (1365, 608, [(2, 22, 3), (3, 42, 4), (3, 65, 5), (4, 8, 6)]),
  (1378, 611, [(2, 22, 3), (3, 41, 4), (3, 66, 5), (4, 8, 6)]),
  (1391, 612, [(2, 22, 3), (3, 40, 4), (3, 66, 5), (4, 9, 6)]),
  (1404, 613, [(2, 21, 3), (3, 39, 4), (3, 68, 5), (4, 9, 6)])]

theorem small140 : smallOK 140 1396 certs140 = true := by decide +kernel

/-- The certificates for `t = 141`. -/
def certs141 : List Cert := [
  (139, 138, [(1, 138, 1)]),
  (140, 139, [(1, 138, 1)]),
  (141, 140, [(1, 138, 1)]),
  (142, 141, [(1, 138, 1)]),
  (143, 142, [(1, 138, 1)]),
  (144, 143, [(1, 138, 1)]),
  (145, 144, [(1, 138, 1)]),
  (146, 145, [(1, 138, 1)]),
  (147, 146, [(1, 138, 1)]),
  (148, 147, [(1, 138, 1)]),
  (149, 148, [(1, 138, 1)]),
  (150, 149, [(1, 138, 1)]),
  (151, 150, [(1, 138, 1)]),
  (152, 151, [(1, 138, 1)]),
  (153, 152, [(1, 138, 1)]),
  (154, 153, [(1, 138, 1)]),
  (155, 154, [(1, 138, 1)]),
  (156, 155, [(1, 138, 1)]),
  (157, 156, [(1, 138, 1)]),
  (158, 157, [(1, 138, 1)]),
  (159, 158, [(1, 138, 1)]),
  (160, 159, [(1, 138, 1)]),
  (161, 160, [(1, 138, 1)]),
  (162, 161, [(1, 138, 1)]),
  (163, 162, [(1, 138, 1)]),
  (164, 163, [(1, 138, 1)]),
  (165, 164, [(1, 138, 1)]),
  (166, 165, [(1, 138, 1)]),
  (167, 166, [(1, 138, 1)]),
  (168, 167, [(1, 138, 1)]),
  (169, 168, [(1, 138, 1)]),
  (170, 169, [(1, 138, 1)]),
  (171, 170, [(1, 138, 1)]),
  (172, 171, [(1, 138, 1)]),
  (173, 172, [(1, 138, 1)]),
  (174, 173, [(1, 138, 1)]),
  (175, 174, [(1, 138, 1)]),
  (176, 175, [(1, 138, 1)]),
  (177, 176, [(1, 138, 1)]),
  (178, 177, [(1, 138, 1)]),
  (179, 178, [(1, 138, 1)]),
  (180, 179, [(1, 138, 1)]),
  (181, 180, [(1, 138, 1)]),
  (182, 181, [(1, 138, 1)]),
  (183, 182, [(1, 138, 1)]),
  (184, 183, [(1, 138, 1)]),
  (185, 184, [(1, 138, 1)]),
  (186, 185, [(1, 138, 1)]),
  (187, 186, [(1, 138, 1)]),
  (188, 187, [(1, 138, 1)]),
  (189, 188, [(1, 138, 1)]),
  (190, 189, [(1, 138, 1)]),
  (191, 190, [(1, 138, 1)]),
  (192, 191, [(1, 138, 1)]),
  (193, 192, [(1, 138, 1)]),
  (194, 193, [(1, 138, 1)]),
  (195, 194, [(1, 138, 1)]),
  (196, 195, [(1, 138, 1)]),
  (197, 196, [(1, 138, 1)]),
  (198, 197, [(1, 138, 1)]),
  (199, 198, [(1, 138, 1)]),
  (200, 199, [(1, 138, 1)]),
  (202, 201, [(1, 138, 1)]),
  (204, 203, [(1, 138, 1)]),
  (206, 205, [(1, 138, 1)]),
  (208, 207, [(1, 138, 1)]),
  (210, 209, [(1, 138, 1)]),
  (212, 211, [(1, 138, 1)]),
  (214, 213, [(1, 138, 1)]),
  (216, 215, [(1, 138, 1)]),
  (218, 217, [(1, 138, 1)]),
  (220, 219, [(1, 138, 1)]),
  (222, 221, [(1, 138, 1)]),
  (224, 223, [(1, 138, 1)]),
  (226, 225, [(1, 138, 1)]),
  (228, 227, [(1, 138, 1)]),
  (230, 229, [(1, 138, 1)]),
  (232, 231, [(1, 138, 1)]),
  (234, 233, [(1, 138, 1)]),
  (236, 235, [(1, 138, 1)]),
  (238, 237, [(1, 138, 1)]),
  (240, 239, [(1, 138, 1)]),
  (242, 241, [(1, 138, 1)]),
  (244, 243, [(1, 138, 1)]),
  (246, 245, [(1, 138, 1)]),
  (248, 247, [(1, 138, 1)]),
  (250, 249, [(1, 138, 1)]),
  (252, 251, [(1, 138, 1)]),
  (254, 253, [(1, 138, 1)]),
  (256, 255, [(1, 138, 1)]),
  (258, 257, [(1, 138, 1)]),
  (260, 259, [(1, 138, 1)]),
  (262, 261, [(1, 138, 1)]),
  (264, 263, [(1, 138, 1)]),
  (266, 265, [(1, 138, 1)]),
  (268, 267, [(1, 138, 1)]),
  (270, 269, [(1, 138, 1)]),
  (272, 271, [(1, 138, 1)]),
  (274, 273, [(1, 138, 1)]),
  (276, 275, [(1, 138, 1)]),
  (278, 277, [(1, 138, 1)]),
  (280, 279, [(1, 138, 1)]),
  (282, 281, [(1, 138, 1)]),
  (284, 283, [(1, 138, 1)]),
  (286, 285, [(1, 138, 1)]),
  (288, 287, [(1, 138, 1)]),
  (290, 289, [(1, 138, 1)]),
  (292, 291, [(1, 138, 1)]),
  (294, 293, [(1, 138, 1)]),
  (296, 295, [(1, 138, 1)]),
  (298, 297, [(1, 138, 1)]),
  (300, 299, [(1, 138, 1)]),
  (303, 300, [(1, 61, 1), (2, 72, 3), (3, 4, 4), (4, 1, 5)]),
  (306, 303, [(1, 62, 1), (2, 73, 3), (3, 3, 4)]),
  (309, 306, [(1, 62, 1), (2, 74, 3), (3, 2, 4)]),
  (312, 309, [(1, 63, 1), (2, 74, 3), (3, 1, 4)]),
  (315, 312, [(1, 63, 1), (2, 75, 3)]),
  (318, 315, [(1, 64, 1), (2, 74, 3)]),
  (321, 318, [(1, 65, 1), (2, 73, 3)]),
  (324, 321, [(1, 65, 1), (2, 73, 3)]),
  (327, 324, [(1, 66, 1), (2, 72, 3)]),
  (330, 327, [(1, 66, 1), (2, 72, 3)]),
  (333, 330, [(1, 67, 1), (2, 71, 3)]),
  (336, 333, [(1, 68, 1), (2, 70, 3)]),
  (339, 336, [(1, 68, 1), (2, 70, 3)]),
  (342, 339, [(1, 69, 1), (2, 69, 3)]),
  (345, 342, [(1, 69, 1), (2, 69, 3)]),
  (348, 345, [(1, 70, 1), (2, 68, 3)]),
  (351, 348, [(1, 71, 1), (2, 67, 3)]),
  (354, 349, [(1, 40, 1), (2, 91, 3), (3, 5, 4), (4, 2, 5)]),
  (357, 352, [(1, 40, 1), (2, 92, 3), (3, 5, 4), (4, 1, 5)]),
  (360, 355, [(1, 40, 1), (2, 93, 3), (3, 5, 4)]),
  (363, 358, [(1, 41, 1), (2, 93, 3), (3, 4, 4)]),
  (366, 361, [(1, 41, 1), (2, 94, 3), (3, 3, 4)]),
  (369, 364, [(1, 41, 1), (2, 95, 3), (3, 2, 4)]),
  (372, 367, [(1, 42, 1), (2, 96, 3)]),
  (375, 370, [(1, 42, 1), (2, 96, 3)]),
  (378, 371, [(1, 30, 1), (2, 98, 3), (3, 7, 4), (4, 2, 5), (6, 1, 8)]),
  (381, 374, [(1, 30, 1), (2, 99, 3), (3, 7, 4), (4, 2, 5)]),
  (384, 377, [(1, 30, 1), (2, 100, 3), (3, 7, 4), (4, 1, 5)]),
  (387, 380, [(1, 30, 1), (2, 101, 3), (3, 7, 4)]),
  (390, 383, [(1, 30, 1), (2, 102, 3), (3, 6, 4)]),
  (393, 386, [(1, 31, 1), (2, 102, 3), (3, 5, 4)]),
  (396, 387, [(1, 24, 1), (2, 102, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (399, 390, [(1, 24, 1), (2, 103, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (402, 393, [(1, 24, 1), (2, 104, 3), (3, 8, 4), (4, 2, 5)]),
  (406, 397, [(1, 24, 1), (2, 105, 3), (3, 8, 4), (4, 1, 5)]),
  (410, 399, [(1, 20, 1), (2, 105, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (414, 403, [(1, 20, 1), (2, 106, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (418, 407, [(1, 20, 1), (2, 107, 3), (3, 9, 4), (4, 2, 5)]),
  (422, 409, [(1, 17, 1), (2, 107, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (426, 413, [(1, 18, 1), (2, 107, 3), (3, 10, 4), (4, 3, 5)]),
  (430, 415, [(2, 138, 3)]),
  (434, 417, [(2, 138, 3)]),
  (438, 417, [(2, 137, 3), (3, 1, 5)]),
  (442, 419, [(2, 137, 3), (3, 1, 5)]),
  (446, 419, [(2, 136, 3), (3, 2, 5)]),
  (450, 421, [(2, 136, 3), (3, 2, 5)]),
  (454, 421, [(2, 135, 3), (3, 1, 4), (3, 2, 5)]),
  (458, 423, [(2, 135, 3), (3, 1, 4), (3, 2, 5)]),
  (462, 423, [(2, 133, 3), (3, 2, 4), (3, 3, 5)]),
  (466, 425, [(2, 133, 3), (3, 2, 4), (3, 3, 5)]),
  (470, 425, [(2, 132, 3), (3, 2, 4), (3, 4, 5)]),
  (474, 427, [(2, 132, 3), (3, 3, 4), (3, 3, 5)]),
  (478, 427, [(2, 130, 3), (3, 4, 4), (3, 4, 5)]),
  (482, 429, [(2, 130, 3), (3, 4, 4), (3, 4, 5)]),
  (486, 429, [(2, 128, 3), (3, 5, 4), (3, 5, 5)]),
  (490, 431, [(2, 128, 3), (3, 5, 4), (3, 5, 5)]),
  (494, 433, [(2, 128, 3), (3, 5, 4), (3, 5, 5)]),
  (498, 433, [(2, 126, 3), (3, 6, 4), (3, 6, 5)]),
  (502, 435, [(2, 126, 3), (3, 7, 4), (3, 5, 5)]),
  (507, 436, [(2, 124, 3), (3, 8, 4), (3, 6, 5)]),
  (512, 437, [(2, 123, 3), (3, 8, 4), (3, 7, 5)]),
  (517, 438, [(2, 121, 3), (3, 10, 4), (3, 7, 5)]),
  (522, 441, [(2, 122, 3), (3, 9, 4), (3, 7, 5)]),
  (527, 442, [(2, 120, 3), (3, 11, 4), (3, 7, 5)]),
  (532, 443, [(2, 119, 3), (3, 11, 4), (3, 8, 5)]),
  (537, 444, [(2, 117, 3), (3, 12, 4), (3, 9, 5)]),
  (542, 445, [(2, 116, 3), (3, 13, 4), (3, 9, 5)]),
  (547, 448, [(2, 116, 3), (3, 13, 4), (3, 9, 5)]),
  (552, 449, [(2, 114, 3), (3, 15, 4), (3, 9, 5)]),
  (557, 450, [(2, 113, 3), (3, 15, 4), (3, 10, 5)]),
  (562, 453, [(2, 113, 3), (3, 16, 4), (3, 9, 5)]),
  (567, 454, [(2, 111, 3), (3, 17, 4), (3, 10, 5)]),
  (572, 455, [(2, 110, 3), (3, 17, 4), (3, 11, 5)]),
  (577, 456, [(2, 108, 3), (3, 19, 4), (3, 11, 5)]),
  (582, 457, [(2, 107, 3), (3, 19, 4), (3, 12, 5)]),
  (587, 460, [(2, 107, 3), (3, 20, 4), (3, 11, 5)]),
  (592, 461, [(2, 105, 3), (3, 21, 4), (3, 12, 5)]),
  (597, 462, [(2, 104, 3), (3, 21, 4), (3, 13, 5)]),
  (602, 463, [(2, 103, 3), (3, 22, 4), (3, 13, 5)]),
  (608, 465, [(2, 101, 3), (3, 23, 4), (3, 14, 5)]),
  (614, 467, [(2, 100, 3), (3, 24, 4), (3, 14, 5)]),
  (620, 469, [(2, 99, 3), (3, 25, 4), (3, 14, 5)]),
  (626, 471, [(2, 98, 3), (3, 26, 4), (3, 14, 5)]),
  (632, 473, [(2, 97, 3), (3, 26, 4), (3, 15, 5)]),
  (638, 473, [(2, 95, 3), (3, 27, 4), (3, 16, 5)]),
  (644, 475, [(2, 94, 3), (3, 28, 4), (3, 16, 5)]),
  (650, 477, [(2, 93, 3), (3, 29, 4), (3, 16, 5)]),
  (656, 479, [(2, 92, 3), (3, 29, 4), (3, 17, 5)]),
  (662, 481, [(2, 91, 3), (3, 30, 4), (3, 17, 5)]),
  (668, 483, [(2, 90, 3), (3, 31, 4), (3, 17, 5)]),
  (674, 485, [(2, 89, 3), (3, 32, 4), (3, 17, 5)]),
  (680, 485, [(2, 86, 3), (3, 33, 4), (3, 19, 5)]),
  (686, 487, [(2, 85, 3), (3, 34, 4), (3, 19, 5)]),
  (692, 489, [(2, 84, 3), (3, 35, 4), (3, 19, 5)]),
  (698, 491, [(2, 84, 3), (3, 35, 4), (3, 19, 5)]),
  (704, 493, [(2, 83, 3), (3, 35, 4), (3, 20, 5)]),
  (711, 494, [(2, 81, 3), (3, 36, 4), (3, 21, 5)]),
  (718, 495, [(2, 79, 3), (3, 37, 4), (3, 22, 5)]),
  (725, 498, [(2, 78, 3), (3, 38, 4), (3, 22, 5)]),
  (732, 499, [(2, 77, 3), (3, 39, 4), (3, 22, 5)]),
  (739, 502, [(2, 76, 3), (3, 40, 4), (3, 22, 5)]),
  (746, 503, [(2, 75, 3), (3, 40, 4), (3, 23, 5)]),
  (753, 504, [(2, 73, 3), (3, 41, 4), (3, 23, 5), (4, 1, 6)]),
  (760, 507, [(2, 72, 3), (3, 42, 4), (3, 24, 5)]),
  (767, 508, [(2, 71, 3), (3, 42, 4), (3, 24, 5), (4, 1, 6)]),
  (774, 511, [(2, 70, 3), (3, 43, 4), (3, 25, 5)]),
  (781, 512, [(2, 69, 3), (3, 43, 4), (3, 25, 5), (4, 1, 6)]),
  (788, 513, [(2, 68, 3), (3, 44, 4), (3, 25, 5), (4, 1, 6)]),
  (795, 514, [(2, 66, 3), (3, 45, 4), (3, 26, 5), (4, 1, 6)]),
  (802, 517, [(2, 66, 3), (3, 45, 4), (3, 26, 5), (4, 1, 6)]),
  (810, 519, [(2, 65, 3), (3, 45, 4), (3, 27, 5), (4, 1, 6)]),
  (818, 521, [(2, 63, 3), (3, 47, 4), (3, 27, 5), (4, 1, 6)]),
  (826, 523, [(2, 62, 3), (3, 47, 4), (3, 28, 5), (4, 1, 6)]),
  (834, 525, [(2, 61, 3), (3, 48, 4), (3, 28, 5), (4, 1, 6)]),
  (842, 527, [(2, 60, 3), (3, 48, 4), (3, 29, 5), (4, 1, 6)]),
  (850, 527, [(2, 58, 3), (3, 49, 4), (3, 29, 5), (4, 2, 6)]),
  (858, 529, [(2, 57, 3), (3, 49, 4), (3, 30, 5), (4, 2, 6)]),
  (866, 531, [(2, 57, 3), (3, 49, 4), (3, 30, 5), (4, 2, 6)]),
  (874, 533, [(2, 56, 3), (3, 49, 4), (3, 31, 5), (4, 2, 6)]),
  (882, 535, [(2, 55, 3), (3, 50, 4), (3, 31, 5), (4, 2, 6)]),
  (890, 537, [(2, 54, 3), (3, 50, 4), (3, 32, 5), (4, 2, 6)]),
  (898, 537, [(2, 52, 3), (3, 51, 4), (3, 33, 5), (4, 2, 6)]),
  (906, 539, [(2, 52, 3), (3, 51, 4), (3, 33, 5), (4, 2, 6)]),
  (915, 542, [(2, 51, 3), (3, 51, 4), (3, 34, 5), (4, 2, 6)]),
  (924, 543, [(2, 50, 3), (3, 51, 4), (3, 34, 5), (4, 3, 6)]),
  (933, 546, [(2, 49, 3), (3, 52, 4), (3, 35, 5), (4, 2, 6)]),
  (942, 547, [(2, 48, 3), (3, 52, 4), (3, 35, 5), (4, 3, 6)]),
  (951, 548, [(2, 47, 3), (3, 52, 4), (3, 36, 5), (4, 3, 6)]),
  (960, 549, [(2, 46, 3), (3, 52, 4), (3, 37, 5), (4, 3, 6)]),
  (969, 552, [(2, 45, 3), (3, 53, 4), (3, 37, 5), (4, 3, 6)]),
  (978, 553, [(2, 44, 3), (3, 53, 4), (3, 38, 5), (4, 3, 6)]),
  (987, 556, [(2, 44, 3), (3, 53, 4), (3, 38, 5), (4, 3, 6)]),
  (996, 557, [(2, 43, 3), (3, 53, 4), (3, 39, 5), (4, 3, 6)]),
  (1005, 558, [(2, 42, 3), (3, 53, 4), (3, 39, 5), (4, 4, 6)]),
  (1015, 560, [(2, 41, 3), (3, 53, 4), (3, 40, 5), (4, 4, 6)]),
  (1025, 562, [(2, 40, 3), (3, 53, 4), (3, 41, 5), (4, 4, 6)]),
  (1035, 564, [(2, 39, 3), (3, 54, 4), (3, 41, 5), (4, 4, 6)]),
  (1045, 566, [(2, 39, 3), (3, 53, 4), (3, 42, 5), (4, 4, 6)]),
  (1055, 566, [(2, 38, 3), (3, 53, 4), (3, 42, 5), (4, 5, 6)]),
  (1065, 568, [(2, 37, 3), (3, 53, 4), (3, 44, 5), (4, 4, 6)]),
  (1075, 570, [(2, 36, 3), (3, 53, 4), (3, 45, 5), (4, 4, 6)]),
  (1085, 572, [(2, 36, 3), (3, 53, 4), (3, 44, 5), (4, 5, 6)]),
  (1095, 574, [(2, 35, 3), (3, 53, 4), (3, 46, 5), (4, 4, 6)]),
  (1105, 576, [(2, 35, 3), (3, 52, 4), (3, 46, 5), (4, 5, 6)]),
  (1116, 577, [(2, 34, 3), (3, 52, 4), (3, 47, 5), (4, 5, 6)]),
  (1127, 578, [(2, 33, 3), (3, 52, 4), (3, 48, 5), (4, 5, 6)]),
  (1138, 579, [(2, 32, 3), (3, 52, 4), (3, 49, 5), (4, 5, 6)]),
  (1149, 582, [(2, 32, 3), (3, 51, 4), (3, 50, 5), (4, 5, 6)]),
  (1160, 583, [(2, 31, 3), (3, 51, 4), (3, 50, 5), (4, 6, 6)]),
  (1171, 586, [(2, 31, 3), (3, 51, 4), (3, 51, 5), (4, 5, 6)]),
  (1182, 587, [(2, 30, 3), (3, 51, 4), (3, 51, 5), (4, 6, 6)]),
  (1193, 588, [(2, 29, 3), (3, 50, 4), (3, 53, 5), (4, 6, 6)]),
  (1204, 591, [(2, 29, 3), (3, 50, 4), (3, 53, 5), (4, 6, 6)]),
  (1216, 591, [(2, 28, 3), (3, 49, 4), (3, 55, 5), (4, 6, 6)]),
  (1228, 593, [(2, 28, 3), (3, 49, 4), (3, 54, 5), (4, 7, 6)]),
  (1240, 595, [(2, 27, 3), (3, 49, 4), (3, 56, 5), (4, 6, 6)]),
  (1252, 597, [(2, 27, 3), (3, 48, 4), (3, 56, 5), (4, 7, 6)]),
  (1264, 599, [(2, 26, 3), (3, 48, 4), (3, 58, 5), (4, 6, 6)]),
  (1276, 601, [(2, 26, 3), (3, 47, 4), (3, 58, 5), (4, 7, 6)]),
  (1288, 601, [(2, 25, 3), (3, 46, 4), (3, 60, 5), (4, 7, 6)]),
  (1300, 603, [(2, 25, 3), (3, 46, 4), (3, 60, 5), (4, 7, 6)]),
  (1313, 606, [(2, 24, 3), (3, 46, 4), (3, 61, 5), (4, 7, 6)]),
  (1326, 607, [(2, 24, 3), (3, 45, 4), (3, 62, 5), (4, 7, 6)]),
  (1339, 608, [(2, 23, 3), (3, 44, 4), (3, 63, 5), (4, 8, 6)]),
  (1352, 609, [(2, 23, 3), (3, 43, 4), (3, 64, 5), (4, 8, 6)]),
  (1365, 612, [(2, 23, 3), (3, 42, 4), (3, 65, 5), (4, 8, 6)]),
  (1378, 613, [(2, 22, 3), (3, 42, 4), (3, 66, 5), (4, 8, 6)]),
  (1391, 614, [(2, 22, 3), (3, 41, 4), (3, 66, 5), (4, 9, 6)]),
  (1404, 617, [(2, 22, 3), (3, 40, 4), (3, 67, 5), (4, 9, 6)]),
  (1418, 619, [(2, 21, 3), (3, 40, 4), (3, 68, 5), (4, 9, 6)])]

theorem small141 : smallOK 141 1407 certs141 = true := by decide +kernel

/-- The certificates for `t = 142`. -/
def certs142 : List Cert := [
  (140, 139, [(1, 139, 1)]),
  (141, 140, [(1, 139, 1)]),
  (142, 141, [(1, 139, 1)]),
  (143, 142, [(1, 139, 1)]),
  (144, 143, [(1, 139, 1)]),
  (145, 144, [(1, 139, 1)]),
  (146, 145, [(1, 139, 1)]),
  (147, 146, [(1, 139, 1)]),
  (148, 147, [(1, 139, 1)]),
  (149, 148, [(1, 139, 1)]),
  (150, 149, [(1, 139, 1)]),
  (151, 150, [(1, 139, 1)]),
  (152, 151, [(1, 139, 1)]),
  (153, 152, [(1, 139, 1)]),
  (154, 153, [(1, 139, 1)]),
  (155, 154, [(1, 139, 1)]),
  (156, 155, [(1, 139, 1)]),
  (157, 156, [(1, 139, 1)]),
  (158, 157, [(1, 139, 1)]),
  (159, 158, [(1, 139, 1)]),
  (160, 159, [(1, 139, 1)]),
  (161, 160, [(1, 139, 1)]),
  (162, 161, [(1, 139, 1)]),
  (163, 162, [(1, 139, 1)]),
  (164, 163, [(1, 139, 1)]),
  (165, 164, [(1, 139, 1)]),
  (166, 165, [(1, 139, 1)]),
  (167, 166, [(1, 139, 1)]),
  (168, 167, [(1, 139, 1)]),
  (169, 168, [(1, 139, 1)]),
  (170, 169, [(1, 139, 1)]),
  (171, 170, [(1, 139, 1)]),
  (172, 171, [(1, 139, 1)]),
  (173, 172, [(1, 139, 1)]),
  (174, 173, [(1, 139, 1)]),
  (175, 174, [(1, 139, 1)]),
  (176, 175, [(1, 139, 1)]),
  (177, 176, [(1, 139, 1)]),
  (178, 177, [(1, 139, 1)]),
  (179, 178, [(1, 139, 1)]),
  (180, 179, [(1, 139, 1)]),
  (181, 180, [(1, 139, 1)]),
  (182, 181, [(1, 139, 1)]),
  (183, 182, [(1, 139, 1)]),
  (184, 183, [(1, 139, 1)]),
  (185, 184, [(1, 139, 1)]),
  (186, 185, [(1, 139, 1)]),
  (187, 186, [(1, 139, 1)]),
  (188, 187, [(1, 139, 1)]),
  (189, 188, [(1, 139, 1)]),
  (190, 189, [(1, 139, 1)]),
  (191, 190, [(1, 139, 1)]),
  (192, 191, [(1, 139, 1)]),
  (193, 192, [(1, 139, 1)]),
  (194, 193, [(1, 139, 1)]),
  (195, 194, [(1, 139, 1)]),
  (196, 195, [(1, 139, 1)]),
  (197, 196, [(1, 139, 1)]),
  (198, 197, [(1, 139, 1)]),
  (199, 198, [(1, 139, 1)]),
  (200, 199, [(1, 139, 1)]),
  (202, 201, [(1, 139, 1)]),
  (204, 203, [(1, 139, 1)]),
  (206, 205, [(1, 139, 1)]),
  (208, 207, [(1, 139, 1)]),
  (210, 209, [(1, 139, 1)]),
  (212, 211, [(1, 139, 1)]),
  (214, 213, [(1, 139, 1)]),
  (216, 215, [(1, 139, 1)]),
  (218, 217, [(1, 139, 1)]),
  (220, 219, [(1, 139, 1)]),
  (222, 221, [(1, 139, 1)]),
  (224, 223, [(1, 139, 1)]),
  (226, 225, [(1, 139, 1)]),
  (228, 227, [(1, 139, 1)]),
  (230, 229, [(1, 139, 1)]),
  (232, 231, [(1, 139, 1)]),
  (234, 233, [(1, 139, 1)]),
  (236, 235, [(1, 139, 1)]),
  (238, 237, [(1, 139, 1)]),
  (240, 239, [(1, 139, 1)]),
  (242, 241, [(1, 139, 1)]),
  (244, 243, [(1, 139, 1)]),
  (246, 245, [(1, 139, 1)]),
  (248, 247, [(1, 139, 1)]),
  (250, 249, [(1, 139, 1)]),
  (252, 251, [(1, 139, 1)]),
  (254, 253, [(1, 139, 1)]),
  (256, 255, [(1, 139, 1)]),
  (258, 257, [(1, 139, 1)]),
  (260, 259, [(1, 139, 1)]),
  (262, 261, [(1, 139, 1)]),
  (264, 263, [(1, 139, 1)]),
  (266, 265, [(1, 139, 1)]),
  (268, 267, [(1, 139, 1)]),
  (270, 269, [(1, 139, 1)]),
  (272, 271, [(1, 139, 1)]),
  (274, 273, [(1, 139, 1)]),
  (276, 275, [(1, 139, 1)]),
  (278, 277, [(1, 139, 1)]),
  (280, 279, [(1, 139, 1)]),
  (282, 281, [(1, 139, 1)]),
  (284, 283, [(1, 139, 1)]),
  (286, 285, [(1, 139, 1)]),
  (288, 287, [(1, 139, 1)]),
  (290, 289, [(1, 139, 1)]),
  (292, 291, [(1, 139, 1)]),
  (294, 293, [(1, 139, 1)]),
  (296, 295, [(1, 139, 1)]),
  (298, 297, [(1, 139, 1)]),
  (300, 299, [(1, 139, 1)]),
  (303, 302, [(1, 139, 1)]),
  (306, 303, [(1, 62, 1), (2, 73, 3), (3, 4, 4)]),
  (309, 306, [(1, 62, 1), (2, 74, 3), (3, 3, 4)]),
  (312, 309, [(1, 63, 1), (2, 74, 3), (3, 2, 4)]),
  (315, 312, [(1, 63, 1), (2, 75, 3), (3, 1, 4)]),
  (318, 315, [(1, 64, 1), (2, 75, 3)]),
  (321, 318, [(1, 65, 1), (2, 74, 3)]),
  (324, 321, [(1, 65, 1), (2, 74, 3)]),
  (327, 324, [(1, 66, 1), (2, 73, 3)]),
  (330, 327, [(1, 66, 1), (2, 73, 3)]),
  (333, 330, [(1, 67, 1), (2, 72, 3)]),
  (336, 333, [(1, 68, 1), (2, 71, 3)]),
  (339, 336, [(1, 68, 1), (2, 71, 3)]),
  (342, 339, [(1, 69, 1), (2, 70, 3)]),
  (345, 342, [(1, 69, 1), (2, 70, 3)]),
  (348, 345, [(1, 70, 1), (2, 69, 3)]),
  (351, 348, [(1, 71, 1), (2, 68, 3)]),
  (354, 351, [(1, 71, 1), (2, 68, 3)]),
  (357, 352, [(1, 40, 1), (2, 92, 3), (3, 5, 4), (4, 2, 5)]),
  (360, 355, [(1, 40, 1), (2, 93, 3), (3, 5, 4), (4, 1, 5)]),
  (363, 358, [(1, 41, 1), (2, 93, 3), (3, 5, 4)]),
  (366, 361, [(1, 41, 1), (2, 94, 3), (3, 4, 4)]),
  (369, 364, [(1, 41, 1), (2, 95, 3), (3, 3, 4)]),
  (372, 367, [(1, 42, 1), (2, 96, 3), (3, 1, 4)]),
  (375, 370, [(1, 42, 1), (2, 97, 3)]),
  (378, 373, [(1, 42, 1), (2, 97, 3)]),
  (381, 374, [(1, 30, 1), (2, 99, 3), (3, 7, 4), (4, 2, 5), (6, 1, 8)]),
  (384, 377, [(1, 30, 1), (2, 100, 3), (3, 7, 4), (4, 2, 5)]),
  (387, 380, [(1, 30, 1), (2, 101, 3), (3, 7, 4), (4, 1, 5)]),
  (390, 383, [(1, 30, 1), (2, 102, 3), (3, 7, 4)]),
  (393, 386, [(1, 31, 1), (2, 102, 3), (3, 6, 4)]),
  (396, 389, [(1, 31, 1), (2, 103, 3), (3, 5, 4)]),
  (399, 390, [(1, 24, 1), (2, 103, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (402, 393, [(1, 24, 1), (2, 104, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (406, 397, [(1, 24, 1), (2, 105, 3), (3, 8, 4), (4, 2, 5)]),
  (410, 401, [(1, 25, 1), (2, 106, 3), (3, 8, 4)]),
  (414, 403, [(1, 20, 1), (2, 106, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (418, 407, [(1, 20, 1), (2, 107, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (422, 411, [(1, 21, 1), (2, 108, 3), (3, 9, 4), (4, 1, 5)]),
  (426, 413, [(1, 18, 1), (2, 107, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (430, 417, [(1, 18, 1), (2, 108, 3), (3, 10, 4), (4, 3, 5)]),
  (434, 419, [(1, 15, 1), (2, 109, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (438, 419, [(2, 138, 3), (3, 1, 5)]),
  (442, 421, [(2, 139, 3)]),
  (446, 421, [(2, 137, 3), (3, 2, 5)]),
  (450, 423, [(2, 138, 3), (3, 1, 5)]),
  (454, 423, [(2, 136, 3), (3, 1, 4), (3, 2, 5)]),
  (458, 425, [(2, 136, 3), (3, 1, 4), (3, 2, 5)]),
  (462, 425, [(2, 135, 3), (3, 1, 4), (3, 3, 5)]),
  (466, 427, [(2, 135, 3), (3, 1, 4), (3, 3, 5)]),
  (470, 427, [(2, 133, 3), (3, 2, 4), (3, 4, 5)]),
  (474, 429, [(2, 133, 3), (3, 3, 4), (3, 3, 5)]),
  (478, 429, [(2, 132, 3), (3, 3, 4), (3, 4, 5)]),
  (482, 431, [(2, 131, 3), (3, 4, 4), (3, 4, 5)]),
  (486, 431, [(2, 130, 3), (3, 4, 4), (3, 5, 5)]),
  (490, 433, [(2, 130, 3), (3, 4, 4), (3, 5, 5)]),
  (494, 435, [(2, 129, 3), (3, 5, 4), (3, 5, 5)]),
  (498, 435, [(2, 128, 3), (3, 6, 4), (3, 5, 5)]),
  (502, 437, [(2, 127, 3), (3, 7, 4), (3, 5, 5)]),
  (507, 438, [(2, 126, 3), (3, 7, 4), (3, 6, 5)]),
  (512, 439, [(2, 124, 3), (3, 8, 4), (3, 7, 5)]),
  (517, 440, [(2, 123, 3), (3, 9, 4), (3, 7, 5)]),
  (522, 443, [(2, 123, 3), (3, 9, 4), (3, 7, 5)]),
  (527, 444, [(2, 122, 3), (3, 10, 4), (3, 7, 5)]),
  (532, 445, [(2, 120, 3), (3, 11, 4), (3, 8, 5)]),
  (537, 446, [(2, 119, 3), (3, 12, 4), (3, 8, 5)]),
  (542, 449, [(2, 119, 3), (3, 12, 4), (3, 8, 5)]),
  (547, 450, [(2, 117, 3), (3, 13, 4), (3, 9, 5)]),
  (552, 451, [(2, 116, 3), (3, 14, 4), (3, 9, 5)]),
  (557, 452, [(2, 114, 3), (3, 15, 4), (3, 10, 5)]),
  (562, 453, [(2, 113, 3), (3, 16, 4), (3, 10, 5)]),
  (567, 456, [(2, 113, 3), (3, 16, 4), (3, 10, 5)]),
  (572, 457, [(2, 111, 3), (3, 17, 4), (3, 11, 5)]),
  (577, 458, [(2, 110, 3), (3, 18, 4), (3, 11, 5)]),
  (582, 461, [(2, 110, 3), (3, 18, 4), (3, 11, 5)]),
  (587, 462, [(2, 108, 3), (3, 20, 4), (3, 11, 5)]),
  (592, 463, [(2, 107, 3), (3, 20, 4), (3, 12, 5)]),
  (597, 464, [(2, 105, 3), (3, 21, 4), (3, 13, 5)]),
  (602, 465, [(2, 104, 3), (3, 22, 4), (3, 13, 5)]),
  (608, 467, [(2, 103, 3), (3, 23, 4), (3, 13, 5)]),
  (614, 469, [(2, 102, 3), (3, 23, 4), (3, 14, 5)]),
  (620, 471, [(2, 101, 3), (3, 24, 4), (3, 14, 5)]),
  (626, 473, [(2, 99, 3), (3, 26, 4), (3, 14, 5)]),
  (632, 475, [(2, 98, 3), (3, 26, 4), (3, 15, 5)]),
  (638, 477, [(2, 97, 3), (3, 27, 4), (3, 15, 5)]),
  (644, 477, [(2, 95, 3), (3, 28, 4), (3, 16, 5)]),
  (650, 479, [(2, 94, 3), (3, 29, 4), (3, 16, 5)]),
  (656, 481, [(2, 93, 3), (3, 29, 4), (3, 17, 5)]),
  (662, 483, [(2, 92, 3), (3, 30, 4), (3, 17, 5)]),
  (668, 485, [(2, 91, 3), (3, 31, 4), (3, 17, 5)]),
  (674, 485, [(2, 89, 3), (3, 32, 4), (3, 18, 5)]),
  (680, 487, [(2, 88, 3), (3, 32, 4), (3, 19, 5)]),
  (686, 489, [(2, 87, 3), (3, 33, 4), (3, 19, 5)]),
  (692, 491, [(2, 86, 3), (3, 34, 4), (3, 19, 5)]),
  (698, 493, [(2, 85, 3), (3, 35, 4), (3, 19, 5)]),
  (704, 495, [(2, 84, 3), (3, 35, 4), (3, 20, 5)]),
  (711, 496, [(2, 82, 3), (3, 36, 4), (3, 21, 5)]),
  (718, 499, [(2, 81, 3), (3, 37, 4), (3, 21, 5)]),
  (725, 500, [(2, 80, 3), (3, 38, 4), (3, 21, 5)]),
  (732, 501, [(2, 78, 3), (3, 39, 4), (3, 22, 5)]),
  (739, 504, [(2, 77, 3), (3, 40, 4), (3, 22, 5)]),
  (746, 505, [(2, 76, 3), (3, 40, 4), (3, 23, 5)]),
  (753, 508, [(2, 75, 3), (3, 41, 4), (3, 23, 5)]),
  (760, 509, [(2, 74, 3), (3, 41, 4), (3, 24, 5)]),
  (767, 510, [(2, 72, 3), (3, 42, 4), (3, 24, 5), (4, 1, 6)]),
  (774, 513, [(2, 71, 3), (3, 43, 4), (3, 25, 5)]),
  (781, 514, [(2, 70, 3), (3, 43, 4), (3, 25, 5), (4, 1, 6)]),
  (788, 517, [(2, 69, 3), (3, 44, 4), (3, 26, 5)]),
  (795, 518, [(2, 68, 3), (3, 45, 4), (3, 25, 5), (4, 1, 6)]),
  (802, 519, [(2, 67, 3), (3, 45, 4), (3, 26, 5), (4, 1, 6)]),
  (810, 521, [(2, 65, 3), (3, 46, 4), (3, 27, 5), (4, 1, 6)]),
  (818, 523, [(2, 64, 3), (3, 47, 4), (3, 27, 5), (4, 1, 6)]),
  (826, 525, [(2, 63, 3), (3, 47, 4), (3, 28, 5), (4, 1, 6)]),
  (834, 527, [(2, 62, 3), (3, 48, 4), (3, 28, 5), (4, 1, 6)]),
  (842, 529, [(2, 61, 3), (3, 48, 4), (3, 29, 5), (4, 1, 6)]),
  (850, 531, [(2, 60, 3), (3, 49, 4), (3, 29, 5), (4, 1, 6)]),
  (858, 533, [(2, 59, 3), (3, 49, 4), (3, 30, 5), (4, 1, 6)]),
  (866, 533, [(2, 57, 3), (3, 50, 4), (3, 30, 5), (4, 2, 6)]),
  (874, 535, [(2, 56, 3), (3, 50, 4), (3, 31, 5), (4, 2, 6)]),
  (882, 537, [(2, 56, 3), (3, 50, 4), (3, 31, 5), (4, 2, 6)]),
  (890, 539, [(2, 55, 3), (3, 50, 4), (3, 32, 5), (4, 2, 6)]),
  (898, 541, [(2, 54, 3), (3, 51, 4), (3, 32, 5), (4, 2, 6)]),
  (906, 543, [(2, 53, 3), (3, 51, 4), (3, 33, 5), (4, 2, 6)]),
  (915, 544, [(2, 52, 3), (3, 51, 4), (3, 33, 5), (4, 3, 6)]),
  (924, 547, [(2, 51, 3), (3, 52, 4), (3, 34, 5), (4, 2, 6)]),
  (933, 548, [(2, 50, 3), (3, 52, 4), (3, 34, 5), (4, 3, 6)]),
  (942, 549, [(2, 49, 3), (3, 52, 4), (3, 35, 5), (4, 3, 6)]),
  (951, 552, [(2, 48, 3), (3, 53, 4), (3, 35, 5), (4, 3, 6)]),
  (960, 553, [(2, 47, 3), (3, 53, 4), (3, 36, 5), (4, 3, 6)]),
  (969, 554, [(2, 46, 3), (3, 53, 4), (3, 37, 5), (4, 3, 6)]),
  (978, 557, [(2, 45, 3), (3, 54, 4), (3, 37, 5), (4, 3, 6)]),
  (987, 558, [(2, 44, 3), (3, 54, 4), (3, 38, 5), (4, 3, 6)]),
  (996, 559, [(2, 43, 3), (3, 54, 4), (3, 39, 5), (4, 3, 6)]),
  (1005, 562, [(2, 43, 3), (3, 54, 4), (3, 39, 5), (4, 3, 6)]),
  (1015, 564, [(2, 42, 3), (3, 54, 4), (3, 40, 5), (4, 3, 6)]),
  (1025, 564, [(2, 41, 3), (3, 53, 4), (3, 41, 5), (4, 4, 6)]),
  (1035, 566, [(2, 40, 3), (3, 54, 4), (3, 41, 5), (4, 4, 6)]),
  (1045, 568, [(2, 39, 3), (3, 54, 4), (3, 42, 5), (4, 4, 6)]),
  (1055, 570, [(2, 38, 3), (3, 54, 4), (3, 43, 5), (4, 4, 6)]),
  (1065, 572, [(2, 38, 3), (3, 54, 4), (3, 43, 5), (4, 4, 6)]),
  (1075, 574, [(2, 37, 3), (3, 54, 4), (3, 44, 5), (4, 4, 6)]),
  (1085, 576, [(2, 37, 3), (3, 53, 4), (3, 45, 5), (4, 4, 6)]),
  (1095, 576, [(2, 35, 3), (3, 54, 4), (3, 45, 5), (4, 5, 6)]),
  (1105, 578, [(2, 35, 3), (3, 53, 4), (3, 46, 5), (4, 5, 6)]),
  (1116, 579, [(2, 34, 3), (3, 53, 4), (3, 47, 5), (4, 5, 6)]),
  (1127, 582, [(2, 34, 3), (3, 53, 4), (3, 47, 5), (4, 5, 6)]),
  (1138, 583, [(2, 33, 3), (3, 52, 4), (3, 49, 5), (4, 5, 6)]),
  (1149, 586, [(2, 32, 3), (3, 53, 4), (3, 49, 5), (4, 5, 6)]),
  (1160, 587, [(2, 32, 3), (3, 52, 4), (3, 50, 5), (4, 5, 6)]),
  (1171, 588, [(2, 31, 3), (3, 52, 4), (3, 50, 5), (4, 6, 6)]),
  (1182, 591, [(2, 31, 3), (3, 51, 4), (3, 51, 5), (4, 6, 6)]),
  (1193, 592, [(2, 30, 3), (3, 51, 4), (3, 52, 5), (4, 6, 6)]),
  (1204, 593, [(2, 29, 3), (3, 51, 4), (3, 53, 5), (4, 6, 6)]),
  (1216, 595, [(2, 29, 3), (3, 50, 4), (3, 54, 5), (4, 6, 6)]),
  (1228, 597, [(2, 28, 3), (3, 50, 4), (3, 55, 5), (4, 6, 6)]),
  (1240, 599, [(2, 28, 3), (3, 49, 4), (3, 56, 5), (4, 6, 6)]),
  (1252, 599, [(2, 27, 3), (3, 49, 4), (3, 56, 5), (4, 7, 6)]),
  (1264, 601, [(2, 27, 3), (3, 48, 4), (3, 57, 5), (4, 7, 6)]),
  (1276, 603, [(2, 26, 3), (3, 48, 4), (3, 58, 5), (4, 7, 6)]),
  (1288, 605, [(2, 26, 3), (3, 47, 4), (3, 59, 5), (4, 7, 6)]),
  (1300, 607, [(2, 25, 3), (3, 47, 4), (3, 60, 5), (4, 7, 6)]),
  (1313, 608, [(2, 25, 3), (3, 46, 4), (3, 60, 5), (4, 8, 6)]),
  (1326, 611, [(2, 24, 3), (3, 46, 4), (3, 62, 5), (4, 7, 6)]),
  (1339, 612, [(2, 24, 3), (3, 45, 4), (3, 62, 5), (4, 8, 6)]),
  (1352, 613, [(2, 23, 3), (3, 44, 4), (3, 64, 5), (4, 8, 6)]),
  (1365, 616, [(2, 23, 3), (3, 44, 4), (3, 64, 5), (4, 8, 6)]),
  (1378, 617, [(2, 23, 3), (3, 43, 4), (3, 64, 5), (4, 9, 6)]),
  (1391, 618, [(2, 22, 3), (3, 42, 4), (3, 66, 5), (4, 9, 6)]),
  (1404, 619, [(2, 22, 3), (3, 41, 4), (3, 67, 5), (4, 9, 6)]),
  (1418, 621, [(2, 21, 3), (3, 41, 4), (3, 68, 5), (4, 9, 6)])]

theorem small142 : smallOK 142 1418 certs142 = true := by decide +kernel

/-- The certificates for `t = 143`. -/
def certs143 : List Cert := [
  (141, 140, [(1, 140, 1)]),
  (142, 141, [(1, 140, 1)]),
  (143, 142, [(1, 140, 1)]),
  (144, 143, [(1, 140, 1)]),
  (145, 144, [(1, 140, 1)]),
  (146, 145, [(1, 140, 1)]),
  (147, 146, [(1, 140, 1)]),
  (148, 147, [(1, 140, 1)]),
  (149, 148, [(1, 140, 1)]),
  (150, 149, [(1, 140, 1)]),
  (151, 150, [(1, 140, 1)]),
  (152, 151, [(1, 140, 1)]),
  (153, 152, [(1, 140, 1)]),
  (154, 153, [(1, 140, 1)]),
  (155, 154, [(1, 140, 1)]),
  (156, 155, [(1, 140, 1)]),
  (157, 156, [(1, 140, 1)]),
  (158, 157, [(1, 140, 1)]),
  (159, 158, [(1, 140, 1)]),
  (160, 159, [(1, 140, 1)]),
  (161, 160, [(1, 140, 1)]),
  (162, 161, [(1, 140, 1)]),
  (163, 162, [(1, 140, 1)]),
  (164, 163, [(1, 140, 1)]),
  (165, 164, [(1, 140, 1)]),
  (166, 165, [(1, 140, 1)]),
  (167, 166, [(1, 140, 1)]),
  (168, 167, [(1, 140, 1)]),
  (169, 168, [(1, 140, 1)]),
  (170, 169, [(1, 140, 1)]),
  (171, 170, [(1, 140, 1)]),
  (172, 171, [(1, 140, 1)]),
  (173, 172, [(1, 140, 1)]),
  (174, 173, [(1, 140, 1)]),
  (175, 174, [(1, 140, 1)]),
  (176, 175, [(1, 140, 1)]),
  (177, 176, [(1, 140, 1)]),
  (178, 177, [(1, 140, 1)]),
  (179, 178, [(1, 140, 1)]),
  (180, 179, [(1, 140, 1)]),
  (181, 180, [(1, 140, 1)]),
  (182, 181, [(1, 140, 1)]),
  (183, 182, [(1, 140, 1)]),
  (184, 183, [(1, 140, 1)]),
  (185, 184, [(1, 140, 1)]),
  (186, 185, [(1, 140, 1)]),
  (187, 186, [(1, 140, 1)]),
  (188, 187, [(1, 140, 1)]),
  (189, 188, [(1, 140, 1)]),
  (190, 189, [(1, 140, 1)]),
  (191, 190, [(1, 140, 1)]),
  (192, 191, [(1, 140, 1)]),
  (193, 192, [(1, 140, 1)]),
  (194, 193, [(1, 140, 1)]),
  (195, 194, [(1, 140, 1)]),
  (196, 195, [(1, 140, 1)]),
  (197, 196, [(1, 140, 1)]),
  (198, 197, [(1, 140, 1)]),
  (199, 198, [(1, 140, 1)]),
  (200, 199, [(1, 140, 1)]),
  (202, 201, [(1, 140, 1)]),
  (204, 203, [(1, 140, 1)]),
  (206, 205, [(1, 140, 1)]),
  (208, 207, [(1, 140, 1)]),
  (210, 209, [(1, 140, 1)]),
  (212, 211, [(1, 140, 1)]),
  (214, 213, [(1, 140, 1)]),
  (216, 215, [(1, 140, 1)]),
  (218, 217, [(1, 140, 1)]),
  (220, 219, [(1, 140, 1)]),
  (222, 221, [(1, 140, 1)]),
  (224, 223, [(1, 140, 1)]),
  (226, 225, [(1, 140, 1)]),
  (228, 227, [(1, 140, 1)]),
  (230, 229, [(1, 140, 1)]),
  (232, 231, [(1, 140, 1)]),
  (234, 233, [(1, 140, 1)]),
  (236, 235, [(1, 140, 1)]),
  (238, 237, [(1, 140, 1)]),
  (240, 239, [(1, 140, 1)]),
  (242, 241, [(1, 140, 1)]),
  (244, 243, [(1, 140, 1)]),
  (246, 245, [(1, 140, 1)]),
  (248, 247, [(1, 140, 1)]),
  (250, 249, [(1, 140, 1)]),
  (252, 251, [(1, 140, 1)]),
  (254, 253, [(1, 140, 1)]),
  (256, 255, [(1, 140, 1)]),
  (258, 257, [(1, 140, 1)]),
  (260, 259, [(1, 140, 1)]),
  (262, 261, [(1, 140, 1)]),
  (264, 263, [(1, 140, 1)]),
  (266, 265, [(1, 140, 1)]),
  (268, 267, [(1, 140, 1)]),
  (270, 269, [(1, 140, 1)]),
  (272, 271, [(1, 140, 1)]),
  (274, 273, [(1, 140, 1)]),
  (276, 275, [(1, 140, 1)]),
  (278, 277, [(1, 140, 1)]),
  (280, 279, [(1, 140, 1)]),
  (282, 281, [(1, 140, 1)]),
  (284, 283, [(1, 140, 1)]),
  (286, 285, [(1, 140, 1)]),
  (288, 287, [(1, 140, 1)]),
  (290, 289, [(1, 140, 1)]),
  (292, 291, [(1, 140, 1)]),
  (294, 293, [(1, 140, 1)]),
  (296, 295, [(1, 140, 1)]),
  (298, 297, [(1, 140, 1)]),
  (300, 299, [(1, 140, 1)]),
  (303, 302, [(1, 140, 1)]),
  (306, 303, [(1, 62, 1), (2, 73, 3), (3, 4, 4), (4, 1, 5)]),
  (309, 306, [(1, 62, 1), (2, 74, 3), (3, 4, 4)]),
  (312, 309, [(1, 63, 1), (2, 74, 3), (3, 3, 4)]),
  (315, 312, [(1, 63, 1), (2, 75, 3), (3, 2, 4)]),
  (318, 315, [(1, 64, 1), (2, 76, 3)]),
  (321, 318, [(1, 65, 1), (2, 75, 3)]),
  (324, 321, [(1, 65, 1), (2, 75, 3)]),
  (327, 324, [(1, 66, 1), (2, 74, 3)]),
  (330, 327, [(1, 66, 1), (2, 74, 3)]),
  (333, 330, [(1, 67, 1), (2, 73, 3)]),
  (336, 333, [(1, 68, 1), (2, 72, 3)]),
  (339, 336, [(1, 68, 1), (2, 72, 3)]),
  (342, 339, [(1, 69, 1), (2, 71, 3)]),
  (345, 342, [(1, 69, 1), (2, 71, 3)]),
  (348, 345, [(1, 70, 1), (2, 70, 3)]),
  (351, 348, [(1, 71, 1), (2, 69, 3)]),
  (354, 351, [(1, 71, 1), (2, 69, 3)]),
  (357, 354, [(1, 72, 1), (2, 68, 3)]),
  (360, 355, [(1, 40, 1), (2, 93, 3), (3, 5, 4), (4, 2, 5)]),
  (363, 358, [(1, 41, 1), (2, 93, 3), (3, 6, 4)]),
  (366, 361, [(1, 41, 1), (2, 94, 3), (3, 5, 4)]),
  (369, 364, [(1, 41, 1), (2, 95, 3), (3, 4, 4)]),
  (372, 367, [(1, 42, 1), (2, 96, 3), (3, 2, 4)]),
  (375, 370, [(1, 42, 1), (2, 97, 3), (3, 1, 4)]),
  (378, 373, [(1, 42, 1), (2, 98, 3)]),
  (381, 376, [(1, 43, 1), (2, 97, 3)]),
  (384, 377, [(1, 30, 1), (2, 100, 3), (3, 7, 4), (4, 2, 5), (6, 1, 8)]),
  (387, 380, [(1, 30, 1), (2, 101, 3), (3, 7, 4), (4, 2, 5)]),
  (390, 383, [(1, 30, 1), (2, 102, 3), (3, 7, 4), (4, 1, 5)]),
  (393, 386, [(1, 31, 1), (2, 102, 3), (3, 7, 4)]),
  (396, 389, [(1, 31, 1), (2, 103, 3), (3, 6, 4)]),
  (399, 392, [(1, 31, 1), (2, 104, 3), (3, 5, 4)]),
  (402, 393, [(1, 24, 1), (2, 104, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (406, 397, [(1, 24, 1), (2, 105, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (410, 401, [(1, 25, 1), (2, 106, 3), (3, 8, 4), (4, 1, 5)]),
  (414, 405, [(1, 25, 1), (2, 107, 3), (3, 8, 4)]),
  (418, 407, [(1, 20, 1), (2, 107, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (422, 411, [(1, 21, 1), (2, 108, 3), (3, 9, 4), (4, 2, 5)]),
  (426, 413, [(1, 18, 1), (2, 107, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (430, 417, [(1, 18, 1), (2, 108, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (434, 421, [(1, 18, 1), (2, 110, 3), (3, 10, 4), (4, 2, 5)]),
  (438, 421, [(2, 140, 3)]),
  (442, 423, [(2, 140, 3)]),
  (446, 423, [(2, 139, 3), (3, 1, 5)]),
  (450, 425, [(2, 139, 3), (3, 1, 5)]),
  (454, 425, [(2, 138, 3), (3, 2, 5)]),
  (458, 427, [(2, 138, 3), (3, 2, 5)]),
  (462, 427, [(2, 136, 3), (3, 1, 4), (3, 3, 5)]),
  (466, 429, [(2, 136, 3), (3, 1, 4), (3, 3, 5)]),
  (470, 429, [(2, 135, 3), (3, 2, 4), (3, 3, 5)]),
  (474, 431, [(2, 135, 3), (3, 2, 4), (3, 3, 5)]),
  (478, 431, [(2, 133, 3), (3, 3, 4), (3, 4, 5)]),
  (482, 433, [(2, 133, 3), (3, 3, 4), (3, 4, 5)]),
  (486, 435, [(2, 133, 3), (3, 3, 4), (3, 4, 5)]),
  (490, 435, [(2, 131, 3), (3, 4, 4), (3, 5, 5)]),
  (494, 437, [(2, 131, 3), (3, 5, 4), (3, 4, 5)]),
  (498, 437, [(2, 129, 3), (3, 6, 4), (3, 5, 5)]),
  (502, 439, [(2, 129, 3), (3, 6, 4), (3, 5, 5)]),
  (507, 440, [(2, 127, 3), (3, 7, 4), (3, 6, 5)]),
  (512, 441, [(2, 126, 3), (3, 8, 4), (3, 6, 5)]),
  (517, 442, [(2, 125, 3), (3, 8, 4), (3, 7, 5)]),
  (522, 445, [(2, 125, 3), (3, 9, 4), (3, 6, 5)]),
  (527, 446, [(2, 123, 3), (3, 10, 4), (3, 7, 5)]),
  (532, 447, [(2, 122, 3), (3, 10, 4), (3, 8, 5)]),
  (537, 448, [(2, 120, 3), (3, 12, 4), (3, 8, 5)]),
  (542, 451, [(2, 120, 3), (3, 12, 4), (3, 8, 5)]),
  (547, 452, [(2, 119, 3), (3, 13, 4), (3, 8, 5)]),
  (552, 453, [(2, 117, 3), (3, 14, 4), (3, 9, 5)]),
  (557, 454, [(2, 116, 3), (3, 14, 4), (3, 10, 5)]),
  (562, 457, [(2, 116, 3), (3, 15, 4), (3, 9, 5)]),
  (567, 458, [(2, 114, 3), (3, 16, 4), (3, 10, 5)]),
  (572, 459, [(2, 113, 3), (3, 17, 4), (3, 10, 5)]),
  (577, 460, [(2, 111, 3), (3, 18, 4), (3, 11, 5)]),
  (582, 463, [(2, 111, 3), (3, 18, 4), (3, 11, 5)]),
  (587, 464, [(2, 110, 3), (3, 19, 4), (3, 11, 5)]),
  (592, 465, [(2, 108, 3), (3, 20, 4), (3, 12, 5)]),
  (597, 466, [(2, 107, 3), (3, 21, 4), (3, 12, 5)]),
  (602, 469, [(2, 107, 3), (3, 21, 4), (3, 12, 5)]),
  (608, 469, [(2, 104, 3), (3, 23, 4), (3, 13, 5)]),
  (614, 471, [(2, 103, 3), (3, 23, 4), (3, 14, 5)]),
  (620, 473, [(2, 102, 3), (3, 24, 4), (3, 14, 5)]),
  (626, 475, [(2, 101, 3), (3, 25, 4), (3, 14, 5)]),
  (632, 477, [(2, 100, 3), (3, 26, 4), (3, 14, 5)]),
  (638, 479, [(2, 99, 3), (3, 26, 4), (3, 15, 5)]),
  (644, 481, [(2, 98, 3), (3, 27, 4), (3, 15, 5)]),
  (650, 481, [(2, 95, 3), (3, 29, 4), (3, 16, 5)]),
  (656, 483, [(2, 94, 3), (3, 29, 4), (3, 17, 5)]),
  (662, 485, [(2, 93, 3), (3, 30, 4), (3, 17, 5)]),
  (668, 487, [(2, 92, 3), (3, 31, 4), (3, 17, 5)]),
  (674, 489, [(2, 91, 3), (3, 32, 4), (3, 17, 5)]),
  (680, 491, [(2, 90, 3), (3, 32, 4), (3, 18, 5)]),
  (686, 491, [(2, 88, 3), (3, 33, 4), (3, 19, 5)]),
  (692, 493, [(2, 87, 3), (3, 34, 4), (3, 19, 5)]),
  (698, 495, [(2, 86, 3), (3, 35, 4), (3, 19, 5)]),
  (704, 497, [(2, 85, 3), (3, 35, 4), (3, 20, 5)]),
  (711, 498, [(2, 83, 3), (3, 36, 4), (3, 21, 5)]),
  (718, 501, [(2, 83, 3), (3, 37, 4), (3, 20, 5)]),
  (725, 502, [(2, 81, 3), (3, 38, 4), (3, 21, 5)]),
  (732, 503, [(2, 79, 3), (3, 39, 4), (3, 22, 5)]),
  (739, 506, [(2, 78, 3), (3, 40, 4), (3, 22, 5)]),
  (746, 507, [(2, 77, 3), (3, 40, 4), (3, 23, 5)]),
  (753, 510, [(2, 76, 3), (3, 41, 4), (3, 23, 5)]),
  (760, 511, [(2, 75, 3), (3, 41, 4), (3, 23, 5), (4, 1, 6)]),
  (767, 514, [(2, 74, 3), (3, 42, 4), (3, 24, 5)]),
  (774, 515, [(2, 72, 3), (3, 43, 4), (3, 24, 5), (4, 1, 6)]),
  (781, 516, [(2, 71, 3), (3, 43, 4), (3, 25, 5), (4, 1, 6)]),
  (788, 519, [(2, 70, 3), (3, 44, 4), (3, 25, 5), (4, 1, 6)]),
  (795, 520, [(2, 69, 3), (3, 45, 4), (3, 25, 5), (4, 1, 6)]),
  (802, 521, [(2, 68, 3), (3, 45, 4), (3, 26, 5), (4, 1, 6)]),
  (810, 523, [(2, 66, 3), (3, 46, 4), (3, 27, 5), (4, 1, 6)]),
  (818, 525, [(2, 65, 3), (3, 47, 4), (3, 27, 5), (4, 1, 6)]),
  (826, 527, [(2, 64, 3), (3, 47, 4), (3, 28, 5), (4, 1, 6)]),
  (834, 529, [(2, 63, 3), (3, 48, 4), (3, 28, 5), (4, 1, 6)]),
  (842, 531, [(2, 62, 3), (3, 48, 4), (3, 29, 5), (4, 1, 6)]),
  (850, 533, [(2, 61, 3), (3, 49, 4), (3, 29, 5), (4, 1, 6)]),
  (858, 535, [(2, 60, 3), (3, 49, 4), (3, 29, 5), (4, 2, 6)]),
  (866, 537, [(2, 59, 3), (3, 50, 4), (3, 30, 5), (4, 1, 6)]),
  (874, 539, [(2, 58, 3), (3, 50, 4), (3, 30, 5), (4, 2, 6)]),
  (882, 539, [(2, 56, 3), (3, 51, 4), (3, 31, 5), (4, 2, 6)]),
  (890, 541, [(2, 55, 3), (3, 51, 4), (3, 32, 5), (4, 2, 6)]),
  (898, 543, [(2, 55, 3), (3, 51, 4), (3, 32, 5), (4, 2, 6)]),
  (906, 545, [(2, 54, 3), (3, 51, 4), (3, 33, 5), (4, 2, 6)]),
  (915, 548, [(2, 53, 3), (3, 52, 4), (3, 33, 5), (4, 2, 6)]),
  (924, 549, [(2, 52, 3), (3, 52, 4), (3, 34, 5), (4, 2, 6)]),
  (933, 550, [(2, 50, 3), (3, 53, 4), (3, 34, 5), (4, 3, 6)]),
  (942, 553, [(2, 50, 3), (3, 53, 4), (3, 35, 5), (4, 2, 6)]),
  (951, 554, [(2, 49, 3), (3, 53, 4), (3, 35, 5), (4, 3, 6)]),
  (960, 555, [(2, 47, 3), (3, 54, 4), (3, 36, 5), (4, 3, 6)]),
  (969, 558, [(2, 47, 3), (3, 54, 4), (3, 36, 5), (4, 3, 6)]),
  (978, 559, [(2, 46, 3), (3, 54, 4), (3, 37, 5), (4, 3, 6)]),
  (987, 560, [(2, 45, 3), (3, 54, 4), (3, 37, 5), (4, 4, 6)]),
  (996, 563, [(2, 44, 3), (3, 54, 4), (3, 39, 5), (4, 3, 6)]),
  (1005, 564, [(2, 43, 3), (3, 54, 4), (3, 39, 5), (4, 4, 6)]),
  (1015, 566, [(2, 42, 3), (3, 55, 4), (3, 40, 5), (4, 3, 6)]),
  (1025, 568, [(2, 42, 3), (3, 54, 4), (3, 40, 5), (4, 4, 6)]),
  (1035, 570, [(2, 41, 3), (3, 54, 4), (3, 41, 5), (4, 4, 6)]),
  (1045, 570, [(2, 40, 3), (3, 54, 4), (3, 42, 5), (4, 4, 6)]),
  (1055, 572, [(2, 39, 3), (3, 54, 4), (3, 43, 5), (4, 4, 6)]),
  (1065, 574, [(2, 38, 3), (3, 54, 4), (3, 44, 5), (4, 4, 6)]),
  (1075, 576, [(2, 38, 3), (3, 54, 4), (3, 43, 5), (4, 5, 6)]),
  (1085, 578, [(2, 37, 3), (3, 54, 4), (3, 44, 5), (4, 5, 6)]),
  (1095, 580, [(2, 36, 3), (3, 54, 4), (3, 46, 5), (4, 4, 6)]),
  (1105, 582, [(2, 36, 3), (3, 54, 4), (3, 45, 5), (4, 5, 6)]),
  (1116, 583, [(2, 35, 3), (3, 54, 4), (3, 46, 5), (4, 5, 6)]),
  (1127, 584, [(2, 34, 3), (3, 53, 4), (3, 48, 5), (4, 5, 6)]),
  (1138, 587, [(2, 34, 3), (3, 53, 4), (3, 48, 5), (4, 5, 6)]),
  (1149, 588, [(2, 33, 3), (3, 53, 4), (3, 49, 5), (4, 5, 6)]),
  (1160, 589, [(2, 32, 3), (3, 53, 4), (3, 49, 5), (4, 6, 6)]),
  (1171, 592, [(2, 32, 3), (3, 52, 4), (3, 50, 5), (4, 6, 6)]),
  (1182, 593, [(2, 31, 3), (3, 52, 4), (3, 51, 5), (4, 6, 6)]),
  (1193, 594, [(2, 30, 3), (3, 52, 4), (3, 52, 5), (4, 6, 6)]),
  (1204, 597, [(2, 30, 3), (3, 52, 4), (3, 52, 5), (4, 6, 6)]),
  (1216, 597, [(2, 29, 3), (3, 51, 4), (3, 54, 5), (4, 6, 6)]),
  (1228, 599, [(2, 29, 3), (3, 50, 4), (3, 54, 5), (4, 7, 6)]),
  (1240, 601, [(2, 28, 3), (3, 50, 4), (3, 55, 5), (4, 7, 6)]),
  (1252, 603, [(2, 28, 3), (3, 49, 4), (3, 56, 5), (4, 7, 6)]),
  (1264, 605, [(2, 27, 3), (3, 49, 4), (3, 57, 5), (4, 7, 6)]),
  (1276, 607, [(2, 27, 3), (3, 49, 4), (3, 57, 5), (4, 7, 6)]),
  (1288, 607, [(2, 26, 3), (3, 48, 4), (3, 59, 5), (4, 7, 6)]),
  (1300, 609, [(2, 25, 3), (3, 48, 4), (3, 60, 5), (4, 7, 6)]),
  (1313, 612, [(2, 25, 3), (3, 47, 4), (3, 61, 5), (4, 7, 6)]),
  (1326, 613, [(2, 25, 3), (3, 46, 4), (3, 61, 5), (4, 8, 6)]),
  (1339, 614, [(2, 24, 3), (3, 46, 4), (3, 62, 5), (4, 8, 6)]),
  (1352, 617, [(2, 24, 3), (3, 45, 4), (3, 63, 5), (4, 8, 6)]),
  (1365, 618, [(2, 23, 3), (3, 45, 4), (3, 64, 5), (4, 8, 6)]),
  (1378, 621, [(2, 23, 3), (3, 44, 4), (3, 65, 5), (4, 8, 6)]),
  (1391, 622, [(2, 23, 3), (3, 43, 4), (3, 65, 5), (4, 9, 6)]),
  (1404, 623, [(2, 22, 3), (3, 42, 4), (3, 67, 5), (4, 9, 6)]),
  (1418, 625, [(2, 22, 3), (3, 41, 4), (3, 68, 5), (4, 9, 6)]),
  (1432, 627, [(2, 21, 3), (3, 41, 4), (3, 69, 5), (4, 9, 6)])]

theorem small143 : smallOK 143 1429 certs143 = true := by decide +kernel

/-- The certificates for `t = 144`. -/
def certs144 : List Cert := [
  (142, 141, [(1, 141, 1)]),
  (143, 142, [(1, 141, 1)]),
  (144, 143, [(1, 141, 1)]),
  (145, 144, [(1, 141, 1)]),
  (146, 145, [(1, 141, 1)]),
  (147, 146, [(1, 141, 1)]),
  (148, 147, [(1, 141, 1)]),
  (149, 148, [(1, 141, 1)]),
  (150, 149, [(1, 141, 1)]),
  (151, 150, [(1, 141, 1)]),
  (152, 151, [(1, 141, 1)]),
  (153, 152, [(1, 141, 1)]),
  (154, 153, [(1, 141, 1)]),
  (155, 154, [(1, 141, 1)]),
  (156, 155, [(1, 141, 1)]),
  (157, 156, [(1, 141, 1)]),
  (158, 157, [(1, 141, 1)]),
  (159, 158, [(1, 141, 1)]),
  (160, 159, [(1, 141, 1)]),
  (161, 160, [(1, 141, 1)]),
  (162, 161, [(1, 141, 1)]),
  (163, 162, [(1, 141, 1)]),
  (164, 163, [(1, 141, 1)]),
  (165, 164, [(1, 141, 1)]),
  (166, 165, [(1, 141, 1)]),
  (167, 166, [(1, 141, 1)]),
  (168, 167, [(1, 141, 1)]),
  (169, 168, [(1, 141, 1)]),
  (170, 169, [(1, 141, 1)]),
  (171, 170, [(1, 141, 1)]),
  (172, 171, [(1, 141, 1)]),
  (173, 172, [(1, 141, 1)]),
  (174, 173, [(1, 141, 1)]),
  (175, 174, [(1, 141, 1)]),
  (176, 175, [(1, 141, 1)]),
  (177, 176, [(1, 141, 1)]),
  (178, 177, [(1, 141, 1)]),
  (179, 178, [(1, 141, 1)]),
  (180, 179, [(1, 141, 1)]),
  (181, 180, [(1, 141, 1)]),
  (182, 181, [(1, 141, 1)]),
  (183, 182, [(1, 141, 1)]),
  (184, 183, [(1, 141, 1)]),
  (185, 184, [(1, 141, 1)]),
  (186, 185, [(1, 141, 1)]),
  (187, 186, [(1, 141, 1)]),
  (188, 187, [(1, 141, 1)]),
  (189, 188, [(1, 141, 1)]),
  (190, 189, [(1, 141, 1)]),
  (191, 190, [(1, 141, 1)]),
  (192, 191, [(1, 141, 1)]),
  (193, 192, [(1, 141, 1)]),
  (194, 193, [(1, 141, 1)]),
  (195, 194, [(1, 141, 1)]),
  (196, 195, [(1, 141, 1)]),
  (197, 196, [(1, 141, 1)]),
  (198, 197, [(1, 141, 1)]),
  (199, 198, [(1, 141, 1)]),
  (200, 199, [(1, 141, 1)]),
  (202, 201, [(1, 141, 1)]),
  (204, 203, [(1, 141, 1)]),
  (206, 205, [(1, 141, 1)]),
  (208, 207, [(1, 141, 1)]),
  (210, 209, [(1, 141, 1)]),
  (212, 211, [(1, 141, 1)]),
  (214, 213, [(1, 141, 1)]),
  (216, 215, [(1, 141, 1)]),
  (218, 217, [(1, 141, 1)]),
  (220, 219, [(1, 141, 1)]),
  (222, 221, [(1, 141, 1)]),
  (224, 223, [(1, 141, 1)]),
  (226, 225, [(1, 141, 1)]),
  (228, 227, [(1, 141, 1)]),
  (230, 229, [(1, 141, 1)]),
  (232, 231, [(1, 141, 1)]),
  (234, 233, [(1, 141, 1)]),
  (236, 235, [(1, 141, 1)]),
  (238, 237, [(1, 141, 1)]),
  (240, 239, [(1, 141, 1)]),
  (242, 241, [(1, 141, 1)]),
  (244, 243, [(1, 141, 1)]),
  (246, 245, [(1, 141, 1)]),
  (248, 247, [(1, 141, 1)]),
  (250, 249, [(1, 141, 1)]),
  (252, 251, [(1, 141, 1)]),
  (254, 253, [(1, 141, 1)]),
  (256, 255, [(1, 141, 1)]),
  (258, 257, [(1, 141, 1)]),
  (260, 259, [(1, 141, 1)]),
  (262, 261, [(1, 141, 1)]),
  (264, 263, [(1, 141, 1)]),
  (266, 265, [(1, 141, 1)]),
  (268, 267, [(1, 141, 1)]),
  (270, 269, [(1, 141, 1)]),
  (272, 271, [(1, 141, 1)]),
  (274, 273, [(1, 141, 1)]),
  (276, 275, [(1, 141, 1)]),
  (278, 277, [(1, 141, 1)]),
  (280, 279, [(1, 141, 1)]),
  (282, 281, [(1, 141, 1)]),
  (284, 283, [(1, 141, 1)]),
  (286, 285, [(1, 141, 1)]),
  (288, 287, [(1, 141, 1)]),
  (290, 289, [(1, 141, 1)]),
  (292, 291, [(1, 141, 1)]),
  (294, 293, [(1, 141, 1)]),
  (296, 295, [(1, 141, 1)]),
  (298, 297, [(1, 141, 1)]),
  (300, 299, [(1, 141, 1)]),
  (303, 302, [(1, 141, 1)]),
  (306, 305, [(1, 141, 1)]),
  (309, 306, [(1, 62, 1), (2, 74, 3), (3, 4, 4), (4, 1, 5)]),
  (312, 309, [(1, 63, 1), (2, 74, 3), (3, 4, 4)]),
  (315, 312, [(1, 63, 1), (2, 75, 3), (3, 3, 4)]),
  (318, 315, [(1, 64, 1), (2, 76, 3), (3, 1, 4)]),
  (321, 318, [(1, 65, 1), (2, 76, 3)]),
  (324, 321, [(1, 65, 1), (2, 76, 3)]),
  (327, 324, [(1, 66, 1), (2, 75, 3)]),
  (330, 327, [(1, 66, 1), (2, 75, 3)]),
  (333, 330, [(1, 67, 1), (2, 74, 3)]),
  (336, 333, [(1, 68, 1), (2, 73, 3)]),
  (339, 336, [(1, 68, 1), (2, 73, 3)]),
  (342, 339, [(1, 69, 1), (2, 72, 3)]),
  (345, 342, [(1, 69, 1), (2, 72, 3)]),
  (348, 345, [(1, 70, 1), (2, 71, 3)]),
  (351, 348, [(1, 71, 1), (2, 70, 3)]),
  (354, 351, [(1, 71, 1), (2, 70, 3)]),
  (357, 354, [(1, 72, 1), (2, 69, 3)]),
  (360, 357, [(1, 72, 1), (2, 69, 3)]),
  (363, 358, [(1, 41, 1), (2, 93, 3), (3, 6, 4), (4, 1, 5)]),
  (366, 361, [(1, 41, 1), (2, 94, 3), (3, 6, 4)]),
  (369, 364, [(1, 41, 1), (2, 95, 3), (3, 5, 4)]),
  (372, 367, [(1, 42, 1), (2, 96, 3), (3, 3, 4)]),
  (375, 370, [(1, 42, 1), (2, 97, 3), (3, 2, 4)]),
  (378, 373, [(1, 42, 1), (2, 98, 3), (3, 1, 4)]),
  (381, 376, [(1, 43, 1), (2, 98, 3)]),
  (384, 379, [(1, 43, 1), (2, 98, 3)]),
  (387, 380, [(1, 30, 1), (2, 101, 3), (3, 7, 4), (4, 2, 5), (6, 1, 8)]),
  (390, 383, [(1, 30, 1), (2, 102, 3), (3, 7, 4), (4, 2, 5)]),
  (393, 386, [(1, 31, 1), (2, 102, 3), (3, 7, 4), (4, 1, 5)]),
  (396, 389, [(1, 31, 1), (2, 103, 3), (3, 7, 4)]),
  (399, 392, [(1, 31, 1), (2, 104, 3), (3, 6, 4)]),
  (402, 395, [(1, 31, 1), (2, 105, 3), (3, 5, 4)]),
  (406, 397, [(1, 24, 1), (2, 105, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (410, 401, [(1, 25, 1), (2, 106, 3), (3, 8, 4), (4, 2, 5)]),
  (414, 405, [(1, 25, 1), (2, 107, 3), (3, 8, 4), (4, 1, 5)]),
  (418, 409, [(1, 25, 1), (2, 108, 3), (3, 8, 4)]),
  (422, 411, [(1, 21, 1), (2, 108, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (426, 415, [(1, 21, 1), (2, 109, 3), (3, 9, 4), (4, 2, 5)]),
  (430, 417, [(1, 18, 1), (2, 108, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (434, 421, [(1, 18, 1), (2, 110, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (438, 423, [(2, 141, 3)]),
  (442, 425, [(2, 141, 3)]),
  (446, 425, [(2, 140, 3), (3, 1, 5)]),
  (450, 427, [(2, 140, 3), (3, 1, 5)]),
  (454, 427, [(2, 139, 3), (3, 2, 5)]),
  (458, 429, [(2, 139, 3), (3, 2, 5)]),
  (462, 429, [(2, 138, 3), (3, 3, 5)]),
  (466, 431, [(2, 138, 3), (3, 1, 4), (3, 2, 5)]),
  (470, 431, [(2, 136, 3), (3, 2, 4), (3, 3, 5)]),
  (474, 433, [(2, 136, 3), (3, 2, 4), (3, 3, 5)]),
  (478, 435, [(2, 136, 3), (3, 2, 4), (3, 3, 5)]),
  (482, 435, [(2, 134, 3), (3, 3, 4), (3, 4, 5)]),
  (486, 437, [(2, 134, 3), (3, 3, 4), (3, 4, 5)]),
  (490, 437, [(2, 132, 3), (3, 4, 4), (3, 5, 5)]),
  (494, 439, [(2, 132, 3), (3, 5, 4), (3, 4, 5)]),
  (498, 439, [(2, 131, 3), (3, 5, 4), (3, 5, 5)]),
  (502, 441, [(2, 130, 3), (3, 6, 4), (3, 5, 5)]),
  (507, 442, [(2, 129, 3), (3, 6, 4), (3, 6, 5)]),
  (512, 443, [(2, 128, 3), (3, 7, 4), (3, 6, 5)]),
  (517, 446, [(2, 128, 3), (3, 7, 4), (3, 6, 5)]),
  (522, 447, [(2, 126, 3), (3, 9, 4), (3, 6, 5)]),
  (527, 448, [(2, 125, 3), (3, 9, 4), (3, 7, 5)]),
  (532, 449, [(2, 123, 3), (3, 10, 4), (3, 8, 5)]),
  (537, 450, [(2, 122, 3), (3, 11, 4), (3, 8, 5)]),
  (542, 453, [(2, 122, 3), (3, 11, 4), (3, 8, 5)]),
  (547, 454, [(2, 120, 3), (3, 13, 4), (3, 8, 5)]),
  (552, 455, [(2, 119, 3), (3, 13, 4), (3, 9, 5)]),
  (557, 458, [(2, 119, 3), (3, 14, 4), (3, 8, 5)]),
  (562, 459, [(2, 117, 3), (3, 15, 4), (3, 9, 5)]),
  (567, 460, [(2, 116, 3), (3, 15, 4), (3, 10, 5)]),
  (572, 461, [(2, 114, 3), (3, 17, 4), (3, 10, 5)]),
  (577, 462, [(2, 113, 3), (3, 17, 4), (3, 11, 5)]),
  (582, 465, [(2, 113, 3), (3, 18, 4), (3, 10, 5)]),
  (587, 466, [(2, 111, 3), (3, 19, 4), (3, 11, 5)]),
  (592, 467, [(2, 110, 3), (3, 19, 4), (3, 12, 5)]),
  (597, 468, [(2, 108, 3), (3, 21, 4), (3, 12, 5)]),
  (602, 471, [(2, 108, 3), (3, 21, 4), (3, 12, 5)]),
  (608, 471, [(2, 106, 3), (3, 22, 4), (3, 13, 5)]),
  (614, 473, [(2, 105, 3), (3, 23, 4), (3, 13, 5)]),
  (620, 475, [(2, 103, 3), (3, 24, 4), (3, 14, 5)]),
  (626, 477, [(2, 102, 3), (3, 25, 4), (3, 14, 5)]),
  (632, 479, [(2, 101, 3), (3, 26, 4), (3, 14, 5)]),
  (638, 481, [(2, 100, 3), (3, 26, 4), (3, 15, 5)]),
  (644, 483, [(2, 99, 3), (3, 27, 4), (3, 15, 5)]),
  (650, 483, [(2, 97, 3), (3, 28, 4), (3, 16, 5)]),
  (656, 485, [(2, 96, 3), (3, 29, 4), (3, 16, 5)]),
  (662, 487, [(2, 94, 3), (3, 30, 4), (3, 17, 5)]),
  (668, 489, [(2, 93, 3), (3, 31, 4), (3, 17, 5)]),
  (674, 491, [(2, 92, 3), (3, 32, 4), (3, 17, 5)]),
  (680, 493, [(2, 91, 3), (3, 32, 4), (3, 18, 5)]),
  (686, 495, [(2, 90, 3), (3, 33, 4), (3, 18, 5)]),
  (692, 495, [(2, 88, 3), (3, 34, 4), (3, 19, 5)]),
  (698, 497, [(2, 87, 3), (3, 35, 4), (3, 19, 5)]),
  (704, 499, [(2, 86, 3), (3, 35, 4), (3, 20, 5)]),
  (711, 502, [(2, 86, 3), (3, 36, 4), (3, 19, 5)]),
  (718, 503, [(2, 84, 3), (3, 37, 4), (3, 20, 5)]),
  (725, 504, [(2, 82, 3), (3, 38, 4), (3, 21, 5)]),
  (732, 507, [(2, 81, 3), (3, 39, 4), (3, 21, 5)]),
  (739, 508, [(2, 80, 3), (3, 39, 4), (3, 22, 5)]),
  (746, 511, [(2, 79, 3), (3, 40, 4), (3, 22, 5)]),
  (753, 512, [(2, 77, 3), (3, 41, 4), (3, 23, 5)]),
  (760, 513, [(2, 76, 3), (3, 41, 4), (3, 23, 5), (4, 1, 6)]),
  (767, 516, [(2, 75, 3), (3, 42, 4), (3, 24, 5)]),
  (774, 517, [(2, 74, 3), (3, 42, 4), (3, 24, 5), (4, 1, 6)]),
  (781, 520, [(2, 73, 3), (3, 43, 4), (3, 25, 5)]),
  (788, 521, [(2, 71, 3), (3, 44, 4), (3, 25, 5), (4, 1, 6)]),
  (795, 522, [(2, 70, 3), (3, 45, 4), (3, 25, 5), (4, 1, 6)]),
  (802, 523, [(2, 69, 3), (3, 45, 4), (3, 26, 5), (4, 1, 6)]),
  (810, 527, [(2, 68, 3), (3, 46, 4), (3, 26, 5), (4, 1, 6)]),
  (818, 527, [(2, 66, 3), (3, 47, 4), (3, 27, 5), (4, 1, 6)]),
  (826, 531, [(2, 66, 3), (3, 47, 4), (3, 27, 5), (4, 1, 6)]),
  (834, 531, [(2, 64, 3), (3, 48, 4), (3, 27, 5), (4, 2, 6)]),
  (842, 533, [(2, 63, 3), (3, 48, 4), (3, 28, 5), (4, 2, 6)]),
  (850, 535, [(2, 62, 3), (3, 49, 4), (3, 28, 5), (4, 2, 6)]),
  (858, 537, [(2, 61, 3), (3, 49, 4), (3, 29, 5), (4, 2, 6)]),
  (866, 539, [(2, 60, 3), (3, 50, 4), (3, 29, 5), (4, 2, 6)]),
  (874, 541, [(2, 59, 3), (3, 50, 4), (3, 30, 5), (4, 2, 6)]),
  (882, 543, [(2, 58, 3), (3, 51, 4), (3, 30, 5), (4, 2, 6)]),
  (890, 545, [(2, 57, 3), (3, 51, 4), (3, 31, 5), (4, 2, 6)]),
  (898, 545, [(2, 55, 3), (3, 52, 4), (3, 32, 5), (4, 2, 6)]),
  (906, 547, [(2, 54, 3), (3, 52, 4), (3, 33, 5), (4, 2, 6)]),
  (915, 550, [(2, 54, 3), (3, 52, 4), (3, 33, 5), (4, 2, 6)]),
  (924, 551, [(2, 52, 3), (3, 53, 4), (3, 33, 5), (4, 3, 6)]),
  (933, 554, [(2, 52, 3), (3, 53, 4), (3, 34, 5), (4, 2, 6)]),
  (942, 555, [(2, 50, 3), (3, 54, 4), (3, 34, 5), (4, 3, 6)]),
  (951, 556, [(2, 49, 3), (3, 54, 4), (3, 35, 5), (4, 3, 6)]),
  (960, 559, [(2, 49, 3), (3, 54, 4), (3, 35, 5), (4, 3, 6)]),
  (969, 560, [(2, 48, 3), (3, 54, 4), (3, 36, 5), (4, 3, 6)]),
  (978, 563, [(2, 47, 3), (3, 54, 4), (3, 37, 5), (4, 3, 6)]),
  (987, 564, [(2, 46, 3), (3, 54, 4), (3, 38, 5), (4, 3, 6)]),
  (996, 565, [(2, 45, 3), (3, 54, 4), (3, 38, 5), (4, 4, 6)]),
  (1005, 568, [(2, 44, 3), (3, 55, 4), (3, 39, 5), (4, 3, 6)]),
  (1015, 568, [(2, 43, 3), (3, 55, 4), (3, 39, 5), (4, 4, 6)]),
  (1025, 570, [(2, 42, 3), (3, 55, 4), (3, 40, 5), (4, 4, 6)]),
  (1035, 572, [(2, 41, 3), (3, 55, 4), (3, 41, 5), (4, 4, 6)]),
  (1045, 574, [(2, 41, 3), (3, 55, 4), (3, 41, 5), (4, 4, 6)]),
  (1055, 576, [(2, 40, 3), (3, 55, 4), (3, 42, 5), (4, 4, 6)]),
  (1065, 578, [(2, 39, 3), (3, 55, 4), (3, 43, 5), (4, 4, 6)]),
  (1075, 580, [(2, 38, 3), (3, 55, 4), (3, 44, 5), (4, 4, 6)]),
  (1085, 582, [(2, 38, 3), (3, 55, 4), (3, 44, 5), (4, 4, 6)]),
  (1095, 582, [(2, 37, 3), (3, 54, 4), (3, 45, 5), (4, 5, 6)]),
  (1105, 584, [(2, 36, 3), (3, 55, 4), (3, 45, 5), (4, 5, 6)]),
  (1116, 587, [(2, 36, 3), (3, 54, 4), (3, 46, 5), (4, 5, 6)]),
  (1127, 588, [(2, 35, 3), (3, 54, 4), (3, 47, 5), (4, 5, 6)]),
  (1138, 589, [(2, 34, 3), (3, 54, 4), (3, 48, 5), (4, 5, 6)]),
  (1149, 592, [(2, 33, 3), (3, 54, 4), (3, 49, 5), (4, 5, 6)]),
  (1160, 593, [(2, 33, 3), (3, 53, 4), (3, 49, 5), (4, 6, 6)]),
  (1171, 594, [(2, 32, 3), (3, 53, 4), (3, 50, 5), (4, 6, 6)]),
  (1182, 597, [(2, 32, 3), (3, 53, 4), (3, 50, 5), (4, 6, 6)]),
  (1193, 598, [(2, 31, 3), (3, 53, 4), (3, 51, 5), (4, 6, 6)]),
  (1204, 599, [(2, 30, 3), (3, 52, 4), (3, 53, 5), (4, 6, 6)]),
  (1216, 601, [(2, 30, 3), (3, 52, 4), (3, 53, 5), (4, 6, 6)]),
  (1228, 603, [(2, 29, 3), (3, 52, 4), (3, 54, 5), (4, 6, 6)]),
  (1240, 605, [(2, 29, 3), (3, 51, 4), (3, 54, 5), (4, 7, 6)]),
  (1252, 607, [(2, 28, 3), (3, 51, 4), (3, 56, 5), (4, 6, 6)]),
  (1264, 609, [(2, 28, 3), (3, 50, 4), (3, 56, 5), (4, 7, 6)]),
  (1276, 609, [(2, 27, 3), (3, 49, 4), (3, 58, 5), (4, 7, 6)]),
  (1288, 611, [(2, 26, 3), (3, 49, 4), (3, 59, 5), (4, 7, 6)]),
  (1300, 613, [(2, 26, 3), (3, 49, 4), (3, 59, 5), (4, 7, 6)]),
  (1313, 614, [(2, 25, 3), (3, 48, 4), (3, 61, 5), (4, 7, 6)]),
  (1326, 617, [(2, 25, 3), (3, 48, 4), (3, 61, 5), (4, 7, 6)]),
  (1339, 618, [(2, 25, 3), (3, 46, 4), (3, 62, 5), (4, 8, 6)]),
  (1352, 619, [(2, 24, 3), (3, 46, 4), (3, 63, 5), (4, 8, 6)]),
  (1365, 622, [(2, 24, 3), (3, 45, 4), (3, 64, 5), (4, 8, 6)]),
  (1378, 623, [(2, 23, 3), (3, 45, 4), (3, 65, 5), (4, 8, 6)]),
  (1391, 624, [(2, 23, 3), (3, 44, 4), (3, 65, 5), (4, 9, 6)]),
  (1404, 627, [(2, 22, 3), (3, 44, 4), (3, 67, 5), (4, 8, 6)]),
  (1418, 629, [(2, 22, 3), (3, 43, 4), (3, 67, 5), (4, 9, 6)]),
  (1432, 631, [(2, 22, 3), (3, 42, 4), (3, 68, 5), (4, 9, 6)]),
  (1446, 631, [(2, 21, 3), (3, 41, 4), (3, 70, 5), (4, 9, 6)])]

theorem small144 : smallOK 144 1440 certs144 = true := by decide +kernel

/-- The certificates for `t = 145`. -/
def certs145 : List Cert := [
  (143, 142, [(1, 142, 1)]),
  (144, 143, [(1, 142, 1)]),
  (145, 144, [(1, 142, 1)]),
  (146, 145, [(1, 142, 1)]),
  (147, 146, [(1, 142, 1)]),
  (148, 147, [(1, 142, 1)]),
  (149, 148, [(1, 142, 1)]),
  (150, 149, [(1, 142, 1)]),
  (151, 150, [(1, 142, 1)]),
  (152, 151, [(1, 142, 1)]),
  (153, 152, [(1, 142, 1)]),
  (154, 153, [(1, 142, 1)]),
  (155, 154, [(1, 142, 1)]),
  (156, 155, [(1, 142, 1)]),
  (157, 156, [(1, 142, 1)]),
  (158, 157, [(1, 142, 1)]),
  (159, 158, [(1, 142, 1)]),
  (160, 159, [(1, 142, 1)]),
  (161, 160, [(1, 142, 1)]),
  (162, 161, [(1, 142, 1)]),
  (163, 162, [(1, 142, 1)]),
  (164, 163, [(1, 142, 1)]),
  (165, 164, [(1, 142, 1)]),
  (166, 165, [(1, 142, 1)]),
  (167, 166, [(1, 142, 1)]),
  (168, 167, [(1, 142, 1)]),
  (169, 168, [(1, 142, 1)]),
  (170, 169, [(1, 142, 1)]),
  (171, 170, [(1, 142, 1)]),
  (172, 171, [(1, 142, 1)]),
  (173, 172, [(1, 142, 1)]),
  (174, 173, [(1, 142, 1)]),
  (175, 174, [(1, 142, 1)]),
  (176, 175, [(1, 142, 1)]),
  (177, 176, [(1, 142, 1)]),
  (178, 177, [(1, 142, 1)]),
  (179, 178, [(1, 142, 1)]),
  (180, 179, [(1, 142, 1)]),
  (181, 180, [(1, 142, 1)]),
  (182, 181, [(1, 142, 1)]),
  (183, 182, [(1, 142, 1)]),
  (184, 183, [(1, 142, 1)]),
  (185, 184, [(1, 142, 1)]),
  (186, 185, [(1, 142, 1)]),
  (187, 186, [(1, 142, 1)]),
  (188, 187, [(1, 142, 1)]),
  (189, 188, [(1, 142, 1)]),
  (190, 189, [(1, 142, 1)]),
  (191, 190, [(1, 142, 1)]),
  (192, 191, [(1, 142, 1)]),
  (193, 192, [(1, 142, 1)]),
  (194, 193, [(1, 142, 1)]),
  (195, 194, [(1, 142, 1)]),
  (196, 195, [(1, 142, 1)]),
  (197, 196, [(1, 142, 1)]),
  (198, 197, [(1, 142, 1)]),
  (199, 198, [(1, 142, 1)]),
  (200, 199, [(1, 142, 1)]),
  (202, 201, [(1, 142, 1)]),
  (204, 203, [(1, 142, 1)]),
  (206, 205, [(1, 142, 1)]),
  (208, 207, [(1, 142, 1)]),
  (210, 209, [(1, 142, 1)]),
  (212, 211, [(1, 142, 1)]),
  (214, 213, [(1, 142, 1)]),
  (216, 215, [(1, 142, 1)]),
  (218, 217, [(1, 142, 1)]),
  (220, 219, [(1, 142, 1)]),
  (222, 221, [(1, 142, 1)]),
  (224, 223, [(1, 142, 1)]),
  (226, 225, [(1, 142, 1)]),
  (228, 227, [(1, 142, 1)]),
  (230, 229, [(1, 142, 1)]),
  (232, 231, [(1, 142, 1)]),
  (234, 233, [(1, 142, 1)]),
  (236, 235, [(1, 142, 1)]),
  (238, 237, [(1, 142, 1)]),
  (240, 239, [(1, 142, 1)]),
  (242, 241, [(1, 142, 1)]),
  (244, 243, [(1, 142, 1)]),
  (246, 245, [(1, 142, 1)]),
  (248, 247, [(1, 142, 1)]),
  (250, 249, [(1, 142, 1)]),
  (252, 251, [(1, 142, 1)]),
  (254, 253, [(1, 142, 1)]),
  (256, 255, [(1, 142, 1)]),
  (258, 257, [(1, 142, 1)]),
  (260, 259, [(1, 142, 1)]),
  (262, 261, [(1, 142, 1)]),
  (264, 263, [(1, 142, 1)]),
  (266, 265, [(1, 142, 1)]),
  (268, 267, [(1, 142, 1)]),
  (270, 269, [(1, 142, 1)]),
  (272, 271, [(1, 142, 1)]),
  (274, 273, [(1, 142, 1)]),
  (276, 275, [(1, 142, 1)]),
  (278, 277, [(1, 142, 1)]),
  (280, 279, [(1, 142, 1)]),
  (282, 281, [(1, 142, 1)]),
  (284, 283, [(1, 142, 1)]),
  (286, 285, [(1, 142, 1)]),
  (288, 287, [(1, 142, 1)]),
  (290, 289, [(1, 142, 1)]),
  (292, 291, [(1, 142, 1)]),
  (294, 293, [(1, 142, 1)]),
  (296, 295, [(1, 142, 1)]),
  (298, 297, [(1, 142, 1)]),
  (300, 299, [(1, 142, 1)]),
  (303, 302, [(1, 142, 1)]),
  (306, 305, [(1, 142, 1)]),
  (309, 308, [(1, 142, 1)]),
  (312, 309, [(1, 63, 1), (2, 74, 3), (3, 4, 4), (4, 1, 5)]),
  (315, 312, [(1, 63, 1), (2, 75, 3), (3, 4, 4)]),
  (318, 315, [(1, 64, 1), (2, 76, 3), (3, 2, 4)]),
  (321, 318, [(1, 65, 1), (2, 77, 3)]),
  (324, 321, [(1, 65, 1), (2, 77, 3)]),
  (327, 324, [(1, 66, 1), (2, 76, 3)]),
  (330, 327, [(1, 66, 1), (2, 76, 3)]),
  (333, 330, [(1, 67, 1), (2, 75, 3)]),
  (336, 333, [(1, 68, 1), (2, 74, 3)]),
  (339, 336, [(1, 68, 1), (2, 74, 3)]),
  (342, 339, [(1, 69, 1), (2, 73, 3)]),
  (345, 342, [(1, 69, 1), (2, 73, 3)]),
  (348, 345, [(1, 70, 1), (2, 72, 3)]),
  (351, 348, [(1, 71, 1), (2, 71, 3)]),
  (354, 351, [(1, 71, 1), (2, 71, 3)]),
  (357, 354, [(1, 72, 1), (2, 70, 3)]),
  (360, 357, [(1, 72, 1), (2, 70, 3)]),
  (363, 358, [(1, 41, 1), (2, 93, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (366, 361, [(1, 41, 1), (2, 94, 3), (3, 6, 4), (4, 1, 5)]),
  (369, 364, [(1, 41, 1), (2, 95, 3), (3, 6, 4)]),
  (372, 367, [(1, 42, 1), (2, 96, 3), (3, 4, 4)]),
  (375, 370, [(1, 42, 1), (2, 97, 3), (3, 3, 4)]),
  (378, 373, [(1, 42, 1), (2, 98, 3), (3, 2, 4)]),
  (381, 376, [(1, 43, 1), (2, 98, 3), (3, 1, 4)]),
  (384, 379, [(1, 43, 1), (2, 99, 3)]),
  (387, 382, [(1, 43, 1), (2, 99, 3)]),
  (390, 383, [(1, 30, 1), (2, 102, 3), (3, 7, 4), (4, 2, 5), (6, 1, 8)]),
  (393, 386, [(1, 31, 1), (2, 102, 3), (3, 7, 4), (4, 2, 5)]),
  (396, 389, [(1, 31, 1), (2, 103, 3), (3, 7, 4), (4, 1, 5)]),
  (399, 392, [(1, 31, 1), (2, 104, 3), (3, 7, 4)]),
  (402, 395, [(1, 31, 1), (2, 105, 3), (3, 6, 4)]),
  (406, 399, [(1, 32, 1), (2, 106, 3), (3, 4, 4)]),
  (410, 401, [(1, 25, 1), (2, 106, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (414, 405, [(1, 25, 1), (2, 107, 3), (3, 8, 4), (4, 2, 5)]),
  (418, 409, [(1, 25, 1), (2, 108, 3), (3, 8, 4), (4, 1, 5)]),
  (422, 411, [(1, 21, 1), (2, 108, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (426, 415, [(1, 21, 1), (2, 109, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (430, 419, [(1, 21, 1), (2, 110, 3), (3, 9, 4), (4, 2, 5)]),
  (434, 421, [(1, 18, 1), (2, 110, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (438, 425, [(1, 18, 1), (2, 111, 3), (3, 10, 4), (4, 3, 5)]),
  (442, 427, [(1, 16, 1), (2, 110, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (5, 1, 7), (8, 1, 11)]),
  (446, 429, [(2, 142, 3)]),
  (450, 429, [(2, 141, 3), (3, 1, 5)]),
  (454, 431, [(2, 141, 3), (3, 1, 5)]),
  (458, 431, [(2, 140, 3), (3, 2, 5)]),
  (462, 433, [(2, 140, 3), (3, 2, 5)]),
  (466, 433, [(2, 139, 3), (3, 1, 4), (3, 2, 5)]),
  (470, 435, [(2, 139, 3), (3, 1, 4), (3, 2, 5)]),
  (474, 435, [(2, 137, 3), (3, 2, 4), (3, 3, 5)]),
  (478, 437, [(2, 137, 3), (3, 2, 4), (3, 3, 5)]),
  (482, 437, [(2, 136, 3), (3, 2, 4), (3, 4, 5)]),
  (486, 439, [(2, 136, 3), (3, 3, 4), (3, 3, 5)]),
  (490, 439, [(2, 134, 3), (3, 4, 4), (3, 4, 5)]),
  (494, 441, [(2, 134, 3), (3, 4, 4), (3, 4, 5)]),
  (498, 441, [(2, 132, 3), (3, 5, 4), (3, 5, 5)]),
  (502, 443, [(2, 132, 3), (3, 5, 4), (3, 5, 5)]),
  (507, 444, [(2, 131, 3), (3, 6, 4), (3, 5, 5)]),
  (512, 445, [(2, 129, 3), (3, 7, 4), (3, 6, 5)]),
  (517, 448, [(2, 129, 3), (3, 7, 4), (3, 6, 5)]),
  (522, 449, [(2, 128, 3), (3, 8, 4), (3, 6, 5)]),
  (527, 450, [(2, 126, 3), (3, 9, 4), (3, 7, 5)]),
  (532, 451, [(2, 125, 3), (3, 10, 4), (3, 7, 5)]),
  (537, 454, [(2, 125, 3), (3, 10, 4), (3, 7, 5)]),
  (542, 455, [(2, 123, 3), (3, 11, 4), (3, 8, 5)]),
  (547, 456, [(2, 122, 3), (3, 12, 4), (3, 8, 5)]),
  (552, 457, [(2, 120, 3), (3, 13, 4), (3, 9, 5)]),
  (557, 458, [(2, 119, 3), (3, 14, 4), (3, 9, 5)]),
  (562, 461, [(2, 119, 3), (3, 14, 4), (3, 9, 5)]),
  (567, 462, [(2, 117, 3), (3, 15, 4), (3, 10, 5)]),
  (572, 463, [(2, 116, 3), (3, 16, 4), (3, 10, 5)]),
  (577, 466, [(2, 116, 3), (3, 16, 4), (3, 10, 5)]),
  (582, 467, [(2, 114, 3), (3, 18, 4), (3, 10, 5)]),
  (587, 468, [(2, 113, 3), (3, 18, 4), (3, 11, 5)]),
  (592, 469, [(2, 111, 3), (3, 19, 4), (3, 12, 5)]),
  (597, 470, [(2, 110, 3), (3, 20, 4), (3, 12, 5)]),
  (602, 473, [(2, 110, 3), (3, 20, 4), (3, 12, 5)]),
  (608, 475, [(2, 109, 3), (3, 21, 4), (3, 12, 5)]),
  (614, 475, [(2, 106, 3), (3, 23, 4), (3, 13, 5)]),
  (620, 477, [(2, 105, 3), (3, 23, 4), (3, 14, 5)]),
  (626, 479, [(2, 104, 3), (3, 24, 4), (3, 14, 5)]),
  (632, 481, [(2, 103, 3), (3, 25, 4), (3, 14, 5)]),
  (638, 483, [(2, 102, 3), (3, 26, 4), (3, 14, 5)]),
  (644, 485, [(2, 100, 3), (3, 27, 4), (3, 15, 5)]),
  (650, 487, [(2, 99, 3), (3, 28, 4), (3, 15, 5)]),
  (656, 487, [(2, 97, 3), (3, 29, 4), (3, 16, 5)]),
  (662, 489, [(2, 96, 3), (3, 29, 4), (3, 17, 5)]),
  (668, 491, [(2, 95, 3), (3, 30, 4), (3, 17, 5)]),
  (674, 493, [(2, 94, 3), (3, 31, 4), (3, 17, 5)]),
  (680, 495, [(2, 93, 3), (3, 32, 4), (3, 17, 5)]),
  (686, 497, [(2, 92, 3), (3, 32, 4), (3, 18, 5)]),
  (692, 499, [(2, 91, 3), (3, 33, 4), (3, 18, 5)]),
  (698, 499, [(2, 88, 3), (3, 35, 4), (3, 19, 5)]),
  (704, 501, [(2, 88, 3), (3, 35, 4), (3, 19, 5)]),
  (711, 502, [(2, 86, 3), (3, 36, 4), (3, 20, 5)]),
  (718, 505, [(2, 85, 3), (3, 37, 4), (3, 20, 5)]),
  (725, 506, [(2, 83, 3), (3, 38, 4), (3, 21, 5)]),
  (732, 509, [(2, 83, 3), (3, 38, 4), (3, 21, 5)]),
  (739, 510, [(2, 81, 3), (3, 39, 4), (3, 22, 5)]),
  (746, 513, [(2, 80, 3), (3, 40, 4), (3, 22, 5)]),
  (753, 514, [(2, 78, 3), (3, 41, 4), (3, 23, 5)]),
  (760, 517, [(2, 78, 3), (3, 41, 4), (3, 23, 5)]),
  (767, 518, [(2, 76, 3), (3, 42, 4), (3, 24, 5)]),
  (774, 519, [(2, 75, 3), (3, 42, 4), (3, 24, 5), (4, 1, 6)]),
  (781, 522, [(2, 74, 3), (3, 43, 4), (3, 25, 5)]),
  (788, 523, [(2, 72, 3), (3, 44, 4), (3, 25, 5), (4, 1, 6)]),
  (795, 524, [(2, 71, 3), (3, 45, 4), (3, 25, 5), (4, 1, 6)]),
  (802, 527, [(2, 70, 3), (3, 46, 4), (3, 25, 5), (4, 1, 6)]),
  (810, 529, [(2, 69, 3), (3, 46, 4), (3, 26, 5), (4, 1, 6)]),
  (818, 531, [(2, 68, 3), (3, 47, 4), (3, 26, 5), (4, 1, 6)]),
  (826, 533, [(2, 67, 3), (3, 47, 4), (3, 27, 5), (4, 1, 6)]),
  (834, 535, [(2, 66, 3), (3, 48, 4), (3, 27, 5), (4, 1, 6)]),
  (842, 537, [(2, 65, 3), (3, 48, 4), (3, 28, 5), (4, 1, 6)]),
  (850, 537, [(2, 63, 3), (3, 49, 4), (3, 28, 5), (4, 2, 6)]),
  (858, 539, [(2, 62, 3), (3, 49, 4), (3, 29, 5), (4, 2, 6)]),
  (866, 541, [(2, 61, 3), (3, 50, 4), (3, 29, 5), (4, 2, 6)]),
  (874, 543, [(2, 60, 3), (3, 50, 4), (3, 30, 5), (4, 2, 6)]),
  (882, 545, [(2, 59, 3), (3, 51, 4), (3, 30, 5), (4, 2, 6)]),
  (890, 547, [(2, 58, 3), (3, 51, 4), (3, 31, 5), (4, 2, 6)]),
  (898, 549, [(2, 57, 3), (3, 52, 4), (3, 31, 5), (4, 2, 6)]),
  (906, 551, [(2, 56, 3), (3, 52, 4), (3, 32, 5), (4, 2, 6)]),
  (915, 552, [(2, 54, 3), (3, 53, 4), (3, 33, 5), (4, 2, 6)]),
  (924, 555, [(2, 54, 3), (3, 53, 4), (3, 33, 5), (4, 2, 6)]),
  (933, 556, [(2, 52, 3), (3, 54, 4), (3, 34, 5), (4, 2, 6)]),
  (942, 557, [(2, 51, 3), (3, 54, 4), (3, 34, 5), (4, 3, 6)]),
  (951, 560, [(2, 51, 3), (3, 54, 4), (3, 34, 5), (4, 3, 6)]),
  (960, 561, [(2, 49, 3), (3, 54, 4), (3, 36, 5), (4, 3, 6)]),
  (969, 564, [(2, 49, 3), (3, 54, 4), (3, 36, 5), (4, 3, 6)]),
  (978, 565, [(2, 48, 3), (3, 54, 4), (3, 37, 5), (4, 3, 6)]),
  (987, 566, [(2, 47, 3), (3, 54, 4), (3, 37, 5), (4, 4, 6)]),
  (996, 569, [(2, 46, 3), (3, 55, 4), (3, 38, 5), (4, 3, 6)]),
  (1005, 570, [(2, 45, 3), (3, 55, 4), (3, 39, 5), (4, 3, 6)]),
  (1015, 572, [(2, 44, 3), (3, 55, 4), (3, 39, 5), (4, 4, 6)]),
  (1025, 574, [(2, 43, 3), (3, 56, 4), (3, 40, 5), (4, 3, 6)]),
  (1035, 576, [(2, 42, 3), (3, 56, 4), (3, 41, 5), (4, 3, 6)]),
  (1045, 578, [(2, 42, 3), (3, 55, 4), (3, 41, 5), (4, 4, 6)]),
  (1055, 578, [(2, 40, 3), (3, 56, 4), (3, 42, 5), (4, 4, 6)]),
  (1065, 580, [(2, 40, 3), (3, 55, 4), (3, 42, 5), (4, 5, 6)]),
  (1075, 582, [(2, 39, 3), (3, 55, 4), (3, 43, 5), (4, 5, 6)]),
  (1085, 584, [(2, 38, 3), (3, 56, 4), (3, 44, 5), (4, 4, 6)]),
  (1095, 586, [(2, 38, 3), (3, 55, 4), (3, 44, 5), (4, 5, 6)]),
  (1105, 586, [(2, 37, 3), (3, 55, 4), (3, 45, 5), (4, 5, 6)]),
  (1116, 589, [(2, 36, 3), (3, 55, 4), (3, 46, 5), (4, 5, 6)]),
  (1127, 590, [(2, 35, 3), (3, 55, 4), (3, 47, 5), (4, 5, 6)]),
  (1138, 593, [(2, 35, 3), (3, 55, 4), (3, 47, 5), (4, 5, 6)]),
  (1149, 594, [(2, 34, 3), (3, 54, 4), (3, 48, 5), (4, 6, 6)]),
  (1160, 597, [(2, 33, 3), (3, 55, 4), (3, 49, 5), (4, 5, 6)]),
  (1171, 598, [(2, 33, 3), (3, 54, 4), (3, 49, 5), (4, 6, 6)]),
  (1182, 599, [(2, 32, 3), (3, 54, 4), (3, 50, 5), (4, 6, 6)]),
  (1193, 602, [(2, 32, 3), (3, 53, 4), (3, 51, 5), (4, 6, 6)]),
  (1204, 603, [(2, 31, 3), (3, 53, 4), (3, 52, 5), (4, 6, 6)]),
  (1216, 605, [(2, 30, 3), (3, 53, 4), (3, 53, 5), (4, 6, 6)]),
  (1228, 607, [(2, 30, 3), (3, 52, 4), (3, 54, 5), (4, 6, 6)]),
  (1240, 607, [(2, 29, 3), (3, 52, 4), (3, 54, 5), (4, 7, 6)]),
  (1252, 609, [(2, 28, 3), (3, 52, 4), (3, 56, 5), (4, 6, 6)]),
  (1264, 611, [(2, 28, 3), (3, 51, 4), (3, 56, 5), (4, 7, 6)]),
  (1276, 613, [(2, 27, 3), (3, 51, 4), (3, 57, 5), (4, 7, 6)]),
  (1288, 615, [(2, 27, 3), (3, 50, 4), (3, 58, 5), (4, 7, 6)]),
  (1300, 617, [(2, 26, 3), (3, 50, 4), (3, 59, 5), (4, 7, 6)]),
  (1313, 618, [(2, 26, 3), (3, 49, 4), (3, 59, 5), (4, 8, 6)]),
  (1326, 621, [(2, 26, 3), (3, 48, 4), (3, 60, 5), (4, 8, 6)]),
  (1339, 622, [(2, 25, 3), (3, 48, 4), (3, 61, 5), (4, 8, 6)]),
  (1352, 623, [(2, 24, 3), (3, 47, 4), (3, 63, 5), (4, 8, 6)]),
  (1365, 626, [(2, 24, 3), (3, 47, 4), (3, 63, 5), (4, 8, 6)]),
  (1378, 627, [(2, 24, 3), (3, 46, 4), (3, 64, 5), (4, 8, 6)]),
  (1391, 628, [(2, 23, 3), (3, 45, 4), (3, 65, 5), (4, 9, 6)]),
  (1404, 629, [(2, 23, 3), (3, 44, 4), (3, 66, 5), (4, 9, 6)]),
  (1418, 631, [(2, 22, 3), (3, 44, 4), (3, 67, 5), (4, 9, 6)]),
  (1432, 633, [(2, 22, 3), (3, 43, 4), (3, 68, 5), (4, 9, 6)]),
  (1446, 635, [(2, 22, 3), (3, 42, 4), (3, 68, 5), (4, 10, 6)]),
  (1460, 637, [(2, 21, 3), (3, 41, 4), (3, 71, 5), (4, 9, 6)])]

theorem small145 : smallOK 145 1451 certs145 = true := by decide +kernel

/-- The certificates for `t = 146`. -/
def certs146 : List Cert := [
  (144, 143, [(1, 143, 1)]),
  (145, 144, [(1, 143, 1)]),
  (146, 145, [(1, 143, 1)]),
  (147, 146, [(1, 143, 1)]),
  (148, 147, [(1, 143, 1)]),
  (149, 148, [(1, 143, 1)]),
  (150, 149, [(1, 143, 1)]),
  (151, 150, [(1, 143, 1)]),
  (152, 151, [(1, 143, 1)]),
  (153, 152, [(1, 143, 1)]),
  (154, 153, [(1, 143, 1)]),
  (155, 154, [(1, 143, 1)]),
  (156, 155, [(1, 143, 1)]),
  (157, 156, [(1, 143, 1)]),
  (158, 157, [(1, 143, 1)]),
  (159, 158, [(1, 143, 1)]),
  (160, 159, [(1, 143, 1)]),
  (161, 160, [(1, 143, 1)]),
  (162, 161, [(1, 143, 1)]),
  (163, 162, [(1, 143, 1)]),
  (164, 163, [(1, 143, 1)]),
  (165, 164, [(1, 143, 1)]),
  (166, 165, [(1, 143, 1)]),
  (167, 166, [(1, 143, 1)]),
  (168, 167, [(1, 143, 1)]),
  (169, 168, [(1, 143, 1)]),
  (170, 169, [(1, 143, 1)]),
  (171, 170, [(1, 143, 1)]),
  (172, 171, [(1, 143, 1)]),
  (173, 172, [(1, 143, 1)]),
  (174, 173, [(1, 143, 1)]),
  (175, 174, [(1, 143, 1)]),
  (176, 175, [(1, 143, 1)]),
  (177, 176, [(1, 143, 1)]),
  (178, 177, [(1, 143, 1)]),
  (179, 178, [(1, 143, 1)]),
  (180, 179, [(1, 143, 1)]),
  (181, 180, [(1, 143, 1)]),
  (182, 181, [(1, 143, 1)]),
  (183, 182, [(1, 143, 1)]),
  (184, 183, [(1, 143, 1)]),
  (185, 184, [(1, 143, 1)]),
  (186, 185, [(1, 143, 1)]),
  (187, 186, [(1, 143, 1)]),
  (188, 187, [(1, 143, 1)]),
  (189, 188, [(1, 143, 1)]),
  (190, 189, [(1, 143, 1)]),
  (191, 190, [(1, 143, 1)]),
  (192, 191, [(1, 143, 1)]),
  (193, 192, [(1, 143, 1)]),
  (194, 193, [(1, 143, 1)]),
  (195, 194, [(1, 143, 1)]),
  (196, 195, [(1, 143, 1)]),
  (197, 196, [(1, 143, 1)]),
  (198, 197, [(1, 143, 1)]),
  (199, 198, [(1, 143, 1)]),
  (200, 199, [(1, 143, 1)]),
  (202, 201, [(1, 143, 1)]),
  (204, 203, [(1, 143, 1)]),
  (206, 205, [(1, 143, 1)]),
  (208, 207, [(1, 143, 1)]),
  (210, 209, [(1, 143, 1)]),
  (212, 211, [(1, 143, 1)]),
  (214, 213, [(1, 143, 1)]),
  (216, 215, [(1, 143, 1)]),
  (218, 217, [(1, 143, 1)]),
  (220, 219, [(1, 143, 1)]),
  (222, 221, [(1, 143, 1)]),
  (224, 223, [(1, 143, 1)]),
  (226, 225, [(1, 143, 1)]),
  (228, 227, [(1, 143, 1)]),
  (230, 229, [(1, 143, 1)]),
  (232, 231, [(1, 143, 1)]),
  (234, 233, [(1, 143, 1)]),
  (236, 235, [(1, 143, 1)]),
  (238, 237, [(1, 143, 1)]),
  (240, 239, [(1, 143, 1)]),
  (242, 241, [(1, 143, 1)]),
  (244, 243, [(1, 143, 1)]),
  (246, 245, [(1, 143, 1)]),
  (248, 247, [(1, 143, 1)]),
  (250, 249, [(1, 143, 1)]),
  (252, 251, [(1, 143, 1)]),
  (254, 253, [(1, 143, 1)]),
  (256, 255, [(1, 143, 1)]),
  (258, 257, [(1, 143, 1)]),
  (260, 259, [(1, 143, 1)]),
  (262, 261, [(1, 143, 1)]),
  (264, 263, [(1, 143, 1)]),
  (266, 265, [(1, 143, 1)]),
  (268, 267, [(1, 143, 1)]),
  (270, 269, [(1, 143, 1)]),
  (272, 271, [(1, 143, 1)]),
  (274, 273, [(1, 143, 1)]),
  (276, 275, [(1, 143, 1)]),
  (278, 277, [(1, 143, 1)]),
  (280, 279, [(1, 143, 1)]),
  (282, 281, [(1, 143, 1)]),
  (284, 283, [(1, 143, 1)]),
  (286, 285, [(1, 143, 1)]),
  (288, 287, [(1, 143, 1)]),
  (290, 289, [(1, 143, 1)]),
  (292, 291, [(1, 143, 1)]),
  (294, 293, [(1, 143, 1)]),
  (296, 295, [(1, 143, 1)]),
  (298, 297, [(1, 143, 1)]),
  (300, 299, [(1, 143, 1)]),
  (303, 302, [(1, 143, 1)]),
  (306, 305, [(1, 143, 1)]),
  (309, 308, [(1, 143, 1)]),
  (312, 311, [(1, 143, 1)]),
  (315, 312, [(1, 63, 1), (2, 75, 3), (3, 4, 4), (4, 1, 5)]),
  (318, 315, [(1, 64, 1), (2, 76, 3), (3, 3, 4)]),
  (321, 318, [(1, 65, 1), (2, 77, 3), (3, 1, 4)]),
  (324, 321, [(1, 65, 1), (2, 78, 3)]),
  (327, 324, [(1, 66, 1), (2, 77, 3)]),
  (330, 327, [(1, 66, 1), (2, 77, 3)]),
  (333, 330, [(1, 67, 1), (2, 76, 3)]),
  (336, 333, [(1, 68, 1), (2, 75, 3)]),
  (339, 336, [(1, 68, 1), (2, 75, 3)]),
  (342, 339, [(1, 69, 1), (2, 74, 3)]),
  (345, 342, [(1, 69, 1), (2, 74, 3)]),
  (348, 345, [(1, 70, 1), (2, 73, 3)]),
  (351, 348, [(1, 71, 1), (2, 72, 3)]),
  (354, 351, [(1, 71, 1), (2, 72, 3)]),
  (357, 354, [(1, 72, 1), (2, 71, 3)]),
  (360, 357, [(1, 72, 1), (2, 71, 3)]),
  (363, 360, [(1, 73, 1), (2, 70, 3)]),
  (366, 361, [(1, 41, 1), (2, 94, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (369, 364, [(1, 41, 1), (2, 95, 3), (3, 6, 4), (4, 1, 5)]),
  (372, 367, [(1, 42, 1), (2, 96, 3), (3, 5, 4)]),
  (375, 370, [(1, 42, 1), (2, 97, 3), (3, 4, 4)]),
  (378, 373, [(1, 42, 1), (2, 98, 3), (3, 3, 4)]),
  (381, 376, [(1, 43, 1), (2, 98, 3), (3, 2, 4)]),
  (384, 379, [(1, 43, 1), (2, 99, 3), (3, 1, 4)]),
  (387, 382, [(1, 43, 1), (2, 100, 3)]),
  (390, 385, [(1, 44, 1), (2, 99, 3)]),
  (393, 386, [(1, 31, 1), (2, 102, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (396, 389, [(1, 31, 1), (2, 103, 3), (3, 7, 4), (4, 2, 5)]),
  (399, 392, [(1, 31, 1), (2, 104, 3), (3, 7, 4), (4, 1, 5)]),
  (402, 395, [(1, 31, 1), (2, 105, 3), (3, 7, 4)]),
  (406, 399, [(1, 32, 1), (2, 106, 3), (3, 5, 4)]),
  (410, 401, [(1, 25, 1), (2, 106, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (414, 405, [(1, 25, 1), (2, 107, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (418, 409, [(1, 25, 1), (2, 108, 3), (3, 8, 4), (4, 2, 5)]),
  (422, 413, [(1, 25, 1), (2, 110, 3), (3, 8, 4)]),
  (426, 415, [(1, 21, 1), (2, 109, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (430, 419, [(1, 21, 1), (2, 110, 3), (3, 9, 4), (4, 3, 5)]),
  (434, 423, [(1, 21, 1), (2, 112, 3), (3, 9, 4), (4, 1, 5)]),
  (438, 425, [(1, 18, 1), (2, 111, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (442, 429, [(1, 18, 1), (2, 112, 3), (3, 10, 4), (4, 3, 5)]),
  (446, 431, [(1, 16, 1), (2, 111, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (450, 431, [(2, 142, 3), (3, 1, 5)]),
  (454, 433, [(2, 143, 3)]),
  (458, 433, [(2, 141, 3), (3, 2, 5)]),
  (462, 435, [(2, 142, 3), (3, 1, 5)]),
  (466, 435, [(2, 140, 3), (3, 1, 4), (3, 2, 5)]),
  (470, 437, [(2, 140, 3), (3, 1, 4), (3, 2, 5)]),
  (474, 437, [(2, 139, 3), (3, 1, 4), (3, 3, 5)]),
  (478, 439, [(2, 139, 3), (3, 1, 4), (3, 3, 5)]),
  (482, 439, [(2, 137, 3), (3, 2, 4), (3, 4, 5)]),
  (486, 441, [(2, 137, 3), (3, 3, 4), (3, 3, 5)]),
  (490, 441, [(2, 135, 3), (3, 4, 4), (3, 4, 5)]),
  (494, 443, [(2, 135, 3), (3, 4, 4), (3, 4, 5)]),
  (498, 443, [(2, 134, 3), (3, 4, 4), (3, 5, 5)]),
  (502, 445, [(2, 133, 3), (3, 5, 4), (3, 5, 5)]),
  (507, 446, [(2, 132, 3), (3, 6, 4), (3, 5, 5)]),
  (512, 447, [(2, 131, 3), (3, 6, 4), (3, 6, 5)]),
  (517, 450, [(2, 131, 3), (3, 7, 4), (3, 5, 5)]),
  (522, 451, [(2, 129, 3), (3, 8, 4), (3, 6, 5)]),
  (527, 452, [(2, 128, 3), (3, 8, 4), (3, 7, 5)]),
  (532, 453, [(2, 126, 3), (3, 10, 4), (3, 7, 5)]),
  (537, 456, [(2, 126, 3), (3, 10, 4), (3, 7, 5)]),
  (542, 457, [(2, 125, 3), (3, 11, 4), (3, 7, 5)]),
  (547, 458, [(2, 123, 3), (3, 12, 4), (3, 8, 5)]),
  (552, 459, [(2, 122, 3), (3, 12, 4), (3, 9, 5)]),
  (557, 462, [(2, 122, 3), (3, 13, 4), (3, 8, 5)]),
  (562, 463, [(2, 120, 3), (3, 14, 4), (3, 9, 5)]),
  (567, 464, [(2, 119, 3), (3, 15, 4), (3, 9, 5)]),
  (572, 465, [(2, 117, 3), (3, 16, 4), (3, 10, 5)]),
  (577, 468, [(2, 117, 3), (3, 16, 4), (3, 10, 5)]),
  (582, 469, [(2, 116, 3), (3, 17, 4), (3, 10, 5)]),
  (587, 470, [(2, 114, 3), (3, 18, 4), (3, 11, 5)]),
  (592, 471, [(2, 113, 3), (3, 19, 4), (3, 11, 5)]),
  (597, 474, [(2, 113, 3), (3, 19, 4), (3, 11, 5)]),
  (602, 475, [(2, 111, 3), (3, 20, 4), (3, 12, 5)]),
  (608, 477, [(2, 110, 3), (3, 21, 4), (3, 12, 5)]),
  (614, 477, [(2, 108, 3), (3, 22, 4), (3, 13, 5)]),
  (620, 481, [(2, 108, 3), (3, 23, 4), (3, 12, 5)]),
  (626, 481, [(2, 105, 3), (3, 24, 4), (3, 14, 5)]),
  (632, 483, [(2, 104, 3), (3, 25, 4), (3, 14, 5)]),
  (638, 485, [(2, 103, 3), (3, 26, 4), (3, 14, 5)]),
  (644, 487, [(2, 102, 3), (3, 26, 4), (3, 15, 5)]),
  (650, 489, [(2, 101, 3), (3, 27, 4), (3, 15, 5)]),
  (656, 491, [(2, 100, 3), (3, 28, 4), (3, 15, 5)]),
  (662, 493, [(2, 99, 3), (3, 29, 4), (3, 15, 5)]),
  (668, 493, [(2, 96, 3), (3, 30, 4), (3, 17, 5)]),
  (674, 495, [(2, 95, 3), (3, 31, 4), (3, 17, 5)]),
  (680, 497, [(2, 94, 3), (3, 32, 4), (3, 17, 5)]),
  (686, 499, [(2, 93, 3), (3, 32, 4), (3, 18, 5)]),
  (692, 501, [(2, 92, 3), (3, 33, 4), (3, 18, 5)]),
  (698, 501, [(2, 90, 3), (3, 34, 4), (3, 19, 5)]),
  (704, 503, [(2, 89, 3), (3, 35, 4), (3, 19, 5)]),
  (711, 506, [(2, 88, 3), (3, 36, 4), (3, 19, 5)]),
  (718, 507, [(2, 86, 3), (3, 37, 4), (3, 20, 5)]),
  (725, 510, [(2, 86, 3), (3, 37, 4), (3, 20, 5)]),
  (732, 511, [(2, 84, 3), (3, 38, 4), (3, 21, 5)]),
  (739, 512, [(2, 82, 3), (3, 39, 4), (3, 22, 5)]),
  (746, 515, [(2, 81, 3), (3, 40, 4), (3, 22, 5)]),
  (753, 516, [(2, 80, 3), (3, 40, 4), (3, 22, 5), (4, 1, 6)]),
  (760, 519, [(2, 79, 3), (3, 41, 4), (3, 23, 5)]),
  (767, 520, [(2, 77, 3), (3, 42, 4), (3, 23, 5), (4, 1, 6)]),
  (774, 523, [(2, 77, 3), (3, 42, 4), (3, 24, 5)]),
  (781, 524, [(2, 75, 3), (3, 43, 4), (3, 24, 5), (4, 1, 6)]),
  (788, 525, [(2, 74, 3), (3, 44, 4), (3, 24, 5), (4, 1, 6)]),
  (795, 528, [(2, 73, 3), (3, 45, 4), (3, 25, 5)]),
  (802, 529, [(2, 71, 3), (3, 46, 4), (3, 25, 5), (4, 1, 6)]),
  (810, 531, [(2, 70, 3), (3, 46, 4), (3, 26, 5), (4, 1, 6)]),
  (818, 533, [(2, 69, 3), (3, 47, 4), (3, 26, 5), (4, 1, 6)]),
  (826, 535, [(2, 68, 3), (3, 47, 4), (3, 27, 5), (4, 1, 6)]),
  (834, 537, [(2, 67, 3), (3, 48, 4), (3, 27, 5), (4, 1, 6)]),
  (842, 539, [(2, 65, 3), (3, 49, 4), (3, 28, 5), (4, 1, 6)]),
  (850, 541, [(2, 64, 3), (3, 49, 4), (3, 29, 5), (4, 1, 6)]),
  (858, 543, [(2, 63, 3), (3, 50, 4), (3, 29, 5), (4, 1, 6)]),
  (866, 545, [(2, 62, 3), (3, 50, 4), (3, 30, 5), (4, 1, 6)]),
  (874, 547, [(2, 61, 3), (3, 51, 4), (3, 30, 5), (4, 1, 6)]),
  (882, 549, [(2, 60, 3), (3, 51, 4), (3, 30, 5), (4, 2, 6)]),
  (890, 549, [(2, 58, 3), (3, 52, 4), (3, 31, 5), (4, 2, 6)]),
  (898, 551, [(2, 58, 3), (3, 52, 4), (3, 31, 5), (4, 2, 6)]),
  (906, 553, [(2, 57, 3), (3, 52, 4), (3, 32, 5), (4, 2, 6)]),
  (915, 556, [(2, 56, 3), (3, 53, 4), (3, 32, 5), (4, 2, 6)]),
  (924, 557, [(2, 55, 3), (3, 53, 4), (3, 33, 5), (4, 2, 6)]),
  (933, 558, [(2, 53, 3), (3, 54, 4), (3, 33, 5), (4, 3, 6)]),
  (942, 561, [(2, 52, 3), (3, 54, 4), (3, 34, 5), (4, 3, 6)]),
  (951, 562, [(2, 51, 3), (3, 54, 4), (3, 35, 5), (4, 3, 6)]),
  (960, 565, [(2, 51, 3), (3, 54, 4), (3, 35, 5), (4, 3, 6)]),
  (969, 566, [(2, 49, 3), (3, 55, 4), (3, 36, 5), (4, 3, 6)]),
  (978, 567, [(2, 48, 3), (3, 55, 4), (3, 37, 5), (4, 3, 6)]),
  (987, 570, [(2, 48, 3), (3, 55, 4), (3, 37, 5), (4, 3, 6)]),
  (996, 571, [(2, 47, 3), (3, 55, 4), (3, 37, 5), (4, 4, 6)]),
  (1005, 572, [(2, 46, 3), (3, 55, 4), (3, 38, 5), (4, 4, 6)]),
  (1015, 574, [(2, 45, 3), (3, 55, 4), (3, 39, 5), (4, 4, 6)]),
  (1025, 576, [(2, 44, 3), (3, 56, 4), (3, 39, 5), (4, 4, 6)]),
  (1035, 578, [(2, 43, 3), (3, 56, 4), (3, 40, 5), (4, 4, 6)]),
  (1045, 580, [(2, 42, 3), (3, 56, 4), (3, 41, 5), (4, 4, 6)]),
  (1055, 582, [(2, 41, 3), (3, 56, 4), (3, 42, 5), (4, 4, 6)]),
  (1065, 584, [(2, 41, 3), (3, 56, 4), (3, 42, 5), (4, 4, 6)]),
  (1075, 586, [(2, 40, 3), (3, 56, 4), (3, 43, 5), (4, 4, 6)]),
  (1085, 586, [(2, 39, 3), (3, 56, 4), (3, 43, 5), (4, 5, 6)]),
  (1095, 588, [(2, 38, 3), (3, 56, 4), (3, 44, 5), (4, 5, 6)]),
  (1105, 590, [(2, 37, 3), (3, 56, 4), (3, 45, 5), (4, 5, 6)]),
  (1116, 593, [(2, 37, 3), (3, 56, 4), (3, 45, 5), (4, 5, 6)]),
  (1127, 594, [(2, 36, 3), (3, 56, 4), (3, 46, 5), (4, 5, 6)]),
  (1138, 595, [(2, 35, 3), (3, 55, 4), (3, 48, 5), (4, 5, 6)]),
  (1149, 598, [(2, 35, 3), (3, 55, 4), (3, 48, 5), (4, 5, 6)]),
  (1160, 599, [(2, 34, 3), (3, 55, 4), (3, 48, 5), (4, 6, 6)]),
  (1171, 600, [(2, 33, 3), (3, 55, 4), (3, 49, 5), (4, 6, 6)]),
  (1182, 603, [(2, 33, 3), (3, 54, 4), (3, 50, 5), (4, 6, 6)]),
  (1193, 604, [(2, 32, 3), (3, 54, 4), (3, 51, 5), (4, 6, 6)]),
  (1204, 605, [(2, 31, 3), (3, 54, 4), (3, 52, 5), (4, 6, 6)]),
  (1216, 607, [(2, 31, 3), (3, 53, 4), (3, 52, 5), (4, 7, 6)]),
  (1228, 609, [(2, 30, 3), (3, 53, 4), (3, 54, 5), (4, 6, 6)]),
  (1240, 611, [(2, 29, 3), (3, 53, 4), (3, 55, 5), (4, 6, 6)]),
  (1252, 613, [(2, 29, 3), (3, 52, 4), (3, 55, 5), (4, 7, 6)]),
  (1264, 615, [(2, 28, 3), (3, 52, 4), (3, 57, 5), (4, 6, 6)]),
  (1276, 615, [(2, 28, 3), (3, 51, 4), (3, 57, 5), (4, 7, 6)]),
  (1288, 617, [(2, 27, 3), (3, 51, 4), (3, 58, 5), (4, 7, 6)]),
  (1300, 619, [(2, 27, 3), (3, 50, 4), (3, 58, 5), (4, 8, 6)]),
  (1313, 622, [(2, 26, 3), (3, 50, 4), (3, 60, 5), (4, 7, 6)]),
  (1326, 623, [(2, 26, 3), (3, 49, 4), (3, 60, 5), (4, 8, 6)]),
  (1339, 624, [(2, 25, 3), (3, 49, 4), (3, 61, 5), (4, 8, 6)]),
  (1352, 627, [(2, 25, 3), (3, 48, 4), (3, 62, 5), (4, 8, 6)]),
  (1365, 628, [(2, 24, 3), (3, 48, 4), (3, 63, 5), (4, 8, 6)]),
  (1378, 631, [(2, 24, 3), (3, 47, 4), (3, 64, 5), (4, 8, 6)]),
  (1391, 632, [(2, 24, 3), (3, 46, 4), (3, 64, 5), (4, 9, 6)]),
  (1404, 633, [(2, 23, 3), (3, 45, 4), (3, 66, 5), (4, 9, 6)]),
  (1418, 635, [(2, 23, 3), (3, 44, 4), (3, 67, 5), (4, 9, 6)]),
  (1432, 637, [(2, 22, 3), (3, 44, 4), (3, 68, 5), (4, 9, 6)]),
  (1446, 639, [(2, 22, 3), (3, 43, 4), (3, 69, 5), (4, 9, 6)]),
  (1460, 641, [(2, 22, 3), (3, 42, 4), (3, 69, 5), (4, 10, 6)]),
  (1474, 643, [(2, 21, 3), (3, 42, 4), (3, 71, 5), (4, 9, 6)])]

theorem small146 : smallOK 146 1462 certs146 = true := by decide +kernel

/-- The certificates for `t = 147`. -/
def certs147 : List Cert := [
  (145, 144, [(1, 144, 1)]),
  (146, 145, [(1, 144, 1)]),
  (147, 146, [(1, 144, 1)]),
  (148, 147, [(1, 144, 1)]),
  (149, 148, [(1, 144, 1)]),
  (150, 149, [(1, 144, 1)]),
  (151, 150, [(1, 144, 1)]),
  (152, 151, [(1, 144, 1)]),
  (153, 152, [(1, 144, 1)]),
  (154, 153, [(1, 144, 1)]),
  (155, 154, [(1, 144, 1)]),
  (156, 155, [(1, 144, 1)]),
  (157, 156, [(1, 144, 1)]),
  (158, 157, [(1, 144, 1)]),
  (159, 158, [(1, 144, 1)]),
  (160, 159, [(1, 144, 1)]),
  (161, 160, [(1, 144, 1)]),
  (162, 161, [(1, 144, 1)]),
  (163, 162, [(1, 144, 1)]),
  (164, 163, [(1, 144, 1)]),
  (165, 164, [(1, 144, 1)]),
  (166, 165, [(1, 144, 1)]),
  (167, 166, [(1, 144, 1)]),
  (168, 167, [(1, 144, 1)]),
  (169, 168, [(1, 144, 1)]),
  (170, 169, [(1, 144, 1)]),
  (171, 170, [(1, 144, 1)]),
  (172, 171, [(1, 144, 1)]),
  (173, 172, [(1, 144, 1)]),
  (174, 173, [(1, 144, 1)]),
  (175, 174, [(1, 144, 1)]),
  (176, 175, [(1, 144, 1)]),
  (177, 176, [(1, 144, 1)]),
  (178, 177, [(1, 144, 1)]),
  (179, 178, [(1, 144, 1)]),
  (180, 179, [(1, 144, 1)]),
  (181, 180, [(1, 144, 1)]),
  (182, 181, [(1, 144, 1)]),
  (183, 182, [(1, 144, 1)]),
  (184, 183, [(1, 144, 1)]),
  (185, 184, [(1, 144, 1)]),
  (186, 185, [(1, 144, 1)]),
  (187, 186, [(1, 144, 1)]),
  (188, 187, [(1, 144, 1)]),
  (189, 188, [(1, 144, 1)]),
  (190, 189, [(1, 144, 1)]),
  (191, 190, [(1, 144, 1)]),
  (192, 191, [(1, 144, 1)]),
  (193, 192, [(1, 144, 1)]),
  (194, 193, [(1, 144, 1)]),
  (195, 194, [(1, 144, 1)]),
  (196, 195, [(1, 144, 1)]),
  (197, 196, [(1, 144, 1)]),
  (198, 197, [(1, 144, 1)]),
  (199, 198, [(1, 144, 1)]),
  (200, 199, [(1, 144, 1)]),
  (202, 201, [(1, 144, 1)]),
  (204, 203, [(1, 144, 1)]),
  (206, 205, [(1, 144, 1)]),
  (208, 207, [(1, 144, 1)]),
  (210, 209, [(1, 144, 1)]),
  (212, 211, [(1, 144, 1)]),
  (214, 213, [(1, 144, 1)]),
  (216, 215, [(1, 144, 1)]),
  (218, 217, [(1, 144, 1)]),
  (220, 219, [(1, 144, 1)]),
  (222, 221, [(1, 144, 1)]),
  (224, 223, [(1, 144, 1)]),
  (226, 225, [(1, 144, 1)]),
  (228, 227, [(1, 144, 1)]),
  (230, 229, [(1, 144, 1)]),
  (232, 231, [(1, 144, 1)]),
  (234, 233, [(1, 144, 1)]),
  (236, 235, [(1, 144, 1)]),
  (238, 237, [(1, 144, 1)]),
  (240, 239, [(1, 144, 1)]),
  (242, 241, [(1, 144, 1)]),
  (244, 243, [(1, 144, 1)]),
  (246, 245, [(1, 144, 1)]),
  (248, 247, [(1, 144, 1)]),
  (250, 249, [(1, 144, 1)]),
  (252, 251, [(1, 144, 1)]),
  (254, 253, [(1, 144, 1)]),
  (256, 255, [(1, 144, 1)]),
  (258, 257, [(1, 144, 1)]),
  (260, 259, [(1, 144, 1)]),
  (262, 261, [(1, 144, 1)]),
  (264, 263, [(1, 144, 1)]),
  (266, 265, [(1, 144, 1)]),
  (268, 267, [(1, 144, 1)]),
  (270, 269, [(1, 144, 1)]),
  (272, 271, [(1, 144, 1)]),
  (274, 273, [(1, 144, 1)]),
  (276, 275, [(1, 144, 1)]),
  (278, 277, [(1, 144, 1)]),
  (280, 279, [(1, 144, 1)]),
  (282, 281, [(1, 144, 1)]),
  (284, 283, [(1, 144, 1)]),
  (286, 285, [(1, 144, 1)]),
  (288, 287, [(1, 144, 1)]),
  (290, 289, [(1, 144, 1)]),
  (292, 291, [(1, 144, 1)]),
  (294, 293, [(1, 144, 1)]),
  (296, 295, [(1, 144, 1)]),
  (298, 297, [(1, 144, 1)]),
  (300, 299, [(1, 144, 1)]),
  (303, 302, [(1, 144, 1)]),
  (306, 305, [(1, 144, 1)]),
  (309, 308, [(1, 144, 1)]),
  (312, 311, [(1, 144, 1)]),
  (315, 314, [(1, 144, 1)]),
  (318, 315, [(1, 64, 1), (2, 76, 3), (3, 4, 4)]),
  (321, 318, [(1, 65, 1), (2, 77, 3), (3, 2, 4)]),
  (324, 321, [(1, 65, 1), (2, 78, 3), (3, 1, 4)]),
  (327, 324, [(1, 66, 1), (2, 78, 3)]),
  (330, 327, [(1, 66, 1), (2, 78, 3)]),
  (333, 330, [(1, 67, 1), (2, 77, 3)]),
  (336, 333, [(1, 68, 1), (2, 76, 3)]),
  (339, 336, [(1, 68, 1), (2, 76, 3)]),
  (342, 339, [(1, 69, 1), (2, 75, 3)]),
  (345, 342, [(1, 69, 1), (2, 75, 3)]),
  (348, 345, [(1, 70, 1), (2, 74, 3)]),
  (351, 348, [(1, 71, 1), (2, 73, 3)]),
  (354, 351, [(1, 71, 1), (2, 73, 3)]),
  (357, 354, [(1, 72, 1), (2, 72, 3)]),
  (360, 357, [(1, 72, 1), (2, 72, 3)]),
  (363, 360, [(1, 73, 1), (2, 71, 3)]),
  (366, 363, [(1, 74, 1), (2, 70, 3)]),
  (369, 364, [(1, 41, 1), (2, 95, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (372, 367, [(1, 42, 1), (2, 96, 3), (3, 5, 4), (4, 1, 5)]),
  (375, 370, [(1, 42, 1), (2, 97, 3), (3, 5, 4)]),
  (378, 373, [(1, 42, 1), (2, 98, 3), (3, 4, 4)]),
  (381, 376, [(1, 43, 1), (2, 98, 3), (3, 3, 4)]),
  (384, 379, [(1, 43, 1), (2, 99, 3), (3, 2, 4)]),
  (387, 382, [(1, 43, 1), (2, 100, 3), (3, 1, 4)]),
  (390, 385, [(1, 44, 1), (2, 100, 3)]),
  (393, 388, [(1, 44, 1), (2, 100, 3)]),
  (396, 389, [(1, 31, 1), (2, 103, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (399, 392, [(1, 31, 1), (2, 104, 3), (3, 7, 4), (4, 2, 5)]),
  (402, 395, [(1, 31, 1), (2, 105, 3), (3, 7, 4), (4, 1, 5)]),
  (406, 399, [(1, 32, 1), (2, 106, 3), (3, 6, 4)]),
  (410, 403, [(1, 32, 1), (2, 107, 3), (3, 5, 4)]),
  (414, 405, [(1, 25, 1), (2, 107, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (418, 409, [(1, 25, 1), (2, 108, 3), (3, 8, 4), (4, 3, 5)]),
  (422, 413, [(1, 25, 1), (2, 110, 3), (3, 8, 4), (4, 1, 5)]),
  (426, 417, [(1, 26, 1), (2, 110, 3), (3, 8, 4)]),
  (430, 419, [(1, 21, 1), (2, 110, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (434, 423, [(1, 21, 1), (2, 112, 3), (3, 9, 4), (4, 2, 5)]),
  (438, 425, [(1, 18, 1), (2, 111, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (442, 429, [(1, 18, 1), (2, 112, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (446, 433, [(1, 18, 1), (2, 114, 3), (3, 10, 4), (4, 2, 5)]),
  (450, 433, [(2, 144, 3)]),
  (454, 435, [(2, 144, 3)]),
  (458, 435, [(2, 143, 3), (3, 1, 5)]),
  (462, 437, [(2, 143, 3), (3, 1, 5)]),
  (466, 437, [(2, 142, 3), (3, 2, 5)]),
  (470, 439, [(2, 142, 3), (3, 2, 5)]),
  (474, 439, [(2, 140, 3), (3, 1, 4), (3, 3, 5)]),
  (478, 441, [(2, 140, 3), (3, 1, 4), (3, 3, 5)]),
  (482, 441, [(2, 139, 3), (3, 2, 4), (3, 3, 5)]),
  (486, 443, [(2, 139, 3), (3, 2, 4), (3, 3, 5)]),
  (490, 443, [(2, 137, 3), (3, 3, 4), (3, 4, 5)]),
  (494, 445, [(2, 137, 3), (3, 3, 4), (3, 4, 5)]),
  (498, 447, [(2, 137, 3), (3, 3, 4), (3, 4, 5)]),
  (502, 447, [(2, 135, 3), (3, 4, 4), (3, 5, 5)]),
  (507, 448, [(2, 134, 3), (3, 5, 4), (3, 5, 5)]),
  (512, 451, [(2, 134, 3), (3, 5, 4), (3, 5, 5)]),
  (517, 452, [(2, 132, 3), (3, 7, 4), (3, 5, 5)]),
  (522, 453, [(2, 131, 3), (3, 7, 4), (3, 6, 5)]),
  (527, 454, [(2, 129, 3), (3, 8, 4), (3, 7, 5)]),
  (532, 455, [(2, 128, 3), (3, 9, 4), (3, 7, 5)]),
  (537, 458, [(2, 128, 3), (3, 9, 4), (3, 7, 5)]),
  (542, 459, [(2, 126, 3), (3, 11, 4), (3, 7, 5)]),
  (547, 460, [(2, 125, 3), (3, 11, 4), (3, 8, 5)]),
  (552, 463, [(2, 125, 3), (3, 12, 4), (3, 7, 5)]),
  (557, 464, [(2, 123, 3), (3, 13, 4), (3, 8, 5)]),
  (562, 465, [(2, 122, 3), (3, 13, 4), (3, 9, 5)]),
  (567, 466, [(2, 120, 3), (3, 15, 4), (3, 9, 5)]),
  (572, 467, [(2, 119, 3), (3, 15, 4), (3, 10, 5)]),
  (577, 470, [(2, 119, 3), (3, 16, 4), (3, 9, 5)]),
  (582, 471, [(2, 117, 3), (3, 17, 4), (3, 10, 5)]),
  (587, 472, [(2, 116, 3), (3, 17, 4), (3, 11, 5)]),
  (592, 473, [(2, 114, 3), (3, 19, 4), (3, 11, 5)]),
  (597, 476, [(2, 114, 3), (3, 19, 4), (3, 11, 5)]),
  (602, 477, [(2, 113, 3), (3, 20, 4), (3, 11, 5)]),
  (608, 479, [(2, 112, 3), (3, 20, 4), (3, 12, 5)]),
  (614, 481, [(2, 110, 3), (3, 22, 4), (3, 12, 5)]),
  (620, 481, [(2, 108, 3), (3, 23, 4), (3, 13, 5)]),
  (626, 483, [(2, 107, 3), (3, 23, 4), (3, 14, 5)]),
  (632, 485, [(2, 106, 3), (3, 24, 4), (3, 14, 5)]),
  (638, 487, [(2, 104, 3), (3, 26, 4), (3, 14, 5)]),
  (644, 489, [(2, 103, 3), (3, 26, 4), (3, 15, 5)]),
  (650, 491, [(2, 102, 3), (3, 27, 4), (3, 15, 5)]),
  (656, 493, [(2, 101, 3), (3, 28, 4), (3, 15, 5)]),
  (662, 493, [(2, 99, 3), (3, 29, 4), (3, 16, 5)]),
  (668, 497, [(2, 99, 3), (3, 29, 4), (3, 16, 5)]),
  (674, 497, [(2, 96, 3), (3, 31, 4), (3, 17, 5)]),
  (680, 499, [(2, 95, 3), (3, 32, 4), (3, 17, 5)]),
  (686, 501, [(2, 94, 3), (3, 32, 4), (3, 18, 5)]),
  (692, 503, [(2, 93, 3), (3, 33, 4), (3, 18, 5)]),
  (698, 505, [(2, 92, 3), (3, 34, 4), (3, 18, 5)]),
  (704, 505, [(2, 90, 3), (3, 35, 4), (3, 19, 5)]),
  (711, 508, [(2, 89, 3), (3, 36, 4), (3, 19, 5)]),
  (718, 509, [(2, 87, 3), (3, 37, 4), (3, 20, 5)]),
  (725, 512, [(2, 87, 3), (3, 37, 4), (3, 20, 5)]),
  (732, 513, [(2, 85, 3), (3, 38, 4), (3, 21, 5)]),
  (739, 516, [(2, 84, 3), (3, 39, 4), (3, 21, 5)]),
  (746, 517, [(2, 82, 3), (3, 40, 4), (3, 22, 5)]),
  (753, 520, [(2, 82, 3), (3, 40, 4), (3, 22, 5)]),
  (760, 521, [(2, 80, 3), (3, 41, 4), (3, 23, 5)]),
  (767, 524, [(2, 79, 3), (3, 42, 4), (3, 23, 5)]),
  (774, 525, [(2, 78, 3), (3, 42, 4), (3, 24, 5)]),
  (781, 526, [(2, 76, 3), (3, 43, 4), (3, 24, 5), (4, 1, 6)]),
  (788, 527, [(2, 75, 3), (3, 44, 4), (3, 24, 5), (4, 1, 6)]),
  (795, 530, [(2, 74, 3), (3, 45, 4), (3, 24, 5), (4, 1, 6)]),
  (802, 531, [(2, 72, 3), (3, 46, 4), (3, 25, 5), (4, 1, 6)]),
  (810, 533, [(2, 71, 3), (3, 46, 4), (3, 26, 5), (4, 1, 6)]),
  (818, 535, [(2, 70, 3), (3, 47, 4), (3, 26, 5), (4, 1, 6)]),
  (826, 537, [(2, 69, 3), (3, 47, 4), (3, 27, 5), (4, 1, 6)]),
  (834, 539, [(2, 68, 3), (3, 48, 4), (3, 27, 5), (4, 1, 6)]),
  (842, 541, [(2, 66, 3), (3, 49, 4), (3, 28, 5), (4, 1, 6)]),
  (850, 543, [(2, 65, 3), (3, 49, 4), (3, 28, 5), (4, 2, 6)]),
  (858, 545, [(2, 64, 3), (3, 50, 4), (3, 28, 5), (4, 2, 6)]),
  (866, 547, [(2, 63, 3), (3, 50, 4), (3, 29, 5), (4, 2, 6)]),
  (874, 549, [(2, 62, 3), (3, 51, 4), (3, 29, 5), (4, 2, 6)]),
  (882, 551, [(2, 61, 3), (3, 51, 4), (3, 30, 5), (4, 2, 6)]),
  (890, 553, [(2, 60, 3), (3, 52, 4), (3, 30, 5), (4, 2, 6)]),
  (898, 555, [(2, 59, 3), (3, 52, 4), (3, 31, 5), (4, 2, 6)]),
  (906, 555, [(2, 57, 3), (3, 53, 4), (3, 32, 5), (4, 2, 6)]),
  (915, 558, [(2, 57, 3), (3, 53, 4), (3, 32, 5), (4, 2, 6)]),
  (924, 559, [(2, 55, 3), (3, 54, 4), (3, 32, 5), (4, 3, 6)]),
  (933, 562, [(2, 55, 3), (3, 54, 4), (3, 33, 5), (4, 2, 6)]),
  (942, 563, [(2, 53, 3), (3, 54, 4), (3, 34, 5), (4, 3, 6)]),
  (951, 566, [(2, 53, 3), (3, 54, 4), (3, 34, 5), (4, 3, 6)]),
  (960, 567, [(2, 51, 3), (3, 55, 4), (3, 35, 5), (4, 3, 6)]),
  (969, 568, [(2, 50, 3), (3, 55, 4), (3, 36, 5), (4, 3, 6)]),
  (978, 571, [(2, 49, 3), (3, 56, 4), (3, 36, 5), (4, 3, 6)]),
  (987, 572, [(2, 48, 3), (3, 56, 4), (3, 37, 5), (4, 3, 6)]),
  (996, 575, [(2, 48, 3), (3, 56, 4), (3, 37, 5), (4, 3, 6)]),
  (1005, 576, [(2, 47, 3), (3, 56, 4), (3, 38, 5), (4, 3, 6)]),
  (1015, 578, [(2, 46, 3), (3, 56, 4), (3, 38, 5), (4, 4, 6)]),
  (1025, 580, [(2, 45, 3), (3, 56, 4), (3, 39, 5), (4, 4, 6)]),
  (1035, 582, [(2, 44, 3), (3, 57, 4), (3, 40, 5), (4, 3, 6)]),
  (1045, 582, [(2, 43, 3), (3, 56, 4), (3, 41, 5), (4, 4, 6)]),
  (1055, 584, [(2, 42, 3), (3, 56, 4), (3, 42, 5), (4, 4, 6)]),
  (1065, 586, [(2, 41, 3), (3, 57, 4), (3, 42, 5), (4, 4, 6)]),
  (1075, 588, [(2, 40, 3), (3, 57, 4), (3, 43, 5), (4, 4, 6)]),
  (1085, 590, [(2, 40, 3), (3, 56, 4), (3, 43, 5), (4, 5, 6)]),
  (1095, 592, [(2, 39, 3), (3, 57, 4), (3, 44, 5), (4, 4, 6)]),
  (1105, 594, [(2, 38, 3), (3, 57, 4), (3, 45, 5), (4, 4, 6)]),
  (1116, 595, [(2, 37, 3), (3, 57, 4), (3, 45, 5), (4, 5, 6)]),
  (1127, 598, [(2, 37, 3), (3, 56, 4), (3, 46, 5), (4, 5, 6)]),
  (1138, 599, [(2, 36, 3), (3, 56, 4), (3, 47, 5), (4, 5, 6)]),
  (1149, 600, [(2, 35, 3), (3, 56, 4), (3, 48, 5), (4, 5, 6)]),
  (1160, 603, [(2, 35, 3), (3, 56, 4), (3, 48, 5), (4, 5, 6)]),
  (1171, 604, [(2, 34, 3), (3, 55, 4), (3, 49, 5), (4, 6, 6)]),
  (1182, 605, [(2, 33, 3), (3, 55, 4), (3, 50, 5), (4, 6, 6)]),
  (1193, 608, [(2, 33, 3), (3, 55, 4), (3, 50, 5), (4, 6, 6)]),
  (1204, 609, [(2, 32, 3), (3, 55, 4), (3, 51, 5), (4, 6, 6)]),
  (1216, 611, [(2, 31, 3), (3, 55, 4), (3, 52, 5), (4, 6, 6)]),
  (1228, 613, [(2, 31, 3), (3, 54, 4), (3, 53, 5), (4, 6, 6)]),
  (1240, 615, [(2, 30, 3), (3, 54, 4), (3, 54, 5), (4, 6, 6)]),
  (1252, 617, [(2, 30, 3), (3, 53, 4), (3, 54, 5), (4, 7, 6)]),
  (1264, 617, [(2, 29, 3), (3, 52, 4), (3, 56, 5), (4, 7, 6)]),
  (1276, 619, [(2, 28, 3), (3, 52, 4), (3, 57, 5), (4, 7, 6)]),
  (1288, 621, [(2, 28, 3), (3, 52, 4), (3, 57, 5), (4, 7, 6)]),
  (1300, 623, [(2, 27, 3), (3, 52, 4), (3, 58, 5), (4, 7, 6)]),
  (1313, 624, [(2, 27, 3), (3, 50, 4), (3, 59, 5), (4, 8, 6)]),
  (1326, 627, [(2, 26, 3), (3, 51, 4), (3, 60, 5), (4, 7, 6)]),
  (1339, 628, [(2, 26, 3), (3, 49, 4), (3, 61, 5), (4, 8, 6)]),
  (1352, 629, [(2, 25, 3), (3, 49, 4), (3, 62, 5), (4, 8, 6)]),
  (1365, 632, [(2, 25, 3), (3, 48, 4), (3, 63, 5), (4, 8, 6)]),
  (1378, 633, [(2, 24, 3), (3, 48, 4), (3, 64, 5), (4, 8, 6)]),
  (1391, 634, [(2, 24, 3), (3, 47, 4), (3, 64, 5), (4, 9, 6)]),
  (1404, 637, [(2, 23, 3), (3, 47, 4), (3, 66, 5), (4, 8, 6)]),
  (1418, 639, [(2, 23, 3), (3, 46, 4), (3, 66, 5), (4, 9, 6)]),
  (1432, 641, [(2, 23, 3), (3, 45, 4), (3, 67, 5), (4, 9, 6)]),
  (1446, 643, [(2, 22, 3), (3, 45, 4), (3, 68, 5), (4, 9, 6)]),
  (1460, 643, [(2, 22, 3), (3, 43, 4), (3, 69, 5), (4, 10, 6)]),
  (1474, 645, [(2, 21, 3), (3, 43, 4), (3, 71, 5), (4, 9, 6)])]

theorem small147 : smallOK 147 1473 certs147 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S148.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {148, 149, 150, 151, 152, 153, 154, 155} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 148`. -/
def certs148 : List Cert := [
  (146, 145, [(1, 145, 1)]),
  (147, 146, [(1, 145, 1)]),
  (148, 147, [(1, 145, 1)]),
  (149, 148, [(1, 145, 1)]),
  (150, 149, [(1, 145, 1)]),
  (151, 150, [(1, 145, 1)]),
  (152, 151, [(1, 145, 1)]),
  (153, 152, [(1, 145, 1)]),
  (154, 153, [(1, 145, 1)]),
  (155, 154, [(1, 145, 1)]),
  (156, 155, [(1, 145, 1)]),
  (157, 156, [(1, 145, 1)]),
  (158, 157, [(1, 145, 1)]),
  (159, 158, [(1, 145, 1)]),
  (160, 159, [(1, 145, 1)]),
  (161, 160, [(1, 145, 1)]),
  (162, 161, [(1, 145, 1)]),
  (163, 162, [(1, 145, 1)]),
  (164, 163, [(1, 145, 1)]),
  (165, 164, [(1, 145, 1)]),
  (166, 165, [(1, 145, 1)]),
  (167, 166, [(1, 145, 1)]),
  (168, 167, [(1, 145, 1)]),
  (169, 168, [(1, 145, 1)]),
  (170, 169, [(1, 145, 1)]),
  (171, 170, [(1, 145, 1)]),
  (172, 171, [(1, 145, 1)]),
  (173, 172, [(1, 145, 1)]),
  (174, 173, [(1, 145, 1)]),
  (175, 174, [(1, 145, 1)]),
  (176, 175, [(1, 145, 1)]),
  (177, 176, [(1, 145, 1)]),
  (178, 177, [(1, 145, 1)]),
  (179, 178, [(1, 145, 1)]),
  (180, 179, [(1, 145, 1)]),
  (181, 180, [(1, 145, 1)]),
  (182, 181, [(1, 145, 1)]),
  (183, 182, [(1, 145, 1)]),
  (184, 183, [(1, 145, 1)]),
  (185, 184, [(1, 145, 1)]),
  (186, 185, [(1, 145, 1)]),
  (187, 186, [(1, 145, 1)]),
  (188, 187, [(1, 145, 1)]),
  (189, 188, [(1, 145, 1)]),
  (190, 189, [(1, 145, 1)]),
  (191, 190, [(1, 145, 1)]),
  (192, 191, [(1, 145, 1)]),
  (193, 192, [(1, 145, 1)]),
  (194, 193, [(1, 145, 1)]),
  (195, 194, [(1, 145, 1)]),
  (196, 195, [(1, 145, 1)]),
  (197, 196, [(1, 145, 1)]),
  (198, 197, [(1, 145, 1)]),
  (199, 198, [(1, 145, 1)]),
  (200, 199, [(1, 145, 1)]),
  (202, 201, [(1, 145, 1)]),
  (204, 203, [(1, 145, 1)]),
  (206, 205, [(1, 145, 1)]),
  (208, 207, [(1, 145, 1)]),
  (210, 209, [(1, 145, 1)]),
  (212, 211, [(1, 145, 1)]),
  (214, 213, [(1, 145, 1)]),
  (216, 215, [(1, 145, 1)]),
  (218, 217, [(1, 145, 1)]),
  (220, 219, [(1, 145, 1)]),
  (222, 221, [(1, 145, 1)]),
  (224, 223, [(1, 145, 1)]),
  (226, 225, [(1, 145, 1)]),
  (228, 227, [(1, 145, 1)]),
  (230, 229, [(1, 145, 1)]),
  (232, 231, [(1, 145, 1)]),
  (234, 233, [(1, 145, 1)]),
  (236, 235, [(1, 145, 1)]),
  (238, 237, [(1, 145, 1)]),
  (240, 239, [(1, 145, 1)]),
  (242, 241, [(1, 145, 1)]),
  (244, 243, [(1, 145, 1)]),
  (246, 245, [(1, 145, 1)]),
  (248, 247, [(1, 145, 1)]),
  (250, 249, [(1, 145, 1)]),
  (252, 251, [(1, 145, 1)]),
  (254, 253, [(1, 145, 1)]),
  (256, 255, [(1, 145, 1)]),
  (258, 257, [(1, 145, 1)]),
  (260, 259, [(1, 145, 1)]),
  (262, 261, [(1, 145, 1)]),
  (264, 263, [(1, 145, 1)]),
  (266, 265, [(1, 145, 1)]),
  (268, 267, [(1, 145, 1)]),
  (270, 269, [(1, 145, 1)]),
  (272, 271, [(1, 145, 1)]),
  (274, 273, [(1, 145, 1)]),
  (276, 275, [(1, 145, 1)]),
  (278, 277, [(1, 145, 1)]),
  (280, 279, [(1, 145, 1)]),
  (282, 281, [(1, 145, 1)]),
  (284, 283, [(1, 145, 1)]),
  (286, 285, [(1, 145, 1)]),
  (288, 287, [(1, 145, 1)]),
  (290, 289, [(1, 145, 1)]),
  (292, 291, [(1, 145, 1)]),
  (294, 293, [(1, 145, 1)]),
  (296, 295, [(1, 145, 1)]),
  (298, 297, [(1, 145, 1)]),
  (300, 299, [(1, 145, 1)]),
  (303, 302, [(1, 145, 1)]),
  (306, 305, [(1, 145, 1)]),
  (309, 308, [(1, 145, 1)]),
  (312, 311, [(1, 145, 1)]),
  (315, 314, [(1, 145, 1)]),
  (318, 315, [(1, 64, 1), (2, 76, 3), (3, 4, 4), (4, 1, 5)]),
  (321, 318, [(1, 65, 1), (2, 77, 3), (3, 3, 4)]),
  (324, 321, [(1, 65, 1), (2, 78, 3), (3, 2, 4)]),
  (327, 324, [(1, 66, 1), (2, 78, 3), (3, 1, 4)]),
  (330, 327, [(1, 66, 1), (2, 79, 3)]),
  (333, 330, [(1, 67, 1), (2, 78, 3)]),
  (336, 333, [(1, 68, 1), (2, 77, 3)]),
  (339, 336, [(1, 68, 1), (2, 77, 3)]),
  (342, 339, [(1, 69, 1), (2, 76, 3)]),
  (345, 342, [(1, 69, 1), (2, 76, 3)]),
  (348, 345, [(1, 70, 1), (2, 75, 3)]),
  (351, 348, [(1, 71, 1), (2, 74, 3)]),
  (354, 351, [(1, 71, 1), (2, 74, 3)]),
  (357, 354, [(1, 72, 1), (2, 73, 3)]),
  (360, 357, [(1, 72, 1), (2, 73, 3)]),
  (363, 360, [(1, 73, 1), (2, 72, 3)]),
  (366, 363, [(1, 74, 1), (2, 71, 3)]),
  (369, 366, [(1, 74, 1), (2, 71, 3)]),
  (372, 367, [(1, 42, 1), (2, 96, 3), (3, 5, 4), (4, 2, 5)]),
  (375, 370, [(1, 42, 1), (2, 97, 3), (3, 5, 4), (4, 1, 5)]),
  (378, 373, [(1, 42, 1), (2, 98, 3), (3, 5, 4)]),
  (381, 376, [(1, 43, 1), (2, 98, 3), (3, 4, 4)]),
  (384, 379, [(1, 43, 1), (2, 99, 3), (3, 3, 4)]),
  (387, 382, [(1, 43, 1), (2, 100, 3), (3, 2, 4)]),
  (390, 385, [(1, 44, 1), (2, 101, 3)]),
  (393, 388, [(1, 44, 1), (2, 101, 3)]),
  (396, 391, [(1, 44, 1), (2, 101, 3)]),
  (399, 392, [(1, 31, 1), (2, 104, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (402, 395, [(1, 31, 1), (2, 105, 3), (3, 7, 4), (4, 2, 5)]),
  (406, 399, [(1, 32, 1), (2, 106, 3), (3, 7, 4)]),
  (410, 403, [(1, 32, 1), (2, 107, 3), (3, 6, 4)]),
  (414, 407, [(1, 32, 1), (2, 108, 3), (3, 5, 4)]),
  (418, 409, [(1, 25, 1), (2, 108, 3), (3, 8, 4), (4, 3, 5), (5, 1, 6)]),
  (422, 413, [(1, 25, 1), (2, 110, 3), (3, 8, 4), (4, 2, 5)]),
  (426, 417, [(1, 26, 1), (2, 110, 3), (3, 9, 4)]),
  (430, 419, [(1, 21, 1), (2, 110, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (434, 423, [(1, 21, 1), (2, 112, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (438, 427, [(1, 21, 1), (2, 113, 3), (3, 9, 4), (4, 2, 5)]),
  (442, 429, [(1, 18, 1), (2, 112, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (446, 433, [(1, 18, 1), (2, 114, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (450, 435, [(2, 145, 3)]),
  (454, 437, [(2, 145, 3)]),
  (458, 437, [(2, 144, 3), (3, 1, 5)]),
  (462, 439, [(2, 144, 3), (3, 1, 5)]),
  (466, 439, [(2, 143, 3), (3, 2, 5)]),
  (470, 441, [(2, 143, 3), (3, 2, 5)]),
  (474, 441, [(2, 142, 3), (3, 3, 5)]),
  (478, 443, [(2, 142, 3), (3, 1, 4), (3, 2, 5)]),
  (482, 443, [(2, 140, 3), (3, 2, 4), (3, 3, 5)]),
  (486, 445, [(2, 140, 3), (3, 2, 4), (3, 3, 5)]),
  (490, 447, [(2, 140, 3), (3, 2, 4), (3, 3, 5)]),
  (494, 447, [(2, 138, 3), (3, 3, 4), (3, 4, 5)]),
  (498, 449, [(2, 138, 3), (3, 3, 4), (3, 4, 5)]),
  (502, 449, [(2, 136, 3), (3, 4, 4), (3, 5, 5)]),
  (507, 450, [(2, 135, 3), (3, 5, 4), (3, 5, 5)]),
  (512, 453, [(2, 135, 3), (3, 5, 4), (3, 5, 5)]),
  (517, 454, [(2, 134, 3), (3, 6, 4), (3, 5, 5)]),
  (522, 455, [(2, 132, 3), (3, 7, 4), (3, 6, 5)]),
  (527, 456, [(2, 131, 3), (3, 8, 4), (3, 6, 5)]),
  (532, 459, [(2, 131, 3), (3, 8, 4), (3, 6, 5)]),
  (537, 460, [(2, 129, 3), (3, 9, 4), (3, 7, 5)]),
  (542, 461, [(2, 128, 3), (3, 10, 4), (3, 7, 5)]),
  (547, 462, [(2, 126, 3), (3, 11, 4), (3, 8, 5)]),
  (552, 463, [(2, 125, 3), (3, 12, 4), (3, 8, 5)]),
  (557, 466, [(2, 125, 3), (3, 12, 4), (3, 8, 5)]),
  (562, 467, [(2, 123, 3), (3, 13, 4), (3, 9, 5)]),
  (567, 468, [(2, 122, 3), (3, 14, 4), (3, 9, 5)]),
  (572, 471, [(2, 122, 3), (3, 14, 4), (3, 9, 5)]),
  (577, 472, [(2, 120, 3), (3, 16, 4), (3, 9, 5)]),
  (582, 473, [(2, 119, 3), (3, 16, 4), (3, 10, 5)]),
  (587, 474, [(2, 117, 3), (3, 17, 4), (3, 11, 5)]),
  (592, 475, [(2, 116, 3), (3, 18, 4), (3, 11, 5)]),
  (597, 478, [(2, 116, 3), (3, 18, 4), (3, 11, 5)]),
  (602, 479, [(2, 114, 3), (3, 20, 4), (3, 11, 5)]),
  (608, 481, [(2, 113, 3), (3, 20, 4), (3, 12, 5)]),
  (614, 483, [(2, 112, 3), (3, 21, 4), (3, 12, 5)]),
  (620, 485, [(2, 111, 3), (3, 22, 4), (3, 12, 5)]),
  (626, 487, [(2, 110, 3), (3, 23, 4), (3, 12, 5)]),
  (632, 487, [(2, 107, 3), (3, 24, 4), (3, 14, 5)]),
  (638, 489, [(2, 106, 3), (3, 25, 4), (3, 14, 5)]),
  (644, 491, [(2, 105, 3), (3, 26, 4), (3, 14, 5)]),
  (650, 493, [(2, 104, 3), (3, 26, 4), (3, 15, 5)]),
  (656, 495, [(2, 102, 3), (3, 28, 4), (3, 15, 5)]),
  (662, 497, [(2, 101, 3), (3, 29, 4), (3, 15, 5)]),
  (668, 499, [(2, 100, 3), (3, 29, 4), (3, 16, 5)]),
  (674, 499, [(2, 98, 3), (3, 30, 4), (3, 17, 5)]),
  (680, 501, [(2, 97, 3), (3, 31, 4), (3, 17, 5)]),
  (686, 503, [(2, 96, 3), (3, 32, 4), (3, 17, 5)]),
  (692, 505, [(2, 95, 3), (3, 32, 4), (3, 18, 5)]),
  (698, 507, [(2, 94, 3), (3, 33, 4), (3, 18, 5)]),
  (704, 509, [(2, 93, 3), (3, 34, 4), (3, 18, 5)]),
  (711, 510, [(2, 91, 3), (3, 35, 4), (3, 19, 5)]),
  (718, 511, [(2, 89, 3), (3, 36, 4), (3, 20, 5)]),
  (725, 514, [(2, 88, 3), (3, 37, 4), (3, 20, 5)]),
  (732, 515, [(2, 86, 3), (3, 38, 4), (3, 21, 5)]),
  (739, 518, [(2, 85, 3), (3, 39, 4), (3, 21, 5)]),
  (746, 519, [(2, 84, 3), (3, 39, 4), (3, 22, 5)]),
  (753, 522, [(2, 83, 3), (3, 40, 4), (3, 22, 5)]),
  (760, 523, [(2, 81, 3), (3, 41, 4), (3, 23, 5)]),
  (767, 526, [(2, 81, 3), (3, 41, 4), (3, 23, 5)]),
  (774, 527, [(2, 79, 3), (3, 42, 4), (3, 24, 5)]),
  (781, 530, [(2, 78, 3), (3, 43, 4), (3, 24, 5)]),
  (788, 531, [(2, 77, 3), (3, 44, 4), (3, 24, 5)]),
  (795, 532, [(2, 75, 3), (3, 45, 4), (3, 24, 5), (4, 1, 6)]),
  (802, 533, [(2, 74, 3), (3, 45, 4), (3, 25, 5), (4, 1, 6)]),
  (810, 537, [(2, 73, 3), (3, 46, 4), (3, 25, 5), (4, 1, 6)]),
  (818, 537, [(2, 71, 3), (3, 47, 4), (3, 26, 5), (4, 1, 6)]),
  (826, 541, [(2, 71, 3), (3, 47, 4), (3, 26, 5), (4, 1, 6)]),
  (834, 543, [(2, 69, 3), (3, 48, 4), (3, 27, 5), (4, 1, 6)]),
  (842, 545, [(2, 68, 3), (3, 49, 4), (3, 27, 5), (4, 1, 6)]),
  (850, 547, [(2, 67, 3), (3, 49, 4), (3, 28, 5), (4, 1, 6)]),
  (858, 547, [(2, 65, 3), (3, 50, 4), (3, 28, 5), (4, 2, 6)]),
  (866, 549, [(2, 64, 3), (3, 50, 4), (3, 29, 5), (4, 2, 6)]),
  (874, 551, [(2, 63, 3), (3, 51, 4), (3, 29, 5), (4, 2, 6)]),
  (882, 553, [(2, 62, 3), (3, 51, 4), (3, 30, 5), (4, 2, 6)]),
  (890, 555, [(2, 61, 3), (3, 52, 4), (3, 30, 5), (4, 2, 6)]),
  (898, 557, [(2, 60, 3), (3, 52, 4), (3, 31, 5), (4, 2, 6)]),
  (906, 559, [(2, 59, 3), (3, 53, 4), (3, 31, 5), (4, 2, 6)]),
  (915, 560, [(2, 57, 3), (3, 54, 4), (3, 32, 5), (4, 2, 6)]),
  (924, 563, [(2, 57, 3), (3, 54, 4), (3, 32, 5), (4, 2, 6)]),
  (933, 564, [(2, 55, 3), (3, 54, 4), (3, 33, 5), (4, 3, 6)]),
  (942, 567, [(2, 55, 3), (3, 54, 4), (3, 34, 5), (4, 2, 6)]),
  (951, 568, [(2, 53, 3), (3, 55, 4), (3, 34, 5), (4, 3, 6)]),
  (960, 569, [(2, 52, 3), (3, 55, 4), (3, 35, 5), (4, 3, 6)]),
  (969, 572, [(2, 51, 3), (3, 56, 4), (3, 35, 5), (4, 3, 6)]),
  (978, 573, [(2, 50, 3), (3, 56, 4), (3, 36, 5), (4, 3, 6)]),
  (987, 576, [(2, 50, 3), (3, 56, 4), (3, 36, 5), (4, 3, 6)]),
  (996, 577, [(2, 48, 3), (3, 57, 4), (3, 37, 5), (4, 3, 6)]),
  (1005, 578, [(2, 47, 3), (3, 57, 4), (3, 38, 5), (4, 3, 6)]),
  (1015, 580, [(2, 46, 3), (3, 57, 4), (3, 38, 5), (4, 4, 6)]),
  (1025, 582, [(2, 45, 3), (3, 57, 4), (3, 39, 5), (4, 4, 6)]),
  (1035, 584, [(2, 45, 3), (3, 57, 4), (3, 39, 5), (4, 4, 6)]),
  (1045, 586, [(2, 44, 3), (3, 57, 4), (3, 40, 5), (4, 4, 6)]),
  (1055, 588, [(2, 43, 3), (3, 57, 4), (3, 41, 5), (4, 4, 6)]),
  (1065, 590, [(2, 42, 3), (3, 57, 4), (3, 42, 5), (4, 4, 6)]),
  (1075, 592, [(2, 41, 3), (3, 58, 4), (3, 42, 5), (4, 4, 6)]),
  (1085, 594, [(2, 41, 3), (3, 57, 4), (3, 43, 5), (4, 4, 6)]),
  (1095, 596, [(2, 40, 3), (3, 57, 4), (3, 44, 5), (4, 4, 6)]),
  (1105, 596, [(2, 39, 3), (3, 57, 4), (3, 44, 5), (4, 5, 6)]),
  (1116, 597, [(2, 38, 3), (3, 57, 4), (3, 45, 5), (4, 5, 6)]),
  (1127, 600, [(2, 37, 3), (3, 57, 4), (3, 46, 5), (4, 5, 6)]),
  (1138, 601, [(2, 36, 3), (3, 57, 4), (3, 47, 5), (4, 5, 6)]),
  (1149, 604, [(2, 36, 3), (3, 57, 4), (3, 47, 5), (4, 5, 6)]),
  (1160, 605, [(2, 35, 3), (3, 56, 4), (3, 48, 5), (4, 6, 6)]),
  (1171, 608, [(2, 34, 3), (3, 57, 4), (3, 49, 5), (4, 5, 6)]),
  (1182, 609, [(2, 34, 3), (3, 56, 4), (3, 49, 5), (4, 6, 6)]),
  (1193, 610, [(2, 33, 3), (3, 56, 4), (3, 50, 5), (4, 6, 6)]),
  (1204, 613, [(2, 33, 3), (3, 55, 4), (3, 51, 5), (4, 6, 6)]),
  (1216, 613, [(2, 32, 3), (3, 55, 4), (3, 51, 5), (4, 7, 6)]),
  (1228, 615, [(2, 31, 3), (3, 55, 4), (3, 53, 5), (4, 6, 6)]),
  (1240, 617, [(2, 30, 3), (3, 55, 4), (3, 54, 5), (4, 6, 6)]),
  (1252, 619, [(2, 30, 3), (3, 54, 4), (3, 54, 5), (4, 7, 6)]),
  (1264, 621, [(2, 29, 3), (3, 54, 4), (3, 55, 5), (4, 7, 6)]),
  (1276, 623, [(2, 29, 3), (3, 53, 4), (3, 56, 5), (4, 7, 6)]),
  (1288, 625, [(2, 28, 3), (3, 53, 4), (3, 57, 5), (4, 7, 6)]),
  (1300, 625, [(2, 28, 3), (3, 52, 4), (3, 57, 5), (4, 8, 6)]),
  (1313, 628, [(2, 27, 3), (3, 52, 4), (3, 59, 5), (4, 7, 6)]),
  (1326, 629, [(2, 27, 3), (3, 51, 4), (3, 59, 5), (4, 8, 6)]),
  (1339, 632, [(2, 26, 3), (3, 51, 4), (3, 61, 5), (4, 7, 6)]),
  (1352, 633, [(2, 26, 3), (3, 50, 4), (3, 61, 5), (4, 8, 6)]),
  (1365, 634, [(2, 25, 3), (3, 49, 4), (3, 63, 5), (4, 8, 6)]),
  (1378, 637, [(2, 25, 3), (3, 49, 4), (3, 63, 5), (4, 8, 6)]),
  (1391, 638, [(2, 24, 3), (3, 48, 4), (3, 65, 5), (4, 8, 6)]),
  (1404, 639, [(2, 24, 3), (3, 47, 4), (3, 65, 5), (4, 9, 6)]),
  (1418, 641, [(2, 23, 3), (3, 47, 4), (3, 66, 5), (4, 9, 6)]),
  (1432, 643, [(2, 23, 3), (3, 46, 4), (3, 67, 5), (4, 9, 6)]),
  (1446, 645, [(2, 22, 3), (3, 45, 4), (3, 69, 5), (4, 9, 6)]),
  (1460, 647, [(2, 22, 3), (3, 44, 4), (3, 69, 5), (4, 10, 6)]),
  (1474, 649, [(2, 22, 3), (3, 43, 4), (3, 70, 5), (4, 10, 6)]),
  (1488, 651, [(2, 21, 3), (3, 43, 4), (3, 72, 5), (4, 9, 6)])]

theorem small148 : smallOK 148 1484 certs148 = true := by decide +kernel

/-- The certificates for `t = 149`. -/
def certs149 : List Cert := [
  (147, 146, [(1, 146, 1)]),
  (148, 147, [(1, 146, 1)]),
  (149, 148, [(1, 146, 1)]),
  (150, 149, [(1, 146, 1)]),
  (151, 150, [(1, 146, 1)]),
  (152, 151, [(1, 146, 1)]),
  (153, 152, [(1, 146, 1)]),
  (154, 153, [(1, 146, 1)]),
  (155, 154, [(1, 146, 1)]),
  (156, 155, [(1, 146, 1)]),
  (157, 156, [(1, 146, 1)]),
  (158, 157, [(1, 146, 1)]),
  (159, 158, [(1, 146, 1)]),
  (160, 159, [(1, 146, 1)]),
  (161, 160, [(1, 146, 1)]),
  (162, 161, [(1, 146, 1)]),
  (163, 162, [(1, 146, 1)]),
  (164, 163, [(1, 146, 1)]),
  (165, 164, [(1, 146, 1)]),
  (166, 165, [(1, 146, 1)]),
  (167, 166, [(1, 146, 1)]),
  (168, 167, [(1, 146, 1)]),
  (169, 168, [(1, 146, 1)]),
  (170, 169, [(1, 146, 1)]),
  (171, 170, [(1, 146, 1)]),
  (172, 171, [(1, 146, 1)]),
  (173, 172, [(1, 146, 1)]),
  (174, 173, [(1, 146, 1)]),
  (175, 174, [(1, 146, 1)]),
  (176, 175, [(1, 146, 1)]),
  (177, 176, [(1, 146, 1)]),
  (178, 177, [(1, 146, 1)]),
  (179, 178, [(1, 146, 1)]),
  (180, 179, [(1, 146, 1)]),
  (181, 180, [(1, 146, 1)]),
  (182, 181, [(1, 146, 1)]),
  (183, 182, [(1, 146, 1)]),
  (184, 183, [(1, 146, 1)]),
  (185, 184, [(1, 146, 1)]),
  (186, 185, [(1, 146, 1)]),
  (187, 186, [(1, 146, 1)]),
  (188, 187, [(1, 146, 1)]),
  (189, 188, [(1, 146, 1)]),
  (190, 189, [(1, 146, 1)]),
  (191, 190, [(1, 146, 1)]),
  (192, 191, [(1, 146, 1)]),
  (193, 192, [(1, 146, 1)]),
  (194, 193, [(1, 146, 1)]),
  (195, 194, [(1, 146, 1)]),
  (196, 195, [(1, 146, 1)]),
  (197, 196, [(1, 146, 1)]),
  (198, 197, [(1, 146, 1)]),
  (199, 198, [(1, 146, 1)]),
  (200, 199, [(1, 146, 1)]),
  (202, 201, [(1, 146, 1)]),
  (204, 203, [(1, 146, 1)]),
  (206, 205, [(1, 146, 1)]),
  (208, 207, [(1, 146, 1)]),
  (210, 209, [(1, 146, 1)]),
  (212, 211, [(1, 146, 1)]),
  (214, 213, [(1, 146, 1)]),
  (216, 215, [(1, 146, 1)]),
  (218, 217, [(1, 146, 1)]),
  (220, 219, [(1, 146, 1)]),
  (222, 221, [(1, 146, 1)]),
  (224, 223, [(1, 146, 1)]),
  (226, 225, [(1, 146, 1)]),
  (228, 227, [(1, 146, 1)]),
  (230, 229, [(1, 146, 1)]),
  (232, 231, [(1, 146, 1)]),
  (234, 233, [(1, 146, 1)]),
  (236, 235, [(1, 146, 1)]),
  (238, 237, [(1, 146, 1)]),
  (240, 239, [(1, 146, 1)]),
  (242, 241, [(1, 146, 1)]),
  (244, 243, [(1, 146, 1)]),
  (246, 245, [(1, 146, 1)]),
  (248, 247, [(1, 146, 1)]),
  (250, 249, [(1, 146, 1)]),
  (252, 251, [(1, 146, 1)]),
  (254, 253, [(1, 146, 1)]),
  (256, 255, [(1, 146, 1)]),
  (258, 257, [(1, 146, 1)]),
  (260, 259, [(1, 146, 1)]),
  (262, 261, [(1, 146, 1)]),
  (264, 263, [(1, 146, 1)]),
  (266, 265, [(1, 146, 1)]),
  (268, 267, [(1, 146, 1)]),
  (270, 269, [(1, 146, 1)]),
  (272, 271, [(1, 146, 1)]),
  (274, 273, [(1, 146, 1)]),
  (276, 275, [(1, 146, 1)]),
  (278, 277, [(1, 146, 1)]),
  (280, 279, [(1, 146, 1)]),
  (282, 281, [(1, 146, 1)]),
  (284, 283, [(1, 146, 1)]),
  (286, 285, [(1, 146, 1)]),
  (288, 287, [(1, 146, 1)]),
  (290, 289, [(1, 146, 1)]),
  (292, 291, [(1, 146, 1)]),
  (294, 293, [(1, 146, 1)]),
  (296, 295, [(1, 146, 1)]),
  (298, 297, [(1, 146, 1)]),
  (300, 299, [(1, 146, 1)]),
  (303, 302, [(1, 146, 1)]),
  (306, 305, [(1, 146, 1)]),
  (309, 308, [(1, 146, 1)]),
  (312, 311, [(1, 146, 1)]),
  (315, 314, [(1, 146, 1)]),
  (318, 317, [(1, 146, 1)]),
  (321, 318, [(1, 65, 1), (2, 77, 3), (3, 4, 4)]),
  (324, 321, [(1, 65, 1), (2, 78, 3), (3, 3, 4)]),
  (327, 324, [(1, 66, 1), (2, 78, 3), (3, 2, 4)]),
  (330, 327, [(1, 66, 1), (2, 79, 3), (3, 1, 4)]),
  (333, 330, [(1, 67, 1), (2, 79, 3)]),
  (336, 333, [(1, 68, 1), (2, 78, 3)]),
  (339, 336, [(1, 68, 1), (2, 78, 3)]),
  (342, 339, [(1, 69, 1), (2, 77, 3)]),
  (345, 342, [(1, 69, 1), (2, 77, 3)]),
  (348, 345, [(1, 70, 1), (2, 76, 3)]),
  (351, 348, [(1, 71, 1), (2, 75, 3)]),
  (354, 351, [(1, 71, 1), (2, 75, 3)]),
  (357, 354, [(1, 72, 1), (2, 74, 3)]),
  (360, 357, [(1, 72, 1), (2, 74, 3)]),
  (363, 360, [(1, 73, 1), (2, 73, 3)]),
  (366, 363, [(1, 74, 1), (2, 72, 3)]),
  (369, 366, [(1, 74, 1), (2, 72, 3)]),
  (372, 369, [(1, 75, 1), (2, 71, 3)]),
  (375, 370, [(1, 42, 1), (2, 97, 3), (3, 5, 4), (4, 2, 5)]),
  (378, 373, [(1, 42, 1), (2, 98, 3), (3, 5, 4), (4, 1, 5)]),
  (381, 376, [(1, 43, 1), (2, 98, 3), (3, 5, 4)]),
  (384, 379, [(1, 43, 1), (2, 99, 3), (3, 4, 4)]),
  (387, 382, [(1, 43, 1), (2, 100, 3), (3, 3, 4)]),
  (390, 385, [(1, 44, 1), (2, 101, 3), (3, 1, 4)]),
  (393, 388, [(1, 44, 1), (2, 102, 3)]),
  (396, 391, [(1, 44, 1), (2, 102, 3)]),
  (399, 394, [(1, 45, 1), (2, 101, 3)]),
  (402, 395, [(1, 31, 1), (2, 105, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (406, 399, [(1, 32, 1), (2, 106, 3), (3, 7, 4), (4, 1, 5)]),
  (410, 403, [(1, 32, 1), (2, 107, 3), (3, 7, 4)]),
  (414, 407, [(1, 32, 1), (2, 108, 3), (3, 6, 4)]),
  (418, 411, [(1, 33, 1), (2, 109, 3), (3, 4, 4)]),
  (422, 413, [(1, 25, 1), (2, 110, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (426, 417, [(1, 26, 1), (2, 110, 3), (3, 9, 4), (4, 1, 5)]),
  (430, 421, [(1, 26, 1), (2, 112, 3), (3, 8, 4)]),
  (434, 423, [(1, 21, 1), (2, 112, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (438, 427, [(1, 21, 1), (2, 113, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (442, 431, [(1, 22, 1), (2, 113, 3), (3, 10, 4), (4, 1, 5)]),
  (446, 433, [(1, 18, 1), (2, 114, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (450, 437, [(1, 18, 1), (2, 115, 3), (3, 10, 4), (4, 3, 5)]),
  (454, 439, [(1, 16, 1), (2, 114, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (5, 1, 7), (8, 1, 11)]),
  (458, 441, [(2, 146, 3)]),
  (462, 441, [(2, 145, 3), (3, 1, 5)]),
  (466, 443, [(2, 145, 3), (3, 1, 5)]),
  (470, 443, [(2, 144, 3), (3, 2, 5)]),
  (474, 445, [(2, 144, 3), (3, 2, 5)]),
  (478, 445, [(2, 143, 3), (3, 1, 4), (3, 2, 5)]),
  (482, 447, [(2, 143, 3), (3, 1, 4), (3, 2, 5)]),
  (486, 447, [(2, 141, 3), (3, 2, 4), (3, 3, 5)]),
  (490, 449, [(2, 141, 3), (3, 2, 4), (3, 3, 5)]),
  (494, 449, [(2, 140, 3), (3, 2, 4), (3, 4, 5)]),
  (498, 451, [(2, 140, 3), (3, 3, 4), (3, 3, 5)]),
  (502, 451, [(2, 138, 3), (3, 4, 4), (3, 4, 5)]),
  (507, 452, [(2, 137, 3), (3, 4, 4), (3, 5, 5)]),
  (512, 455, [(2, 137, 3), (3, 5, 4), (3, 4, 5)]),
  (517, 456, [(2, 135, 3), (3, 6, 4), (3, 5, 5)]),
  (522, 457, [(2, 134, 3), (3, 6, 4), (3, 6, 5)]),
  (527, 458, [(2, 132, 3), (3, 8, 4), (3, 6, 5)]),
  (532, 461, [(2, 133, 3), (3, 7, 4), (3, 6, 5)]),
  (537, 462, [(2, 131, 3), (3, 9, 4), (3, 6, 5)]),
  (542, 463, [(2, 130, 3), (3, 9, 4), (3, 7, 5)]),
  (547, 464, [(2, 128, 3), (3, 10, 4), (3, 8, 5)]),
  (552, 465, [(2, 127, 3), (3, 11, 4), (3, 8, 5)]),
  (557, 468, [(2, 127, 3), (3, 11, 4), (3, 8, 5)]),
  (562, 469, [(2, 125, 3), (3, 13, 4), (3, 8, 5)]),
  (567, 470, [(2, 123, 3), (3, 14, 4), (3, 9, 5)]),
  (572, 473, [(2, 123, 3), (3, 14, 4), (3, 9, 5)]),
  (577, 474, [(2, 122, 3), (3, 15, 4), (3, 9, 5)]),
  (582, 475, [(2, 120, 3), (3, 16, 4), (3, 10, 5)]),
  (587, 476, [(2, 119, 3), (3, 17, 4), (3, 10, 5)]),
  (592, 479, [(2, 119, 3), (3, 17, 4), (3, 10, 5)]),
  (597, 480, [(2, 117, 3), (3, 18, 4), (3, 11, 5)]),
  (602, 481, [(2, 116, 3), (3, 19, 4), (3, 11, 5)]),
  (608, 483, [(2, 115, 3), (3, 20, 4), (3, 11, 5)]),
  (614, 485, [(2, 113, 3), (3, 21, 4), (3, 12, 5)]),
  (620, 487, [(2, 112, 3), (3, 22, 4), (3, 12, 5)]),
  (626, 487, [(2, 110, 3), (3, 23, 4), (3, 13, 5)]),
  (632, 491, [(2, 110, 3), (3, 23, 4), (3, 13, 5)]),
  (638, 491, [(2, 107, 3), (3, 25, 4), (3, 14, 5)]),
  (644, 493, [(2, 106, 3), (3, 26, 4), (3, 14, 5)]),
  (650, 495, [(2, 105, 3), (3, 26, 4), (3, 15, 5)]),
  (656, 497, [(2, 104, 3), (3, 27, 4), (3, 15, 5)]),
  (662, 499, [(2, 103, 3), (3, 28, 4), (3, 15, 5)]),
  (668, 501, [(2, 102, 3), (3, 29, 4), (3, 15, 5)]),
  (674, 503, [(2, 101, 3), (3, 29, 4), (3, 16, 5)]),
  (680, 503, [(2, 98, 3), (3, 31, 4), (3, 17, 5)]),
  (686, 505, [(2, 97, 3), (3, 32, 4), (3, 17, 5)]),
  (692, 507, [(2, 96, 3), (3, 32, 4), (3, 18, 5)]),
  (698, 509, [(2, 95, 3), (3, 33, 4), (3, 18, 5)]),
  (704, 511, [(2, 94, 3), (3, 34, 4), (3, 18, 5)]),
  (711, 512, [(2, 92, 3), (3, 35, 4), (3, 19, 5)]),
  (718, 515, [(2, 91, 3), (3, 36, 4), (3, 19, 5)]),
  (725, 516, [(2, 89, 3), (3, 37, 4), (3, 20, 5)]),
  (732, 519, [(2, 89, 3), (3, 37, 4), (3, 20, 5)]),
  (739, 520, [(2, 87, 3), (3, 38, 4), (3, 21, 5)]),
  (746, 521, [(2, 85, 3), (3, 39, 4), (3, 22, 5)]),
  (753, 524, [(2, 84, 3), (3, 40, 4), (3, 22, 5)]),
  (760, 527, [(2, 83, 3), (3, 41, 4), (3, 22, 5)]),
  (767, 528, [(2, 82, 3), (3, 41, 4), (3, 23, 5)]),
  (774, 529, [(2, 80, 3), (3, 42, 4), (3, 23, 5), (4, 1, 6)]),
  (781, 532, [(2, 79, 3), (3, 43, 4), (3, 24, 5)]),
  (788, 533, [(2, 78, 3), (3, 44, 4), (3, 24, 5)]),
  (795, 534, [(2, 76, 3), (3, 45, 4), (3, 24, 5), (4, 1, 6)]),
  (802, 537, [(2, 76, 3), (3, 45, 4), (3, 24, 5), (4, 1, 6)]),
  (810, 539, [(2, 74, 3), (3, 46, 4), (3, 25, 5), (4, 1, 6)]),
  (818, 541, [(2, 73, 3), (3, 47, 4), (3, 25, 5), (4, 1, 6)]),
  (826, 543, [(2, 72, 3), (3, 47, 4), (3, 26, 5), (4, 1, 6)]),
  (834, 545, [(2, 70, 3), (3, 48, 4), (3, 27, 5), (4, 1, 6)]),
  (842, 547, [(2, 69, 3), (3, 49, 4), (3, 27, 5), (4, 1, 6)]),
  (850, 549, [(2, 68, 3), (3, 49, 4), (3, 28, 5), (4, 1, 6)]),
  (858, 551, [(2, 67, 3), (3, 50, 4), (3, 28, 5), (4, 1, 6)]),
  (866, 553, [(2, 66, 3), (3, 50, 4), (3, 29, 5), (4, 1, 6)]),
  (874, 553, [(2, 64, 3), (3, 51, 4), (3, 29, 5), (4, 2, 6)]),
  (882, 555, [(2, 63, 3), (3, 51, 4), (3, 30, 5), (4, 2, 6)]),
  (890, 557, [(2, 62, 3), (3, 52, 4), (3, 30, 5), (4, 2, 6)]),
  (898, 559, [(2, 61, 3), (3, 52, 4), (3, 31, 5), (4, 2, 6)]),
  (906, 561, [(2, 60, 3), (3, 53, 4), (3, 31, 5), (4, 2, 6)]),
  (915, 564, [(2, 59, 3), (3, 54, 4), (3, 31, 5), (4, 2, 6)]),
  (924, 565, [(2, 57, 3), (3, 54, 4), (3, 33, 5), (4, 2, 6)]),
  (933, 568, [(2, 57, 3), (3, 54, 4), (3, 33, 5), (4, 2, 6)]),
  (942, 569, [(2, 55, 3), (3, 55, 4), (3, 33, 5), (4, 3, 6)]),
  (951, 570, [(2, 54, 3), (3, 55, 4), (3, 34, 5), (4, 3, 6)]),
  (960, 573, [(2, 53, 3), (3, 56, 4), (3, 34, 5), (4, 3, 6)]),
  (969, 574, [(2, 52, 3), (3, 56, 4), (3, 35, 5), (4, 3, 6)]),
  (978, 577, [(2, 51, 3), (3, 57, 4), (3, 35, 5), (4, 3, 6)]),
  (987, 578, [(2, 50, 3), (3, 57, 4), (3, 36, 5), (4, 3, 6)]),
  (996, 579, [(2, 49, 3), (3, 57, 4), (3, 37, 5), (4, 3, 6)]),
  (1005, 582, [(2, 48, 3), (3, 57, 4), (3, 38, 5), (4, 3, 6)]),
  (1015, 584, [(2, 47, 3), (3, 58, 4), (3, 38, 5), (4, 3, 6)]),
  (1025, 586, [(2, 47, 3), (3, 57, 4), (3, 38, 5), (4, 4, 6)]),
  (1035, 588, [(2, 46, 3), (3, 57, 4), (3, 39, 5), (4, 4, 6)]),
  (1045, 588, [(2, 44, 3), (3, 58, 4), (3, 40, 5), (4, 4, 6)]),
  (1055, 590, [(2, 43, 3), (3, 58, 4), (3, 41, 5), (4, 4, 6)]),
  (1065, 592, [(2, 43, 3), (3, 57, 4), (3, 41, 5), (4, 5, 6)]),
  (1075, 594, [(2, 42, 3), (3, 58, 4), (3, 42, 5), (4, 4, 6)]),
  (1085, 596, [(2, 41, 3), (3, 58, 4), (3, 43, 5), (4, 4, 6)]),
  (1095, 598, [(2, 40, 3), (3, 58, 4), (3, 44, 5), (4, 4, 6)]),
  (1105, 600, [(2, 40, 3), (3, 58, 4), (3, 43, 5), (4, 5, 6)]),
  (1116, 601, [(2, 39, 3), (3, 57, 4), (3, 45, 5), (4, 5, 6)]),
  (1127, 602, [(2, 38, 3), (3, 57, 4), (3, 46, 5), (4, 5, 6)]),
  (1138, 605, [(2, 37, 3), (3, 58, 4), (3, 46, 5), (4, 5, 6)]),
  (1149, 606, [(2, 36, 3), (3, 57, 4), (3, 48, 5), (4, 5, 6)]),
  (1160, 609, [(2, 36, 3), (3, 57, 4), (3, 48, 5), (4, 5, 6)]),
  (1171, 610, [(2, 35, 3), (3, 57, 4), (3, 48, 5), (4, 6, 6)]),
  (1182, 611, [(2, 34, 3), (3, 57, 4), (3, 49, 5), (4, 6, 6)]),
  (1193, 614, [(2, 34, 3), (3, 56, 4), (3, 50, 5), (4, 6, 6)]),
  (1204, 615, [(2, 33, 3), (3, 56, 4), (3, 51, 5), (4, 6, 6)]),
  (1216, 617, [(2, 32, 3), (3, 56, 4), (3, 52, 5), (4, 6, 6)]),
  (1228, 619, [(2, 32, 3), (3, 55, 4), (3, 52, 5), (4, 7, 6)]),
  (1240, 621, [(2, 31, 3), (3, 55, 4), (3, 54, 5), (4, 6, 6)]),
  (1252, 623, [(2, 30, 3), (3, 55, 4), (3, 55, 5), (4, 6, 6)]),
  (1264, 623, [(2, 30, 3), (3, 54, 4), (3, 55, 5), (4, 7, 6)]),
  (1276, 625, [(2, 29, 3), (3, 54, 4), (3, 56, 5), (4, 7, 6)]),
  (1288, 627, [(2, 29, 3), (3, 53, 4), (3, 56, 5), (4, 8, 6)]),
  (1300, 629, [(2, 28, 3), (3, 53, 4), (3, 58, 5), (4, 7, 6)]),
  (1313, 630, [(2, 27, 3), (3, 53, 4), (3, 59, 5), (4, 7, 6)]),
  (1326, 633, [(2, 27, 3), (3, 52, 4), (3, 59, 5), (4, 8, 6)]),
  (1339, 634, [(2, 26, 3), (3, 52, 4), (3, 60, 5), (4, 8, 6)]),
  (1352, 637, [(2, 26, 3), (3, 51, 4), (3, 61, 5), (4, 8, 6)]),
  (1365, 638, [(2, 26, 3), (3, 50, 4), (3, 61, 5), (4, 9, 6)]),
  (1378, 641, [(2, 25, 3), (3, 50, 4), (3, 63, 5), (4, 8, 6)]),
  (1391, 642, [(2, 25, 3), (3, 49, 4), (3, 63, 5), (4, 9, 6)]),
  (1404, 643, [(2, 24, 3), (3, 48, 4), (3, 65, 5), (4, 9, 6)]),
  (1418, 645, [(2, 24, 3), (3, 47, 4), (3, 66, 5), (4, 9, 6)]),
  (1432, 647, [(2, 23, 3), (3, 47, 4), (3, 67, 5), (4, 9, 6)]),
  (1446, 649, [(2, 23, 3), (3, 46, 4), (3, 68, 5), (4, 9, 6)]),
  (1460, 651, [(2, 22, 3), (3, 46, 4), (3, 69, 5), (4, 9, 6)]),
  (1474, 653, [(2, 22, 3), (3, 45, 4), (3, 70, 5), (4, 9, 6)]),
  (1488, 655, [(2, 22, 3), (3, 44, 4), (3, 70, 5), (4, 10, 6)]),
  (1502, 655, [(2, 21, 3), (3, 43, 4), (3, 72, 5), (4, 10, 6)])]

theorem small149 : smallOK 149 1495 certs149 = true := by decide +kernel

/-- The certificates for `t = 150`. -/
def certs150 : List Cert := [
  (148, 147, [(1, 147, 1)]),
  (149, 148, [(1, 147, 1)]),
  (150, 149, [(1, 147, 1)]),
  (151, 150, [(1, 147, 1)]),
  (152, 151, [(1, 147, 1)]),
  (153, 152, [(1, 147, 1)]),
  (154, 153, [(1, 147, 1)]),
  (155, 154, [(1, 147, 1)]),
  (156, 155, [(1, 147, 1)]),
  (157, 156, [(1, 147, 1)]),
  (158, 157, [(1, 147, 1)]),
  (159, 158, [(1, 147, 1)]),
  (160, 159, [(1, 147, 1)]),
  (161, 160, [(1, 147, 1)]),
  (162, 161, [(1, 147, 1)]),
  (163, 162, [(1, 147, 1)]),
  (164, 163, [(1, 147, 1)]),
  (165, 164, [(1, 147, 1)]),
  (166, 165, [(1, 147, 1)]),
  (167, 166, [(1, 147, 1)]),
  (168, 167, [(1, 147, 1)]),
  (169, 168, [(1, 147, 1)]),
  (170, 169, [(1, 147, 1)]),
  (171, 170, [(1, 147, 1)]),
  (172, 171, [(1, 147, 1)]),
  (173, 172, [(1, 147, 1)]),
  (174, 173, [(1, 147, 1)]),
  (175, 174, [(1, 147, 1)]),
  (176, 175, [(1, 147, 1)]),
  (177, 176, [(1, 147, 1)]),
  (178, 177, [(1, 147, 1)]),
  (179, 178, [(1, 147, 1)]),
  (180, 179, [(1, 147, 1)]),
  (181, 180, [(1, 147, 1)]),
  (182, 181, [(1, 147, 1)]),
  (183, 182, [(1, 147, 1)]),
  (184, 183, [(1, 147, 1)]),
  (185, 184, [(1, 147, 1)]),
  (186, 185, [(1, 147, 1)]),
  (187, 186, [(1, 147, 1)]),
  (188, 187, [(1, 147, 1)]),
  (189, 188, [(1, 147, 1)]),
  (190, 189, [(1, 147, 1)]),
  (191, 190, [(1, 147, 1)]),
  (192, 191, [(1, 147, 1)]),
  (193, 192, [(1, 147, 1)]),
  (194, 193, [(1, 147, 1)]),
  (195, 194, [(1, 147, 1)]),
  (196, 195, [(1, 147, 1)]),
  (197, 196, [(1, 147, 1)]),
  (198, 197, [(1, 147, 1)]),
  (199, 198, [(1, 147, 1)]),
  (200, 199, [(1, 147, 1)]),
  (202, 201, [(1, 147, 1)]),
  (204, 203, [(1, 147, 1)]),
  (206, 205, [(1, 147, 1)]),
  (208, 207, [(1, 147, 1)]),
  (210, 209, [(1, 147, 1)]),
  (212, 211, [(1, 147, 1)]),
  (214, 213, [(1, 147, 1)]),
  (216, 215, [(1, 147, 1)]),
  (218, 217, [(1, 147, 1)]),
  (220, 219, [(1, 147, 1)]),
  (222, 221, [(1, 147, 1)]),
  (224, 223, [(1, 147, 1)]),
  (226, 225, [(1, 147, 1)]),
  (228, 227, [(1, 147, 1)]),
  (230, 229, [(1, 147, 1)]),
  (232, 231, [(1, 147, 1)]),
  (234, 233, [(1, 147, 1)]),
  (236, 235, [(1, 147, 1)]),
  (238, 237, [(1, 147, 1)]),
  (240, 239, [(1, 147, 1)]),
  (242, 241, [(1, 147, 1)]),
  (244, 243, [(1, 147, 1)]),
  (246, 245, [(1, 147, 1)]),
  (248, 247, [(1, 147, 1)]),
  (250, 249, [(1, 147, 1)]),
  (252, 251, [(1, 147, 1)]),
  (254, 253, [(1, 147, 1)]),
  (256, 255, [(1, 147, 1)]),
  (258, 257, [(1, 147, 1)]),
  (260, 259, [(1, 147, 1)]),
  (262, 261, [(1, 147, 1)]),
  (264, 263, [(1, 147, 1)]),
  (266, 265, [(1, 147, 1)]),
  (268, 267, [(1, 147, 1)]),
  (270, 269, [(1, 147, 1)]),
  (272, 271, [(1, 147, 1)]),
  (274, 273, [(1, 147, 1)]),
  (276, 275, [(1, 147, 1)]),
  (278, 277, [(1, 147, 1)]),
  (280, 279, [(1, 147, 1)]),
  (282, 281, [(1, 147, 1)]),
  (284, 283, [(1, 147, 1)]),
  (286, 285, [(1, 147, 1)]),
  (288, 287, [(1, 147, 1)]),
  (290, 289, [(1, 147, 1)]),
  (292, 291, [(1, 147, 1)]),
  (294, 293, [(1, 147, 1)]),
  (296, 295, [(1, 147, 1)]),
  (298, 297, [(1, 147, 1)]),
  (300, 299, [(1, 147, 1)]),
  (303, 302, [(1, 147, 1)]),
  (306, 305, [(1, 147, 1)]),
  (309, 308, [(1, 147, 1)]),
  (312, 311, [(1, 147, 1)]),
  (315, 314, [(1, 147, 1)]),
  (318, 317, [(1, 147, 1)]),
  (321, 318, [(1, 65, 1), (2, 77, 3), (3, 4, 4), (4, 1, 5)]),
  (324, 321, [(1, 65, 1), (2, 78, 3), (3, 4, 4)]),
  (327, 324, [(1, 66, 1), (2, 78, 3), (3, 3, 4)]),
  (330, 327, [(1, 66, 1), (2, 79, 3), (3, 2, 4)]),
  (333, 330, [(1, 67, 1), (2, 80, 3)]),
  (336, 333, [(1, 68, 1), (2, 79, 3)]),
  (339, 336, [(1, 68, 1), (2, 79, 3)]),
  (342, 339, [(1, 69, 1), (2, 78, 3)]),
  (345, 342, [(1, 69, 1), (2, 78, 3)]),
  (348, 345, [(1, 70, 1), (2, 77, 3)]),
  (351, 348, [(1, 71, 1), (2, 76, 3)]),
  (354, 351, [(1, 71, 1), (2, 76, 3)]),
  (357, 354, [(1, 72, 1), (2, 75, 3)]),
  (360, 357, [(1, 72, 1), (2, 75, 3)]),
  (363, 360, [(1, 73, 1), (2, 74, 3)]),
  (366, 363, [(1, 74, 1), (2, 73, 3)]),
  (369, 366, [(1, 74, 1), (2, 73, 3)]),
  (372, 369, [(1, 75, 1), (2, 72, 3)]),
  (375, 372, [(1, 75, 1), (2, 72, 3)]),
  (378, 373, [(1, 42, 1), (2, 98, 3), (3, 5, 4), (4, 2, 5)]),
  (381, 376, [(1, 43, 1), (2, 98, 3), (3, 6, 4)]),
  (384, 379, [(1, 43, 1), (2, 99, 3), (3, 5, 4)]),
  (387, 382, [(1, 43, 1), (2, 100, 3), (3, 4, 4)]),
  (390, 385, [(1, 44, 1), (2, 101, 3), (3, 2, 4)]),
  (393, 388, [(1, 44, 1), (2, 102, 3), (3, 1, 4)]),
  (396, 391, [(1, 44, 1), (2, 103, 3)]),
  (399, 394, [(1, 45, 1), (2, 102, 3)]),
  (402, 397, [(1, 45, 1), (2, 102, 3)]),
  (406, 399, [(1, 32, 1), (2, 106, 3), (3, 7, 4), (4, 2, 5)]),
  (410, 403, [(1, 32, 1), (2, 107, 3), (3, 7, 4), (4, 1, 5)]),
  (414, 407, [(1, 32, 1), (2, 108, 3), (3, 7, 4)]),
  (418, 411, [(1, 33, 1), (2, 109, 3), (3, 5, 4)]),
  (422, 413, [(1, 25, 1), (2, 110, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (426, 417, [(1, 26, 1), (2, 110, 3), (3, 9, 4), (4, 2, 5)]),
  (430, 421, [(1, 26, 1), (2, 112, 3), (3, 8, 4), (4, 1, 5)]),
  (434, 425, [(1, 26, 1), (2, 113, 3), (3, 8, 4)]),
  (438, 427, [(1, 21, 1), (2, 113, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (442, 431, [(1, 22, 1), (2, 113, 3), (3, 10, 4), (4, 2, 5)]),
  (446, 435, [(1, 22, 1), (2, 115, 3), (3, 9, 4), (4, 1, 5)]),
  (450, 437, [(1, 18, 1), (2, 115, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (454, 441, [(1, 19, 1), (2, 115, 3), (3, 10, 4), (4, 3, 5)]),
  (458, 443, [(1, 16, 1), (2, 115, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (462, 443, [(2, 146, 3), (3, 1, 5)]),
  (466, 445, [(2, 147, 3)]),
  (470, 445, [(2, 145, 3), (3, 2, 5)]),
  (474, 447, [(2, 146, 3), (3, 1, 5)]),
  (478, 447, [(2, 144, 3), (3, 1, 4), (3, 2, 5)]),
  (482, 449, [(2, 144, 3), (3, 1, 4), (3, 2, 5)]),
  (486, 449, [(2, 143, 3), (3, 1, 4), (3, 3, 5)]),
  (490, 451, [(2, 143, 3), (3, 1, 4), (3, 3, 5)]),
  (494, 451, [(2, 141, 3), (3, 2, 4), (3, 4, 5)]),
  (498, 453, [(2, 141, 3), (3, 3, 4), (3, 3, 5)]),
  (502, 453, [(2, 139, 3), (3, 4, 4), (3, 4, 5)]),
  (507, 456, [(2, 140, 3), (3, 3, 4), (3, 4, 5)]),
  (512, 457, [(2, 138, 3), (3, 5, 4), (3, 4, 5)]),
  (517, 458, [(2, 137, 3), (3, 5, 4), (3, 5, 5)]),
  (522, 459, [(2, 135, 3), (3, 6, 4), (3, 6, 5)]),
  (527, 460, [(2, 134, 3), (3, 7, 4), (3, 6, 5)]),
  (532, 463, [(2, 134, 3), (3, 7, 4), (3, 6, 5)]),
  (537, 464, [(2, 133, 3), (3, 8, 4), (3, 6, 5)]),
  (542, 465, [(2, 131, 3), (3, 9, 4), (3, 7, 5)]),
  (547, 466, [(2, 130, 3), (3, 10, 4), (3, 7, 5)]),
  (552, 469, [(2, 130, 3), (3, 10, 4), (3, 7, 5)]),
  (557, 470, [(2, 128, 3), (3, 11, 4), (3, 8, 5)]),
  (562, 471, [(2, 127, 3), (3, 12, 4), (3, 8, 5)]),
  (567, 472, [(2, 125, 3), (3, 13, 4), (3, 9, 5)]),
  (572, 475, [(2, 125, 3), (3, 14, 4), (3, 8, 5)]),
  (577, 476, [(2, 124, 3), (3, 14, 4), (3, 9, 5)]),
  (582, 477, [(2, 122, 3), (3, 15, 4), (3, 10, 5)]),
  (587, 478, [(2, 120, 3), (3, 17, 4), (3, 10, 5)]),
  (592, 481, [(2, 120, 3), (3, 17, 4), (3, 10, 5)]),
  (597, 482, [(2, 119, 3), (3, 18, 4), (3, 10, 5)]),
  (602, 483, [(2, 117, 3), (3, 19, 4), (3, 11, 5)]),
  (608, 485, [(2, 116, 3), (3, 20, 4), (3, 11, 5)]),
  (614, 487, [(2, 115, 3), (3, 20, 4), (3, 12, 5)]),
  (620, 489, [(2, 114, 3), (3, 21, 4), (3, 12, 5)]),
  (626, 491, [(2, 113, 3), (3, 22, 4), (3, 12, 5)]),
  (632, 493, [(2, 111, 3), (3, 23, 4), (3, 13, 5)]),
  (638, 493, [(2, 109, 3), (3, 24, 4), (3, 14, 5)]),
  (644, 495, [(2, 108, 3), (3, 25, 4), (3, 14, 5)]),
  (650, 497, [(2, 106, 3), (3, 26, 4), (3, 15, 5)]),
  (656, 499, [(2, 105, 3), (3, 27, 4), (3, 15, 5)]),
  (662, 501, [(2, 104, 3), (3, 28, 4), (3, 15, 5)]),
  (668, 503, [(2, 103, 3), (3, 29, 4), (3, 15, 5)]),
  (674, 505, [(2, 102, 3), (3, 29, 4), (3, 16, 5)]),
  (680, 507, [(2, 101, 3), (3, 30, 4), (3, 16, 5)]),
  (686, 507, [(2, 98, 3), (3, 32, 4), (3, 17, 5)]),
  (692, 509, [(2, 97, 3), (3, 32, 4), (3, 18, 5)]),
  (698, 511, [(2, 96, 3), (3, 33, 4), (3, 18, 5)]),
  (704, 513, [(2, 95, 3), (3, 34, 4), (3, 18, 5)]),
  (711, 514, [(2, 93, 3), (3, 35, 4), (3, 19, 5)]),
  (718, 517, [(2, 92, 3), (3, 36, 4), (3, 19, 5)]),
  (725, 518, [(2, 90, 3), (3, 37, 4), (3, 20, 5)]),
  (732, 521, [(2, 90, 3), (3, 37, 4), (3, 20, 5)]),
  (739, 522, [(2, 88, 3), (3, 38, 4), (3, 21, 5)]),
  (746, 525, [(2, 87, 3), (3, 39, 4), (3, 21, 5)]),
  (753, 526, [(2, 85, 3), (3, 40, 4), (3, 22, 5)]),
  (760, 529, [(2, 85, 3), (3, 40, 4), (3, 22, 5)]),
  (767, 530, [(2, 83, 3), (3, 41, 4), (3, 23, 5)]),
  (774, 533, [(2, 82, 3), (3, 42, 4), (3, 23, 5)]),
  (781, 534, [(2, 81, 3), (3, 43, 4), (3, 23, 5)]),
  (788, 535, [(2, 79, 3), (3, 44, 4), (3, 23, 5), (4, 1, 6)]),
  (795, 538, [(2, 78, 3), (3, 45, 4), (3, 24, 5)]),
  (802, 539, [(2, 77, 3), (3, 45, 4), (3, 24, 5), (4, 1, 6)]),
  (810, 541, [(2, 75, 3), (3, 46, 4), (3, 25, 5), (4, 1, 6)]),
  (818, 543, [(2, 74, 3), (3, 47, 4), (3, 25, 5), (4, 1, 6)]),
  (826, 545, [(2, 73, 3), (3, 47, 4), (3, 26, 5), (4, 1, 6)]),
  (834, 547, [(2, 71, 3), (3, 48, 4), (3, 27, 5), (4, 1, 6)]),
  (842, 549, [(2, 70, 3), (3, 49, 4), (3, 27, 5), (4, 1, 6)]),
  (850, 551, [(2, 69, 3), (3, 49, 4), (3, 28, 5), (4, 1, 6)]),
  (858, 553, [(2, 68, 3), (3, 50, 4), (3, 28, 5), (4, 1, 6)]),
  (866, 555, [(2, 67, 3), (3, 50, 4), (3, 28, 5), (4, 2, 6)]),
  (874, 557, [(2, 66, 3), (3, 51, 4), (3, 29, 5), (4, 1, 6)]),
  (882, 559, [(2, 64, 3), (3, 52, 4), (3, 29, 5), (4, 2, 6)]),
  (890, 559, [(2, 63, 3), (3, 52, 4), (3, 30, 5), (4, 2, 6)]),
  (898, 563, [(2, 62, 3), (3, 53, 4), (3, 30, 5), (4, 2, 6)]),
  (906, 563, [(2, 61, 3), (3, 53, 4), (3, 31, 5), (4, 2, 6)]),
  (915, 566, [(2, 60, 3), (3, 54, 4), (3, 31, 5), (4, 2, 6)]),
  (924, 569, [(2, 59, 3), (3, 54, 4), (3, 32, 5), (4, 2, 6)]),
  (933, 570, [(2, 57, 3), (3, 55, 4), (3, 33, 5), (4, 2, 6)]),
  (942, 571, [(2, 56, 3), (3, 55, 4), (3, 33, 5), (4, 3, 6)]),
  (951, 574, [(2, 55, 3), (3, 56, 4), (3, 34, 5), (4, 2, 6)]),
  (960, 575, [(2, 54, 3), (3, 56, 4), (3, 34, 5), (4, 3, 6)]),
  (969, 576, [(2, 53, 3), (3, 56, 4), (3, 35, 5), (4, 3, 6)]),
  (978, 579, [(2, 52, 3), (3, 57, 4), (3, 35, 5), (4, 3, 6)]),
  (987, 580, [(2, 51, 3), (3, 57, 4), (3, 36, 5), (4, 3, 6)]),
  (996, 583, [(2, 50, 3), (3, 57, 4), (3, 37, 5), (4, 3, 6)]),
  (1005, 584, [(2, 49, 3), (3, 57, 4), (3, 37, 5), (4, 4, 6)]),
  (1015, 586, [(2, 48, 3), (3, 58, 4), (3, 38, 5), (4, 3, 6)]),
  (1025, 588, [(2, 47, 3), (3, 58, 4), (3, 38, 5), (4, 4, 6)]),
  (1035, 590, [(2, 46, 3), (3, 58, 4), (3, 39, 5), (4, 4, 6)]),
  (1045, 592, [(2, 45, 3), (3, 58, 4), (3, 40, 5), (4, 4, 6)]),
  (1055, 594, [(2, 44, 3), (3, 59, 4), (3, 40, 5), (4, 4, 6)]),
  (1065, 596, [(2, 44, 3), (3, 58, 4), (3, 41, 5), (4, 4, 6)]),
  (1075, 598, [(2, 43, 3), (3, 58, 4), (3, 42, 5), (4, 4, 6)]),
  (1085, 598, [(2, 42, 3), (3, 58, 4), (3, 42, 5), (4, 5, 6)]),
  (1095, 600, [(2, 41, 3), (3, 58, 4), (3, 43, 5), (4, 5, 6)]),
  (1105, 602, [(2, 40, 3), (3, 58, 4), (3, 44, 5), (4, 5, 6)]),
  (1116, 605, [(2, 39, 3), (3, 59, 4), (3, 45, 5), (4, 4, 6)]),
  (1127, 606, [(2, 38, 3), (3, 59, 4), (3, 45, 5), (4, 5, 6)]),
  (1138, 607, [(2, 38, 3), (3, 58, 4), (3, 45, 5), (4, 6, 6)]),
  (1149, 610, [(2, 37, 3), (3, 58, 4), (3, 47, 5), (4, 5, 6)]),
  (1160, 611, [(2, 36, 3), (3, 58, 4), (3, 48, 5), (4, 5, 6)]),
  (1171, 614, [(2, 36, 3), (3, 58, 4), (3, 48, 5), (4, 5, 6)]),
  (1182, 615, [(2, 35, 3), (3, 57, 4), (3, 49, 5), (4, 6, 6)]),
  (1193, 616, [(2, 34, 3), (3, 57, 4), (3, 50, 5), (4, 6, 6)]),
  (1204, 619, [(2, 34, 3), (3, 57, 4), (3, 50, 5), (4, 6, 6)]),
  (1216, 621, [(2, 33, 3), (3, 57, 4), (3, 51, 5), (4, 6, 6)]),
  (1228, 623, [(2, 32, 3), (3, 57, 4), (3, 52, 5), (4, 6, 6)]),
  (1240, 625, [(2, 32, 3), (3, 56, 4), (3, 53, 5), (4, 6, 6)]),
  (1252, 625, [(2, 31, 3), (3, 55, 4), (3, 54, 5), (4, 7, 6)]),
  (1264, 627, [(2, 30, 3), (3, 55, 4), (3, 55, 5), (4, 7, 6)]),
  (1276, 629, [(2, 30, 3), (3, 55, 4), (3, 55, 5), (4, 7, 6)]),
  (1288, 631, [(2, 29, 3), (3, 55, 4), (3, 56, 5), (4, 7, 6)]),
  (1300, 633, [(2, 29, 3), (3, 54, 4), (3, 57, 5), (4, 7, 6)]),
  (1313, 634, [(2, 28, 3), (3, 53, 4), (3, 58, 5), (4, 8, 6)]),
  (1326, 637, [(2, 28, 3), (3, 53, 4), (3, 58, 5), (4, 8, 6)]),
  (1339, 638, [(2, 27, 3), (3, 52, 4), (3, 60, 5), (4, 8, 6)]),
  (1352, 639, [(2, 26, 3), (3, 52, 4), (3, 61, 5), (4, 8, 6)]),
  (1365, 642, [(2, 26, 3), (3, 51, 4), (3, 62, 5), (4, 8, 6)]),
  (1378, 643, [(2, 25, 3), (3, 51, 4), (3, 63, 5), (4, 8, 6)]),
  (1391, 644, [(2, 25, 3), (3, 50, 4), (3, 63, 5), (4, 9, 6)]),
  (1404, 647, [(2, 25, 3), (3, 49, 4), (3, 64, 5), (4, 9, 6)]),
  (1418, 649, [(2, 24, 3), (3, 49, 4), (3, 65, 5), (4, 9, 6)]),
  (1432, 651, [(2, 24, 3), (3, 48, 4), (3, 66, 5), (4, 9, 6)]),
  (1446, 653, [(2, 23, 3), (3, 48, 4), (3, 67, 5), (4, 9, 6)]),
  (1460, 653, [(2, 23, 3), (3, 46, 4), (3, 68, 5), (4, 10, 6)]),
  (1474, 655, [(2, 22, 3), (3, 46, 4), (3, 69, 5), (4, 10, 6)]),
  (1488, 657, [(2, 22, 3), (3, 45, 4), (3, 70, 5), (4, 10, 6)]),
  (1502, 659, [(2, 22, 3), (3, 44, 4), (3, 70, 5), (4, 11, 6)]),
  (1517, 662, [(2, 21, 3), (3, 44, 4), (3, 72, 5), (4, 10, 6)])]

theorem small150 : smallOK 150 1506 certs150 = true := by decide +kernel

/-- The certificates for `t = 151`. -/
def certs151 : List Cert := [
  (149, 148, [(1, 148, 1)]),
  (150, 149, [(1, 148, 1)]),
  (151, 150, [(1, 148, 1)]),
  (152, 151, [(1, 148, 1)]),
  (153, 152, [(1, 148, 1)]),
  (154, 153, [(1, 148, 1)]),
  (155, 154, [(1, 148, 1)]),
  (156, 155, [(1, 148, 1)]),
  (157, 156, [(1, 148, 1)]),
  (158, 157, [(1, 148, 1)]),
  (159, 158, [(1, 148, 1)]),
  (160, 159, [(1, 148, 1)]),
  (161, 160, [(1, 148, 1)]),
  (162, 161, [(1, 148, 1)]),
  (163, 162, [(1, 148, 1)]),
  (164, 163, [(1, 148, 1)]),
  (165, 164, [(1, 148, 1)]),
  (166, 165, [(1, 148, 1)]),
  (167, 166, [(1, 148, 1)]),
  (168, 167, [(1, 148, 1)]),
  (169, 168, [(1, 148, 1)]),
  (170, 169, [(1, 148, 1)]),
  (171, 170, [(1, 148, 1)]),
  (172, 171, [(1, 148, 1)]),
  (173, 172, [(1, 148, 1)]),
  (174, 173, [(1, 148, 1)]),
  (175, 174, [(1, 148, 1)]),
  (176, 175, [(1, 148, 1)]),
  (177, 176, [(1, 148, 1)]),
  (178, 177, [(1, 148, 1)]),
  (179, 178, [(1, 148, 1)]),
  (180, 179, [(1, 148, 1)]),
  (181, 180, [(1, 148, 1)]),
  (182, 181, [(1, 148, 1)]),
  (183, 182, [(1, 148, 1)]),
  (184, 183, [(1, 148, 1)]),
  (185, 184, [(1, 148, 1)]),
  (186, 185, [(1, 148, 1)]),
  (187, 186, [(1, 148, 1)]),
  (188, 187, [(1, 148, 1)]),
  (189, 188, [(1, 148, 1)]),
  (190, 189, [(1, 148, 1)]),
  (191, 190, [(1, 148, 1)]),
  (192, 191, [(1, 148, 1)]),
  (193, 192, [(1, 148, 1)]),
  (194, 193, [(1, 148, 1)]),
  (195, 194, [(1, 148, 1)]),
  (196, 195, [(1, 148, 1)]),
  (197, 196, [(1, 148, 1)]),
  (198, 197, [(1, 148, 1)]),
  (199, 198, [(1, 148, 1)]),
  (200, 199, [(1, 148, 1)]),
  (202, 201, [(1, 148, 1)]),
  (204, 203, [(1, 148, 1)]),
  (206, 205, [(1, 148, 1)]),
  (208, 207, [(1, 148, 1)]),
  (210, 209, [(1, 148, 1)]),
  (212, 211, [(1, 148, 1)]),
  (214, 213, [(1, 148, 1)]),
  (216, 215, [(1, 148, 1)]),
  (218, 217, [(1, 148, 1)]),
  (220, 219, [(1, 148, 1)]),
  (222, 221, [(1, 148, 1)]),
  (224, 223, [(1, 148, 1)]),
  (226, 225, [(1, 148, 1)]),
  (228, 227, [(1, 148, 1)]),
  (230, 229, [(1, 148, 1)]),
  (232, 231, [(1, 148, 1)]),
  (234, 233, [(1, 148, 1)]),
  (236, 235, [(1, 148, 1)]),
  (238, 237, [(1, 148, 1)]),
  (240, 239, [(1, 148, 1)]),
  (242, 241, [(1, 148, 1)]),
  (244, 243, [(1, 148, 1)]),
  (246, 245, [(1, 148, 1)]),
  (248, 247, [(1, 148, 1)]),
  (250, 249, [(1, 148, 1)]),
  (252, 251, [(1, 148, 1)]),
  (254, 253, [(1, 148, 1)]),
  (256, 255, [(1, 148, 1)]),
  (258, 257, [(1, 148, 1)]),
  (260, 259, [(1, 148, 1)]),
  (262, 261, [(1, 148, 1)]),
  (264, 263, [(1, 148, 1)]),
  (266, 265, [(1, 148, 1)]),
  (268, 267, [(1, 148, 1)]),
  (270, 269, [(1, 148, 1)]),
  (272, 271, [(1, 148, 1)]),
  (274, 273, [(1, 148, 1)]),
  (276, 275, [(1, 148, 1)]),
  (278, 277, [(1, 148, 1)]),
  (280, 279, [(1, 148, 1)]),
  (282, 281, [(1, 148, 1)]),
  (284, 283, [(1, 148, 1)]),
  (286, 285, [(1, 148, 1)]),
  (288, 287, [(1, 148, 1)]),
  (290, 289, [(1, 148, 1)]),
  (292, 291, [(1, 148, 1)]),
  (294, 293, [(1, 148, 1)]),
  (296, 295, [(1, 148, 1)]),
  (298, 297, [(1, 148, 1)]),
  (300, 299, [(1, 148, 1)]),
  (303, 302, [(1, 148, 1)]),
  (306, 305, [(1, 148, 1)]),
  (309, 308, [(1, 148, 1)]),
  (312, 311, [(1, 148, 1)]),
  (315, 314, [(1, 148, 1)]),
  (318, 317, [(1, 148, 1)]),
  (321, 320, [(1, 148, 1)]),
  (324, 321, [(1, 65, 1), (2, 78, 3), (3, 4, 4), (4, 1, 5)]),
  (327, 324, [(1, 66, 1), (2, 78, 3), (3, 4, 4)]),
  (330, 327, [(1, 66, 1), (2, 79, 3), (3, 3, 4)]),
  (333, 330, [(1, 67, 1), (2, 80, 3), (3, 1, 4)]),
  (336, 333, [(1, 68, 1), (2, 80, 3)]),
  (339, 336, [(1, 68, 1), (2, 80, 3)]),
  (342, 339, [(1, 69, 1), (2, 79, 3)]),
  (345, 342, [(1, 69, 1), (2, 79, 3)]),
  (348, 345, [(1, 70, 1), (2, 78, 3)]),
  (351, 348, [(1, 71, 1), (2, 77, 3)]),
  (354, 351, [(1, 71, 1), (2, 77, 3)]),
  (357, 354, [(1, 72, 1), (2, 76, 3)]),
  (360, 357, [(1, 72, 1), (2, 76, 3)]),
  (363, 360, [(1, 73, 1), (2, 75, 3)]),
  (366, 363, [(1, 74, 1), (2, 74, 3)]),
  (369, 366, [(1, 74, 1), (2, 74, 3)]),
  (372, 369, [(1, 75, 1), (2, 73, 3)]),
  (375, 372, [(1, 75, 1), (2, 73, 3)]),
  (378, 375, [(1, 76, 1), (2, 72, 3)]),
  (381, 376, [(1, 43, 1), (2, 98, 3), (3, 6, 4), (4, 1, 5)]),
  (384, 379, [(1, 43, 1), (2, 99, 3), (3, 6, 4)]),
  (387, 382, [(1, 43, 1), (2, 100, 3), (3, 5, 4)]),
  (390, 385, [(1, 44, 1), (2, 101, 3), (3, 3, 4)]),
  (393, 388, [(1, 44, 1), (2, 102, 3), (3, 2, 4)]),
  (396, 391, [(1, 44, 1), (2, 103, 3), (3, 1, 4)]),
  (399, 394, [(1, 45, 1), (2, 103, 3)]),
  (402, 397, [(1, 45, 1), (2, 103, 3)]),
  (406, 399, [(1, 32, 1), (2, 106, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (410, 403, [(1, 32, 1), (2, 107, 3), (3, 7, 4), (4, 2, 5)]),
  (414, 407, [(1, 32, 1), (2, 108, 3), (3, 7, 4), (4, 1, 5)]),
  (418, 411, [(1, 33, 1), (2, 109, 3), (3, 6, 4)]),
  (422, 415, [(1, 33, 1), (2, 110, 3), (3, 5, 4)]),
  (426, 417, [(1, 26, 1), (2, 110, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (430, 421, [(1, 26, 1), (2, 112, 3), (3, 8, 4), (4, 2, 5)]),
  (434, 425, [(1, 26, 1), (2, 113, 3), (3, 8, 4), (4, 1, 5)]),
  (438, 429, [(1, 26, 1), (2, 114, 3), (3, 8, 4)]),
  (442, 431, [(1, 22, 1), (2, 113, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (446, 435, [(1, 22, 1), (2, 115, 3), (3, 9, 4), (4, 2, 5)]),
  (450, 437, [(1, 18, 1), (2, 115, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (454, 441, [(1, 19, 1), (2, 115, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (458, 445, [(1, 19, 1), (2, 117, 3), (3, 10, 4), (4, 2, 5)]),
  (462, 445, [(2, 148, 3)]),
  (466, 447, [(2, 148, 3)]),
  (470, 447, [(2, 147, 3), (3, 1, 5)]),
  (474, 449, [(2, 147, 3), (3, 1, 5)]),
  (478, 449, [(2, 146, 3), (3, 2, 5)]),
  (482, 451, [(2, 146, 3), (3, 2, 5)]),
  (486, 451, [(2, 144, 3), (3, 1, 4), (3, 3, 5)]),
  (490, 453, [(2, 144, 3), (3, 1, 4), (3, 3, 5)]),
  (494, 453, [(2, 143, 3), (3, 2, 4), (3, 3, 5)]),
  (498, 455, [(2, 142, 3), (3, 3, 4), (3, 3, 5)]),
  (502, 455, [(2, 141, 3), (3, 3, 4), (3, 4, 5)]),
  (507, 458, [(2, 141, 3), (3, 3, 4), (3, 4, 5)]),
  (512, 459, [(2, 140, 3), (3, 4, 4), (3, 4, 5)]),
  (517, 460, [(2, 138, 3), (3, 5, 4), (3, 5, 5)]),
  (522, 461, [(2, 137, 3), (3, 6, 4), (3, 5, 5)]),
  (527, 462, [(2, 136, 3), (3, 6, 4), (3, 6, 5)]),
  (532, 465, [(2, 136, 3), (3, 7, 4), (3, 5, 5)]),
  (537, 466, [(2, 134, 3), (3, 8, 4), (3, 6, 5)]),
  (542, 467, [(2, 133, 3), (3, 8, 4), (3, 7, 5)]),
  (547, 468, [(2, 131, 3), (3, 10, 4), (3, 7, 5)]),
  (552, 471, [(2, 131, 3), (3, 10, 4), (3, 7, 5)]),
  (557, 472, [(2, 130, 3), (3, 11, 4), (3, 7, 5)]),
  (562, 473, [(2, 128, 3), (3, 12, 4), (3, 8, 5)]),
  (567, 474, [(2, 127, 3), (3, 12, 4), (3, 9, 5)]),
  (572, 477, [(2, 127, 3), (3, 13, 4), (3, 8, 5)]),
  (577, 478, [(2, 125, 3), (3, 14, 4), (3, 9, 5)]),
  (582, 479, [(2, 124, 3), (3, 15, 4), (3, 9, 5)]),
  (587, 480, [(2, 122, 3), (3, 16, 4), (3, 10, 5)]),
  (592, 483, [(2, 122, 3), (3, 16, 4), (3, 10, 5)]),
  (597, 484, [(2, 120, 3), (3, 18, 4), (3, 10, 5)]),
  (602, 485, [(2, 119, 3), (3, 18, 4), (3, 11, 5)]),
  (608, 487, [(2, 118, 3), (3, 19, 4), (3, 11, 5)]),
  (614, 489, [(2, 116, 3), (3, 20, 4), (3, 12, 5)]),
  (620, 491, [(2, 115, 3), (3, 21, 4), (3, 12, 5)]),
  (626, 493, [(2, 114, 3), (3, 22, 4), (3, 12, 5)]),
  (632, 495, [(2, 113, 3), (3, 23, 4), (3, 12, 5)]),
  (638, 497, [(2, 112, 3), (3, 23, 4), (3, 13, 5)]),
  (644, 497, [(2, 109, 3), (3, 25, 4), (3, 14, 5)]),
  (650, 499, [(2, 108, 3), (3, 26, 4), (3, 14, 5)]),
  (656, 501, [(2, 107, 3), (3, 26, 4), (3, 15, 5)]),
  (662, 503, [(2, 106, 3), (3, 27, 4), (3, 15, 5)]),
  (668, 505, [(2, 104, 3), (3, 29, 4), (3, 15, 5)]),
  (674, 507, [(2, 103, 3), (3, 29, 4), (3, 16, 5)]),
  (680, 509, [(2, 102, 3), (3, 30, 4), (3, 16, 5)]),
  (686, 509, [(2, 100, 3), (3, 31, 4), (3, 17, 5)]),
  (692, 511, [(2, 99, 3), (3, 32, 4), (3, 17, 5)]),
  (698, 513, [(2, 98, 3), (3, 32, 4), (3, 18, 5)]),
  (704, 515, [(2, 97, 3), (3, 33, 4), (3, 18, 5)]),
  (711, 518, [(2, 96, 3), (3, 34, 4), (3, 18, 5)]),
  (718, 519, [(2, 94, 3), (3, 35, 4), (3, 19, 5)]),
  (725, 520, [(2, 92, 3), (3, 36, 4), (3, 20, 5)]),
  (732, 523, [(2, 91, 3), (3, 37, 4), (3, 20, 5)]),
  (739, 524, [(2, 89, 3), (3, 38, 4), (3, 21, 5)]),
  (746, 527, [(2, 88, 3), (3, 39, 4), (3, 21, 5)]),
  (753, 528, [(2, 86, 3), (3, 40, 4), (3, 22, 5)]),
  (760, 531, [(2, 86, 3), (3, 40, 4), (3, 22, 5)]),
  (767, 532, [(2, 84, 3), (3, 41, 4), (3, 23, 5)]),
  (774, 535, [(2, 83, 3), (3, 42, 4), (3, 23, 5)]),
  (781, 536, [(2, 82, 3), (3, 43, 4), (3, 23, 5)]),
  (788, 537, [(2, 80, 3), (3, 44, 4), (3, 23, 5), (4, 1, 6)]),
  (795, 540, [(2, 79, 3), (3, 45, 4), (3, 24, 5)]),
  (802, 541, [(2, 78, 3), (3, 45, 4), (3, 24, 5), (4, 1, 6)]),
  (810, 543, [(2, 76, 3), (3, 46, 4), (3, 25, 5), (4, 1, 6)]),
  (818, 545, [(2, 75, 3), (3, 47, 4), (3, 25, 5), (4, 1, 6)]),
  (826, 547, [(2, 74, 3), (3, 47, 4), (3, 26, 5), (4, 1, 6)]),
  (834, 549, [(2, 72, 3), (3, 48, 4), (3, 27, 5), (4, 1, 6)]),
  (842, 551, [(2, 71, 3), (3, 49, 4), (3, 27, 5), (4, 1, 6)]),
  (850, 553, [(2, 70, 3), (3, 49, 4), (3, 27, 5), (4, 2, 6)]),
  (858, 555, [(2, 69, 3), (3, 50, 4), (3, 27, 5), (4, 2, 6)]),
  (866, 557, [(2, 68, 3), (3, 50, 4), (3, 28, 5), (4, 2, 6)]),
  (874, 559, [(2, 66, 3), (3, 52, 4), (3, 28, 5), (4, 2, 6)]),
  (882, 561, [(2, 65, 3), (3, 52, 4), (3, 29, 5), (4, 2, 6)]),
  (890, 563, [(2, 64, 3), (3, 53, 4), (3, 29, 5), (4, 2, 6)]),
  (898, 565, [(2, 63, 3), (3, 53, 4), (3, 30, 5), (4, 2, 6)]),
  (906, 567, [(2, 62, 3), (3, 54, 4), (3, 30, 5), (4, 2, 6)]),
  (915, 568, [(2, 61, 3), (3, 54, 4), (3, 31, 5), (4, 2, 6)]),
  (924, 571, [(2, 60, 3), (3, 54, 4), (3, 32, 5), (4, 2, 6)]),
  (933, 572, [(2, 58, 3), (3, 55, 4), (3, 32, 5), (4, 3, 6)]),
  (942, 575, [(2, 58, 3), (3, 55, 4), (3, 33, 5), (4, 2, 6)]),
  (951, 576, [(2, 56, 3), (3, 56, 4), (3, 33, 5), (4, 3, 6)]),
  (960, 577, [(2, 55, 3), (3, 56, 4), (3, 34, 5), (4, 3, 6)]),
  (969, 580, [(2, 54, 3), (3, 57, 4), (3, 34, 5), (4, 3, 6)]),
  (978, 581, [(2, 53, 3), (3, 57, 4), (3, 35, 5), (4, 3, 6)]),
  (987, 584, [(2, 52, 3), (3, 57, 4), (3, 36, 5), (4, 3, 6)]),
  (996, 585, [(2, 51, 3), (3, 57, 4), (3, 37, 5), (4, 3, 6)]),
  (1005, 588, [(2, 50, 3), (3, 58, 4), (3, 37, 5), (4, 3, 6)]),
  (1015, 588, [(2, 49, 3), (3, 58, 4), (3, 37, 5), (4, 4, 6)]),
  (1025, 590, [(2, 48, 3), (3, 58, 4), (3, 38, 5), (4, 4, 6)]),
  (1035, 592, [(2, 47, 3), (3, 58, 4), (3, 39, 5), (4, 4, 6)]),
  (1045, 594, [(2, 46, 3), (3, 58, 4), (3, 40, 5), (4, 4, 6)]),
  (1055, 596, [(2, 45, 3), (3, 59, 4), (3, 40, 5), (4, 4, 6)]),
  (1065, 598, [(2, 44, 3), (3, 59, 4), (3, 41, 5), (4, 4, 6)]),
  (1075, 600, [(2, 43, 3), (3, 59, 4), (3, 42, 5), (4, 4, 6)]),
  (1085, 602, [(2, 43, 3), (3, 59, 4), (3, 42, 5), (4, 4, 6)]),
  (1095, 604, [(2, 42, 3), (3, 59, 4), (3, 43, 5), (4, 4, 6)]),
  (1105, 606, [(2, 41, 3), (3, 59, 4), (3, 44, 5), (4, 4, 6)]),
  (1116, 607, [(2, 40, 3), (3, 59, 4), (3, 44, 5), (4, 5, 6)]),
  (1127, 608, [(2, 39, 3), (3, 59, 4), (3, 45, 5), (4, 5, 6)]),
  (1138, 611, [(2, 38, 3), (3, 59, 4), (3, 46, 5), (4, 5, 6)]),
  (1149, 612, [(2, 37, 3), (3, 59, 4), (3, 47, 5), (4, 5, 6)]),
  (1160, 615, [(2, 37, 3), (3, 59, 4), (3, 47, 5), (4, 5, 6)]),
  (1171, 616, [(2, 36, 3), (3, 58, 4), (3, 48, 5), (4, 6, 6)]),
  (1182, 619, [(2, 36, 3), (3, 58, 4), (3, 48, 5), (4, 6, 6)]),
  (1193, 620, [(2, 35, 3), (3, 58, 4), (3, 49, 5), (4, 6, 6)]),
  (1204, 621, [(2, 34, 3), (3, 58, 4), (3, 50, 5), (4, 6, 6)]),
  (1216, 623, [(2, 33, 3), (3, 58, 4), (3, 51, 5), (4, 6, 6)]),
  (1228, 625, [(2, 33, 3), (3, 57, 4), (3, 52, 5), (4, 6, 6)]),
  (1240, 627, [(2, 32, 3), (3, 57, 4), (3, 53, 5), (4, 6, 6)]),
  (1252, 629, [(2, 31, 3), (3, 57, 4), (3, 54, 5), (4, 6, 6)]),
  (1264, 631, [(2, 31, 3), (3, 56, 4), (3, 54, 5), (4, 7, 6)]),
  (1276, 633, [(2, 30, 3), (3, 56, 4), (3, 55, 5), (4, 7, 6)]),
  (1288, 635, [(2, 30, 3), (3, 55, 4), (3, 56, 5), (4, 7, 6)]),
  (1300, 635, [(2, 29, 3), (3, 55, 4), (3, 57, 5), (4, 7, 6)]),
  (1313, 638, [(2, 28, 3), (3, 55, 4), (3, 58, 5), (4, 7, 6)]),
  (1326, 639, [(2, 28, 3), (3, 54, 4), (3, 58, 5), (4, 8, 6)]),
  (1339, 642, [(2, 27, 3), (3, 54, 4), (3, 60, 5), (4, 7, 6)]),
  (1352, 643, [(2, 27, 3), (3, 53, 4), (3, 60, 5), (4, 8, 6)]),
  (1365, 644, [(2, 26, 3), (3, 52, 4), (3, 62, 5), (4, 8, 6)]),
  (1378, 647, [(2, 26, 3), (3, 52, 4), (3, 62, 5), (4, 8, 6)]),
  (1391, 648, [(2, 25, 3), (3, 51, 4), (3, 64, 5), (4, 8, 6)]),
  (1404, 649, [(2, 25, 3), (3, 50, 4), (3, 64, 5), (4, 9, 6)]),
  (1418, 651, [(2, 24, 3), (3, 50, 4), (3, 65, 5), (4, 9, 6)]),
  (1432, 653, [(2, 24, 3), (3, 49, 4), (3, 66, 5), (4, 9, 6)]),
  (1446, 655, [(2, 23, 3), (3, 48, 4), (3, 68, 5), (4, 9, 6)]),
  (1460, 657, [(2, 23, 3), (3, 47, 4), (3, 68, 5), (4, 10, 6)]),
  (1474, 659, [(2, 23, 3), (3, 46, 4), (3, 69, 5), (4, 10, 6)]),
  (1488, 661, [(2, 22, 3), (3, 46, 4), (3, 70, 5), (4, 10, 6)]),
  (1502, 663, [(2, 22, 3), (3, 45, 4), (3, 71, 5), (4, 10, 6)]),
  (1517, 664, [(2, 21, 3), (3, 44, 4), (3, 73, 5), (4, 10, 6)])]

theorem small151 : smallOK 151 1516 certs151 = true := by decide +kernel

/-- The certificates for `t = 152`. -/
def certs152 : List Cert := [
  (150, 149, [(1, 149, 1)]),
  (151, 150, [(1, 149, 1)]),
  (152, 151, [(1, 149, 1)]),
  (153, 152, [(1, 149, 1)]),
  (154, 153, [(1, 149, 1)]),
  (155, 154, [(1, 149, 1)]),
  (156, 155, [(1, 149, 1)]),
  (157, 156, [(1, 149, 1)]),
  (158, 157, [(1, 149, 1)]),
  (159, 158, [(1, 149, 1)]),
  (160, 159, [(1, 149, 1)]),
  (161, 160, [(1, 149, 1)]),
  (162, 161, [(1, 149, 1)]),
  (163, 162, [(1, 149, 1)]),
  (164, 163, [(1, 149, 1)]),
  (165, 164, [(1, 149, 1)]),
  (166, 165, [(1, 149, 1)]),
  (167, 166, [(1, 149, 1)]),
  (168, 167, [(1, 149, 1)]),
  (169, 168, [(1, 149, 1)]),
  (170, 169, [(1, 149, 1)]),
  (171, 170, [(1, 149, 1)]),
  (172, 171, [(1, 149, 1)]),
  (173, 172, [(1, 149, 1)]),
  (174, 173, [(1, 149, 1)]),
  (175, 174, [(1, 149, 1)]),
  (176, 175, [(1, 149, 1)]),
  (177, 176, [(1, 149, 1)]),
  (178, 177, [(1, 149, 1)]),
  (179, 178, [(1, 149, 1)]),
  (180, 179, [(1, 149, 1)]),
  (181, 180, [(1, 149, 1)]),
  (182, 181, [(1, 149, 1)]),
  (183, 182, [(1, 149, 1)]),
  (184, 183, [(1, 149, 1)]),
  (185, 184, [(1, 149, 1)]),
  (186, 185, [(1, 149, 1)]),
  (187, 186, [(1, 149, 1)]),
  (188, 187, [(1, 149, 1)]),
  (189, 188, [(1, 149, 1)]),
  (190, 189, [(1, 149, 1)]),
  (191, 190, [(1, 149, 1)]),
  (192, 191, [(1, 149, 1)]),
  (193, 192, [(1, 149, 1)]),
  (194, 193, [(1, 149, 1)]),
  (195, 194, [(1, 149, 1)]),
  (196, 195, [(1, 149, 1)]),
  (197, 196, [(1, 149, 1)]),
  (198, 197, [(1, 149, 1)]),
  (199, 198, [(1, 149, 1)]),
  (200, 199, [(1, 149, 1)]),
  (202, 201, [(1, 149, 1)]),
  (204, 203, [(1, 149, 1)]),
  (206, 205, [(1, 149, 1)]),
  (208, 207, [(1, 149, 1)]),
  (210, 209, [(1, 149, 1)]),
  (212, 211, [(1, 149, 1)]),
  (214, 213, [(1, 149, 1)]),
  (216, 215, [(1, 149, 1)]),
  (218, 217, [(1, 149, 1)]),
  (220, 219, [(1, 149, 1)]),
  (222, 221, [(1, 149, 1)]),
  (224, 223, [(1, 149, 1)]),
  (226, 225, [(1, 149, 1)]),
  (228, 227, [(1, 149, 1)]),
  (230, 229, [(1, 149, 1)]),
  (232, 231, [(1, 149, 1)]),
  (234, 233, [(1, 149, 1)]),
  (236, 235, [(1, 149, 1)]),
  (238, 237, [(1, 149, 1)]),
  (240, 239, [(1, 149, 1)]),
  (242, 241, [(1, 149, 1)]),
  (244, 243, [(1, 149, 1)]),
  (246, 245, [(1, 149, 1)]),
  (248, 247, [(1, 149, 1)]),
  (250, 249, [(1, 149, 1)]),
  (252, 251, [(1, 149, 1)]),
  (254, 253, [(1, 149, 1)]),
  (256, 255, [(1, 149, 1)]),
  (258, 257, [(1, 149, 1)]),
  (260, 259, [(1, 149, 1)]),
  (262, 261, [(1, 149, 1)]),
  (264, 263, [(1, 149, 1)]),
  (266, 265, [(1, 149, 1)]),
  (268, 267, [(1, 149, 1)]),
  (270, 269, [(1, 149, 1)]),
  (272, 271, [(1, 149, 1)]),
  (274, 273, [(1, 149, 1)]),
  (276, 275, [(1, 149, 1)]),
  (278, 277, [(1, 149, 1)]),
  (280, 279, [(1, 149, 1)]),
  (282, 281, [(1, 149, 1)]),
  (284, 283, [(1, 149, 1)]),
  (286, 285, [(1, 149, 1)]),
  (288, 287, [(1, 149, 1)]),
  (290, 289, [(1, 149, 1)]),
  (292, 291, [(1, 149, 1)]),
  (294, 293, [(1, 149, 1)]),
  (296, 295, [(1, 149, 1)]),
  (298, 297, [(1, 149, 1)]),
  (300, 299, [(1, 149, 1)]),
  (303, 302, [(1, 149, 1)]),
  (306, 305, [(1, 149, 1)]),
  (309, 308, [(1, 149, 1)]),
  (312, 311, [(1, 149, 1)]),
  (315, 314, [(1, 149, 1)]),
  (318, 317, [(1, 149, 1)]),
  (321, 320, [(1, 149, 1)]),
  (324, 323, [(1, 149, 1)]),
  (327, 324, [(1, 66, 1), (2, 78, 3), (3, 4, 4), (4, 1, 5)]),
  (330, 327, [(1, 66, 1), (2, 79, 3), (3, 4, 4)]),
  (333, 330, [(1, 67, 1), (2, 80, 3), (3, 2, 4)]),
  (336, 333, [(1, 68, 1), (2, 80, 3), (3, 1, 4)]),
  (339, 336, [(1, 68, 1), (2, 81, 3)]),
  (342, 339, [(1, 69, 1), (2, 80, 3)]),
  (345, 342, [(1, 69, 1), (2, 80, 3)]),
  (348, 345, [(1, 70, 1), (2, 79, 3)]),
  (351, 348, [(1, 71, 1), (2, 78, 3)]),
  (354, 351, [(1, 71, 1), (2, 78, 3)]),
  (357, 354, [(1, 72, 1), (2, 77, 3)]),
  (360, 357, [(1, 72, 1), (2, 77, 3)]),
  (363, 360, [(1, 73, 1), (2, 76, 3)]),
  (366, 363, [(1, 74, 1), (2, 75, 3)]),
  (369, 366, [(1, 74, 1), (2, 75, 3)]),
  (372, 369, [(1, 75, 1), (2, 74, 3)]),
  (375, 372, [(1, 75, 1), (2, 74, 3)]),
  (378, 375, [(1, 76, 1), (2, 73, 3)]),
  (381, 376, [(1, 43, 1), (2, 98, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (384, 379, [(1, 43, 1), (2, 99, 3), (3, 6, 4), (4, 1, 5)]),
  (387, 382, [(1, 43, 1), (2, 100, 3), (3, 6, 4)]),
  (390, 385, [(1, 44, 1), (2, 101, 3), (3, 4, 4)]),
  (393, 388, [(1, 44, 1), (2, 102, 3), (3, 3, 4)]),
  (396, 391, [(1, 44, 1), (2, 103, 3), (3, 2, 4)]),
  (399, 394, [(1, 45, 1), (2, 103, 3), (3, 1, 4)]),
  (402, 397, [(1, 45, 1), (2, 104, 3)]),
  (406, 401, [(1, 46, 1), (2, 103, 3)]),
  (410, 403, [(1, 32, 1), (2, 107, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (414, 407, [(1, 32, 1), (2, 108, 3), (3, 7, 4), (4, 2, 5)]),
  (418, 411, [(1, 33, 1), (2, 109, 3), (3, 7, 4)]),
  (422, 415, [(1, 33, 1), (2, 110, 3), (3, 6, 4)]),
  (426, 417, [(1, 26, 1), (2, 110, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (430, 421, [(1, 26, 1), (2, 112, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (434, 425, [(1, 26, 1), (2, 113, 3), (3, 8, 4), (4, 2, 5)]),
  (438, 429, [(1, 26, 1), (2, 114, 3), (3, 9, 4)]),
  (442, 431, [(1, 22, 1), (2, 113, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (446, 435, [(1, 22, 1), (2, 115, 3), (3, 9, 4), (4, 3, 5)]),
  (450, 439, [(1, 22, 1), (2, 116, 3), (3, 9, 4), (4, 2, 5)]),
  (454, 441, [(1, 19, 1), (2, 115, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (458, 445, [(1, 19, 1), (2, 117, 3), (3, 10, 4), (4, 3, 5)]),
  (462, 447, [(2, 149, 3)]),
  (466, 449, [(2, 149, 3)]),
  (470, 449, [(2, 148, 3), (3, 1, 5)]),
  (474, 451, [(2, 148, 3), (3, 1, 5)]),
  (478, 451, [(2, 147, 3), (3, 2, 5)]),
  (482, 453, [(2, 147, 3), (3, 2, 5)]),
  (486, 453, [(2, 146, 3), (3, 3, 5)]),
  (490, 455, [(2, 145, 3), (3, 1, 4), (3, 3, 5)]),
  (494, 455, [(2, 144, 3), (3, 2, 4), (3, 3, 5)]),
  (498, 457, [(2, 144, 3), (3, 2, 4), (3, 3, 5)]),
  (502, 459, [(2, 144, 3), (3, 2, 4), (3, 3, 5)]),
  (507, 460, [(2, 143, 3), (3, 3, 4), (3, 3, 5)]),
  (512, 461, [(2, 141, 3), (3, 4, 4), (3, 4, 5)]),
  (517, 462, [(2, 140, 3), (3, 4, 4), (3, 5, 5)]),
  (522, 463, [(2, 138, 3), (3, 6, 4), (3, 5, 5)]),
  (527, 466, [(2, 139, 3), (3, 5, 4), (3, 5, 5)]),
  (532, 467, [(2, 137, 3), (3, 7, 4), (3, 5, 5)]),
  (537, 468, [(2, 136, 3), (3, 7, 4), (3, 6, 5)]),
  (542, 469, [(2, 134, 3), (3, 8, 4), (3, 7, 5)]),
  (547, 470, [(2, 133, 3), (3, 9, 4), (3, 7, 5)]),
  (552, 473, [(2, 133, 3), (3, 9, 4), (3, 7, 5)]),
  (557, 474, [(2, 131, 3), (3, 11, 4), (3, 7, 5)]),
  (562, 475, [(2, 130, 3), (3, 11, 4), (3, 8, 5)]),
  (567, 478, [(2, 130, 3), (3, 12, 4), (3, 7, 5)]),
  (572, 479, [(2, 128, 3), (3, 13, 4), (3, 8, 5)]),
  (577, 480, [(2, 127, 3), (3, 13, 4), (3, 9, 5)]),
  (582, 481, [(2, 125, 3), (3, 15, 4), (3, 9, 5)]),
  (587, 482, [(2, 124, 3), (3, 15, 4), (3, 10, 5)]),
  (592, 485, [(2, 124, 3), (3, 16, 4), (3, 9, 5)]),
  (597, 486, [(2, 122, 3), (3, 17, 4), (3, 10, 5)]),
  (602, 487, [(2, 120, 3), (3, 18, 4), (3, 11, 5)]),
  (608, 489, [(2, 119, 3), (3, 19, 4), (3, 11, 5)]),
  (614, 491, [(2, 118, 3), (3, 20, 4), (3, 11, 5)]),
  (620, 493, [(2, 117, 3), (3, 20, 4), (3, 12, 5)]),
  (626, 495, [(2, 116, 3), (3, 21, 4), (3, 12, 5)]),
  (632, 497, [(2, 114, 3), (3, 23, 4), (3, 12, 5)]),
  (638, 499, [(2, 113, 3), (3, 23, 4), (3, 13, 5)]),
  (644, 501, [(2, 112, 3), (3, 24, 4), (3, 13, 5)]),
  (650, 501, [(2, 109, 3), (3, 26, 4), (3, 14, 5)]),
  (656, 503, [(2, 108, 3), (3, 26, 4), (3, 15, 5)]),
  (662, 505, [(2, 107, 3), (3, 27, 4), (3, 15, 5)]),
  (668, 507, [(2, 106, 3), (3, 28, 4), (3, 15, 5)]),
  (674, 509, [(2, 105, 3), (3, 29, 4), (3, 15, 5)]),
  (680, 511, [(2, 104, 3), (3, 29, 4), (3, 16, 5)]),
  (686, 513, [(2, 102, 3), (3, 31, 4), (3, 16, 5)]),
  (692, 513, [(2, 100, 3), (3, 32, 4), (3, 17, 5)]),
  (698, 515, [(2, 99, 3), (3, 32, 4), (3, 18, 5)]),
  (704, 517, [(2, 98, 3), (3, 33, 4), (3, 18, 5)]),
  (711, 520, [(2, 97, 3), (3, 34, 4), (3, 18, 5)]),
  (718, 521, [(2, 95, 3), (3, 35, 4), (3, 19, 5)]),
  (725, 524, [(2, 94, 3), (3, 36, 4), (3, 19, 5)]),
  (732, 525, [(2, 92, 3), (3, 37, 4), (3, 20, 5)]),
  (739, 528, [(2, 92, 3), (3, 37, 4), (3, 20, 5)]),
  (746, 529, [(2, 90, 3), (3, 38, 4), (3, 21, 5)]),
  (753, 530, [(2, 88, 3), (3, 39, 4), (3, 22, 5)]),
  (760, 533, [(2, 87, 3), (3, 40, 4), (3, 22, 5)]),
  (767, 536, [(2, 86, 3), (3, 41, 4), (3, 22, 5)]),
  (774, 537, [(2, 85, 3), (3, 42, 4), (3, 22, 5)]),
  (781, 538, [(2, 83, 3), (3, 43, 4), (3, 23, 5)]),
  (788, 541, [(2, 82, 3), (3, 44, 4), (3, 23, 5)]),
  (795, 542, [(2, 80, 3), (3, 45, 4), (3, 24, 5)]),
  (802, 543, [(2, 79, 3), (3, 45, 4), (3, 24, 5), (4, 1, 6)]),
  (810, 547, [(2, 78, 3), (3, 46, 4), (3, 25, 5)]),
  (818, 547, [(2, 76, 3), (3, 47, 4), (3, 25, 5), (4, 1, 6)]),
  (826, 549, [(2, 75, 3), (3, 47, 4), (3, 26, 5), (4, 1, 6)]),
  (834, 553, [(2, 74, 3), (3, 48, 4), (3, 26, 5), (4, 1, 6)]),
  (842, 555, [(2, 73, 3), (3, 49, 4), (3, 26, 5), (4, 1, 6)]),
  (850, 557, [(2, 72, 3), (3, 49, 4), (3, 27, 5), (4, 1, 6)]),
  (858, 557, [(2, 70, 3), (3, 50, 4), (3, 27, 5), (4, 2, 6)]),
  (866, 561, [(2, 69, 3), (3, 51, 4), (3, 28, 5), (4, 1, 6)]),
  (874, 561, [(2, 67, 3), (3, 52, 4), (3, 28, 5), (4, 2, 6)]),
  (882, 563, [(2, 66, 3), (3, 52, 4), (3, 29, 5), (4, 2, 6)]),
  (890, 565, [(2, 65, 3), (3, 53, 4), (3, 29, 5), (4, 2, 6)]),
  (898, 567, [(2, 64, 3), (3, 53, 4), (3, 30, 5), (4, 2, 6)]),
  (906, 569, [(2, 63, 3), (3, 54, 4), (3, 30, 5), (4, 2, 6)]),
  (915, 572, [(2, 62, 3), (3, 54, 4), (3, 31, 5), (4, 2, 6)]),
  (924, 573, [(2, 61, 3), (3, 54, 4), (3, 32, 5), (4, 2, 6)]),
  (933, 576, [(2, 60, 3), (3, 55, 4), (3, 32, 5), (4, 2, 6)]),
  (942, 577, [(2, 58, 3), (3, 56, 4), (3, 33, 5), (4, 2, 6)]),
  (951, 578, [(2, 57, 3), (3, 56, 4), (3, 33, 5), (4, 3, 6)]),
  (960, 581, [(2, 56, 3), (3, 57, 4), (3, 33, 5), (4, 3, 6)]),
  (969, 582, [(2, 55, 3), (3, 57, 4), (3, 34, 5), (4, 3, 6)]),
  (978, 585, [(2, 54, 3), (3, 57, 4), (3, 35, 5), (4, 3, 6)]),
  (987, 586, [(2, 53, 3), (3, 57, 4), (3, 36, 5), (4, 3, 6)]),
  (996, 589, [(2, 52, 3), (3, 58, 4), (3, 36, 5), (4, 3, 6)]),
  (1005, 590, [(2, 51, 3), (3, 58, 4), (3, 37, 5), (4, 3, 6)]),
  (1015, 592, [(2, 50, 3), (3, 58, 4), (3, 37, 5), (4, 4, 6)]),
  (1025, 594, [(2, 49, 3), (3, 59, 4), (3, 38, 5), (4, 3, 6)]),
  (1035, 596, [(2, 48, 3), (3, 59, 4), (3, 38, 5), (4, 4, 6)]),
  (1045, 598, [(2, 47, 3), (3, 59, 4), (3, 39, 5), (4, 4, 6)]),
  (1055, 600, [(2, 46, 3), (3, 59, 4), (3, 40, 5), (4, 4, 6)]),
  (1065, 602, [(2, 45, 3), (3, 60, 4), (3, 40, 5), (4, 4, 6)]),
  (1075, 604, [(2, 44, 3), (3, 60, 4), (3, 41, 5), (4, 4, 6)]),
  (1085, 606, [(2, 44, 3), (3, 59, 4), (3, 42, 5), (4, 4, 6)]),
  (1095, 606, [(2, 42, 3), (3, 60, 4), (3, 42, 5), (4, 5, 6)]),
  (1105, 608, [(2, 41, 3), (3, 60, 4), (3, 43, 5), (4, 5, 6)]),
  (1116, 611, [(2, 41, 3), (3, 60, 4), (3, 43, 5), (4, 5, 6)]),
  (1127, 612, [(2, 40, 3), (3, 59, 4), (3, 45, 5), (4, 5, 6)]),
  (1138, 613, [(2, 39, 3), (3, 59, 4), (3, 46, 5), (4, 5, 6)]),
  (1149, 616, [(2, 38, 3), (3, 60, 4), (3, 46, 5), (4, 5, 6)]),
  (1160, 617, [(2, 37, 3), (3, 59, 4), (3, 48, 5), (4, 5, 6)]),
  (1171, 620, [(2, 37, 3), (3, 59, 4), (3, 48, 5), (4, 5, 6)]),
  (1182, 621, [(2, 36, 3), (3, 59, 4), (3, 48, 5), (4, 6, 6)]),
  (1193, 622, [(2, 35, 3), (3, 59, 4), (3, 49, 5), (4, 6, 6)]),
  (1204, 625, [(2, 35, 3), (3, 58, 4), (3, 50, 5), (4, 6, 6)]),
  (1216, 627, [(2, 34, 3), (3, 58, 4), (3, 51, 5), (4, 6, 6)]),
  (1228, 629, [(2, 33, 3), (3, 58, 4), (3, 52, 5), (4, 6, 6)]),
  (1240, 631, [(2, 33, 3), (3, 58, 4), (3, 52, 5), (4, 6, 6)]),
  (1252, 631, [(2, 32, 3), (3, 57, 4), (3, 53, 5), (4, 7, 6)]),
  (1264, 633, [(2, 31, 3), (3, 57, 4), (3, 54, 5), (4, 7, 6)]),
  (1276, 635, [(2, 31, 3), (3, 56, 4), (3, 55, 5), (4, 7, 6)]),
  (1288, 637, [(2, 30, 3), (3, 56, 4), (3, 56, 5), (4, 7, 6)]),
  (1300, 639, [(2, 29, 3), (3, 56, 4), (3, 57, 5), (4, 7, 6)]),
  (1313, 640, [(2, 29, 3), (3, 55, 4), (3, 57, 5), (4, 8, 6)]),
  (1326, 643, [(2, 28, 3), (3, 55, 4), (3, 59, 5), (4, 7, 6)]),
  (1339, 644, [(2, 28, 3), (3, 54, 4), (3, 59, 5), (4, 8, 6)]),
  (1352, 647, [(2, 27, 3), (3, 54, 4), (3, 61, 5), (4, 7, 6)]),
  (1365, 648, [(2, 27, 3), (3, 53, 4), (3, 61, 5), (4, 8, 6)]),
  (1378, 651, [(2, 26, 3), (3, 53, 4), (3, 62, 5), (4, 8, 6)]),
  (1391, 652, [(2, 26, 3), (3, 52, 4), (3, 62, 5), (4, 9, 6)]),
  (1404, 653, [(2, 25, 3), (3, 51, 4), (3, 64, 5), (4, 9, 6)]),
  (1418, 655, [(2, 25, 3), (3, 50, 4), (3, 65, 5), (4, 9, 6)]),
  (1432, 657, [(2, 24, 3), (3, 50, 4), (3, 66, 5), (4, 9, 6)]),
  (1446, 659, [(2, 24, 3), (3, 49, 4), (3, 67, 5), (4, 9, 6)]),
  (1460, 661, [(2, 23, 3), (3, 49, 4), (3, 68, 5), (4, 9, 6)]),
  (1474, 663, [(2, 23, 3), (3, 48, 4), (3, 69, 5), (4, 9, 6)]),
  (1488, 665, [(2, 23, 3), (3, 47, 4), (3, 69, 5), (4, 10, 6)]),
  (1502, 665, [(2, 22, 3), (3, 46, 4), (3, 71, 5), (4, 10, 6)]),
  (1517, 668, [(2, 22, 3), (3, 45, 4), (3, 71, 5), (4, 11, 6)]),
  (1532, 669, [(2, 21, 3), (3, 44, 4), (3, 74, 5), (4, 10, 6)])]

theorem small152 : smallOK 152 1528 certs152 = true := by decide +kernel

/-- The certificates for `t = 153`. -/
def certs153 : List Cert := [
  (151, 150, [(1, 150, 1)]),
  (152, 151, [(1, 150, 1)]),
  (153, 152, [(1, 150, 1)]),
  (154, 153, [(1, 150, 1)]),
  (155, 154, [(1, 150, 1)]),
  (156, 155, [(1, 150, 1)]),
  (157, 156, [(1, 150, 1)]),
  (158, 157, [(1, 150, 1)]),
  (159, 158, [(1, 150, 1)]),
  (160, 159, [(1, 150, 1)]),
  (161, 160, [(1, 150, 1)]),
  (162, 161, [(1, 150, 1)]),
  (163, 162, [(1, 150, 1)]),
  (164, 163, [(1, 150, 1)]),
  (165, 164, [(1, 150, 1)]),
  (166, 165, [(1, 150, 1)]),
  (167, 166, [(1, 150, 1)]),
  (168, 167, [(1, 150, 1)]),
  (169, 168, [(1, 150, 1)]),
  (170, 169, [(1, 150, 1)]),
  (171, 170, [(1, 150, 1)]),
  (172, 171, [(1, 150, 1)]),
  (173, 172, [(1, 150, 1)]),
  (174, 173, [(1, 150, 1)]),
  (175, 174, [(1, 150, 1)]),
  (176, 175, [(1, 150, 1)]),
  (177, 176, [(1, 150, 1)]),
  (178, 177, [(1, 150, 1)]),
  (179, 178, [(1, 150, 1)]),
  (180, 179, [(1, 150, 1)]),
  (181, 180, [(1, 150, 1)]),
  (182, 181, [(1, 150, 1)]),
  (183, 182, [(1, 150, 1)]),
  (184, 183, [(1, 150, 1)]),
  (185, 184, [(1, 150, 1)]),
  (186, 185, [(1, 150, 1)]),
  (187, 186, [(1, 150, 1)]),
  (188, 187, [(1, 150, 1)]),
  (189, 188, [(1, 150, 1)]),
  (190, 189, [(1, 150, 1)]),
  (191, 190, [(1, 150, 1)]),
  (192, 191, [(1, 150, 1)]),
  (193, 192, [(1, 150, 1)]),
  (194, 193, [(1, 150, 1)]),
  (195, 194, [(1, 150, 1)]),
  (196, 195, [(1, 150, 1)]),
  (197, 196, [(1, 150, 1)]),
  (198, 197, [(1, 150, 1)]),
  (199, 198, [(1, 150, 1)]),
  (200, 199, [(1, 150, 1)]),
  (202, 201, [(1, 150, 1)]),
  (204, 203, [(1, 150, 1)]),
  (206, 205, [(1, 150, 1)]),
  (208, 207, [(1, 150, 1)]),
  (210, 209, [(1, 150, 1)]),
  (212, 211, [(1, 150, 1)]),
  (214, 213, [(1, 150, 1)]),
  (216, 215, [(1, 150, 1)]),
  (218, 217, [(1, 150, 1)]),
  (220, 219, [(1, 150, 1)]),
  (222, 221, [(1, 150, 1)]),
  (224, 223, [(1, 150, 1)]),
  (226, 225, [(1, 150, 1)]),
  (228, 227, [(1, 150, 1)]),
  (230, 229, [(1, 150, 1)]),
  (232, 231, [(1, 150, 1)]),
  (234, 233, [(1, 150, 1)]),
  (236, 235, [(1, 150, 1)]),
  (238, 237, [(1, 150, 1)]),
  (240, 239, [(1, 150, 1)]),
  (242, 241, [(1, 150, 1)]),
  (244, 243, [(1, 150, 1)]),
  (246, 245, [(1, 150, 1)]),
  (248, 247, [(1, 150, 1)]),
  (250, 249, [(1, 150, 1)]),
  (252, 251, [(1, 150, 1)]),
  (254, 253, [(1, 150, 1)]),
  (256, 255, [(1, 150, 1)]),
  (258, 257, [(1, 150, 1)]),
  (260, 259, [(1, 150, 1)]),
  (262, 261, [(1, 150, 1)]),
  (264, 263, [(1, 150, 1)]),
  (266, 265, [(1, 150, 1)]),
  (268, 267, [(1, 150, 1)]),
  (270, 269, [(1, 150, 1)]),
  (272, 271, [(1, 150, 1)]),
  (274, 273, [(1, 150, 1)]),
  (276, 275, [(1, 150, 1)]),
  (278, 277, [(1, 150, 1)]),
  (280, 279, [(1, 150, 1)]),
  (282, 281, [(1, 150, 1)]),
  (284, 283, [(1, 150, 1)]),
  (286, 285, [(1, 150, 1)]),
  (288, 287, [(1, 150, 1)]),
  (290, 289, [(1, 150, 1)]),
  (292, 291, [(1, 150, 1)]),
  (294, 293, [(1, 150, 1)]),
  (296, 295, [(1, 150, 1)]),
  (298, 297, [(1, 150, 1)]),
  (300, 299, [(1, 150, 1)]),
  (303, 302, [(1, 150, 1)]),
  (306, 305, [(1, 150, 1)]),
  (309, 308, [(1, 150, 1)]),
  (312, 311, [(1, 150, 1)]),
  (315, 314, [(1, 150, 1)]),
  (318, 317, [(1, 150, 1)]),
  (321, 320, [(1, 150, 1)]),
  (324, 323, [(1, 150, 1)]),
  (327, 326, [(1, 150, 1)]),
  (330, 327, [(1, 66, 1), (2, 79, 3), (3, 4, 4), (4, 1, 5)]),
  (333, 330, [(1, 67, 1), (2, 80, 3), (3, 3, 4)]),
  (336, 333, [(1, 68, 1), (2, 80, 3), (3, 2, 4)]),
  (339, 336, [(1, 68, 1), (2, 81, 3), (3, 1, 4)]),
  (342, 339, [(1, 69, 1), (2, 81, 3)]),
  (345, 342, [(1, 69, 1), (2, 81, 3)]),
  (348, 345, [(1, 70, 1), (2, 80, 3)]),
  (351, 348, [(1, 71, 1), (2, 79, 3)]),
  (354, 351, [(1, 71, 1), (2, 79, 3)]),
  (357, 354, [(1, 72, 1), (2, 78, 3)]),
  (360, 357, [(1, 72, 1), (2, 78, 3)]),
  (363, 360, [(1, 73, 1), (2, 77, 3)]),
  (366, 363, [(1, 74, 1), (2, 76, 3)]),
  (369, 366, [(1, 74, 1), (2, 76, 3)]),
  (372, 369, [(1, 75, 1), (2, 75, 3)]),
  (375, 372, [(1, 75, 1), (2, 75, 3)]),
  (378, 375, [(1, 76, 1), (2, 74, 3)]),
  (381, 378, [(1, 77, 1), (2, 73, 3)]),
  (384, 379, [(1, 43, 1), (2, 99, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (387, 382, [(1, 43, 1), (2, 100, 3), (3, 6, 4), (4, 1, 5)]),
  (390, 385, [(1, 44, 1), (2, 101, 3), (3, 5, 4)]),
  (393, 388, [(1, 44, 1), (2, 102, 3), (3, 4, 4)]),
  (396, 391, [(1, 44, 1), (2, 103, 3), (3, 3, 4)]),
  (399, 394, [(1, 45, 1), (2, 103, 3), (3, 2, 4)]),
  (402, 397, [(1, 45, 1), (2, 104, 3), (3, 1, 4)]),
  (406, 401, [(1, 46, 1), (2, 104, 3)]),
  (410, 405, [(1, 46, 1), (2, 104, 3)]),
  (414, 407, [(1, 32, 1), (2, 108, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (418, 411, [(1, 33, 1), (2, 109, 3), (3, 7, 4), (4, 1, 5)]),
  (422, 415, [(1, 33, 1), (2, 110, 3), (3, 7, 4)]),
  (426, 419, [(1, 33, 1), (2, 112, 3), (3, 5, 4)]),
  (430, 421, [(1, 26, 1), (2, 112, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (434, 425, [(1, 26, 1), (2, 113, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (438, 429, [(1, 26, 1), (2, 114, 3), (3, 9, 4), (4, 1, 5)]),
  (442, 433, [(1, 26, 1), (2, 116, 3), (3, 8, 4)]),
  (446, 435, [(1, 22, 1), (2, 115, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (450, 439, [(1, 22, 1), (2, 116, 3), (3, 9, 4), (4, 3, 5)]),
  (454, 443, [(1, 22, 1), (2, 117, 3), (3, 10, 4), (4, 1, 5)]),
  (458, 445, [(1, 19, 1), (2, 117, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (462, 449, [(1, 19, 1), (2, 118, 3), (3, 10, 4), (4, 3, 5)]),
  (466, 451, [(1, 17, 1), (2, 117, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (470, 453, [(2, 150, 3)]),
  (474, 453, [(2, 149, 3), (3, 1, 5)]),
  (478, 455, [(2, 149, 3), (3, 1, 5)]),
  (482, 455, [(2, 148, 3), (3, 2, 5)]),
  (486, 457, [(2, 148, 3), (3, 2, 5)]),
  (490, 457, [(2, 147, 3), (3, 1, 4), (3, 2, 5)]),
  (494, 459, [(2, 147, 3), (3, 1, 4), (3, 2, 5)]),
  (498, 459, [(2, 145, 3), (3, 2, 4), (3, 3, 5)]),
  (502, 461, [(2, 145, 3), (3, 2, 4), (3, 3, 5)]),
  (507, 462, [(2, 144, 3), (3, 3, 4), (3, 3, 5)]),
  (512, 463, [(2, 143, 3), (3, 3, 4), (3, 4, 5)]),
  (517, 464, [(2, 141, 3), (3, 4, 4), (3, 5, 5)]),
  (522, 465, [(2, 140, 3), (3, 5, 4), (3, 5, 5)]),
  (527, 468, [(2, 140, 3), (3, 5, 4), (3, 5, 5)]),
  (532, 469, [(2, 139, 3), (3, 6, 4), (3, 5, 5)]),
  (537, 470, [(2, 137, 3), (3, 7, 4), (3, 6, 5)]),
  (542, 471, [(2, 136, 3), (3, 8, 4), (3, 6, 5)]),
  (547, 474, [(2, 136, 3), (3, 8, 4), (3, 6, 5)]),
  (552, 475, [(2, 134, 3), (3, 9, 4), (3, 7, 5)]),
  (557, 476, [(2, 133, 3), (3, 10, 4), (3, 7, 5)]),
  (562, 477, [(2, 131, 3), (3, 11, 4), (3, 8, 5)]),
  (567, 478, [(2, 130, 3), (3, 12, 4), (3, 8, 5)]),
  (572, 481, [(2, 130, 3), (3, 12, 4), (3, 8, 5)]),
  (577, 482, [(2, 128, 3), (3, 13, 4), (3, 9, 5)]),
  (582, 483, [(2, 127, 3), (3, 14, 4), (3, 9, 5)]),
  (587, 486, [(2, 127, 3), (3, 14, 4), (3, 9, 5)]),
  (592, 487, [(2, 125, 3), (3, 16, 4), (3, 9, 5)]),
  (597, 488, [(2, 124, 3), (3, 16, 4), (3, 10, 5)]),
  (602, 489, [(2, 122, 3), (3, 17, 4), (3, 11, 5)]),
  (608, 491, [(2, 121, 3), (3, 18, 4), (3, 11, 5)]),
  (614, 493, [(2, 120, 3), (3, 19, 4), (3, 11, 5)]),
  (620, 495, [(2, 118, 3), (3, 20, 4), (3, 12, 5)]),
  (626, 497, [(2, 117, 3), (3, 21, 4), (3, 12, 5)]),
  (632, 499, [(2, 116, 3), (3, 22, 4), (3, 12, 5)]),
  (638, 501, [(2, 115, 3), (3, 23, 4), (3, 12, 5)]),
  (644, 503, [(2, 113, 3), (3, 24, 4), (3, 13, 5)]),
  (650, 503, [(2, 111, 3), (3, 25, 4), (3, 14, 5)]),
  (656, 505, [(2, 110, 3), (3, 26, 4), (3, 14, 5)]),
  (662, 507, [(2, 108, 3), (3, 27, 4), (3, 15, 5)]),
  (668, 509, [(2, 107, 3), (3, 28, 4), (3, 15, 5)]),
  (674, 511, [(2, 106, 3), (3, 29, 4), (3, 15, 5)]),
  (680, 513, [(2, 105, 3), (3, 29, 4), (3, 16, 5)]),
  (686, 515, [(2, 104, 3), (3, 30, 4), (3, 16, 5)]),
  (692, 517, [(2, 103, 3), (3, 31, 4), (3, 16, 5)]),
  (698, 519, [(2, 102, 3), (3, 32, 4), (3, 16, 5)]),
  (704, 519, [(2, 99, 3), (3, 33, 4), (3, 18, 5)]),
  (711, 522, [(2, 98, 3), (3, 34, 4), (3, 18, 5)]),
  (718, 523, [(2, 96, 3), (3, 35, 4), (3, 19, 5)]),
  (725, 526, [(2, 96, 3), (3, 35, 4), (3, 19, 5)]),
  (732, 527, [(2, 94, 3), (3, 36, 4), (3, 20, 5)]),
  (739, 530, [(2, 93, 3), (3, 37, 4), (3, 20, 5)]),
  (746, 531, [(2, 91, 3), (3, 38, 4), (3, 21, 5)]),
  (753, 534, [(2, 90, 3), (3, 39, 4), (3, 21, 5)]),
  (760, 535, [(2, 88, 3), (3, 40, 4), (3, 22, 5)]),
  (767, 538, [(2, 88, 3), (3, 41, 4), (3, 21, 5)]),
  (774, 539, [(2, 86, 3), (3, 42, 4), (3, 22, 5)]),
  (781, 540, [(2, 84, 3), (3, 43, 4), (3, 22, 5), (4, 1, 6)]),
  (788, 543, [(2, 83, 3), (3, 44, 4), (3, 23, 5)]),
  (795, 544, [(2, 82, 3), (3, 44, 4), (3, 23, 5), (4, 1, 6)]),
  (802, 547, [(2, 81, 3), (3, 45, 4), (3, 24, 5)]),
  (810, 549, [(2, 80, 3), (3, 45, 4), (3, 24, 5), (4, 1, 6)]),
  (818, 551, [(2, 78, 3), (3, 47, 4), (3, 25, 5)]),
  (826, 553, [(2, 77, 3), (3, 47, 4), (3, 25, 5), (4, 1, 6)]),
  (834, 555, [(2, 75, 3), (3, 48, 4), (3, 26, 5), (4, 1, 6)]),
  (842, 557, [(2, 74, 3), (3, 49, 4), (3, 26, 5), (4, 1, 6)]),
  (850, 559, [(2, 73, 3), (3, 49, 4), (3, 27, 5), (4, 1, 6)]),
  (858, 561, [(2, 72, 3), (3, 50, 4), (3, 27, 5), (4, 1, 6)]),
  (866, 563, [(2, 70, 3), (3, 51, 4), (3, 28, 5), (4, 1, 6)]),
  (874, 565, [(2, 69, 3), (3, 52, 4), (3, 28, 5), (4, 1, 6)]),
  (882, 567, [(2, 68, 3), (3, 52, 4), (3, 29, 5), (4, 1, 6)]),
  (890, 567, [(2, 66, 3), (3, 53, 4), (3, 29, 5), (4, 2, 6)]),
  (898, 569, [(2, 65, 3), (3, 53, 4), (3, 30, 5), (4, 2, 6)]),
  (906, 571, [(2, 64, 3), (3, 54, 4), (3, 30, 5), (4, 2, 6)]),
  (915, 574, [(2, 63, 3), (3, 54, 4), (3, 31, 5), (4, 2, 6)]),
  (924, 577, [(2, 62, 3), (3, 55, 4), (3, 31, 5), (4, 2, 6)]),
  (933, 578, [(2, 61, 3), (3, 55, 4), (3, 32, 5), (4, 2, 6)]),
  (942, 579, [(2, 59, 3), (3, 56, 4), (3, 32, 5), (4, 3, 6)]),
  (951, 582, [(2, 58, 3), (3, 57, 4), (3, 33, 5), (4, 2, 6)]),
  (960, 583, [(2, 57, 3), (3, 57, 4), (3, 33, 5), (4, 3, 6)]),
  (969, 586, [(2, 56, 3), (3, 57, 4), (3, 34, 5), (4, 3, 6)]),
  (978, 587, [(2, 55, 3), (3, 57, 4), (3, 35, 5), (4, 3, 6)]),
  (987, 590, [(2, 54, 3), (3, 58, 4), (3, 35, 5), (4, 3, 6)]),
  (996, 591, [(2, 53, 3), (3, 58, 4), (3, 36, 5), (4, 3, 6)]),
  (1005, 592, [(2, 52, 3), (3, 58, 4), (3, 36, 5), (4, 4, 6)]),
  (1015, 594, [(2, 51, 3), (3, 58, 4), (3, 37, 5), (4, 4, 6)]),
  (1025, 596, [(2, 50, 3), (3, 59, 4), (3, 37, 5), (4, 4, 6)]),
  (1035, 598, [(2, 49, 3), (3, 59, 4), (3, 38, 5), (4, 4, 6)]),
  (1045, 600, [(2, 48, 3), (3, 59, 4), (3, 39, 5), (4, 4, 6)]),
  (1055, 602, [(2, 47, 3), (3, 59, 4), (3, 40, 5), (4, 4, 6)]),
  (1065, 604, [(2, 46, 3), (3, 60, 4), (3, 40, 5), (4, 4, 6)]),
  (1075, 606, [(2, 45, 3), (3, 60, 4), (3, 41, 5), (4, 4, 6)]),
  (1085, 608, [(2, 44, 3), (3, 60, 4), (3, 42, 5), (4, 4, 6)]),
  (1095, 610, [(2, 43, 3), (3, 60, 4), (3, 43, 5), (4, 4, 6)]),
  (1105, 612, [(2, 42, 3), (3, 61, 4), (3, 43, 5), (4, 4, 6)]),
  (1116, 613, [(2, 41, 3), (3, 60, 4), (3, 44, 5), (4, 5, 6)]),
  (1127, 616, [(2, 41, 3), (3, 60, 4), (3, 44, 5), (4, 5, 6)]),
  (1138, 617, [(2, 40, 3), (3, 60, 4), (3, 45, 5), (4, 5, 6)]),
  (1149, 618, [(2, 39, 3), (3, 60, 4), (3, 45, 5), (4, 6, 6)]),
  (1160, 621, [(2, 38, 3), (3, 60, 4), (3, 47, 5), (4, 5, 6)]),
  (1171, 622, [(2, 37, 3), (3, 60, 4), (3, 47, 5), (4, 6, 6)]),
  (1182, 625, [(2, 37, 3), (3, 60, 4), (3, 48, 5), (4, 5, 6)]),
  (1193, 626, [(2, 36, 3), (3, 59, 4), (3, 49, 5), (4, 6, 6)]),
  (1204, 627, [(2, 35, 3), (3, 59, 4), (3, 50, 5), (4, 6, 6)]),
  (1216, 629, [(2, 34, 3), (3, 59, 4), (3, 51, 5), (4, 6, 6)]),
  (1228, 631, [(2, 34, 3), (3, 58, 4), (3, 51, 5), (4, 7, 6)]),
  (1240, 633, [(2, 33, 3), (3, 58, 4), (3, 52, 5), (4, 7, 6)]),
  (1252, 635, [(2, 32, 3), (3, 58, 4), (3, 54, 5), (4, 6, 6)]),
  (1264, 637, [(2, 32, 3), (3, 58, 4), (3, 53, 5), (4, 7, 6)]),
  (1276, 639, [(2, 31, 3), (3, 58, 4), (3, 54, 5), (4, 7, 6)]),
  (1288, 641, [(2, 31, 3), (3, 57, 4), (3, 55, 5), (4, 7, 6)]),
  (1300, 643, [(2, 30, 3), (3, 57, 4), (3, 56, 5), (4, 7, 6)]),
  (1313, 644, [(2, 29, 3), (3, 56, 4), (3, 58, 5), (4, 7, 6)]),
  (1326, 645, [(2, 29, 3), (3, 55, 4), (3, 58, 5), (4, 8, 6)]),
  (1339, 648, [(2, 28, 3), (3, 55, 4), (3, 59, 5), (4, 8, 6)]),
  (1352, 649, [(2, 28, 3), (3, 54, 4), (3, 60, 5), (4, 8, 6)]),
  (1365, 650, [(2, 27, 3), (3, 54, 4), (3, 61, 5), (4, 8, 6)]),
  (1378, 653, [(2, 27, 3), (3, 53, 4), (3, 61, 5), (4, 9, 6)]),
  (1391, 654, [(2, 26, 3), (3, 53, 4), (3, 62, 5), (4, 9, 6)]),
  (1404, 657, [(2, 26, 3), (3, 52, 4), (3, 63, 5), (4, 9, 6)]),
  (1418, 659, [(2, 25, 3), (3, 52, 4), (3, 64, 5), (4, 9, 6)]),
  (1432, 661, [(2, 25, 3), (3, 51, 4), (3, 65, 5), (4, 9, 6)]),
  (1446, 663, [(2, 24, 3), (3, 51, 4), (3, 66, 5), (4, 9, 6)]),
  (1460, 663, [(2, 24, 3), (3, 49, 4), (3, 67, 5), (4, 10, 6)]),
  (1474, 665, [(2, 23, 3), (3, 49, 4), (3, 68, 5), (4, 10, 6)]),
  (1488, 667, [(2, 23, 3), (3, 48, 4), (3, 69, 5), (4, 10, 6)]),
  (1502, 669, [(2, 23, 3), (3, 47, 4), (3, 69, 5), (4, 11, 6)]),
  (1517, 672, [(2, 22, 3), (3, 47, 4), (3, 71, 5), (4, 10, 6)]),
  (1532, 673, [(2, 22, 3), (3, 45, 4), (3, 72, 5), (4, 11, 6)]),
  (1547, 676, [(2, 21, 3), (3, 45, 4), (3, 74, 5), (4, 10, 6)])]

theorem small153 : smallOK 153 1539 certs153 = true := by decide +kernel

/-- The certificates for `t = 154`. -/
def certs154 : List Cert := [
  (152, 151, [(1, 151, 1)]),
  (153, 152, [(1, 151, 1)]),
  (154, 153, [(1, 151, 1)]),
  (155, 154, [(1, 151, 1)]),
  (156, 155, [(1, 151, 1)]),
  (157, 156, [(1, 151, 1)]),
  (158, 157, [(1, 151, 1)]),
  (159, 158, [(1, 151, 1)]),
  (160, 159, [(1, 151, 1)]),
  (161, 160, [(1, 151, 1)]),
  (162, 161, [(1, 151, 1)]),
  (163, 162, [(1, 151, 1)]),
  (164, 163, [(1, 151, 1)]),
  (165, 164, [(1, 151, 1)]),
  (166, 165, [(1, 151, 1)]),
  (167, 166, [(1, 151, 1)]),
  (168, 167, [(1, 151, 1)]),
  (169, 168, [(1, 151, 1)]),
  (170, 169, [(1, 151, 1)]),
  (171, 170, [(1, 151, 1)]),
  (172, 171, [(1, 151, 1)]),
  (173, 172, [(1, 151, 1)]),
  (174, 173, [(1, 151, 1)]),
  (175, 174, [(1, 151, 1)]),
  (176, 175, [(1, 151, 1)]),
  (177, 176, [(1, 151, 1)]),
  (178, 177, [(1, 151, 1)]),
  (179, 178, [(1, 151, 1)]),
  (180, 179, [(1, 151, 1)]),
  (181, 180, [(1, 151, 1)]),
  (182, 181, [(1, 151, 1)]),
  (183, 182, [(1, 151, 1)]),
  (184, 183, [(1, 151, 1)]),
  (185, 184, [(1, 151, 1)]),
  (186, 185, [(1, 151, 1)]),
  (187, 186, [(1, 151, 1)]),
  (188, 187, [(1, 151, 1)]),
  (189, 188, [(1, 151, 1)]),
  (190, 189, [(1, 151, 1)]),
  (191, 190, [(1, 151, 1)]),
  (192, 191, [(1, 151, 1)]),
  (193, 192, [(1, 151, 1)]),
  (194, 193, [(1, 151, 1)]),
  (195, 194, [(1, 151, 1)]),
  (196, 195, [(1, 151, 1)]),
  (197, 196, [(1, 151, 1)]),
  (198, 197, [(1, 151, 1)]),
  (199, 198, [(1, 151, 1)]),
  (200, 199, [(1, 151, 1)]),
  (202, 201, [(1, 151, 1)]),
  (204, 203, [(1, 151, 1)]),
  (206, 205, [(1, 151, 1)]),
  (208, 207, [(1, 151, 1)]),
  (210, 209, [(1, 151, 1)]),
  (212, 211, [(1, 151, 1)]),
  (214, 213, [(1, 151, 1)]),
  (216, 215, [(1, 151, 1)]),
  (218, 217, [(1, 151, 1)]),
  (220, 219, [(1, 151, 1)]),
  (222, 221, [(1, 151, 1)]),
  (224, 223, [(1, 151, 1)]),
  (226, 225, [(1, 151, 1)]),
  (228, 227, [(1, 151, 1)]),
  (230, 229, [(1, 151, 1)]),
  (232, 231, [(1, 151, 1)]),
  (234, 233, [(1, 151, 1)]),
  (236, 235, [(1, 151, 1)]),
  (238, 237, [(1, 151, 1)]),
  (240, 239, [(1, 151, 1)]),
  (242, 241, [(1, 151, 1)]),
  (244, 243, [(1, 151, 1)]),
  (246, 245, [(1, 151, 1)]),
  (248, 247, [(1, 151, 1)]),
  (250, 249, [(1, 151, 1)]),
  (252, 251, [(1, 151, 1)]),
  (254, 253, [(1, 151, 1)]),
  (256, 255, [(1, 151, 1)]),
  (258, 257, [(1, 151, 1)]),
  (260, 259, [(1, 151, 1)]),
  (262, 261, [(1, 151, 1)]),
  (264, 263, [(1, 151, 1)]),
  (266, 265, [(1, 151, 1)]),
  (268, 267, [(1, 151, 1)]),
  (270, 269, [(1, 151, 1)]),
  (272, 271, [(1, 151, 1)]),
  (274, 273, [(1, 151, 1)]),
  (276, 275, [(1, 151, 1)]),
  (278, 277, [(1, 151, 1)]),
  (280, 279, [(1, 151, 1)]),
  (282, 281, [(1, 151, 1)]),
  (284, 283, [(1, 151, 1)]),
  (286, 285, [(1, 151, 1)]),
  (288, 287, [(1, 151, 1)]),
  (290, 289, [(1, 151, 1)]),
  (292, 291, [(1, 151, 1)]),
  (294, 293, [(1, 151, 1)]),
  (296, 295, [(1, 151, 1)]),
  (298, 297, [(1, 151, 1)]),
  (300, 299, [(1, 151, 1)]),
  (303, 302, [(1, 151, 1)]),
  (306, 305, [(1, 151, 1)]),
  (309, 308, [(1, 151, 1)]),
  (312, 311, [(1, 151, 1)]),
  (315, 314, [(1, 151, 1)]),
  (318, 317, [(1, 151, 1)]),
  (321, 320, [(1, 151, 1)]),
  (324, 323, [(1, 151, 1)]),
  (327, 326, [(1, 151, 1)]),
  (330, 329, [(1, 151, 1)]),
  (333, 330, [(1, 67, 1), (2, 80, 3), (3, 4, 4)]),
  (336, 333, [(1, 68, 1), (2, 80, 3), (3, 3, 4)]),
  (339, 336, [(1, 68, 1), (2, 81, 3), (3, 2, 4)]),
  (342, 339, [(1, 69, 1), (2, 82, 3)]),
  (345, 342, [(1, 69, 1), (2, 82, 3)]),
  (348, 345, [(1, 70, 1), (2, 81, 3)]),
  (351, 348, [(1, 71, 1), (2, 80, 3)]),
  (354, 351, [(1, 71, 1), (2, 80, 3)]),
  (357, 354, [(1, 72, 1), (2, 79, 3)]),
  (360, 357, [(1, 72, 1), (2, 79, 3)]),
  (363, 360, [(1, 73, 1), (2, 78, 3)]),
  (366, 363, [(1, 74, 1), (2, 77, 3)]),
  (369, 366, [(1, 74, 1), (2, 77, 3)]),
  (372, 369, [(1, 75, 1), (2, 76, 3)]),
  (375, 372, [(1, 75, 1), (2, 76, 3)]),
  (378, 375, [(1, 76, 1), (2, 75, 3)]),
  (381, 378, [(1, 77, 1), (2, 74, 3)]),
  (384, 381, [(1, 77, 1), (2, 74, 3)]),
  (387, 382, [(1, 43, 1), (2, 100, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (390, 385, [(1, 44, 1), (2, 101, 3), (3, 6, 4)]),
  (393, 388, [(1, 44, 1), (2, 102, 3), (3, 5, 4)]),
  (396, 391, [(1, 44, 1), (2, 103, 3), (3, 4, 4)]),
  (399, 394, [(1, 45, 1), (2, 103, 3), (3, 3, 4)]),
  (402, 397, [(1, 45, 1), (2, 104, 3), (3, 2, 4)]),
  (406, 401, [(1, 46, 1), (2, 105, 3)]),
  (410, 405, [(1, 46, 1), (2, 105, 3)]),
  (414, 409, [(1, 46, 1), (2, 105, 3)]),
  (418, 411, [(1, 33, 1), (2, 109, 3), (3, 7, 4), (4, 2, 5)]),
  (422, 415, [(1, 33, 1), (2, 110, 3), (3, 8, 4)]),
  (426, 419, [(1, 33, 1), (2, 112, 3), (3, 6, 4)]),
  (430, 423, [(1, 34, 1), (2, 112, 3), (3, 5, 4)]),
  (434, 425, [(1, 26, 1), (2, 113, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (438, 429, [(1, 26, 1), (2, 114, 3), (3, 9, 4), (4, 2, 5)]),
  (442, 433, [(1, 26, 1), (2, 116, 3), (3, 8, 4), (4, 1, 5)]),
  (446, 435, [(1, 22, 1), (2, 115, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (450, 439, [(1, 22, 1), (2, 116, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (454, 443, [(1, 22, 1), (2, 117, 3), (3, 10, 4), (4, 2, 5)]),
  (458, 445, [(1, 19, 1), (2, 117, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (462, 449, [(1, 19, 1), (2, 118, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (466, 453, [(1, 19, 1), (2, 119, 3), (3, 10, 4), (4, 3, 5)]),
  (470, 455, [(1, 17, 1), (2, 118, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (474, 455, [(2, 150, 3), (3, 1, 5)]),
  (478, 457, [(2, 151, 3)]),
  (482, 457, [(2, 149, 3), (3, 2, 5)]),
  (486, 459, [(2, 150, 3), (3, 1, 5)]),
  (490, 459, [(2, 148, 3), (3, 1, 4), (3, 2, 5)]),
  (494, 461, [(2, 148, 3), (3, 1, 4), (3, 2, 5)]),
  (498, 461, [(2, 147, 3), (3, 1, 4), (3, 3, 5)]),
  (502, 463, [(2, 147, 3), (3, 1, 4), (3, 3, 5)]),
  (507, 464, [(2, 145, 3), (3, 3, 4), (3, 3, 5)]),
  (512, 465, [(2, 144, 3), (3, 3, 4), (3, 4, 5)]),
  (517, 466, [(2, 143, 3), (3, 4, 4), (3, 4, 5)]),
  (522, 467, [(2, 142, 3), (3, 4, 4), (3, 5, 5)]),
  (527, 470, [(2, 142, 3), (3, 5, 4), (3, 4, 5)]),
  (532, 471, [(2, 140, 3), (3, 6, 4), (3, 5, 5)]),
  (537, 472, [(2, 139, 3), (3, 6, 4), (3, 6, 5)]),
  (542, 473, [(2, 137, 3), (3, 8, 4), (3, 6, 5)]),
  (547, 476, [(2, 137, 3), (3, 8, 4), (3, 6, 5)]),
  (552, 477, [(2, 136, 3), (3, 9, 4), (3, 6, 5)]),
  (557, 478, [(2, 134, 3), (3, 10, 4), (3, 7, 5)]),
  (562, 479, [(2, 133, 3), (3, 10, 4), (3, 8, 5)]),
  (567, 482, [(2, 133, 3), (3, 11, 4), (3, 7, 5)]),
  (572, 483, [(2, 131, 3), (3, 12, 4), (3, 8, 5)]),
  (577, 484, [(2, 130, 3), (3, 13, 4), (3, 8, 5)]),
  (582, 485, [(2, 128, 3), (3, 14, 4), (3, 9, 5)]),
  (587, 488, [(2, 128, 3), (3, 14, 4), (3, 9, 5)]),
  (592, 489, [(2, 127, 3), (3, 15, 4), (3, 9, 5)]),
  (597, 490, [(2, 125, 3), (3, 16, 4), (3, 10, 5)]),
  (602, 491, [(2, 124, 3), (3, 17, 4), (3, 10, 5)]),
  (608, 493, [(2, 122, 3), (3, 18, 4), (3, 11, 5)]),
  (614, 495, [(2, 121, 3), (3, 19, 4), (3, 11, 5)]),
  (620, 497, [(2, 120, 3), (3, 20, 4), (3, 11, 5)]),
  (626, 499, [(2, 119, 3), (3, 20, 4), (3, 12, 5)]),
  (632, 501, [(2, 117, 3), (3, 22, 4), (3, 12, 5)]),
  (638, 503, [(2, 116, 3), (3, 23, 4), (3, 12, 5)]),
  (644, 505, [(2, 115, 3), (3, 23, 4), (3, 13, 5)]),
  (650, 507, [(2, 114, 3), (3, 24, 4), (3, 13, 5)]),
  (656, 507, [(2, 111, 3), (3, 26, 4), (3, 14, 5)]),
  (662, 509, [(2, 110, 3), (3, 26, 4), (3, 15, 5)]),
  (668, 511, [(2, 109, 3), (3, 27, 4), (3, 15, 5)]),
  (674, 513, [(2, 108, 3), (3, 28, 4), (3, 15, 5)]),
  (680, 515, [(2, 106, 3), (3, 29, 4), (3, 16, 5)]),
  (686, 517, [(2, 105, 3), (3, 30, 4), (3, 16, 5)]),
  (692, 519, [(2, 104, 3), (3, 31, 4), (3, 16, 5)]),
  (698, 519, [(2, 102, 3), (3, 32, 4), (3, 17, 5)]),
  (704, 521, [(2, 101, 3), (3, 32, 4), (3, 18, 5)]),
  (711, 524, [(2, 100, 3), (3, 33, 4), (3, 18, 5)]),
  (718, 525, [(2, 98, 3), (3, 34, 4), (3, 19, 5)]),
  (725, 528, [(2, 97, 3), (3, 35, 4), (3, 19, 5)]),
  (732, 529, [(2, 95, 3), (3, 36, 4), (3, 20, 5)]),
  (739, 532, [(2, 94, 3), (3, 37, 4), (3, 20, 5)]),
  (746, 533, [(2, 92, 3), (3, 38, 4), (3, 21, 5)]),
  (753, 536, [(2, 91, 3), (3, 39, 4), (3, 21, 5)]),
  (760, 537, [(2, 89, 3), (3, 40, 4), (3, 22, 5)]),
  (767, 540, [(2, 89, 3), (3, 41, 4), (3, 21, 5)]),
  (774, 541, [(2, 87, 3), (3, 42, 4), (3, 22, 5)]),
  (781, 544, [(2, 86, 3), (3, 43, 4), (3, 22, 5)]),
  (788, 545, [(2, 84, 3), (3, 44, 4), (3, 23, 5)]),
  (795, 546, [(2, 83, 3), (3, 44, 4), (3, 23, 5), (4, 1, 6)]),
  (802, 549, [(2, 82, 3), (3, 45, 4), (3, 24, 5)]),
  (810, 551, [(2, 81, 3), (3, 45, 4), (3, 24, 5), (4, 1, 6)]),
  (818, 553, [(2, 79, 3), (3, 47, 4), (3, 24, 5), (4, 1, 6)]),
  (826, 555, [(2, 78, 3), (3, 47, 4), (3, 25, 5), (4, 1, 6)]),
  (834, 557, [(2, 76, 3), (3, 48, 4), (3, 26, 5), (4, 1, 6)]),
  (842, 559, [(2, 75, 3), (3, 49, 4), (3, 26, 5), (4, 1, 6)]),
  (850, 561, [(2, 74, 3), (3, 49, 4), (3, 27, 5), (4, 1, 6)]),
  (858, 563, [(2, 73, 3), (3, 50, 4), (3, 27, 5), (4, 1, 6)]),
  (866, 565, [(2, 71, 3), (3, 51, 4), (3, 28, 5), (4, 1, 6)]),
  (874, 567, [(2, 70, 3), (3, 52, 4), (3, 28, 5), (4, 1, 6)]),
  (882, 569, [(2, 69, 3), (3, 52, 4), (3, 28, 5), (4, 2, 6)]),
  (890, 571, [(2, 68, 3), (3, 53, 4), (3, 28, 5), (4, 2, 6)]),
  (898, 573, [(2, 67, 3), (3, 53, 4), (3, 29, 5), (4, 2, 6)]),
  (906, 573, [(2, 65, 3), (3, 54, 4), (3, 30, 5), (4, 2, 6)]),
  (915, 576, [(2, 64, 3), (3, 54, 4), (3, 31, 5), (4, 2, 6)]),
  (924, 579, [(2, 63, 3), (3, 55, 4), (3, 31, 5), (4, 2, 6)]),
  (933, 580, [(2, 61, 3), (3, 56, 4), (3, 32, 5), (4, 2, 6)]),
  (942, 583, [(2, 61, 3), (3, 56, 4), (3, 32, 5), (4, 2, 6)]),
  (951, 584, [(2, 59, 3), (3, 57, 4), (3, 32, 5), (4, 3, 6)]),
  (960, 585, [(2, 58, 3), (3, 57, 4), (3, 33, 5), (4, 3, 6)]),
  (969, 588, [(2, 57, 3), (3, 57, 4), (3, 34, 5), (4, 3, 6)]),
  (978, 591, [(2, 56, 3), (3, 58, 4), (3, 34, 5), (4, 3, 6)]),
  (987, 592, [(2, 55, 3), (3, 58, 4), (3, 35, 5), (4, 3, 6)]),
  (996, 593, [(2, 54, 3), (3, 58, 4), (3, 35, 5), (4, 4, 6)]),
  (1005, 596, [(2, 53, 3), (3, 59, 4), (3, 36, 5), (4, 3, 6)]),
  (1015, 598, [(2, 52, 3), (3, 59, 4), (3, 37, 5), (4, 3, 6)]),
  (1025, 600, [(2, 51, 3), (3, 59, 4), (3, 37, 5), (4, 4, 6)]),
  (1035, 602, [(2, 50, 3), (3, 60, 4), (3, 38, 5), (4, 3, 6)]),
  (1045, 604, [(2, 49, 3), (3, 60, 4), (3, 38, 5), (4, 4, 6)]),
  (1055, 606, [(2, 48, 3), (3, 60, 4), (3, 39, 5), (4, 4, 6)]),
  (1065, 608, [(2, 47, 3), (3, 60, 4), (3, 40, 5), (4, 4, 6)]),
  (1075, 608, [(2, 45, 3), (3, 61, 4), (3, 41, 5), (4, 4, 6)]),
  (1085, 610, [(2, 45, 3), (3, 60, 4), (3, 41, 5), (4, 5, 6)]),
  (1095, 612, [(2, 44, 3), (3, 60, 4), (3, 42, 5), (4, 5, 6)]),
  (1105, 614, [(2, 43, 3), (3, 61, 4), (3, 42, 5), (4, 5, 6)]),
  (1116, 617, [(2, 42, 3), (3, 61, 4), (3, 44, 5), (4, 4, 6)]),
  (1127, 618, [(2, 41, 3), (3, 61, 4), (3, 44, 5), (4, 5, 6)]),
  (1138, 619, [(2, 40, 3), (3, 61, 4), (3, 45, 5), (4, 5, 6)]),
  (1149, 622, [(2, 40, 3), (3, 60, 4), (3, 46, 5), (4, 5, 6)]),
  (1160, 623, [(2, 39, 3), (3, 60, 4), (3, 46, 5), (4, 6, 6)]),
  (1171, 626, [(2, 38, 3), (3, 61, 4), (3, 47, 5), (4, 5, 6)]),
  (1182, 627, [(2, 37, 3), (3, 60, 4), (3, 48, 5), (4, 6, 6)]),
  (1193, 630, [(2, 37, 3), (3, 60, 4), (3, 48, 5), (4, 6, 6)]),
  (1204, 631, [(2, 36, 3), (3, 60, 4), (3, 49, 5), (4, 6, 6)]),
  (1216, 633, [(2, 35, 3), (3, 60, 4), (3, 50, 5), (4, 6, 6)]),
  (1228, 635, [(2, 34, 3), (3, 60, 4), (3, 51, 5), (4, 6, 6)]),
  (1240, 637, [(2, 34, 3), (3, 59, 4), (3, 52, 5), (4, 6, 6)]),
  (1252, 639, [(2, 33, 3), (3, 59, 4), (3, 53, 5), (4, 6, 6)]),
  (1264, 641, [(2, 32, 3), (3, 59, 4), (3, 54, 5), (4, 6, 6)]),
  (1276, 643, [(2, 32, 3), (3, 58, 4), (3, 54, 5), (4, 7, 6)]),
  (1288, 643, [(2, 31, 3), (3, 58, 4), (3, 55, 5), (4, 7, 6)]),
  (1300, 645, [(2, 30, 3), (3, 58, 4), (3, 56, 5), (4, 7, 6)]),
  (1313, 648, [(2, 30, 3), (3, 57, 4), (3, 57, 5), (4, 7, 6)]),
  (1326, 649, [(2, 29, 3), (3, 57, 4), (3, 58, 5), (4, 7, 6)]),
  (1339, 650, [(2, 29, 3), (3, 55, 4), (3, 59, 5), (4, 8, 6)]),
  (1352, 653, [(2, 28, 3), (3, 56, 4), (3, 59, 5), (4, 8, 6)]),
  (1365, 654, [(2, 27, 3), (3, 55, 4), (3, 61, 5), (4, 8, 6)]),
  (1378, 657, [(2, 27, 3), (3, 55, 4), (3, 61, 5), (4, 8, 6)]),
  (1391, 658, [(2, 26, 3), (3, 54, 4), (3, 63, 5), (4, 8, 6)]),
  (1404, 659, [(2, 26, 3), (3, 53, 4), (3, 63, 5), (4, 9, 6)]),
  (1418, 661, [(2, 25, 3), (3, 53, 4), (3, 64, 5), (4, 9, 6)]),
  (1432, 663, [(2, 25, 3), (3, 52, 4), (3, 65, 5), (4, 9, 6)]),
  (1446, 665, [(2, 25, 3), (3, 51, 4), (3, 65, 5), (4, 10, 6)]),
  (1460, 667, [(2, 24, 3), (3, 50, 4), (3, 67, 5), (4, 10, 6)]),
  (1474, 669, [(2, 24, 3), (3, 49, 4), (3, 68, 5), (4, 10, 6)]),
  (1488, 671, [(2, 23, 3), (3, 49, 4), (3, 69, 5), (4, 10, 6)]),
  (1502, 673, [(2, 23, 3), (3, 48, 4), (3, 70, 5), (4, 10, 6)]),
  (1517, 674, [(2, 22, 3), (3, 47, 4), (3, 72, 5), (4, 10, 6)]),
  (1532, 677, [(2, 22, 3), (3, 47, 4), (3, 72, 5), (4, 10, 6)]),
  (1547, 678, [(2, 22, 3), (3, 45, 4), (3, 73, 5), (4, 11, 6)]),
  (1562, 681, [(2, 21, 3), (3, 45, 4), (3, 74, 5), (4, 11, 6)])]

theorem small154 : smallOK 154 1550 certs154 = true := by decide +kernel

/-- The certificates for `t = 155`. -/
def certs155 : List Cert := [
  (153, 152, [(1, 152, 1)]),
  (154, 153, [(1, 152, 1)]),
  (155, 154, [(1, 152, 1)]),
  (156, 155, [(1, 152, 1)]),
  (157, 156, [(1, 152, 1)]),
  (158, 157, [(1, 152, 1)]),
  (159, 158, [(1, 152, 1)]),
  (160, 159, [(1, 152, 1)]),
  (161, 160, [(1, 152, 1)]),
  (162, 161, [(1, 152, 1)]),
  (163, 162, [(1, 152, 1)]),
  (164, 163, [(1, 152, 1)]),
  (165, 164, [(1, 152, 1)]),
  (166, 165, [(1, 152, 1)]),
  (167, 166, [(1, 152, 1)]),
  (168, 167, [(1, 152, 1)]),
  (169, 168, [(1, 152, 1)]),
  (170, 169, [(1, 152, 1)]),
  (171, 170, [(1, 152, 1)]),
  (172, 171, [(1, 152, 1)]),
  (173, 172, [(1, 152, 1)]),
  (174, 173, [(1, 152, 1)]),
  (175, 174, [(1, 152, 1)]),
  (176, 175, [(1, 152, 1)]),
  (177, 176, [(1, 152, 1)]),
  (178, 177, [(1, 152, 1)]),
  (179, 178, [(1, 152, 1)]),
  (180, 179, [(1, 152, 1)]),
  (181, 180, [(1, 152, 1)]),
  (182, 181, [(1, 152, 1)]),
  (183, 182, [(1, 152, 1)]),
  (184, 183, [(1, 152, 1)]),
  (185, 184, [(1, 152, 1)]),
  (186, 185, [(1, 152, 1)]),
  (187, 186, [(1, 152, 1)]),
  (188, 187, [(1, 152, 1)]),
  (189, 188, [(1, 152, 1)]),
  (190, 189, [(1, 152, 1)]),
  (191, 190, [(1, 152, 1)]),
  (192, 191, [(1, 152, 1)]),
  (193, 192, [(1, 152, 1)]),
  (194, 193, [(1, 152, 1)]),
  (195, 194, [(1, 152, 1)]),
  (196, 195, [(1, 152, 1)]),
  (197, 196, [(1, 152, 1)]),
  (198, 197, [(1, 152, 1)]),
  (199, 198, [(1, 152, 1)]),
  (200, 199, [(1, 152, 1)]),
  (202, 201, [(1, 152, 1)]),
  (204, 203, [(1, 152, 1)]),
  (206, 205, [(1, 152, 1)]),
  (208, 207, [(1, 152, 1)]),
  (210, 209, [(1, 152, 1)]),
  (212, 211, [(1, 152, 1)]),
  (214, 213, [(1, 152, 1)]),
  (216, 215, [(1, 152, 1)]),
  (218, 217, [(1, 152, 1)]),
  (220, 219, [(1, 152, 1)]),
  (222, 221, [(1, 152, 1)]),
  (224, 223, [(1, 152, 1)]),
  (226, 225, [(1, 152, 1)]),
  (228, 227, [(1, 152, 1)]),
  (230, 229, [(1, 152, 1)]),
  (232, 231, [(1, 152, 1)]),
  (234, 233, [(1, 152, 1)]),
  (236, 235, [(1, 152, 1)]),
  (238, 237, [(1, 152, 1)]),
  (240, 239, [(1, 152, 1)]),
  (242, 241, [(1, 152, 1)]),
  (244, 243, [(1, 152, 1)]),
  (246, 245, [(1, 152, 1)]),
  (248, 247, [(1, 152, 1)]),
  (250, 249, [(1, 152, 1)]),
  (252, 251, [(1, 152, 1)]),
  (254, 253, [(1, 152, 1)]),
  (256, 255, [(1, 152, 1)]),
  (258, 257, [(1, 152, 1)]),
  (260, 259, [(1, 152, 1)]),
  (262, 261, [(1, 152, 1)]),
  (264, 263, [(1, 152, 1)]),
  (266, 265, [(1, 152, 1)]),
  (268, 267, [(1, 152, 1)]),
  (270, 269, [(1, 152, 1)]),
  (272, 271, [(1, 152, 1)]),
  (274, 273, [(1, 152, 1)]),
  (276, 275, [(1, 152, 1)]),
  (278, 277, [(1, 152, 1)]),
  (280, 279, [(1, 152, 1)]),
  (282, 281, [(1, 152, 1)]),
  (284, 283, [(1, 152, 1)]),
  (286, 285, [(1, 152, 1)]),
  (288, 287, [(1, 152, 1)]),
  (290, 289, [(1, 152, 1)]),
  (292, 291, [(1, 152, 1)]),
  (294, 293, [(1, 152, 1)]),
  (296, 295, [(1, 152, 1)]),
  (298, 297, [(1, 152, 1)]),
  (300, 299, [(1, 152, 1)]),
  (303, 302, [(1, 152, 1)]),
  (306, 305, [(1, 152, 1)]),
  (309, 308, [(1, 152, 1)]),
  (312, 311, [(1, 152, 1)]),
  (315, 314, [(1, 152, 1)]),
  (318, 317, [(1, 152, 1)]),
  (321, 320, [(1, 152, 1)]),
  (324, 323, [(1, 152, 1)]),
  (327, 326, [(1, 152, 1)]),
  (330, 329, [(1, 152, 1)]),
  (333, 330, [(1, 67, 1), (2, 80, 3), (3, 4, 4), (4, 1, 5)]),
  (336, 333, [(1, 68, 1), (2, 80, 3), (3, 4, 4)]),
  (339, 336, [(1, 68, 1), (2, 81, 3), (3, 3, 4)]),
  (342, 339, [(1, 69, 1), (2, 82, 3), (3, 1, 4)]),
  (345, 342, [(1, 69, 1), (2, 83, 3)]),
  (348, 345, [(1, 70, 1), (2, 82, 3)]),
  (351, 348, [(1, 71, 1), (2, 81, 3)]),
  (354, 351, [(1, 71, 1), (2, 81, 3)]),
  (357, 354, [(1, 72, 1), (2, 80, 3)]),
  (360, 357, [(1, 72, 1), (2, 80, 3)]),
  (363, 360, [(1, 73, 1), (2, 79, 3)]),
  (366, 363, [(1, 74, 1), (2, 78, 3)]),
  (369, 366, [(1, 74, 1), (2, 78, 3)]),
  (372, 369, [(1, 75, 1), (2, 77, 3)]),
  (375, 372, [(1, 75, 1), (2, 77, 3)]),
  (378, 375, [(1, 76, 1), (2, 76, 3)]),
  (381, 378, [(1, 77, 1), (2, 75, 3)]),
  (384, 381, [(1, 77, 1), (2, 75, 3)]),
  (387, 384, [(1, 78, 1), (2, 74, 3)]),
  (390, 385, [(1, 44, 1), (2, 101, 3), (3, 6, 4), (4, 1, 5)]),
  (393, 388, [(1, 44, 1), (2, 102, 3), (3, 6, 4)]),
  (396, 391, [(1, 44, 1), (2, 103, 3), (3, 5, 4)]),
  (399, 394, [(1, 45, 1), (2, 103, 3), (3, 4, 4)]),
  (402, 397, [(1, 45, 1), (2, 104, 3), (3, 3, 4)]),
  (406, 401, [(1, 46, 1), (2, 105, 3), (3, 1, 4)]),
  (410, 405, [(1, 46, 1), (2, 106, 3)]),
  (414, 409, [(1, 46, 1), (2, 106, 3)]),
  (418, 411, [(1, 33, 1), (2, 109, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (422, 415, [(1, 33, 1), (2, 110, 3), (3, 8, 4), (4, 1, 5)]),
  (426, 419, [(1, 33, 1), (2, 112, 3), (3, 7, 4)]),
  (430, 423, [(1, 34, 1), (2, 112, 3), (3, 6, 4)]),
  (434, 427, [(1, 34, 1), (2, 114, 3), (3, 4, 4)]),
  (438, 429, [(1, 26, 1), (2, 114, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (442, 433, [(1, 26, 1), (2, 116, 3), (3, 8, 4), (4, 2, 5)]),
  (446, 437, [(1, 27, 1), (2, 116, 3), (3, 9, 4)]),
  (450, 439, [(1, 22, 1), (2, 116, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (454, 443, [(1, 22, 1), (2, 117, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (458, 447, [(1, 22, 1), (2, 119, 3), (3, 9, 4), (4, 2, 5)]),
  (462, 449, [(1, 19, 1), (2, 118, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (466, 453, [(1, 19, 1), (2, 119, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (470, 457, [(1, 19, 1), (2, 121, 3), (3, 10, 4), (4, 2, 5)]),
  (474, 457, [(2, 152, 3)]),
  (478, 459, [(2, 152, 3)]),
  (482, 459, [(2, 151, 3), (3, 1, 5)]),
  (486, 461, [(2, 151, 3), (3, 1, 5)]),
  (490, 461, [(2, 150, 3), (3, 2, 5)]),
  (494, 463, [(2, 150, 3), (3, 2, 5)]),
  (498, 463, [(2, 148, 3), (3, 1, 4), (3, 3, 5)]),
  (502, 465, [(2, 148, 3), (3, 1, 4), (3, 3, 5)]),
  (507, 466, [(2, 147, 3), (3, 2, 4), (3, 3, 5)]),
  (512, 467, [(2, 146, 3), (3, 2, 4), (3, 4, 5)]),
  (517, 468, [(2, 144, 3), (3, 4, 4), (3, 4, 5)]),
  (522, 471, [(2, 145, 3), (3, 3, 4), (3, 4, 5)]),
  (527, 472, [(2, 143, 3), (3, 5, 4), (3, 4, 5)]),
  (532, 473, [(2, 142, 3), (3, 5, 4), (3, 5, 5)]),
  (537, 474, [(2, 140, 3), (3, 6, 4), (3, 6, 5)]),
  (542, 475, [(2, 139, 3), (3, 7, 4), (3, 6, 5)]),
  (547, 478, [(2, 139, 3), (3, 7, 4), (3, 6, 5)]),
  (552, 479, [(2, 137, 3), (3, 9, 4), (3, 6, 5)]),
  (557, 480, [(2, 136, 3), (3, 9, 4), (3, 7, 5)]),
  (562, 483, [(2, 136, 3), (3, 10, 4), (3, 6, 5)]),
  (567, 484, [(2, 134, 3), (3, 11, 4), (3, 7, 5)]),
  (572, 485, [(2, 133, 3), (3, 11, 4), (3, 8, 5)]),
  (577, 486, [(2, 131, 3), (3, 13, 4), (3, 8, 5)]),
  (582, 487, [(2, 130, 3), (3, 13, 4), (3, 9, 5)]),
  (587, 490, [(2, 130, 3), (3, 14, 4), (3, 8, 5)]),
  (592, 491, [(2, 128, 3), (3, 15, 4), (3, 9, 5)]),
  (597, 492, [(2, 127, 3), (3, 15, 4), (3, 10, 5)]),
  (602, 493, [(2, 125, 3), (3, 17, 4), (3, 10, 5)]),
  (608, 495, [(2, 124, 3), (3, 17, 4), (3, 11, 5)]),
  (614, 497, [(2, 123, 3), (3, 18, 4), (3, 11, 5)]),
  (620, 499, [(2, 121, 3), (3, 20, 4), (3, 11, 5)]),
  (626, 501, [(2, 120, 3), (3, 20, 4), (3, 12, 5)]),
  (632, 503, [(2, 119, 3), (3, 21, 4), (3, 12, 5)]),
  (638, 505, [(2, 118, 3), (3, 22, 4), (3, 12, 5)]),
  (644, 507, [(2, 116, 3), (3, 23, 4), (3, 13, 5)]),
  (650, 509, [(2, 115, 3), (3, 24, 4), (3, 13, 5)]),
  (656, 509, [(2, 113, 3), (3, 25, 4), (3, 14, 5)]),
  (662, 513, [(2, 113, 3), (3, 26, 4), (3, 13, 5)]),
  (668, 513, [(2, 110, 3), (3, 27, 4), (3, 15, 5)]),
  (674, 515, [(2, 109, 3), (3, 28, 4), (3, 15, 5)]),
  (680, 517, [(2, 108, 3), (3, 29, 4), (3, 15, 5)]),
  (686, 519, [(2, 107, 3), (3, 29, 4), (3, 16, 5)]),
  (692, 521, [(2, 106, 3), (3, 30, 4), (3, 16, 5)]),
  (698, 523, [(2, 104, 3), (3, 32, 4), (3, 16, 5)]),
  (704, 525, [(2, 103, 3), (3, 32, 4), (3, 17, 5)]),
  (711, 526, [(2, 101, 3), (3, 33, 4), (3, 18, 5)]),
  (718, 529, [(2, 100, 3), (3, 34, 4), (3, 18, 5)]),
  (725, 530, [(2, 98, 3), (3, 35, 4), (3, 19, 5)]),
  (732, 533, [(2, 97, 3), (3, 36, 4), (3, 19, 5)]),
  (739, 534, [(2, 95, 3), (3, 37, 4), (3, 20, 5)]),
  (746, 537, [(2, 95, 3), (3, 38, 4), (3, 19, 5)]),
  (753, 538, [(2, 93, 3), (3, 39, 4), (3, 20, 5)]),
  (760, 539, [(2, 91, 3), (3, 40, 4), (3, 21, 5)]),
  (767, 542, [(2, 90, 3), (3, 41, 4), (3, 21, 5)]),
  (774, 543, [(2, 88, 3), (3, 42, 4), (3, 22, 5)]),
  (781, 546, [(2, 87, 3), (3, 43, 4), (3, 22, 5)]),
  (788, 547, [(2, 86, 3), (3, 43, 4), (3, 23, 5)]),
  (795, 550, [(2, 85, 3), (3, 44, 4), (3, 23, 5)]),
  (802, 551, [(2, 83, 3), (3, 45, 4), (3, 23, 5), (4, 1, 6)]),
  (810, 553, [(2, 82, 3), (3, 45, 4), (3, 24, 5), (4, 1, 6)]),
  (818, 555, [(2, 80, 3), (3, 47, 4), (3, 24, 5), (4, 1, 6)]),
  (826, 557, [(2, 79, 3), (3, 47, 4), (3, 25, 5), (4, 1, 6)]),
  (834, 559, [(2, 77, 3), (3, 48, 4), (3, 26, 5), (4, 1, 6)]),
  (842, 561, [(2, 76, 3), (3, 49, 4), (3, 26, 5), (4, 1, 6)]),
  (850, 563, [(2, 75, 3), (3, 49, 4), (3, 27, 5), (4, 1, 6)]),
  (858, 565, [(2, 73, 3), (3, 51, 4), (3, 27, 5), (4, 1, 6)]),
  (866, 567, [(2, 72, 3), (3, 51, 4), (3, 27, 5), (4, 2, 6)]),
  (874, 569, [(2, 71, 3), (3, 52, 4), (3, 27, 5), (4, 2, 6)]),
  (882, 571, [(2, 70, 3), (3, 52, 4), (3, 28, 5), (4, 2, 6)]),
  (890, 573, [(2, 69, 3), (3, 53, 4), (3, 28, 5), (4, 2, 6)]),
  (898, 575, [(2, 68, 3), (3, 53, 4), (3, 29, 5), (4, 2, 6)]),
  (906, 577, [(2, 66, 3), (3, 54, 4), (3, 30, 5), (4, 2, 6)]),
  (915, 580, [(2, 66, 3), (3, 54, 4), (3, 30, 5), (4, 2, 6)]),
  (924, 581, [(2, 64, 3), (3, 55, 4), (3, 31, 5), (4, 2, 6)]),
  (933, 584, [(2, 63, 3), (3, 56, 4), (3, 31, 5), (4, 2, 6)]),
  (942, 585, [(2, 61, 3), (3, 57, 4), (3, 32, 5), (4, 2, 6)]),
  (951, 586, [(2, 60, 3), (3, 57, 4), (3, 32, 5), (4, 3, 6)]),
  (960, 589, [(2, 59, 3), (3, 57, 4), (3, 33, 5), (4, 3, 6)]),
  (969, 590, [(2, 58, 3), (3, 57, 4), (3, 34, 5), (4, 3, 6)]),
  (978, 593, [(2, 57, 3), (3, 58, 4), (3, 34, 5), (4, 3, 6)]),
  (987, 594, [(2, 56, 3), (3, 58, 4), (3, 35, 5), (4, 3, 6)]),
  (996, 597, [(2, 55, 3), (3, 59, 4), (3, 35, 5), (4, 3, 6)]),
  (1005, 598, [(2, 54, 3), (3, 59, 4), (3, 36, 5), (4, 3, 6)]),
  (1015, 600, [(2, 52, 3), (3, 60, 4), (3, 37, 5), (4, 3, 6)]),
  (1025, 602, [(2, 51, 3), (3, 60, 4), (3, 37, 5), (4, 4, 6)]),
  (1035, 604, [(2, 50, 3), (3, 60, 4), (3, 38, 5), (4, 4, 6)]),
  (1045, 606, [(2, 49, 3), (3, 61, 4), (3, 38, 5), (4, 4, 6)]),
  (1055, 608, [(2, 48, 3), (3, 61, 4), (3, 39, 5), (4, 4, 6)]),
  (1065, 610, [(2, 47, 3), (3, 61, 4), (3, 40, 5), (4, 4, 6)]),
  (1075, 612, [(2, 47, 3), (3, 61, 4), (3, 40, 5), (4, 4, 6)]),
  (1085, 614, [(2, 46, 3), (3, 61, 4), (3, 41, 5), (4, 4, 6)]),
  (1095, 616, [(2, 45, 3), (3, 61, 4), (3, 42, 5), (4, 4, 6)]),
  (1105, 618, [(2, 44, 3), (3, 61, 4), (3, 43, 5), (4, 4, 6)]),
  (1116, 619, [(2, 43, 3), (3, 61, 4), (3, 43, 5), (4, 5, 6)]),
  (1127, 620, [(2, 42, 3), (3, 61, 4), (3, 44, 5), (4, 5, 6)]),
  (1138, 623, [(2, 41, 3), (3, 61, 4), (3, 45, 5), (4, 5, 6)]),
  (1149, 624, [(2, 40, 3), (3, 61, 4), (3, 46, 5), (4, 5, 6)]),
  (1160, 627, [(2, 39, 3), (3, 62, 4), (3, 46, 5), (4, 5, 6)]),
  (1171, 630, [(2, 39, 3), (3, 61, 4), (3, 47, 5), (4, 5, 6)]),
  (1182, 631, [(2, 38, 3), (3, 61, 4), (3, 48, 5), (4, 5, 6)]),
  (1193, 632, [(2, 37, 3), (3, 61, 4), (3, 48, 5), (4, 6, 6)]),
  (1204, 633, [(2, 36, 3), (3, 61, 4), (3, 49, 5), (4, 6, 6)]),
  (1216, 635, [(2, 35, 3), (3, 61, 4), (3, 50, 5), (4, 6, 6)]),
  (1228, 637, [(2, 35, 3), (3, 60, 4), (3, 50, 5), (4, 7, 6)]),
  (1240, 639, [(2, 34, 3), (3, 60, 4), (3, 51, 5), (4, 7, 6)]),
  (1252, 641, [(2, 33, 3), (3, 60, 4), (3, 53, 5), (4, 6, 6)]),
  (1264, 643, [(2, 33, 3), (3, 59, 4), (3, 53, 5), (4, 7, 6)]),
  (1276, 645, [(2, 32, 3), (3, 59, 4), (3, 54, 5), (4, 7, 6)]),
  (1288, 647, [(2, 32, 3), (3, 58, 4), (3, 55, 5), (4, 7, 6)]),
  (1300, 649, [(2, 31, 3), (3, 58, 4), (3, 56, 5), (4, 7, 6)]),
  (1313, 650, [(2, 30, 3), (3, 58, 4), (3, 57, 5), (4, 7, 6)]),
  (1326, 653, [(2, 30, 3), (3, 57, 4), (3, 57, 5), (4, 8, 6)]),
  (1339, 654, [(2, 29, 3), (3, 57, 4), (3, 58, 5), (4, 8, 6)]),
  (1352, 657, [(2, 29, 3), (3, 56, 4), (3, 59, 5), (4, 8, 6)]),
  (1365, 658, [(2, 28, 3), (3, 56, 4), (3, 60, 5), (4, 8, 6)]),
  (1378, 659, [(2, 27, 3), (3, 55, 4), (3, 62, 5), (4, 8, 6)]),
  (1391, 662, [(2, 27, 3), (3, 55, 4), (3, 62, 5), (4, 8, 6)]),
  (1404, 663, [(2, 26, 3), (3, 54, 4), (3, 64, 5), (4, 8, 6)]),
  (1418, 665, [(2, 26, 3), (3, 53, 4), (3, 64, 5), (4, 9, 6)]),
  (1432, 667, [(2, 25, 3), (3, 53, 4), (3, 65, 5), (4, 9, 6)]),
  (1446, 669, [(2, 25, 3), (3, 52, 4), (3, 66, 5), (4, 9, 6)]),
  (1460, 671, [(2, 25, 3), (3, 51, 4), (3, 66, 5), (4, 10, 6)]),
  (1474, 673, [(2, 24, 3), (3, 51, 4), (3, 68, 5), (4, 9, 6)]),
  (1488, 675, [(2, 24, 3), (3, 50, 4), (3, 68, 5), (4, 10, 6)]),
  (1502, 675, [(2, 23, 3), (3, 49, 4), (3, 70, 5), (4, 10, 6)]),
  (1517, 678, [(2, 23, 3), (3, 48, 4), (3, 70, 5), (4, 11, 6)]),
  (1532, 681, [(2, 22, 3), (3, 48, 4), (3, 72, 5), (4, 10, 6)]),
  (1547, 682, [(2, 22, 3), (3, 47, 4), (3, 72, 5), (4, 11, 6)]),
  (1562, 683, [(2, 21, 3), (3, 46, 4), (3, 74, 5), (4, 11, 6)])]

theorem small155 : smallOK 155 1561 certs155 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S156.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {156, 157, 158, 159, 160, 161, 162, 163} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 156`. -/
def certs156 : List Cert := [
  (154, 153, [(1, 153, 1)]),
  (155, 154, [(1, 153, 1)]),
  (156, 155, [(1, 153, 1)]),
  (157, 156, [(1, 153, 1)]),
  (158, 157, [(1, 153, 1)]),
  (159, 158, [(1, 153, 1)]),
  (160, 159, [(1, 153, 1)]),
  (161, 160, [(1, 153, 1)]),
  (162, 161, [(1, 153, 1)]),
  (163, 162, [(1, 153, 1)]),
  (164, 163, [(1, 153, 1)]),
  (165, 164, [(1, 153, 1)]),
  (166, 165, [(1, 153, 1)]),
  (167, 166, [(1, 153, 1)]),
  (168, 167, [(1, 153, 1)]),
  (169, 168, [(1, 153, 1)]),
  (170, 169, [(1, 153, 1)]),
  (171, 170, [(1, 153, 1)]),
  (172, 171, [(1, 153, 1)]),
  (173, 172, [(1, 153, 1)]),
  (174, 173, [(1, 153, 1)]),
  (175, 174, [(1, 153, 1)]),
  (176, 175, [(1, 153, 1)]),
  (177, 176, [(1, 153, 1)]),
  (178, 177, [(1, 153, 1)]),
  (179, 178, [(1, 153, 1)]),
  (180, 179, [(1, 153, 1)]),
  (181, 180, [(1, 153, 1)]),
  (182, 181, [(1, 153, 1)]),
  (183, 182, [(1, 153, 1)]),
  (184, 183, [(1, 153, 1)]),
  (185, 184, [(1, 153, 1)]),
  (186, 185, [(1, 153, 1)]),
  (187, 186, [(1, 153, 1)]),
  (188, 187, [(1, 153, 1)]),
  (189, 188, [(1, 153, 1)]),
  (190, 189, [(1, 153, 1)]),
  (191, 190, [(1, 153, 1)]),
  (192, 191, [(1, 153, 1)]),
  (193, 192, [(1, 153, 1)]),
  (194, 193, [(1, 153, 1)]),
  (195, 194, [(1, 153, 1)]),
  (196, 195, [(1, 153, 1)]),
  (197, 196, [(1, 153, 1)]),
  (198, 197, [(1, 153, 1)]),
  (199, 198, [(1, 153, 1)]),
  (200, 199, [(1, 153, 1)]),
  (202, 201, [(1, 153, 1)]),
  (204, 203, [(1, 153, 1)]),
  (206, 205, [(1, 153, 1)]),
  (208, 207, [(1, 153, 1)]),
  (210, 209, [(1, 153, 1)]),
  (212, 211, [(1, 153, 1)]),
  (214, 213, [(1, 153, 1)]),
  (216, 215, [(1, 153, 1)]),
  (218, 217, [(1, 153, 1)]),
  (220, 219, [(1, 153, 1)]),
  (222, 221, [(1, 153, 1)]),
  (224, 223, [(1, 153, 1)]),
  (226, 225, [(1, 153, 1)]),
  (228, 227, [(1, 153, 1)]),
  (230, 229, [(1, 153, 1)]),
  (232, 231, [(1, 153, 1)]),
  (234, 233, [(1, 153, 1)]),
  (236, 235, [(1, 153, 1)]),
  (238, 237, [(1, 153, 1)]),
  (240, 239, [(1, 153, 1)]),
  (242, 241, [(1, 153, 1)]),
  (244, 243, [(1, 153, 1)]),
  (246, 245, [(1, 153, 1)]),
  (248, 247, [(1, 153, 1)]),
  (250, 249, [(1, 153, 1)]),
  (252, 251, [(1, 153, 1)]),
  (254, 253, [(1, 153, 1)]),
  (256, 255, [(1, 153, 1)]),
  (258, 257, [(1, 153, 1)]),
  (260, 259, [(1, 153, 1)]),
  (262, 261, [(1, 153, 1)]),
  (264, 263, [(1, 153, 1)]),
  (266, 265, [(1, 153, 1)]),
  (268, 267, [(1, 153, 1)]),
  (270, 269, [(1, 153, 1)]),
  (272, 271, [(1, 153, 1)]),
  (274, 273, [(1, 153, 1)]),
  (276, 275, [(1, 153, 1)]),
  (278, 277, [(1, 153, 1)]),
  (280, 279, [(1, 153, 1)]),
  (282, 281, [(1, 153, 1)]),
  (284, 283, [(1, 153, 1)]),
  (286, 285, [(1, 153, 1)]),
  (288, 287, [(1, 153, 1)]),
  (290, 289, [(1, 153, 1)]),
  (292, 291, [(1, 153, 1)]),
  (294, 293, [(1, 153, 1)]),
  (296, 295, [(1, 153, 1)]),
  (298, 297, [(1, 153, 1)]),
  (300, 299, [(1, 153, 1)]),
  (303, 302, [(1, 153, 1)]),
  (306, 305, [(1, 153, 1)]),
  (309, 308, [(1, 153, 1)]),
  (312, 311, [(1, 153, 1)]),
  (315, 314, [(1, 153, 1)]),
  (318, 317, [(1, 153, 1)]),
  (321, 320, [(1, 153, 1)]),
  (324, 323, [(1, 153, 1)]),
  (327, 326, [(1, 153, 1)]),
  (330, 329, [(1, 153, 1)]),
  (333, 332, [(1, 153, 1)]),
  (336, 333, [(1, 68, 1), (2, 80, 3), (3, 4, 4), (4, 1, 5)]),
  (339, 336, [(1, 68, 1), (2, 81, 3), (3, 4, 4)]),
  (342, 339, [(1, 69, 1), (2, 82, 3), (3, 2, 4)]),
  (345, 342, [(1, 69, 1), (2, 83, 3), (3, 1, 4)]),
  (348, 345, [(1, 70, 1), (2, 83, 3)]),
  (351, 348, [(1, 71, 1), (2, 82, 3)]),
  (354, 351, [(1, 71, 1), (2, 82, 3)]),
  (357, 354, [(1, 72, 1), (2, 81, 3)]),
  (360, 357, [(1, 72, 1), (2, 81, 3)]),
  (363, 360, [(1, 73, 1), (2, 80, 3)]),
  (366, 363, [(1, 74, 1), (2, 79, 3)]),
  (369, 366, [(1, 74, 1), (2, 79, 3)]),
  (372, 369, [(1, 75, 1), (2, 78, 3)]),
  (375, 372, [(1, 75, 1), (2, 78, 3)]),
  (378, 375, [(1, 76, 1), (2, 77, 3)]),
  (381, 378, [(1, 77, 1), (2, 76, 3)]),
  (384, 381, [(1, 77, 1), (2, 76, 3)]),
  (387, 384, [(1, 78, 1), (2, 75, 3)]),
  (390, 385, [(1, 44, 1), (2, 101, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (393, 388, [(1, 44, 1), (2, 102, 3), (3, 6, 4), (4, 1, 5)]),
  (396, 391, [(1, 44, 1), (2, 103, 3), (3, 6, 4)]),
  (399, 394, [(1, 45, 1), (2, 103, 3), (3, 5, 4)]),
  (402, 397, [(1, 45, 1), (2, 104, 3), (3, 4, 4)]),
  (406, 401, [(1, 46, 1), (2, 105, 3), (3, 2, 4)]),
  (410, 405, [(1, 46, 1), (2, 106, 3), (3, 1, 4)]),
  (414, 409, [(1, 46, 1), (2, 107, 3)]),
  (418, 413, [(1, 47, 1), (2, 106, 3)]),
  (422, 415, [(1, 33, 1), (2, 110, 3), (3, 8, 4), (4, 2, 5)]),
  (426, 419, [(1, 33, 1), (2, 112, 3), (3, 7, 4), (4, 1, 5)]),
  (430, 423, [(1, 34, 1), (2, 112, 3), (3, 7, 4)]),
  (434, 427, [(1, 34, 1), (2, 114, 3), (3, 5, 4)]),
  (438, 429, [(1, 26, 1), (2, 114, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (442, 433, [(1, 26, 1), (2, 116, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (446, 437, [(1, 27, 1), (2, 116, 3), (3, 9, 4), (4, 1, 5)]),
  (450, 441, [(1, 27, 1), (2, 117, 3), (3, 9, 4)]),
  (454, 443, [(1, 22, 1), (2, 117, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (458, 447, [(1, 22, 1), (2, 119, 3), (3, 9, 4), (4, 3, 5)]),
  (462, 451, [(1, 22, 1), (2, 120, 3), (3, 9, 4), (4, 2, 5)]),
  (466, 453, [(1, 19, 1), (2, 119, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (470, 457, [(1, 19, 1), (2, 121, 3), (3, 10, 4), (4, 3, 5)]),
  (474, 459, [(1, 17, 1), (2, 119, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8), (8, 1, 11)]),
  (478, 461, [(2, 153, 3)]),
  (482, 461, [(2, 152, 3), (3, 1, 5)]),
  (486, 463, [(2, 152, 3), (3, 1, 5)]),
  (490, 463, [(2, 151, 3), (3, 2, 5)]),
  (494, 465, [(2, 151, 3), (3, 2, 5)]),
  (498, 465, [(2, 150, 3), (3, 3, 5)]),
  (502, 467, [(2, 149, 3), (3, 1, 4), (3, 3, 5)]),
  (507, 468, [(2, 148, 3), (3, 2, 4), (3, 3, 5)]),
  (512, 469, [(2, 147, 3), (3, 2, 4), (3, 4, 5)]),
  (517, 470, [(2, 146, 3), (3, 3, 4), (3, 4, 5)]),
  (522, 473, [(2, 146, 3), (3, 3, 4), (3, 4, 5)]),
  (527, 474, [(2, 145, 3), (3, 4, 4), (3, 4, 5)]),
  (532, 475, [(2, 143, 3), (3, 5, 4), (3, 5, 5)]),
  (537, 476, [(2, 142, 3), (3, 6, 4), (3, 5, 5)]),
  (542, 479, [(2, 142, 3), (3, 6, 4), (3, 5, 5)]),
  (547, 480, [(2, 140, 3), (3, 7, 4), (3, 6, 5)]),
  (552, 481, [(2, 139, 3), (3, 8, 4), (3, 6, 5)]),
  (557, 482, [(2, 138, 3), (3, 8, 4), (3, 7, 5)]),
  (562, 483, [(2, 136, 3), (3, 10, 4), (3, 7, 5)]),
  (567, 486, [(2, 136, 3), (3, 10, 4), (3, 7, 5)]),
  (572, 487, [(2, 134, 3), (3, 11, 4), (3, 8, 5)]),
  (577, 488, [(2, 133, 3), (3, 12, 4), (3, 8, 5)]),
  (582, 491, [(2, 133, 3), (3, 12, 4), (3, 8, 5)]),
  (587, 492, [(2, 131, 3), (3, 14, 4), (3, 8, 5)]),
  (592, 493, [(2, 130, 3), (3, 14, 4), (3, 9, 5)]),
  (597, 494, [(2, 128, 3), (3, 15, 4), (3, 10, 5)]),
  (602, 495, [(2, 127, 3), (3, 16, 4), (3, 10, 5)]),
  (608, 499, [(2, 127, 3), (3, 17, 4), (3, 9, 5)]),
  (614, 499, [(2, 124, 3), (3, 18, 4), (3, 11, 5)]),
  (620, 501, [(2, 123, 3), (3, 19, 4), (3, 11, 5)]),
  (626, 503, [(2, 122, 3), (3, 20, 4), (3, 11, 5)]),
  (632, 505, [(2, 120, 3), (3, 21, 4), (3, 12, 5)]),
  (638, 507, [(2, 119, 3), (3, 22, 4), (3, 12, 5)]),
  (644, 509, [(2, 118, 3), (3, 23, 4), (3, 12, 5)]),
  (650, 511, [(2, 117, 3), (3, 23, 4), (3, 13, 5)]),
  (656, 513, [(2, 116, 3), (3, 24, 4), (3, 13, 5)]),
  (662, 513, [(2, 113, 3), (3, 26, 4), (3, 14, 5)]),
  (668, 515, [(2, 112, 3), (3, 26, 4), (3, 15, 5)]),
  (674, 517, [(2, 110, 3), (3, 28, 4), (3, 15, 5)]),
  (680, 519, [(2, 109, 3), (3, 29, 4), (3, 15, 5)]),
  (686, 521, [(2, 108, 3), (3, 29, 4), (3, 16, 5)]),
  (692, 523, [(2, 107, 3), (3, 30, 4), (3, 16, 5)]),
  (698, 525, [(2, 106, 3), (3, 31, 4), (3, 16, 5)]),
  (704, 527, [(2, 105, 3), (3, 32, 4), (3, 16, 5)]),
  (711, 528, [(2, 103, 3), (3, 33, 4), (3, 17, 5)]),
  (718, 531, [(2, 102, 3), (3, 34, 4), (3, 17, 5)]),
  (725, 532, [(2, 100, 3), (3, 35, 4), (3, 18, 5)]),
  (732, 535, [(2, 99, 3), (3, 36, 4), (3, 18, 5)]),
  (739, 536, [(2, 97, 3), (3, 37, 4), (3, 19, 5)]),
  (746, 537, [(2, 95, 3), (3, 38, 4), (3, 20, 5)]),
  (753, 540, [(2, 94, 3), (3, 39, 4), (3, 20, 5)]),
  (760, 541, [(2, 92, 3), (3, 40, 4), (3, 21, 5)]),
  (767, 544, [(2, 91, 3), (3, 41, 4), (3, 21, 5)]),
  (774, 545, [(2, 89, 3), (3, 42, 4), (3, 22, 5)]),
  (781, 548, [(2, 89, 3), (3, 42, 4), (3, 22, 5)]),
  (788, 549, [(2, 87, 3), (3, 43, 4), (3, 22, 5), (4, 1, 6)]),
  (795, 552, [(2, 86, 3), (3, 44, 4), (3, 23, 5)]),
  (802, 553, [(2, 84, 3), (3, 45, 4), (3, 23, 5), (4, 1, 6)]),
  (810, 555, [(2, 83, 3), (3, 45, 4), (3, 24, 5), (4, 1, 6)]),
  (818, 557, [(2, 81, 3), (3, 47, 4), (3, 24, 5), (4, 1, 6)]),
  (826, 559, [(2, 80, 3), (3, 47, 4), (3, 25, 5), (4, 1, 6)]),
  (834, 561, [(2, 79, 3), (3, 48, 4), (3, 25, 5), (4, 1, 6)]),
  (842, 563, [(2, 77, 3), (3, 49, 4), (3, 26, 5), (4, 1, 6)]),
  (850, 567, [(2, 77, 3), (3, 49, 4), (3, 26, 5), (4, 1, 6)]),
  (858, 569, [(2, 75, 3), (3, 51, 4), (3, 26, 5), (4, 1, 6)]),
  (866, 571, [(2, 74, 3), (3, 51, 4), (3, 27, 5), (4, 1, 6)]),
  (874, 571, [(2, 72, 3), (3, 52, 4), (3, 27, 5), (4, 2, 6)]),
  (882, 573, [(2, 71, 3), (3, 52, 4), (3, 28, 5), (4, 2, 6)]),
  (890, 575, [(2, 70, 3), (3, 53, 4), (3, 28, 5), (4, 2, 6)]),
  (898, 577, [(2, 68, 3), (3, 54, 4), (3, 29, 5), (4, 2, 6)]),
  (906, 579, [(2, 67, 3), (3, 54, 4), (3, 30, 5), (4, 2, 6)]),
  (915, 582, [(2, 66, 3), (3, 55, 4), (3, 30, 5), (4, 2, 6)]),
  (924, 583, [(2, 65, 3), (3, 55, 4), (3, 31, 5), (4, 2, 6)]),
  (933, 586, [(2, 64, 3), (3, 56, 4), (3, 31, 5), (4, 2, 6)]),
  (942, 587, [(2, 62, 3), (3, 57, 4), (3, 31, 5), (4, 3, 6)]),
  (951, 590, [(2, 61, 3), (3, 57, 4), (3, 33, 5), (4, 2, 6)]),
  (960, 591, [(2, 60, 3), (3, 57, 4), (3, 33, 5), (4, 3, 6)]),
  (969, 594, [(2, 59, 3), (3, 58, 4), (3, 33, 5), (4, 3, 6)]),
  (978, 595, [(2, 58, 3), (3, 58, 4), (3, 34, 5), (4, 3, 6)]),
  (987, 598, [(2, 57, 3), (3, 59, 4), (3, 34, 5), (4, 3, 6)]),
  (996, 599, [(2, 56, 3), (3, 59, 4), (3, 35, 5), (4, 3, 6)]),
  (1005, 602, [(2, 55, 3), (3, 60, 4), (3, 35, 5), (4, 3, 6)]),
  (1015, 604, [(2, 54, 3), (3, 60, 4), (3, 36, 5), (4, 3, 6)]),
  (1025, 606, [(2, 53, 3), (3, 60, 4), (3, 37, 5), (4, 3, 6)]),
  (1035, 608, [(2, 52, 3), (3, 60, 4), (3, 38, 5), (4, 3, 6)]),
  (1045, 608, [(2, 50, 3), (3, 61, 4), (3, 38, 5), (4, 4, 6)]),
  (1055, 610, [(2, 49, 3), (3, 61, 4), (3, 39, 5), (4, 4, 6)]),
  (1065, 612, [(2, 48, 3), (3, 61, 4), (3, 40, 5), (4, 4, 6)]),
  (1075, 616, [(2, 48, 3), (3, 61, 4), (3, 40, 5), (4, 4, 6)]),
  (1085, 616, [(2, 46, 3), (3, 62, 4), (3, 41, 5), (4, 4, 6)]),
  (1095, 618, [(2, 45, 3), (3, 62, 4), (3, 42, 5), (4, 4, 6)]),
  (1105, 620, [(2, 44, 3), (3, 62, 4), (3, 42, 5), (4, 5, 6)]),
  (1116, 623, [(2, 44, 3), (3, 62, 4), (3, 43, 5), (4, 4, 6)]),
  (1127, 624, [(2, 43, 3), (3, 62, 4), (3, 43, 5), (4, 5, 6)]),
  (1138, 627, [(2, 42, 3), (3, 62, 4), (3, 44, 5), (4, 5, 6)]),
  (1149, 628, [(2, 41, 3), (3, 62, 4), (3, 45, 5), (4, 5, 6)]),
  (1160, 629, [(2, 40, 3), (3, 62, 4), (3, 45, 5), (4, 6, 6)]),
  (1171, 632, [(2, 39, 3), (3, 62, 4), (3, 47, 5), (4, 5, 6)]),
  (1182, 633, [(2, 38, 3), (3, 62, 4), (3, 47, 5), (4, 6, 6)]),
  (1193, 636, [(2, 38, 3), (3, 62, 4), (3, 48, 5), (4, 5, 6)]),
  (1204, 637, [(2, 37, 3), (3, 61, 4), (3, 49, 5), (4, 6, 6)]),
  (1216, 639, [(2, 36, 3), (3, 61, 4), (3, 50, 5), (4, 6, 6)]),
  (1228, 641, [(2, 35, 3), (3, 61, 4), (3, 51, 5), (4, 6, 6)]),
  (1240, 643, [(2, 35, 3), (3, 61, 4), (3, 51, 5), (4, 6, 6)]),
  (1252, 645, [(2, 34, 3), (3, 61, 4), (3, 52, 5), (4, 6, 6)]),
  (1264, 647, [(2, 33, 3), (3, 61, 4), (3, 53, 5), (4, 6, 6)]),
  (1276, 649, [(2, 33, 3), (3, 60, 4), (3, 53, 5), (4, 7, 6)]),
  (1288, 649, [(2, 32, 3), (3, 59, 4), (3, 55, 5), (4, 7, 6)]),
  (1300, 651, [(2, 31, 3), (3, 59, 4), (3, 56, 5), (4, 7, 6)]),
  (1313, 654, [(2, 31, 3), (3, 59, 4), (3, 56, 5), (4, 7, 6)]),
  (1326, 655, [(2, 30, 3), (3, 58, 4), (3, 57, 5), (4, 8, 6)]),
  (1339, 658, [(2, 30, 3), (3, 58, 4), (3, 57, 5), (4, 8, 6)]),
  (1352, 659, [(2, 29, 3), (3, 57, 4), (3, 59, 5), (4, 8, 6)]),
  (1365, 660, [(2, 28, 3), (3, 57, 4), (3, 60, 5), (4, 8, 6)]),
  (1378, 663, [(2, 28, 3), (3, 56, 4), (3, 61, 5), (4, 8, 6)]),
  (1391, 664, [(2, 27, 3), (3, 56, 4), (3, 62, 5), (4, 8, 6)]),
  (1404, 667, [(2, 27, 3), (3, 55, 4), (3, 62, 5), (4, 9, 6)]),
  (1418, 669, [(2, 26, 3), (3, 55, 4), (3, 64, 5), (4, 8, 6)]),
  (1432, 671, [(2, 26, 3), (3, 54, 4), (3, 64, 5), (4, 9, 6)]),
  (1446, 671, [(2, 25, 3), (3, 53, 4), (3, 66, 5), (4, 9, 6)]),
  (1460, 673, [(2, 25, 3), (3, 52, 4), (3, 66, 5), (4, 10, 6)]),
  (1474, 675, [(2, 24, 3), (3, 52, 4), (3, 67, 5), (4, 10, 6)]),
  (1488, 677, [(2, 24, 3), (3, 51, 4), (3, 68, 5), (4, 10, 6)]),
  (1502, 679, [(2, 23, 3), (3, 50, 4), (3, 70, 5), (4, 10, 6)]),
  (1517, 682, [(2, 23, 3), (3, 50, 4), (3, 70, 5), (4, 10, 6)]),
  (1532, 683, [(2, 23, 3), (3, 48, 4), (3, 71, 5), (4, 11, 6)]),
  (1547, 686, [(2, 22, 3), (3, 48, 4), (3, 73, 5), (4, 10, 6)]),
  (1562, 687, [(2, 22, 3), (3, 47, 4), (3, 73, 5), (4, 11, 6)]),
  (1577, 688, [(2, 21, 3), (3, 46, 4), (3, 75, 5), (4, 11, 6)])]

theorem small156 : smallOK 156 1572 certs156 = true := by decide +kernel

/-- The certificates for `t = 157`. -/
def certs157 : List Cert := [
  (155, 154, [(1, 154, 1)]),
  (156, 155, [(1, 154, 1)]),
  (157, 156, [(1, 154, 1)]),
  (158, 157, [(1, 154, 1)]),
  (159, 158, [(1, 154, 1)]),
  (160, 159, [(1, 154, 1)]),
  (161, 160, [(1, 154, 1)]),
  (162, 161, [(1, 154, 1)]),
  (163, 162, [(1, 154, 1)]),
  (164, 163, [(1, 154, 1)]),
  (165, 164, [(1, 154, 1)]),
  (166, 165, [(1, 154, 1)]),
  (167, 166, [(1, 154, 1)]),
  (168, 167, [(1, 154, 1)]),
  (169, 168, [(1, 154, 1)]),
  (170, 169, [(1, 154, 1)]),
  (171, 170, [(1, 154, 1)]),
  (172, 171, [(1, 154, 1)]),
  (173, 172, [(1, 154, 1)]),
  (174, 173, [(1, 154, 1)]),
  (175, 174, [(1, 154, 1)]),
  (176, 175, [(1, 154, 1)]),
  (177, 176, [(1, 154, 1)]),
  (178, 177, [(1, 154, 1)]),
  (179, 178, [(1, 154, 1)]),
  (180, 179, [(1, 154, 1)]),
  (181, 180, [(1, 154, 1)]),
  (182, 181, [(1, 154, 1)]),
  (183, 182, [(1, 154, 1)]),
  (184, 183, [(1, 154, 1)]),
  (185, 184, [(1, 154, 1)]),
  (186, 185, [(1, 154, 1)]),
  (187, 186, [(1, 154, 1)]),
  (188, 187, [(1, 154, 1)]),
  (189, 188, [(1, 154, 1)]),
  (190, 189, [(1, 154, 1)]),
  (191, 190, [(1, 154, 1)]),
  (192, 191, [(1, 154, 1)]),
  (193, 192, [(1, 154, 1)]),
  (194, 193, [(1, 154, 1)]),
  (195, 194, [(1, 154, 1)]),
  (196, 195, [(1, 154, 1)]),
  (197, 196, [(1, 154, 1)]),
  (198, 197, [(1, 154, 1)]),
  (199, 198, [(1, 154, 1)]),
  (200, 199, [(1, 154, 1)]),
  (202, 201, [(1, 154, 1)]),
  (204, 203, [(1, 154, 1)]),
  (206, 205, [(1, 154, 1)]),
  (208, 207, [(1, 154, 1)]),
  (210, 209, [(1, 154, 1)]),
  (212, 211, [(1, 154, 1)]),
  (214, 213, [(1, 154, 1)]),
  (216, 215, [(1, 154, 1)]),
  (218, 217, [(1, 154, 1)]),
  (220, 219, [(1, 154, 1)]),
  (222, 221, [(1, 154, 1)]),
  (224, 223, [(1, 154, 1)]),
  (226, 225, [(1, 154, 1)]),
  (228, 227, [(1, 154, 1)]),
  (230, 229, [(1, 154, 1)]),
  (232, 231, [(1, 154, 1)]),
  (234, 233, [(1, 154, 1)]),
  (236, 235, [(1, 154, 1)]),
  (238, 237, [(1, 154, 1)]),
  (240, 239, [(1, 154, 1)]),
  (242, 241, [(1, 154, 1)]),
  (244, 243, [(1, 154, 1)]),
  (246, 245, [(1, 154, 1)]),
  (248, 247, [(1, 154, 1)]),
  (250, 249, [(1, 154, 1)]),
  (252, 251, [(1, 154, 1)]),
  (254, 253, [(1, 154, 1)]),
  (256, 255, [(1, 154, 1)]),
  (258, 257, [(1, 154, 1)]),
  (260, 259, [(1, 154, 1)]),
  (262, 261, [(1, 154, 1)]),
  (264, 263, [(1, 154, 1)]),
  (266, 265, [(1, 154, 1)]),
  (268, 267, [(1, 154, 1)]),
  (270, 269, [(1, 154, 1)]),
  (272, 271, [(1, 154, 1)]),
  (274, 273, [(1, 154, 1)]),
  (276, 275, [(1, 154, 1)]),
  (278, 277, [(1, 154, 1)]),
  (280, 279, [(1, 154, 1)]),
  (282, 281, [(1, 154, 1)]),
  (284, 283, [(1, 154, 1)]),
  (286, 285, [(1, 154, 1)]),
  (288, 287, [(1, 154, 1)]),
  (290, 289, [(1, 154, 1)]),
  (292, 291, [(1, 154, 1)]),
  (294, 293, [(1, 154, 1)]),
  (296, 295, [(1, 154, 1)]),
  (298, 297, [(1, 154, 1)]),
  (300, 299, [(1, 154, 1)]),
  (303, 302, [(1, 154, 1)]),
  (306, 305, [(1, 154, 1)]),
  (309, 308, [(1, 154, 1)]),
  (312, 311, [(1, 154, 1)]),
  (315, 314, [(1, 154, 1)]),
  (318, 317, [(1, 154, 1)]),
  (321, 320, [(1, 154, 1)]),
  (324, 323, [(1, 154, 1)]),
  (327, 326, [(1, 154, 1)]),
  (330, 329, [(1, 154, 1)]),
  (333, 332, [(1, 154, 1)]),
  (336, 335, [(1, 154, 1)]),
  (339, 336, [(1, 68, 1), (2, 81, 3), (3, 4, 4), (4, 1, 5)]),
  (342, 339, [(1, 69, 1), (2, 82, 3), (3, 3, 4)]),
  (345, 342, [(1, 69, 1), (2, 83, 3), (3, 2, 4)]),
  (348, 345, [(1, 70, 1), (2, 84, 3)]),
  (351, 348, [(1, 71, 1), (2, 83, 3)]),
  (354, 351, [(1, 71, 1), (2, 83, 3)]),
  (357, 354, [(1, 72, 1), (2, 82, 3)]),
  (360, 357, [(1, 72, 1), (2, 82, 3)]),
  (363, 360, [(1, 73, 1), (2, 81, 3)]),
  (366, 363, [(1, 74, 1), (2, 80, 3)]),
  (369, 366, [(1, 74, 1), (2, 80, 3)]),
  (372, 369, [(1, 75, 1), (2, 79, 3)]),
  (375, 372, [(1, 75, 1), (2, 79, 3)]),
  (378, 375, [(1, 76, 1), (2, 78, 3)]),
  (381, 378, [(1, 77, 1), (2, 77, 3)]),
  (384, 381, [(1, 77, 1), (2, 77, 3)]),
  (387, 384, [(1, 78, 1), (2, 76, 3)]),
  (390, 387, [(1, 78, 1), (2, 76, 3)]),
  (393, 388, [(1, 44, 1), (2, 102, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (396, 391, [(1, 44, 1), (2, 103, 3), (3, 6, 4), (4, 1, 5)]),
  (399, 394, [(1, 45, 1), (2, 103, 3), (3, 6, 4)]),
  (402, 397, [(1, 45, 1), (2, 104, 3), (3, 5, 4)]),
  (406, 401, [(1, 46, 1), (2, 105, 3), (3, 3, 4)]),
  (410, 405, [(1, 46, 1), (2, 106, 3), (3, 2, 4)]),
  (414, 409, [(1, 46, 1), (2, 108, 3)]),
  (418, 413, [(1, 47, 1), (2, 107, 3)]),
  (422, 415, [(1, 33, 1), (2, 110, 3), (3, 8, 4), (4, 2, 5), (6, 1, 8)]),
  (426, 419, [(1, 33, 1), (2, 112, 3), (3, 7, 4), (4, 2, 5)]),
  (430, 423, [(1, 34, 1), (2, 112, 3), (3, 8, 4)]),
  (434, 427, [(1, 34, 1), (2, 114, 3), (3, 6, 4)]),
  (438, 431, [(1, 34, 1), (2, 115, 3), (3, 5, 4)]),
  (442, 433, [(1, 26, 1), (2, 116, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (446, 437, [(1, 27, 1), (2, 116, 3), (3, 9, 4), (4, 2, 5)]),
  (450, 441, [(1, 27, 1), (2, 117, 3), (3, 9, 4), (4, 1, 5)]),
  (454, 445, [(1, 27, 1), (2, 119, 3), (3, 8, 4)]),
  (458, 447, [(1, 22, 1), (2, 119, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (462, 451, [(1, 22, 1), (2, 120, 3), (3, 9, 4), (4, 3, 5)]),
  (466, 455, [(1, 23, 1), (2, 120, 3), (3, 10, 4), (4, 1, 5)]),
  (470, 457, [(1, 19, 1), (2, 121, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (474, 461, [(1, 19, 1), (2, 122, 3), (3, 10, 4), (4, 3, 5)]),
  (478, 463, [(1, 17, 1), (2, 121, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (482, 465, [(2, 154, 3)]),
  (486, 465, [(2, 153, 3), (3, 1, 5)]),
  (490, 467, [(2, 153, 3), (3, 1, 5)]),
  (494, 467, [(2, 152, 3), (3, 2, 5)]),
  (498, 469, [(2, 152, 3), (3, 2, 5)]),
  (502, 469, [(2, 151, 3), (3, 1, 4), (3, 2, 5)]),
  (507, 470, [(2, 150, 3), (3, 1, 4), (3, 3, 5)]),
  (512, 471, [(2, 149, 3), (3, 2, 4), (3, 3, 5)]),
  (517, 474, [(2, 149, 3), (3, 2, 4), (3, 3, 5)]),
  (522, 475, [(2, 147, 3), (3, 3, 4), (3, 4, 5)]),
  (527, 476, [(2, 146, 3), (3, 4, 4), (3, 4, 5)]),
  (532, 477, [(2, 145, 3), (3, 4, 4), (3, 5, 5)]),
  (537, 478, [(2, 143, 3), (3, 6, 4), (3, 5, 5)]),
  (542, 481, [(2, 144, 3), (3, 5, 4), (3, 5, 5)]),
  (547, 482, [(2, 142, 3), (3, 7, 4), (3, 5, 5)]),
  (552, 483, [(2, 141, 3), (3, 7, 4), (3, 6, 5)]),
  (557, 484, [(2, 139, 3), (3, 8, 4), (3, 7, 5)]),
  (562, 485, [(2, 138, 3), (3, 9, 4), (3, 7, 5)]),
  (567, 488, [(2, 138, 3), (3, 9, 4), (3, 7, 5)]),
  (572, 489, [(2, 136, 3), (3, 11, 4), (3, 7, 5)]),
  (577, 490, [(2, 135, 3), (3, 11, 4), (3, 8, 5)]),
  (582, 493, [(2, 135, 3), (3, 12, 4), (3, 7, 5)]),
  (587, 494, [(2, 133, 3), (3, 13, 4), (3, 8, 5)]),
  (592, 495, [(2, 131, 3), (3, 14, 4), (3, 9, 5)]),
  (597, 496, [(2, 130, 3), (3, 15, 4), (3, 9, 5)]),
  (602, 499, [(2, 130, 3), (3, 15, 4), (3, 9, 5)]),
  (608, 499, [(2, 127, 3), (3, 17, 4), (3, 10, 5)]),
  (614, 501, [(2, 126, 3), (3, 17, 4), (3, 11, 5)]),
  (620, 503, [(2, 124, 3), (3, 19, 4), (3, 11, 5)]),
  (626, 505, [(2, 123, 3), (3, 20, 4), (3, 11, 5)]),
  (632, 507, [(2, 122, 3), (3, 20, 4), (3, 12, 5)]),
  (638, 509, [(2, 121, 3), (3, 21, 4), (3, 12, 5)]),
  (644, 511, [(2, 119, 3), (3, 23, 4), (3, 12, 5)]),
  (650, 513, [(2, 118, 3), (3, 23, 4), (3, 13, 5)]),
  (656, 515, [(2, 117, 3), (3, 24, 4), (3, 13, 5)]),
  (662, 517, [(2, 116, 3), (3, 25, 4), (3, 13, 5)]),
  (668, 519, [(2, 115, 3), (3, 26, 4), (3, 13, 5)]),
  (674, 519, [(2, 112, 3), (3, 27, 4), (3, 15, 5)]),
  (680, 521, [(2, 111, 3), (3, 28, 4), (3, 15, 5)]),
  (686, 523, [(2, 110, 3), (3, 29, 4), (3, 15, 5)]),
  (692, 525, [(2, 108, 3), (3, 30, 4), (3, 16, 5)]),
  (698, 527, [(2, 107, 3), (3, 31, 4), (3, 16, 5)]),
  (704, 529, [(2, 106, 3), (3, 32, 4), (3, 16, 5)]),
  (711, 530, [(2, 104, 3), (3, 33, 4), (3, 17, 5)]),
  (718, 533, [(2, 103, 3), (3, 34, 4), (3, 17, 5)]),
  (725, 534, [(2, 101, 3), (3, 35, 4), (3, 18, 5)]),
  (732, 537, [(2, 100, 3), (3, 36, 4), (3, 18, 5)]),
  (739, 538, [(2, 98, 3), (3, 37, 4), (3, 19, 5)]),
  (746, 541, [(2, 97, 3), (3, 38, 4), (3, 19, 5)]),
  (753, 542, [(2, 95, 3), (3, 39, 4), (3, 20, 5)]),
  (760, 545, [(2, 94, 3), (3, 40, 4), (3, 20, 5)]),
  (767, 546, [(2, 92, 3), (3, 41, 4), (3, 21, 5)]),
  (774, 549, [(2, 92, 3), (3, 41, 4), (3, 21, 5)]),
  (781, 550, [(2, 90, 3), (3, 42, 4), (3, 22, 5)]),
  (788, 553, [(2, 89, 3), (3, 43, 4), (3, 22, 5)]),
  (795, 554, [(2, 87, 3), (3, 44, 4), (3, 23, 5)]),
  (802, 557, [(2, 87, 3), (3, 44, 4), (3, 23, 5)]),
  (810, 559, [(2, 85, 3), (3, 45, 4), (3, 24, 5)]),
  (818, 561, [(2, 84, 3), (3, 46, 4), (3, 24, 5)]),
  (826, 563, [(2, 82, 3), (3, 47, 4), (3, 25, 5)]),
  (834, 563, [(2, 80, 3), (3, 48, 4), (3, 25, 5), (4, 1, 6)]),
  (842, 567, [(2, 79, 3), (3, 49, 4), (3, 25, 5), (4, 1, 6)]),
  (850, 569, [(2, 78, 3), (3, 49, 4), (3, 26, 5), (4, 1, 6)]),
  (858, 571, [(2, 77, 3), (3, 50, 4), (3, 26, 5), (4, 1, 6)]),
  (866, 573, [(2, 75, 3), (3, 51, 4), (3, 27, 5), (4, 1, 6)]),
  (874, 575, [(2, 74, 3), (3, 52, 4), (3, 27, 5), (4, 1, 6)]),
  (882, 577, [(2, 73, 3), (3, 52, 4), (3, 28, 5), (4, 1, 6)]),
  (890, 577, [(2, 71, 3), (3, 53, 4), (3, 28, 5), (4, 2, 6)]),
  (898, 581, [(2, 70, 3), (3, 54, 4), (3, 29, 5), (4, 1, 6)]),
  (906, 583, [(2, 69, 3), (3, 54, 4), (3, 29, 5), (4, 2, 6)]),
  (915, 584, [(2, 67, 3), (3, 55, 4), (3, 30, 5), (4, 2, 6)]),
  (924, 587, [(2, 66, 3), (3, 56, 4), (3, 30, 5), (4, 2, 6)]),
  (933, 588, [(2, 65, 3), (3, 56, 4), (3, 31, 5), (4, 2, 6)]),
  (942, 591, [(2, 64, 3), (3, 57, 4), (3, 31, 5), (4, 2, 6)]),
  (951, 592, [(2, 62, 3), (3, 57, 4), (3, 32, 5), (4, 3, 6)]),
  (960, 595, [(2, 61, 3), (3, 58, 4), (3, 33, 5), (4, 2, 6)]),
  (969, 596, [(2, 60, 3), (3, 58, 4), (3, 33, 5), (4, 3, 6)]),
  (978, 599, [(2, 59, 3), (3, 59, 4), (3, 33, 5), (4, 3, 6)]),
  (987, 600, [(2, 58, 3), (3, 59, 4), (3, 34, 5), (4, 3, 6)]),
  (996, 601, [(2, 56, 3), (3, 60, 4), (3, 35, 5), (4, 3, 6)]),
  (1005, 604, [(2, 56, 3), (3, 60, 4), (3, 35, 5), (4, 3, 6)]),
  (1015, 606, [(2, 54, 3), (3, 61, 4), (3, 36, 5), (4, 3, 6)]),
  (1025, 608, [(2, 53, 3), (3, 61, 4), (3, 37, 5), (4, 3, 6)]),
  (1035, 610, [(2, 52, 3), (3, 61, 4), (3, 37, 5), (4, 4, 6)]),
  (1045, 612, [(2, 51, 3), (3, 61, 4), (3, 38, 5), (4, 4, 6)]),
  (1055, 614, [(2, 50, 3), (3, 62, 4), (3, 38, 5), (4, 4, 6)]),
  (1065, 616, [(2, 49, 3), (3, 62, 4), (3, 39, 5), (4, 4, 6)]),
  (1075, 618, [(2, 48, 3), (3, 62, 4), (3, 40, 5), (4, 4, 6)]),
  (1085, 620, [(2, 47, 3), (3, 62, 4), (3, 41, 5), (4, 4, 6)]),
  (1095, 622, [(2, 46, 3), (3, 63, 4), (3, 41, 5), (4, 4, 6)]),
  (1105, 624, [(2, 46, 3), (3, 62, 4), (3, 42, 5), (4, 4, 6)]),
  (1116, 625, [(2, 44, 3), (3, 63, 4), (3, 42, 5), (4, 5, 6)]),
  (1127, 628, [(2, 44, 3), (3, 62, 4), (3, 43, 5), (4, 5, 6)]),
  (1138, 629, [(2, 42, 3), (3, 63, 4), (3, 44, 5), (4, 5, 6)]),
  (1149, 630, [(2, 41, 3), (3, 63, 4), (3, 45, 5), (4, 5, 6)]),
  (1160, 633, [(2, 41, 3), (3, 62, 4), (3, 46, 5), (4, 5, 6)]),
  (1171, 634, [(2, 40, 3), (3, 62, 4), (3, 46, 5), (4, 6, 6)]),
  (1182, 637, [(2, 39, 3), (3, 63, 4), (3, 47, 5), (4, 5, 6)]),
  (1193, 638, [(2, 38, 3), (3, 62, 4), (3, 48, 5), (4, 6, 6)]),
  (1204, 641, [(2, 38, 3), (3, 62, 4), (3, 48, 5), (4, 6, 6)]),
  (1216, 643, [(2, 37, 3), (3, 62, 4), (3, 49, 5), (4, 6, 6)]),
  (1228, 645, [(2, 36, 3), (3, 62, 4), (3, 50, 5), (4, 6, 6)]),
  (1240, 647, [(2, 35, 3), (3, 62, 4), (3, 51, 5), (4, 6, 6)]),
  (1252, 649, [(2, 35, 3), (3, 61, 4), (3, 52, 5), (4, 6, 6)]),
  (1264, 649, [(2, 34, 3), (3, 61, 4), (3, 52, 5), (4, 7, 6)]),
  (1276, 651, [(2, 33, 3), (3, 61, 4), (3, 53, 5), (4, 7, 6)]),
  (1288, 653, [(2, 33, 3), (3, 60, 4), (3, 54, 5), (4, 7, 6)]),
  (1300, 655, [(2, 32, 3), (3, 60, 4), (3, 55, 5), (4, 7, 6)]),
  (1313, 658, [(2, 31, 3), (3, 60, 4), (3, 56, 5), (4, 7, 6)]),
  (1326, 659, [(2, 31, 3), (3, 59, 4), (3, 56, 5), (4, 8, 6)]),
  (1339, 660, [(2, 30, 3), (3, 58, 4), (3, 58, 5), (4, 8, 6)]),
  (1352, 663, [(2, 29, 3), (3, 59, 4), (3, 59, 5), (4, 7, 6)]),
  (1365, 664, [(2, 29, 3), (3, 57, 4), (3, 60, 5), (4, 8, 6)]),
  (1378, 667, [(2, 28, 3), (3, 58, 4), (3, 60, 5), (4, 8, 6)]),
  (1391, 668, [(2, 28, 3), (3, 56, 4), (3, 61, 5), (4, 9, 6)]),
  (1404, 669, [(2, 27, 3), (3, 56, 4), (3, 62, 5), (4, 9, 6)]),
  (1418, 671, [(2, 27, 3), (3, 55, 4), (3, 63, 5), (4, 9, 6)]),
  (1432, 673, [(2, 26, 3), (3, 55, 4), (3, 64, 5), (4, 9, 6)]),
  (1446, 675, [(2, 26, 3), (3, 54, 4), (3, 64, 5), (4, 10, 6)]),
  (1460, 677, [(2, 25, 3), (3, 53, 4), (3, 67, 5), (4, 9, 6)]),
  (1474, 679, [(2, 25, 3), (3, 52, 4), (3, 67, 5), (4, 10, 6)]),
  (1488, 681, [(2, 24, 3), (3, 52, 4), (3, 68, 5), (4, 10, 6)]),
  (1502, 683, [(2, 24, 3), (3, 51, 4), (3, 69, 5), (4, 10, 6)]),
  (1517, 684, [(2, 23, 3), (3, 50, 4), (3, 71, 5), (4, 10, 6)]),
  (1532, 687, [(2, 23, 3), (3, 50, 4), (3, 71, 5), (4, 10, 6)]),
  (1547, 688, [(2, 22, 3), (3, 49, 4), (3, 73, 5), (4, 10, 6)]),
  (1562, 691, [(2, 22, 3), (3, 48, 4), (3, 73, 5), (4, 11, 6)]),
  (1577, 692, [(2, 22, 3), (3, 47, 4), (3, 73, 5), (4, 12, 6)]),
  (1592, 695, [(2, 21, 3), (3, 47, 4), (3, 75, 5), (4, 11, 6)])]

theorem small157 : smallOK 157 1584 certs157 = true := by decide +kernel

/-- The certificates for `t = 158`. -/
def certs158 : List Cert := [
  (156, 155, [(1, 155, 1)]),
  (157, 156, [(1, 155, 1)]),
  (158, 157, [(1, 155, 1)]),
  (159, 158, [(1, 155, 1)]),
  (160, 159, [(1, 155, 1)]),
  (161, 160, [(1, 155, 1)]),
  (162, 161, [(1, 155, 1)]),
  (163, 162, [(1, 155, 1)]),
  (164, 163, [(1, 155, 1)]),
  (165, 164, [(1, 155, 1)]),
  (166, 165, [(1, 155, 1)]),
  (167, 166, [(1, 155, 1)]),
  (168, 167, [(1, 155, 1)]),
  (169, 168, [(1, 155, 1)]),
  (170, 169, [(1, 155, 1)]),
  (171, 170, [(1, 155, 1)]),
  (172, 171, [(1, 155, 1)]),
  (173, 172, [(1, 155, 1)]),
  (174, 173, [(1, 155, 1)]),
  (175, 174, [(1, 155, 1)]),
  (176, 175, [(1, 155, 1)]),
  (177, 176, [(1, 155, 1)]),
  (178, 177, [(1, 155, 1)]),
  (179, 178, [(1, 155, 1)]),
  (180, 179, [(1, 155, 1)]),
  (181, 180, [(1, 155, 1)]),
  (182, 181, [(1, 155, 1)]),
  (183, 182, [(1, 155, 1)]),
  (184, 183, [(1, 155, 1)]),
  (185, 184, [(1, 155, 1)]),
  (186, 185, [(1, 155, 1)]),
  (187, 186, [(1, 155, 1)]),
  (188, 187, [(1, 155, 1)]),
  (189, 188, [(1, 155, 1)]),
  (190, 189, [(1, 155, 1)]),
  (191, 190, [(1, 155, 1)]),
  (192, 191, [(1, 155, 1)]),
  (193, 192, [(1, 155, 1)]),
  (194, 193, [(1, 155, 1)]),
  (195, 194, [(1, 155, 1)]),
  (196, 195, [(1, 155, 1)]),
  (197, 196, [(1, 155, 1)]),
  (198, 197, [(1, 155, 1)]),
  (199, 198, [(1, 155, 1)]),
  (200, 199, [(1, 155, 1)]),
  (202, 201, [(1, 155, 1)]),
  (204, 203, [(1, 155, 1)]),
  (206, 205, [(1, 155, 1)]),
  (208, 207, [(1, 155, 1)]),
  (210, 209, [(1, 155, 1)]),
  (212, 211, [(1, 155, 1)]),
  (214, 213, [(1, 155, 1)]),
  (216, 215, [(1, 155, 1)]),
  (218, 217, [(1, 155, 1)]),
  (220, 219, [(1, 155, 1)]),
  (222, 221, [(1, 155, 1)]),
  (224, 223, [(1, 155, 1)]),
  (226, 225, [(1, 155, 1)]),
  (228, 227, [(1, 155, 1)]),
  (230, 229, [(1, 155, 1)]),
  (232, 231, [(1, 155, 1)]),
  (234, 233, [(1, 155, 1)]),
  (236, 235, [(1, 155, 1)]),
  (238, 237, [(1, 155, 1)]),
  (240, 239, [(1, 155, 1)]),
  (242, 241, [(1, 155, 1)]),
  (244, 243, [(1, 155, 1)]),
  (246, 245, [(1, 155, 1)]),
  (248, 247, [(1, 155, 1)]),
  (250, 249, [(1, 155, 1)]),
  (252, 251, [(1, 155, 1)]),
  (254, 253, [(1, 155, 1)]),
  (256, 255, [(1, 155, 1)]),
  (258, 257, [(1, 155, 1)]),
  (260, 259, [(1, 155, 1)]),
  (262, 261, [(1, 155, 1)]),
  (264, 263, [(1, 155, 1)]),
  (266, 265, [(1, 155, 1)]),
  (268, 267, [(1, 155, 1)]),
  (270, 269, [(1, 155, 1)]),
  (272, 271, [(1, 155, 1)]),
  (274, 273, [(1, 155, 1)]),
  (276, 275, [(1, 155, 1)]),
  (278, 277, [(1, 155, 1)]),
  (280, 279, [(1, 155, 1)]),
  (282, 281, [(1, 155, 1)]),
  (284, 283, [(1, 155, 1)]),
  (286, 285, [(1, 155, 1)]),
  (288, 287, [(1, 155, 1)]),
  (290, 289, [(1, 155, 1)]),
  (292, 291, [(1, 155, 1)]),
  (294, 293, [(1, 155, 1)]),
  (296, 295, [(1, 155, 1)]),
  (298, 297, [(1, 155, 1)]),
  (300, 299, [(1, 155, 1)]),
  (303, 302, [(1, 155, 1)]),
  (306, 305, [(1, 155, 1)]),
  (309, 308, [(1, 155, 1)]),
  (312, 311, [(1, 155, 1)]),
  (315, 314, [(1, 155, 1)]),
  (318, 317, [(1, 155, 1)]),
  (321, 320, [(1, 155, 1)]),
  (324, 323, [(1, 155, 1)]),
  (327, 326, [(1, 155, 1)]),
  (330, 329, [(1, 155, 1)]),
  (333, 332, [(1, 155, 1)]),
  (336, 335, [(1, 155, 1)]),
  (339, 338, [(1, 155, 1)]),
  (342, 339, [(1, 69, 1), (2, 82, 3), (3, 4, 4)]),
  (345, 342, [(1, 69, 1), (2, 83, 3), (3, 3, 4)]),
  (348, 345, [(1, 70, 1), (2, 84, 3), (3, 1, 4)]),
  (351, 348, [(1, 71, 1), (2, 84, 3)]),
  (354, 351, [(1, 71, 1), (2, 84, 3)]),
  (357, 354, [(1, 72, 1), (2, 83, 3)]),
  (360, 357, [(1, 72, 1), (2, 83, 3)]),
  (363, 360, [(1, 73, 1), (2, 82, 3)]),
  (366, 363, [(1, 74, 1), (2, 81, 3)]),
  (369, 366, [(1, 74, 1), (2, 81, 3)]),
  (372, 369, [(1, 75, 1), (2, 80, 3)]),
  (375, 372, [(1, 75, 1), (2, 80, 3)]),
  (378, 375, [(1, 76, 1), (2, 79, 3)]),
  (381, 378, [(1, 77, 1), (2, 78, 3)]),
  (384, 381, [(1, 77, 1), (2, 78, 3)]),
  (387, 384, [(1, 78, 1), (2, 77, 3)]),
  (390, 387, [(1, 78, 1), (2, 77, 3)]),
  (393, 390, [(1, 79, 1), (2, 76, 3)]),
  (396, 391, [(1, 44, 1), (2, 103, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (399, 394, [(1, 45, 1), (2, 103, 3), (3, 6, 4), (4, 1, 5)]),
  (402, 397, [(1, 45, 1), (2, 104, 3), (3, 6, 4)]),
  (406, 401, [(1, 46, 1), (2, 105, 3), (3, 4, 4)]),
  (410, 405, [(1, 46, 1), (2, 106, 3), (3, 3, 4)]),
  (414, 409, [(1, 46, 1), (2, 108, 3), (3, 1, 4)]),
  (418, 413, [(1, 47, 1), (2, 108, 3)]),
  (422, 417, [(1, 47, 1), (2, 108, 3)]),
  (426, 419, [(1, 33, 1), (2, 112, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (430, 423, [(1, 34, 1), (2, 112, 3), (3, 8, 4), (4, 1, 5)]),
  (434, 427, [(1, 34, 1), (2, 114, 3), (3, 7, 4)]),
  (438, 431, [(1, 34, 1), (2, 115, 3), (3, 6, 4)]),
  (442, 435, [(1, 34, 1), (2, 116, 3), (3, 5, 4)]),
  (446, 437, [(1, 27, 1), (2, 116, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (450, 441, [(1, 27, 1), (2, 117, 3), (3, 9, 4), (4, 2, 5)]),
  (454, 445, [(1, 27, 1), (2, 119, 3), (3, 8, 4), (4, 1, 5)]),
  (458, 447, [(1, 22, 1), (2, 119, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (462, 451, [(1, 22, 1), (2, 120, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (466, 455, [(1, 23, 1), (2, 120, 3), (3, 10, 4), (4, 2, 5)]),
  (470, 457, [(1, 19, 1), (2, 121, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (474, 461, [(1, 19, 1), (2, 122, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (478, 465, [(1, 20, 1), (2, 122, 3), (3, 11, 4), (4, 2, 5)]),
  (482, 467, [(1, 17, 1), (2, 122, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (486, 467, [(2, 154, 3), (3, 1, 5)]),
  (490, 469, [(2, 155, 3)]),
  (494, 469, [(2, 153, 3), (3, 2, 5)]),
  (498, 471, [(2, 154, 3), (3, 1, 5)]),
  (502, 471, [(2, 152, 3), (3, 1, 4), (3, 2, 5)]),
  (507, 472, [(2, 151, 3), (3, 1, 4), (3, 3, 5)]),
  (512, 473, [(2, 150, 3), (3, 2, 4), (3, 3, 5)]),
  (517, 476, [(2, 150, 3), (3, 2, 4), (3, 3, 5)]),
  (522, 477, [(2, 149, 3), (3, 3, 4), (3, 3, 5)]),
  (527, 478, [(2, 148, 3), (3, 3, 4), (3, 4, 5)]),
  (532, 479, [(2, 146, 3), (3, 4, 4), (3, 5, 5)]),
  (537, 480, [(2, 145, 3), (3, 5, 4), (3, 5, 5)]),
  (542, 483, [(2, 145, 3), (3, 5, 4), (3, 5, 5)]),
  (547, 484, [(2, 144, 3), (3, 6, 4), (3, 5, 5)]),
  (552, 485, [(2, 142, 3), (3, 7, 4), (3, 6, 5)]),
  (557, 486, [(2, 141, 3), (3, 8, 4), (3, 6, 5)]),
  (562, 489, [(2, 141, 3), (3, 8, 4), (3, 6, 5)]),
  (567, 490, [(2, 139, 3), (3, 9, 4), (3, 7, 5)]),
  (572, 491, [(2, 138, 3), (3, 10, 4), (3, 7, 5)]),
  (577, 492, [(2, 136, 3), (3, 11, 4), (3, 8, 5)]),
  (582, 493, [(2, 135, 3), (3, 12, 4), (3, 8, 5)]),
  (587, 496, [(2, 135, 3), (3, 12, 4), (3, 8, 5)]),
  (592, 497, [(2, 133, 3), (3, 13, 4), (3, 9, 5)]),
  (597, 498, [(2, 131, 3), (3, 15, 4), (3, 9, 5)]),
  (602, 501, [(2, 131, 3), (3, 15, 4), (3, 9, 5)]),
  (608, 501, [(2, 129, 3), (3, 16, 4), (3, 10, 5)]),
  (614, 505, [(2, 129, 3), (3, 17, 4), (3, 9, 5)]),
  (620, 505, [(2, 126, 3), (3, 18, 4), (3, 11, 5)]),
  (626, 507, [(2, 125, 3), (3, 19, 4), (3, 11, 5)]),
  (632, 509, [(2, 124, 3), (3, 20, 4), (3, 11, 5)]),
  (638, 511, [(2, 122, 3), (3, 21, 4), (3, 12, 5)]),
  (644, 513, [(2, 121, 3), (3, 22, 4), (3, 12, 5)]),
  (650, 515, [(2, 120, 3), (3, 23, 4), (3, 12, 5)]),
  (656, 517, [(2, 119, 3), (3, 23, 4), (3, 13, 5)]),
  (662, 519, [(2, 117, 3), (3, 25, 4), (3, 13, 5)]),
  (668, 519, [(2, 115, 3), (3, 26, 4), (3, 14, 5)]),
  (674, 523, [(2, 115, 3), (3, 26, 4), (3, 14, 5)]),
  (680, 523, [(2, 112, 3), (3, 28, 4), (3, 15, 5)]),
  (686, 525, [(2, 111, 3), (3, 29, 4), (3, 15, 5)]),
  (692, 527, [(2, 110, 3), (3, 29, 4), (3, 16, 5)]),
  (698, 529, [(2, 109, 3), (3, 30, 4), (3, 16, 5)]),
  (704, 531, [(2, 108, 3), (3, 31, 4), (3, 16, 5)]),
  (711, 532, [(2, 105, 3), (3, 33, 4), (3, 17, 5)]),
  (718, 535, [(2, 104, 3), (3, 34, 4), (3, 17, 5)]),
  (725, 536, [(2, 102, 3), (3, 35, 4), (3, 18, 5)]),
  (732, 539, [(2, 101, 3), (3, 36, 4), (3, 18, 5)]),
  (739, 540, [(2, 99, 3), (3, 37, 4), (3, 19, 5)]),
  (746, 543, [(2, 99, 3), (3, 37, 4), (3, 19, 5)]),
  (753, 544, [(2, 96, 3), (3, 39, 4), (3, 20, 5)]),
  (760, 547, [(2, 96, 3), (3, 39, 4), (3, 20, 5)]),
  (767, 548, [(2, 94, 3), (3, 40, 4), (3, 21, 5)]),
  (774, 551, [(2, 93, 3), (3, 41, 4), (3, 21, 5)]),
  (781, 552, [(2, 91, 3), (3, 42, 4), (3, 22, 5)]),
  (788, 555, [(2, 90, 3), (3, 43, 4), (3, 22, 5)]),
  (795, 556, [(2, 88, 3), (3, 44, 4), (3, 23, 5)]),
  (802, 559, [(2, 88, 3), (3, 44, 4), (3, 23, 5)]),
  (810, 561, [(2, 86, 3), (3, 45, 4), (3, 24, 5)]),
  (818, 563, [(2, 85, 3), (3, 46, 4), (3, 24, 5)]),
  (826, 565, [(2, 83, 3), (3, 47, 4), (3, 24, 5), (4, 1, 6)]),
  (834, 567, [(2, 82, 3), (3, 48, 4), (3, 24, 5), (4, 1, 6)]),
  (842, 569, [(2, 80, 3), (3, 49, 4), (3, 25, 5), (4, 1, 6)]),
  (850, 571, [(2, 79, 3), (3, 49, 4), (3, 26, 5), (4, 1, 6)]),
  (858, 573, [(2, 78, 3), (3, 50, 4), (3, 26, 5), (4, 1, 6)]),
  (866, 575, [(2, 76, 3), (3, 51, 4), (3, 27, 5), (4, 1, 6)]),
  (874, 577, [(2, 75, 3), (3, 52, 4), (3, 27, 5), (4, 1, 6)]),
  (882, 579, [(2, 74, 3), (3, 52, 4), (3, 28, 5), (4, 1, 6)]),
  (890, 581, [(2, 72, 3), (3, 53, 4), (3, 28, 5), (4, 2, 6)]),
  (898, 583, [(2, 71, 3), (3, 54, 4), (3, 28, 5), (4, 2, 6)]),
  (906, 585, [(2, 70, 3), (3, 54, 4), (3, 29, 5), (4, 2, 6)]),
  (915, 586, [(2, 68, 3), (3, 55, 4), (3, 30, 5), (4, 2, 6)]),
  (924, 589, [(2, 67, 3), (3, 56, 4), (3, 30, 5), (4, 2, 6)]),
  (933, 590, [(2, 65, 3), (3, 57, 4), (3, 31, 5), (4, 2, 6)]),
  (942, 593, [(2, 65, 3), (3, 57, 4), (3, 31, 5), (4, 2, 6)]),
  (951, 596, [(2, 64, 3), (3, 57, 4), (3, 32, 5), (4, 2, 6)]),
  (960, 597, [(2, 62, 3), (3, 58, 4), (3, 32, 5), (4, 3, 6)]),
  (969, 598, [(2, 61, 3), (3, 58, 4), (3, 33, 5), (4, 3, 6)]),
  (978, 601, [(2, 60, 3), (3, 59, 4), (3, 33, 5), (4, 3, 6)]),
  (987, 602, [(2, 58, 3), (3, 60, 4), (3, 34, 5), (4, 3, 6)]),
  (996, 605, [(2, 58, 3), (3, 60, 4), (3, 34, 5), (4, 3, 6)]),
  (1005, 606, [(2, 56, 3), (3, 60, 4), (3, 36, 5), (4, 3, 6)]),
  (1015, 608, [(2, 55, 3), (3, 61, 4), (3, 35, 5), (4, 4, 6)]),
  (1025, 610, [(2, 54, 3), (3, 61, 4), (3, 36, 5), (4, 4, 6)]),
  (1035, 612, [(2, 53, 3), (3, 61, 4), (3, 37, 5), (4, 4, 6)]),
  (1045, 614, [(2, 52, 3), (3, 61, 4), (3, 38, 5), (4, 4, 6)]),
  (1055, 616, [(2, 51, 3), (3, 62, 4), (3, 38, 5), (4, 4, 6)]),
  (1065, 618, [(2, 50, 3), (3, 62, 4), (3, 39, 5), (4, 4, 6)]),
  (1075, 620, [(2, 49, 3), (3, 62, 4), (3, 40, 5), (4, 4, 6)]),
  (1085, 622, [(2, 48, 3), (3, 62, 4), (3, 40, 5), (4, 5, 6)]),
  (1095, 624, [(2, 47, 3), (3, 63, 4), (3, 41, 5), (4, 4, 6)]),
  (1105, 626, [(2, 46, 3), (3, 63, 4), (3, 41, 5), (4, 5, 6)]),
  (1116, 627, [(2, 45, 3), (3, 63, 4), (3, 42, 5), (4, 5, 6)]),
  (1127, 630, [(2, 44, 3), (3, 63, 4), (3, 43, 5), (4, 5, 6)]),
  (1138, 631, [(2, 43, 3), (3, 63, 4), (3, 44, 5), (4, 5, 6)]),
  (1149, 634, [(2, 42, 3), (3, 63, 4), (3, 45, 5), (4, 5, 6)]),
  (1160, 635, [(2, 41, 3), (3, 63, 4), (3, 46, 5), (4, 5, 6)]),
  (1171, 638, [(2, 41, 3), (3, 63, 4), (3, 46, 5), (4, 5, 6)]),
  (1182, 639, [(2, 40, 3), (3, 63, 4), (3, 46, 5), (4, 6, 6)]),
  (1193, 642, [(2, 39, 3), (3, 63, 4), (3, 48, 5), (4, 5, 6)]),
  (1204, 643, [(2, 38, 3), (3, 63, 4), (3, 48, 5), (4, 6, 6)]),
  (1216, 645, [(2, 37, 3), (3, 63, 4), (3, 49, 5), (4, 6, 6)]),
  (1228, 647, [(2, 37, 3), (3, 62, 4), (3, 50, 5), (4, 6, 6)]),
  (1240, 649, [(2, 36, 3), (3, 62, 4), (3, 51, 5), (4, 6, 6)]),
  (1252, 651, [(2, 35, 3), (3, 62, 4), (3, 52, 5), (4, 6, 6)]),
  (1264, 653, [(2, 34, 3), (3, 62, 4), (3, 53, 5), (4, 6, 6)]),
  (1276, 655, [(2, 34, 3), (3, 61, 4), (3, 53, 5), (4, 7, 6)]),
  (1288, 655, [(2, 33, 3), (3, 61, 4), (3, 54, 5), (4, 7, 6)]),
  (1300, 657, [(2, 32, 3), (3, 61, 4), (3, 55, 5), (4, 7, 6)]),
  (1313, 660, [(2, 32, 3), (3, 60, 4), (3, 55, 5), (4, 8, 6)]),
  (1326, 661, [(2, 31, 3), (3, 60, 4), (3, 56, 5), (4, 8, 6)]),
  (1339, 664, [(2, 30, 3), (3, 60, 4), (3, 58, 5), (4, 7, 6)]),
  (1352, 665, [(2, 30, 3), (3, 59, 4), (3, 58, 5), (4, 8, 6)]),
  (1365, 668, [(2, 29, 3), (3, 59, 4), (3, 59, 5), (4, 8, 6)]),
  (1378, 669, [(2, 29, 3), (3, 58, 4), (3, 59, 5), (4, 9, 6)]),
  (1391, 672, [(2, 28, 3), (3, 58, 4), (3, 61, 5), (4, 8, 6)]),
  (1404, 673, [(2, 28, 3), (3, 57, 4), (3, 61, 5), (4, 9, 6)]),
  (1418, 675, [(2, 27, 3), (3, 56, 4), (3, 63, 5), (4, 9, 6)]),
  (1432, 677, [(2, 27, 3), (3, 55, 4), (3, 64, 5), (4, 9, 6)]),
  (1446, 679, [(2, 26, 3), (3, 55, 4), (3, 65, 5), (4, 9, 6)]),
  (1460, 681, [(2, 26, 3), (3, 54, 4), (3, 65, 5), (4, 10, 6)]),
  (1474, 683, [(2, 25, 3), (3, 54, 4), (3, 67, 5), (4, 9, 6)]),
  (1488, 685, [(2, 25, 3), (3, 53, 4), (3, 67, 5), (4, 10, 6)]),
  (1502, 685, [(2, 24, 3), (3, 52, 4), (3, 69, 5), (4, 10, 6)]),
  (1517, 688, [(2, 24, 3), (3, 51, 4), (3, 69, 5), (4, 11, 6)]),
  (1532, 691, [(2, 23, 3), (3, 51, 4), (3, 71, 5), (4, 10, 6)]),
  (1547, 692, [(2, 23, 3), (3, 50, 4), (3, 71, 5), (4, 11, 6)]),
  (1562, 693, [(2, 22, 3), (3, 49, 4), (3, 73, 5), (4, 11, 6)]),
  (1577, 696, [(2, 22, 3), (3, 48, 4), (3, 74, 5), (4, 11, 6)]),
  (1592, 697, [(2, 22, 3), (3, 47, 4), (3, 74, 5), (4, 12, 6)]),
  (1607, 700, [(2, 21, 3), (3, 47, 4), (3, 76, 5), (4, 11, 6)])]

theorem small158 : smallOK 158 1594 certs158 = true := by decide +kernel

/-- The certificates for `t = 159`. -/
def certs159 : List Cert := [
  (157, 156, [(1, 156, 1)]),
  (158, 157, [(1, 156, 1)]),
  (159, 158, [(1, 156, 1)]),
  (160, 159, [(1, 156, 1)]),
  (161, 160, [(1, 156, 1)]),
  (162, 161, [(1, 156, 1)]),
  (163, 162, [(1, 156, 1)]),
  (164, 163, [(1, 156, 1)]),
  (165, 164, [(1, 156, 1)]),
  (166, 165, [(1, 156, 1)]),
  (167, 166, [(1, 156, 1)]),
  (168, 167, [(1, 156, 1)]),
  (169, 168, [(1, 156, 1)]),
  (170, 169, [(1, 156, 1)]),
  (171, 170, [(1, 156, 1)]),
  (172, 171, [(1, 156, 1)]),
  (173, 172, [(1, 156, 1)]),
  (174, 173, [(1, 156, 1)]),
  (175, 174, [(1, 156, 1)]),
  (176, 175, [(1, 156, 1)]),
  (177, 176, [(1, 156, 1)]),
  (178, 177, [(1, 156, 1)]),
  (179, 178, [(1, 156, 1)]),
  (180, 179, [(1, 156, 1)]),
  (181, 180, [(1, 156, 1)]),
  (182, 181, [(1, 156, 1)]),
  (183, 182, [(1, 156, 1)]),
  (184, 183, [(1, 156, 1)]),
  (185, 184, [(1, 156, 1)]),
  (186, 185, [(1, 156, 1)]),
  (187, 186, [(1, 156, 1)]),
  (188, 187, [(1, 156, 1)]),
  (189, 188, [(1, 156, 1)]),
  (190, 189, [(1, 156, 1)]),
  (191, 190, [(1, 156, 1)]),
  (192, 191, [(1, 156, 1)]),
  (193, 192, [(1, 156, 1)]),
  (194, 193, [(1, 156, 1)]),
  (195, 194, [(1, 156, 1)]),
  (196, 195, [(1, 156, 1)]),
  (197, 196, [(1, 156, 1)]),
  (198, 197, [(1, 156, 1)]),
  (199, 198, [(1, 156, 1)]),
  (200, 199, [(1, 156, 1)]),
  (202, 201, [(1, 156, 1)]),
  (204, 203, [(1, 156, 1)]),
  (206, 205, [(1, 156, 1)]),
  (208, 207, [(1, 156, 1)]),
  (210, 209, [(1, 156, 1)]),
  (212, 211, [(1, 156, 1)]),
  (214, 213, [(1, 156, 1)]),
  (216, 215, [(1, 156, 1)]),
  (218, 217, [(1, 156, 1)]),
  (220, 219, [(1, 156, 1)]),
  (222, 221, [(1, 156, 1)]),
  (224, 223, [(1, 156, 1)]),
  (226, 225, [(1, 156, 1)]),
  (228, 227, [(1, 156, 1)]),
  (230, 229, [(1, 156, 1)]),
  (232, 231, [(1, 156, 1)]),
  (234, 233, [(1, 156, 1)]),
  (236, 235, [(1, 156, 1)]),
  (238, 237, [(1, 156, 1)]),
  (240, 239, [(1, 156, 1)]),
  (242, 241, [(1, 156, 1)]),
  (244, 243, [(1, 156, 1)]),
  (246, 245, [(1, 156, 1)]),
  (248, 247, [(1, 156, 1)]),
  (250, 249, [(1, 156, 1)]),
  (252, 251, [(1, 156, 1)]),
  (254, 253, [(1, 156, 1)]),
  (256, 255, [(1, 156, 1)]),
  (258, 257, [(1, 156, 1)]),
  (260, 259, [(1, 156, 1)]),
  (262, 261, [(1, 156, 1)]),
  (264, 263, [(1, 156, 1)]),
  (266, 265, [(1, 156, 1)]),
  (268, 267, [(1, 156, 1)]),
  (270, 269, [(1, 156, 1)]),
  (272, 271, [(1, 156, 1)]),
  (274, 273, [(1, 156, 1)]),
  (276, 275, [(1, 156, 1)]),
  (278, 277, [(1, 156, 1)]),
  (280, 279, [(1, 156, 1)]),
  (282, 281, [(1, 156, 1)]),
  (284, 283, [(1, 156, 1)]),
  (286, 285, [(1, 156, 1)]),
  (288, 287, [(1, 156, 1)]),
  (290, 289, [(1, 156, 1)]),
  (292, 291, [(1, 156, 1)]),
  (294, 293, [(1, 156, 1)]),
  (296, 295, [(1, 156, 1)]),
  (298, 297, [(1, 156, 1)]),
  (300, 299, [(1, 156, 1)]),
  (303, 302, [(1, 156, 1)]),
  (306, 305, [(1, 156, 1)]),
  (309, 308, [(1, 156, 1)]),
  (312, 311, [(1, 156, 1)]),
  (315, 314, [(1, 156, 1)]),
  (318, 317, [(1, 156, 1)]),
  (321, 320, [(1, 156, 1)]),
  (324, 323, [(1, 156, 1)]),
  (327, 326, [(1, 156, 1)]),
  (330, 329, [(1, 156, 1)]),
  (333, 332, [(1, 156, 1)]),
  (336, 335, [(1, 156, 1)]),
  (339, 338, [(1, 156, 1)]),
  (342, 339, [(1, 69, 1), (2, 82, 3), (3, 4, 4), (4, 1, 5)]),
  (345, 342, [(1, 69, 1), (2, 83, 3), (3, 4, 4)]),
  (348, 345, [(1, 70, 1), (2, 84, 3), (3, 2, 4)]),
  (351, 348, [(1, 71, 1), (2, 84, 3), (3, 1, 4)]),
  (354, 351, [(1, 71, 1), (2, 85, 3)]),
  (357, 354, [(1, 72, 1), (2, 84, 3)]),
  (360, 357, [(1, 72, 1), (2, 84, 3)]),
  (363, 360, [(1, 73, 1), (2, 83, 3)]),
  (366, 363, [(1, 74, 1), (2, 82, 3)]),
  (369, 366, [(1, 74, 1), (2, 82, 3)]),
  (372, 369, [(1, 75, 1), (2, 81, 3)]),
  (375, 372, [(1, 75, 1), (2, 81, 3)]),
  (378, 375, [(1, 76, 1), (2, 80, 3)]),
  (381, 378, [(1, 77, 1), (2, 79, 3)]),
  (384, 381, [(1, 77, 1), (2, 79, 3)]),
  (387, 384, [(1, 78, 1), (2, 78, 3)]),
  (390, 387, [(1, 78, 1), (2, 78, 3)]),
  (393, 390, [(1, 79, 1), (2, 77, 3)]),
  (396, 393, [(1, 80, 1), (2, 76, 3)]),
  (399, 394, [(1, 45, 1), (2, 103, 3), (3, 6, 4), (4, 2, 5)]),
  (402, 397, [(1, 45, 1), (2, 104, 3), (3, 6, 4), (4, 1, 5)]),
  (406, 401, [(1, 46, 1), (2, 105, 3), (3, 5, 4)]),
  (410, 405, [(1, 46, 1), (2, 106, 3), (3, 4, 4)]),
  (414, 409, [(1, 46, 1), (2, 108, 3), (3, 2, 4)]),
  (418, 413, [(1, 47, 1), (2, 108, 3), (3, 1, 4)]),
  (422, 417, [(1, 47, 1), (2, 109, 3)]),
  (426, 421, [(1, 48, 1), (2, 108, 3)]),
  (430, 423, [(1, 34, 1), (2, 112, 3), (3, 8, 4), (4, 2, 5)]),
  (434, 427, [(1, 34, 1), (2, 114, 3), (3, 7, 4), (4, 1, 5)]),
  (438, 431, [(1, 34, 1), (2, 115, 3), (3, 7, 4)]),
  (442, 435, [(1, 34, 1), (2, 116, 3), (3, 6, 4)]),
  (446, 437, [(1, 27, 1), (2, 116, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (450, 441, [(1, 27, 1), (2, 117, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (454, 445, [(1, 27, 1), (2, 119, 3), (3, 8, 4), (4, 2, 5)]),
  (458, 449, [(1, 27, 1), (2, 120, 3), (3, 9, 4)]),
  (462, 451, [(1, 22, 1), (2, 120, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (466, 455, [(1, 23, 1), (2, 120, 3), (3, 10, 4), (4, 3, 5)]),
  (470, 459, [(1, 23, 1), (2, 122, 3), (3, 9, 4), (4, 2, 5)]),
  (474, 461, [(1, 19, 1), (2, 122, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (478, 465, [(1, 20, 1), (2, 122, 3), (3, 11, 4), (4, 3, 5)]),
  (482, 469, [(1, 20, 1), (2, 123, 3), (3, 11, 4), (4, 2, 5)]),
  (486, 469, [(2, 156, 3)]),
  (490, 471, [(2, 156, 3)]),
  (494, 471, [(2, 155, 3), (3, 1, 5)]),
  (498, 473, [(2, 155, 3), (3, 1, 5)]),
  (502, 473, [(2, 154, 3), (3, 2, 5)]),
  (507, 474, [(2, 153, 3), (3, 3, 5)]),
  (512, 477, [(2, 153, 3), (3, 1, 4), (3, 2, 5)]),
  (517, 478, [(2, 152, 3), (3, 1, 4), (3, 3, 5)]),
  (522, 479, [(2, 150, 3), (3, 3, 4), (3, 3, 5)]),
  (527, 480, [(2, 149, 3), (3, 3, 4), (3, 4, 5)]),
  (532, 481, [(2, 148, 3), (3, 4, 4), (3, 4, 5)]),
  (537, 484, [(2, 148, 3), (3, 4, 4), (3, 4, 5)]),
  (542, 485, [(2, 147, 3), (3, 5, 4), (3, 4, 5)]),
  (547, 486, [(2, 145, 3), (3, 6, 4), (3, 5, 5)]),
  (552, 487, [(2, 144, 3), (3, 6, 4), (3, 6, 5)]),
  (557, 488, [(2, 142, 3), (3, 8, 4), (3, 6, 5)]),
  (562, 491, [(2, 142, 3), (3, 8, 4), (3, 6, 5)]),
  (567, 492, [(2, 141, 3), (3, 9, 4), (3, 6, 5)]),
  (572, 493, [(2, 139, 3), (3, 10, 4), (3, 7, 5)]),
  (577, 494, [(2, 138, 3), (3, 10, 4), (3, 8, 5)]),
  (582, 497, [(2, 138, 3), (3, 11, 4), (3, 7, 5)]),
  (587, 498, [(2, 136, 3), (3, 12, 4), (3, 8, 5)]),
  (592, 499, [(2, 135, 3), (3, 13, 4), (3, 8, 5)]),
  (597, 500, [(2, 133, 3), (3, 14, 4), (3, 9, 5)]),
  (602, 503, [(2, 133, 3), (3, 14, 4), (3, 9, 5)]),
  (608, 505, [(2, 132, 3), (3, 15, 4), (3, 9, 5)]),
  (614, 505, [(2, 129, 3), (3, 17, 4), (3, 10, 5)]),
  (620, 507, [(2, 128, 3), (3, 17, 4), (3, 11, 5)]),
  (626, 509, [(2, 126, 3), (3, 19, 4), (3, 11, 5)]),
  (632, 511, [(2, 125, 3), (3, 20, 4), (3, 11, 5)]),
  (638, 513, [(2, 124, 3), (3, 20, 4), (3, 12, 5)]),
  (644, 515, [(2, 123, 3), (3, 21, 4), (3, 12, 5)]),
  (650, 517, [(2, 121, 3), (3, 23, 4), (3, 12, 5)]),
  (656, 519, [(2, 120, 3), (3, 23, 4), (3, 13, 5)]),
  (662, 521, [(2, 119, 3), (3, 24, 4), (3, 13, 5)]),
  (668, 523, [(2, 118, 3), (3, 25, 4), (3, 13, 5)]),
  (674, 525, [(2, 116, 3), (3, 26, 4), (3, 14, 5)]),
  (680, 525, [(2, 114, 3), (3, 27, 4), (3, 15, 5)]),
  (686, 527, [(2, 112, 3), (3, 29, 4), (3, 15, 5)]),
  (692, 529, [(2, 111, 3), (3, 29, 4), (3, 16, 5)]),
  (698, 531, [(2, 110, 3), (3, 30, 4), (3, 16, 5)]),
  (704, 533, [(2, 109, 3), (3, 31, 4), (3, 16, 5)]),
  (711, 534, [(2, 107, 3), (3, 32, 4), (3, 17, 5)]),
  (718, 537, [(2, 106, 3), (3, 33, 4), (3, 17, 5)]),
  (725, 538, [(2, 104, 3), (3, 34, 4), (3, 18, 5)]),
  (732, 541, [(2, 103, 3), (3, 35, 4), (3, 18, 5)]),
  (739, 542, [(2, 101, 3), (3, 36, 4), (3, 19, 5)]),
  (746, 545, [(2, 100, 3), (3, 37, 4), (3, 19, 5)]),
  (753, 546, [(2, 98, 3), (3, 38, 4), (3, 20, 5)]),
  (760, 549, [(2, 97, 3), (3, 39, 4), (3, 20, 5)]),
  (767, 550, [(2, 95, 3), (3, 40, 4), (3, 21, 5)]),
  (774, 553, [(2, 94, 3), (3, 41, 4), (3, 21, 5)]),
  (781, 554, [(2, 92, 3), (3, 42, 4), (3, 22, 5)]),
  (788, 557, [(2, 92, 3), (3, 42, 4), (3, 22, 5)]),
  (795, 558, [(2, 90, 3), (3, 43, 4), (3, 22, 5), (4, 1, 6)]),
  (802, 561, [(2, 89, 3), (3, 44, 4), (3, 23, 5)]),
  (810, 563, [(2, 87, 3), (3, 45, 4), (3, 24, 5)]),
  (818, 565, [(2, 86, 3), (3, 46, 4), (3, 23, 5), (4, 1, 6)]),
  (826, 567, [(2, 84, 3), (3, 47, 4), (3, 24, 5), (4, 1, 6)]),
  (834, 569, [(2, 83, 3), (3, 48, 4), (3, 24, 5), (4, 1, 6)]),
  (842, 571, [(2, 81, 3), (3, 49, 4), (3, 25, 5), (4, 1, 6)]),
  (850, 573, [(2, 80, 3), (3, 49, 4), (3, 26, 5), (4, 1, 6)]),
  (858, 575, [(2, 79, 3), (3, 50, 4), (3, 26, 5), (4, 1, 6)]),
  (866, 577, [(2, 77, 3), (3, 51, 4), (3, 27, 5), (4, 1, 6)]),
  (874, 579, [(2, 76, 3), (3, 52, 4), (3, 27, 5), (4, 1, 6)]),
  (882, 581, [(2, 75, 3), (3, 52, 4), (3, 27, 5), (4, 2, 6)]),
  (890, 583, [(2, 73, 3), (3, 53, 4), (3, 28, 5), (4, 2, 6)]),
  (898, 585, [(2, 72, 3), (3, 54, 4), (3, 28, 5), (4, 2, 6)]),
  (906, 587, [(2, 71, 3), (3, 54, 4), (3, 29, 5), (4, 2, 6)]),
  (915, 590, [(2, 70, 3), (3, 55, 4), (3, 29, 5), (4, 2, 6)]),
  (924, 591, [(2, 68, 3), (3, 56, 4), (3, 30, 5), (4, 2, 6)]),
  (933, 594, [(2, 67, 3), (3, 57, 4), (3, 30, 5), (4, 2, 6)]),
  (942, 597, [(2, 66, 3), (3, 57, 4), (3, 31, 5), (4, 2, 6)]),
  (951, 598, [(2, 65, 3), (3, 57, 4), (3, 32, 5), (4, 2, 6)]),
  (960, 599, [(2, 63, 3), (3, 58, 4), (3, 32, 5), (4, 3, 6)]),
  (969, 602, [(2, 62, 3), (3, 59, 4), (3, 32, 5), (4, 3, 6)]),
  (978, 603, [(2, 61, 3), (3, 59, 4), (3, 33, 5), (4, 3, 6)]),
  (987, 606, [(2, 60, 3), (3, 60, 4), (3, 33, 5), (4, 3, 6)]),
  (996, 607, [(2, 58, 3), (3, 60, 4), (3, 35, 5), (4, 3, 6)]),
  (1005, 610, [(2, 58, 3), (3, 60, 4), (3, 35, 5), (4, 3, 6)]),
  (1015, 612, [(2, 56, 3), (3, 61, 4), (3, 36, 5), (4, 3, 6)]),
  (1025, 614, [(2, 55, 3), (3, 62, 4), (3, 36, 5), (4, 3, 6)]),
  (1035, 616, [(2, 54, 3), (3, 62, 4), (3, 37, 5), (4, 3, 6)]),
  (1045, 618, [(2, 53, 3), (3, 62, 4), (3, 37, 5), (4, 4, 6)]),
  (1055, 620, [(2, 52, 3), (3, 62, 4), (3, 38, 5), (4, 4, 6)]),
  (1065, 622, [(2, 51, 3), (3, 63, 4), (3, 38, 5), (4, 4, 6)]),
  (1075, 624, [(2, 50, 3), (3, 63, 4), (3, 39, 5), (4, 4, 6)]),
  (1085, 626, [(2, 49, 3), (3, 63, 4), (3, 40, 5), (4, 4, 6)]),
  (1095, 628, [(2, 48, 3), (3, 63, 4), (3, 41, 5), (4, 4, 6)]),
  (1105, 628, [(2, 47, 3), (3, 63, 4), (3, 41, 5), (4, 5, 6)]),
  (1116, 631, [(2, 46, 3), (3, 63, 4), (3, 42, 5), (4, 5, 6)]),
  (1127, 632, [(2, 45, 3), (3, 63, 4), (3, 43, 5), (4, 5, 6)]),
  (1138, 635, [(2, 44, 3), (3, 64, 4), (3, 43, 5), (4, 5, 6)]),
  (1149, 638, [(2, 43, 3), (3, 64, 4), (3, 44, 5), (4, 5, 6)]),
  (1160, 639, [(2, 42, 3), (3, 64, 4), (3, 45, 5), (4, 5, 6)]),
  (1171, 640, [(2, 41, 3), (3, 64, 4), (3, 45, 5), (4, 6, 6)]),
  (1182, 643, [(2, 41, 3), (3, 63, 4), (3, 46, 5), (4, 6, 6)]),
  (1193, 644, [(2, 40, 3), (3, 63, 4), (3, 47, 5), (4, 6, 6)]),
  (1204, 645, [(2, 39, 3), (3, 63, 4), (3, 48, 5), (4, 6, 6)]),
  (1216, 647, [(2, 38, 3), (3, 63, 4), (3, 49, 5), (4, 6, 6)]),
  (1228, 651, [(2, 37, 3), (3, 64, 4), (3, 49, 5), (4, 6, 6)]),
  (1240, 653, [(2, 37, 3), (3, 63, 4), (3, 50, 5), (4, 6, 6)]),
  (1252, 653, [(2, 36, 3), (3, 62, 4), (3, 51, 5), (4, 7, 6)]),
  (1264, 655, [(2, 35, 3), (3, 62, 4), (3, 52, 5), (4, 7, 6)]),
  (1276, 657, [(2, 34, 3), (3, 62, 4), (3, 53, 5), (4, 7, 6)]),
  (1288, 659, [(2, 33, 3), (3, 62, 4), (3, 54, 5), (4, 7, 6)]),
  (1300, 661, [(2, 33, 3), (3, 61, 4), (3, 55, 5), (4, 7, 6)]),
  (1313, 664, [(2, 32, 3), (3, 62, 4), (3, 55, 5), (4, 7, 6)]),
  (1326, 665, [(2, 32, 3), (3, 60, 4), (3, 56, 5), (4, 8, 6)]),
  (1339, 666, [(2, 31, 3), (3, 60, 4), (3, 57, 5), (4, 8, 6)]),
  (1352, 669, [(2, 30, 3), (3, 60, 4), (3, 58, 5), (4, 8, 6)]),
  (1365, 670, [(2, 30, 3), (3, 59, 4), (3, 58, 5), (4, 9, 6)]),
  (1378, 673, [(2, 29, 3), (3, 59, 4), (3, 60, 5), (4, 8, 6)]),
  (1391, 674, [(2, 29, 3), (3, 58, 4), (3, 60, 5), (4, 9, 6)]),
  (1404, 677, [(2, 28, 3), (3, 58, 4), (3, 62, 5), (4, 8, 6)]),
  (1418, 679, [(2, 28, 3), (3, 57, 4), (3, 62, 5), (4, 9, 6)]),
  (1432, 681, [(2, 27, 3), (3, 57, 4), (3, 63, 5), (4, 9, 6)]),
  (1446, 681, [(2, 26, 3), (3, 56, 4), (3, 65, 5), (4, 9, 6)]),
  (1460, 683, [(2, 26, 3), (3, 55, 4), (3, 65, 5), (4, 10, 6)]),
  (1474, 685, [(2, 25, 3), (3, 55, 4), (3, 66, 5), (4, 10, 6)]),
  (1488, 687, [(2, 25, 3), (3, 54, 4), (3, 67, 5), (4, 10, 6)]),
  (1502, 689, [(2, 24, 3), (3, 53, 4), (3, 69, 5), (4, 10, 6)]),
  (1517, 692, [(2, 24, 3), (3, 53, 4), (3, 69, 5), (4, 10, 6)]),
  (1532, 693, [(2, 24, 3), (3, 51, 4), (3, 70, 5), (4, 11, 6)]),
  (1547, 696, [(2, 23, 3), (3, 51, 4), (3, 72, 5), (4, 10, 6)]),
  (1562, 697, [(2, 23, 3), (3, 50, 4), (3, 72, 5), (4, 11, 6)]),
  (1577, 698, [(2, 22, 3), (3, 49, 4), (3, 74, 5), (4, 11, 6)]),
  (1592, 701, [(2, 22, 3), (3, 48, 4), (3, 74, 5), (4, 12, 6)]),
  (1607, 702, [(2, 21, 3), (3, 47, 4), (3, 77, 5), (4, 11, 6)])]

theorem small159 : smallOK 159 1605 certs159 = true := by decide +kernel

/-- The certificates for `t = 160`. -/
def certs160 : List Cert := [
  (158, 157, [(1, 157, 1)]),
  (160, 159, [(1, 157, 1)]),
  (162, 161, [(1, 157, 1)]),
  (164, 163, [(1, 157, 1)]),
  (166, 165, [(1, 157, 1)]),
  (168, 167, [(1, 157, 1)]),
  (170, 169, [(1, 157, 1)]),
  (172, 171, [(1, 157, 1)]),
  (174, 173, [(1, 157, 1)]),
  (176, 175, [(1, 157, 1)]),
  (178, 177, [(1, 157, 1)]),
  (180, 179, [(1, 157, 1)]),
  (182, 181, [(1, 157, 1)]),
  (184, 183, [(1, 157, 1)]),
  (186, 185, [(1, 157, 1)]),
  (188, 187, [(1, 157, 1)]),
  (190, 189, [(1, 157, 1)]),
  (192, 191, [(1, 157, 1)]),
  (194, 193, [(1, 157, 1)]),
  (196, 195, [(1, 157, 1)]),
  (198, 197, [(1, 157, 1)]),
  (200, 199, [(1, 157, 1)]),
  (202, 201, [(1, 157, 1)]),
  (205, 204, [(1, 157, 1)]),
  (208, 207, [(1, 157, 1)]),
  (211, 210, [(1, 157, 1)]),
  (214, 213, [(1, 157, 1)]),
  (217, 216, [(1, 157, 1)]),
  (220, 219, [(1, 157, 1)]),
  (223, 222, [(1, 157, 1)]),
  (226, 225, [(1, 157, 1)]),
  (229, 228, [(1, 157, 1)]),
  (232, 231, [(1, 157, 1)]),
  (235, 234, [(1, 157, 1)]),
  (238, 237, [(1, 157, 1)]),
  (241, 240, [(1, 157, 1)]),
  (244, 243, [(1, 157, 1)]),
  (247, 246, [(1, 157, 1)]),
  (250, 249, [(1, 157, 1)]),
  (253, 252, [(1, 157, 1)]),
  (256, 255, [(1, 157, 1)]),
  (259, 258, [(1, 157, 1)]),
  (262, 261, [(1, 157, 1)]),
  (265, 264, [(1, 157, 1)]),
  (268, 267, [(1, 157, 1)]),
  (272, 271, [(1, 157, 1)]),
  (276, 275, [(1, 157, 1)]),
  (280, 279, [(1, 157, 1)]),
  (284, 283, [(1, 157, 1)]),
  (288, 287, [(1, 157, 1)]),
  (292, 291, [(1, 157, 1)]),
  (296, 295, [(1, 157, 1)]),
  (300, 299, [(1, 157, 1)]),
  (304, 303, [(1, 157, 1)]),
  (308, 307, [(1, 157, 1)]),
  (312, 311, [(1, 157, 1)]),
  (316, 315, [(1, 157, 1)]),
  (320, 319, [(1, 157, 1)]),
  (324, 323, [(1, 157, 1)]),
  (328, 327, [(1, 157, 1)]),
  (332, 331, [(1, 157, 1)]),
  (336, 335, [(1, 157, 1)]),
  (341, 340, [(1, 157, 1)]),
  (346, 343, [(1, 70, 1), (2, 83, 3), (3, 4, 4)]),
  (351, 348, [(1, 71, 1), (2, 84, 3), (3, 2, 4)]),
  (356, 353, [(1, 72, 1), (2, 85, 3)]),
  (361, 358, [(1, 73, 1), (2, 84, 3)]),
  (366, 363, [(1, 74, 1), (2, 83, 3)]),
  (371, 368, [(1, 75, 1), (2, 82, 3)]),
  (376, 373, [(1, 76, 1), (2, 81, 3)]),
  (381, 378, [(1, 77, 1), (2, 80, 3)]),
  (386, 383, [(1, 78, 1), (2, 79, 3)]),
  (391, 388, [(1, 79, 1), (2, 78, 3)]),
  (396, 393, [(1, 80, 1), (2, 77, 3)]),
  (401, 396, [(1, 45, 1), (2, 104, 3), (3, 6, 4), (4, 1, 5), (5, 1, 6)]),
  (407, 402, [(1, 46, 1), (2, 105, 3), (3, 6, 4)]),
  (413, 408, [(1, 46, 1), (2, 107, 3), (3, 4, 4)]),
  (419, 414, [(1, 47, 1), (2, 109, 3), (3, 1, 4)]),
  (425, 420, [(1, 48, 1), (2, 109, 3)]),
  (431, 424, [(1, 34, 1), (2, 113, 3), (3, 7, 4), (4, 2, 5), (5, 1, 6)]),
  (437, 430, [(1, 34, 1), (2, 115, 3), (3, 7, 4), (4, 1, 5)]),
  (443, 436, [(1, 35, 1), (2, 116, 3), (3, 6, 4)]),
  (449, 440, [(1, 27, 1), (2, 117, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (455, 446, [(1, 27, 1), (2, 119, 3), (3, 9, 4), (4, 2, 5)]),
  (461, 452, [(1, 28, 1), (2, 120, 3), (3, 9, 4)]),
  (467, 456, [(1, 23, 1), (2, 121, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (474, 463, [(1, 23, 1), (2, 123, 3), (3, 10, 4), (4, 1, 5)]),
  (481, 468, [(1, 20, 1), (2, 123, 3), (3, 11, 4), (4, 3, 5)]),
  (488, 473, [(1, 17, 1), (2, 124, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (495, 474, [(2, 156, 3), (3, 1, 5)]),
  (502, 475, [(2, 155, 3), (3, 2, 5)]),
  (509, 478, [(2, 155, 3), (3, 2, 5)]),
  (516, 479, [(2, 153, 3), (3, 1, 4), (3, 3, 5)]),
  (523, 482, [(2, 152, 3), (3, 2, 4), (3, 3, 5)]),
  (530, 483, [(2, 150, 3), (3, 3, 4), (3, 4, 5)]),
  (537, 486, [(2, 149, 3), (3, 4, 4), (3, 4, 5)]),
  (545, 488, [(2, 148, 3), (3, 5, 4), (3, 4, 5)]),
  (553, 490, [(2, 146, 3), (3, 6, 4), (3, 5, 5)]),
  (561, 492, [(2, 144, 3), (3, 7, 4), (3, 6, 5)]),
  (569, 494, [(2, 141, 3), (3, 9, 4), (3, 7, 5)]),
  (577, 498, [(2, 141, 3), (3, 10, 4), (3, 6, 5)]),
  (585, 500, [(2, 139, 3), (3, 11, 4), (3, 7, 5)]),
  (593, 502, [(2, 136, 3), (3, 13, 4), (3, 8, 5)]),
  (601, 504, [(2, 134, 3), (3, 14, 4), (3, 9, 5)]),
  (610, 507, [(2, 132, 3), (3, 16, 4), (3, 9, 5)]),
  (619, 510, [(2, 130, 3), (3, 17, 4), (3, 10, 5)]),
  (628, 513, [(2, 129, 3), (3, 18, 4), (3, 10, 5)]),
  (637, 516, [(2, 127, 3), (3, 19, 4), (3, 11, 5)]),
  (646, 517, [(2, 123, 3), (3, 22, 4), (3, 12, 5)]),
  (655, 520, [(2, 121, 3), (3, 23, 4), (3, 13, 5)]),
  (664, 523, [(2, 119, 3), (3, 25, 4), (3, 13, 5)]),
  (673, 526, [(2, 118, 3), (3, 25, 4), (3, 14, 5)]),
  (683, 528, [(2, 115, 3), (3, 27, 4), (3, 15, 5)]),
  (693, 532, [(2, 113, 3), (3, 29, 4), (3, 15, 5)]),
  (703, 534, [(2, 110, 3), (3, 31, 4), (3, 16, 5)]),
  (713, 538, [(2, 109, 3), (3, 32, 4), (3, 16, 5)]),
  (723, 540, [(2, 106, 3), (3, 33, 4), (3, 18, 5)]),
  (733, 544, [(2, 104, 3), (3, 35, 4), (3, 18, 5)]),
  (743, 546, [(2, 102, 3), (3, 36, 4), (3, 19, 5)]),
  (754, 549, [(2, 99, 3), (3, 38, 4), (3, 20, 5)]),
  (765, 552, [(2, 97, 3), (3, 39, 4), (3, 21, 5)]),
  (776, 555, [(2, 95, 3), (3, 41, 4), (3, 21, 5)]),
  (787, 558, [(2, 93, 3), (3, 42, 4), (3, 22, 5)]),
  (798, 563, [(2, 92, 3), (3, 43, 4), (3, 22, 5)]),
  (809, 566, [(2, 90, 3), (3, 44, 4), (3, 23, 5)]),
  (821, 568, [(2, 87, 3), (3, 46, 4), (3, 23, 5), (4, 1, 6)]),
  (833, 572, [(2, 85, 3), (3, 47, 4), (3, 24, 5), (4, 1, 6)]),
  (845, 574, [(2, 82, 3), (3, 49, 4), (3, 25, 5), (4, 1, 6)]),
  (857, 578, [(2, 80, 3), (3, 50, 4), (3, 26, 5), (4, 1, 6)]),
  (869, 580, [(2, 78, 3), (3, 51, 4), (3, 26, 5), (4, 2, 6)]),
  (882, 583, [(2, 76, 3), (3, 52, 4), (3, 27, 5), (4, 2, 6)]),
  (895, 588, [(2, 74, 3), (3, 54, 4), (3, 28, 5), (4, 1, 6)]),
  (908, 591, [(2, 72, 3), (3, 55, 4), (3, 29, 5), (4, 1, 6)]),
  (921, 594, [(2, 70, 3), (3, 56, 4), (3, 29, 5), (4, 2, 6)]),
  (934, 597, [(2, 68, 3), (3, 57, 4), (3, 30, 5), (4, 2, 6)]),
  (948, 599, [(2, 66, 3), (3, 57, 4), (3, 31, 5), (4, 3, 6)]),
  (962, 603, [(2, 64, 3), (3, 59, 4), (3, 32, 5), (4, 2, 6)]),
  (976, 605, [(2, 62, 3), (3, 59, 4), (3, 33, 5), (4, 3, 6)]),
  (990, 609, [(2, 60, 3), (3, 60, 4), (3, 34, 5), (4, 3, 6)]),
  (1004, 611, [(2, 58, 3), (3, 61, 4), (3, 35, 5), (4, 3, 6)]),
  (1019, 616, [(2, 57, 3), (3, 62, 4), (3, 35, 5), (4, 3, 6)]),
  (1034, 617, [(2, 55, 3), (3, 62, 4), (3, 36, 5), (4, 4, 6)]),
  (1049, 622, [(2, 54, 3), (3, 62, 4), (3, 37, 5), (4, 4, 6)]),
  (1064, 625, [(2, 52, 3), (3, 63, 4), (3, 38, 5), (4, 4, 6)]),
  (1079, 628, [(2, 51, 3), (3, 63, 4), (3, 39, 5), (4, 4, 6)]),
  (1095, 630, [(2, 49, 3), (3, 63, 4), (3, 40, 5), (4, 5, 6)]),
  (1111, 632, [(2, 47, 3), (3, 64, 4), (3, 41, 5), (4, 5, 6)]),
  (1127, 636, [(2, 46, 3), (3, 64, 4), (3, 42, 5), (4, 5, 6)]),
  (1143, 638, [(2, 44, 3), (3, 64, 4), (3, 44, 5), (4, 5, 6)]),
  (1160, 641, [(2, 43, 3), (3, 64, 4), (3, 44, 5), (4, 6, 6)]),
  (1177, 646, [(2, 42, 3), (3, 64, 4), (3, 46, 5), (4, 5, 6)]),
  (1194, 647, [(2, 40, 3), (3, 64, 4), (3, 47, 5), (4, 6, 6)]),
  (1211, 650, [(2, 39, 3), (3, 64, 4), (3, 48, 5), (4, 6, 6)]),
  (1229, 654, [(2, 38, 3), (3, 64, 4), (3, 49, 5), (4, 6, 6)]),
  (1247, 656, [(2, 37, 3), (3, 63, 4), (3, 50, 5), (4, 7, 6)]),
  (1265, 660, [(2, 36, 3), (3, 63, 4), (3, 51, 5), (4, 7, 6)]),
  (1283, 662, [(2, 34, 3), (3, 63, 4), (3, 53, 5), (4, 7, 6)]),
  (1302, 665, [(2, 33, 3), (3, 63, 4), (3, 54, 5), (4, 7, 6)]),
  (1321, 668, [(2, 32, 3), (3, 62, 4), (3, 56, 5), (4, 7, 6)]),
  (1340, 671, [(2, 31, 3), (3, 62, 4), (3, 57, 5), (4, 7, 6)]),
  (1360, 673, [(2, 30, 3), (3, 61, 4), (3, 58, 5), (4, 8, 6)]),
  (1380, 675, [(2, 29, 3), (3, 60, 4), (3, 60, 5), (4, 8, 6)]),
  (1400, 679, [(2, 29, 3), (3, 59, 4), (3, 60, 5), (4, 9, 6)]),
  (1420, 681, [(2, 28, 3), (3, 58, 4), (3, 62, 5), (4, 9, 6)]),
  (1441, 684, [(2, 27, 3), (3, 57, 4), (3, 64, 5), (4, 9, 6)]),
  (1462, 687, [(2, 26, 3), (3, 56, 4), (3, 65, 5), (4, 10, 6)]),
  (1483, 690, [(2, 25, 3), (3, 55, 4), (3, 67, 5), (4, 10, 6)]),
  (1505, 694, [(2, 25, 3), (3, 54, 4), (3, 68, 5), (4, 10, 6)]),
  (1527, 696, [(2, 24, 3), (3, 53, 4), (3, 70, 5), (4, 10, 6)]),
  (1549, 698, [(2, 23, 3), (3, 52, 4), (3, 71, 5), (4, 11, 6)]),
  (1572, 701, [(2, 23, 3), (3, 50, 4), (3, 72, 5), (4, 12, 6)]),
  (1595, 704, [(2, 22, 3), (3, 49, 4), (3, 74, 5), (4, 12, 6)]),
  (1618, 707, [(2, 22, 3), (3, 47, 4), (3, 75, 5), (4, 13, 6)]),
  (1642, 711, [(2, 21, 3), (3, 46, 4), (3, 78, 5), (4, 12, 6)])]

theorem small160 : smallOK 160 1622 certs160 = true := by decide +kernel

/-- The certificates for `t = 161`. -/
def certs161 : List Cert := [
  (159, 158, [(1, 158, 1)]),
  (161, 160, [(1, 158, 1)]),
  (163, 162, [(1, 158, 1)]),
  (165, 164, [(1, 158, 1)]),
  (167, 166, [(1, 158, 1)]),
  (169, 168, [(1, 158, 1)]),
  (171, 170, [(1, 158, 1)]),
  (173, 172, [(1, 158, 1)]),
  (175, 174, [(1, 158, 1)]),
  (177, 176, [(1, 158, 1)]),
  (179, 178, [(1, 158, 1)]),
  (181, 180, [(1, 158, 1)]),
  (183, 182, [(1, 158, 1)]),
  (185, 184, [(1, 158, 1)]),
  (187, 186, [(1, 158, 1)]),
  (189, 188, [(1, 158, 1)]),
  (191, 190, [(1, 158, 1)]),
  (193, 192, [(1, 158, 1)]),
  (195, 194, [(1, 158, 1)]),
  (197, 196, [(1, 158, 1)]),
  (199, 198, [(1, 158, 1)]),
  (201, 200, [(1, 158, 1)]),
  (204, 203, [(1, 158, 1)]),
  (207, 206, [(1, 158, 1)]),
  (210, 209, [(1, 158, 1)]),
  (213, 212, [(1, 158, 1)]),
  (216, 215, [(1, 158, 1)]),
  (219, 218, [(1, 158, 1)]),
  (222, 221, [(1, 158, 1)]),
  (225, 224, [(1, 158, 1)]),
  (228, 227, [(1, 158, 1)]),
  (231, 230, [(1, 158, 1)]),
  (234, 233, [(1, 158, 1)]),
  (237, 236, [(1, 158, 1)]),
  (240, 239, [(1, 158, 1)]),
  (243, 242, [(1, 158, 1)]),
  (246, 245, [(1, 158, 1)]),
  (249, 248, [(1, 158, 1)]),
  (252, 251, [(1, 158, 1)]),
  (255, 254, [(1, 158, 1)]),
  (258, 257, [(1, 158, 1)]),
  (261, 260, [(1, 158, 1)]),
  (264, 263, [(1, 158, 1)]),
  (267, 266, [(1, 158, 1)]),
  (271, 270, [(1, 158, 1)]),
  (275, 274, [(1, 158, 1)]),
  (279, 278, [(1, 158, 1)]),
  (283, 282, [(1, 158, 1)]),
  (287, 286, [(1, 158, 1)]),
  (291, 290, [(1, 158, 1)]),
  (295, 294, [(1, 158, 1)]),
  (299, 298, [(1, 158, 1)]),
  (303, 302, [(1, 158, 1)]),
  (307, 306, [(1, 158, 1)]),
  (311, 310, [(1, 158, 1)]),
  (315, 314, [(1, 158, 1)]),
  (319, 318, [(1, 158, 1)]),
  (323, 322, [(1, 158, 1)]),
  (327, 326, [(1, 158, 1)]),
  (331, 330, [(1, 158, 1)]),
  (335, 334, [(1, 158, 1)]),
  (340, 339, [(1, 158, 1)]),
  (345, 344, [(1, 158, 1)]),
  (350, 347, [(1, 70, 1), (2, 84, 3), (3, 4, 4)]),
  (355, 352, [(1, 71, 1), (2, 85, 3), (3, 2, 4)]),
  (360, 357, [(1, 72, 1), (2, 86, 3)]),
  (365, 362, [(1, 73, 1), (2, 85, 3)]),
  (370, 367, [(1, 74, 1), (2, 84, 3)]),
  (375, 372, [(1, 75, 1), (2, 83, 3)]),
  (380, 377, [(1, 76, 1), (2, 82, 3)]),
  (385, 382, [(1, 77, 1), (2, 81, 3)]),
  (390, 387, [(1, 78, 1), (2, 80, 3)]),
  (395, 392, [(1, 79, 1), (2, 79, 3)]),
  (400, 397, [(1, 80, 1), (2, 78, 3)]),
  (405, 400, [(1, 45, 1), (2, 105, 3), (3, 6, 4), (4, 2, 5)]),
  (411, 406, [(1, 46, 1), (2, 107, 3), (3, 5, 4)]),
  (417, 412, [(1, 47, 1), (2, 108, 3), (3, 3, 4)]),
  (423, 418, [(1, 47, 1), (2, 110, 3), (3, 1, 4)]),
  (429, 424, [(1, 48, 1), (2, 110, 3)]),
  (435, 428, [(1, 34, 1), (2, 114, 3), (3, 8, 4), (4, 2, 5)]),
  (441, 434, [(1, 34, 1), (2, 116, 3), (3, 8, 4)]),
  (447, 440, [(1, 35, 1), (2, 117, 3), (3, 6, 4)]),
  (453, 444, [(1, 27, 1), (2, 118, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (459, 450, [(1, 27, 1), (2, 120, 3), (3, 9, 4), (4, 2, 5)]),
  (465, 456, [(1, 28, 1), (2, 122, 3), (3, 8, 4)]),
  (471, 460, [(1, 23, 1), (2, 122, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (478, 465, [(1, 20, 1), (2, 122, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (485, 472, [(1, 20, 1), (2, 124, 3), (3, 11, 4), (4, 3, 5)]),
  (492, 475, [(2, 158, 3)]),
  (499, 478, [(2, 158, 3)]),
  (506, 479, [(2, 156, 3), (3, 2, 5)]),
  (513, 482, [(2, 156, 3), (3, 2, 5)]),
  (520, 483, [(2, 154, 3), (3, 1, 4), (3, 3, 5)]),
  (527, 484, [(2, 152, 3), (3, 2, 4), (3, 4, 5)]),
  (534, 487, [(2, 151, 3), (3, 3, 4), (3, 4, 5)]),
  (542, 489, [(2, 150, 3), (3, 4, 4), (3, 4, 5)]),
  (550, 491, [(2, 148, 3), (3, 5, 4), (3, 5, 5)]),
  (558, 493, [(2, 146, 3), (3, 6, 4), (3, 6, 5)]),
  (566, 495, [(2, 144, 3), (3, 8, 4), (3, 6, 5)]),
  (574, 499, [(2, 143, 3), (3, 9, 4), (3, 6, 5)]),
  (582, 501, [(2, 141, 3), (3, 10, 4), (3, 7, 5)]),
  (590, 503, [(2, 139, 3), (3, 11, 4), (3, 8, 5)]),
  (598, 505, [(2, 136, 3), (3, 13, 4), (3, 9, 5)]),
  (606, 507, [(2, 134, 3), (3, 15, 4), (3, 9, 5)]),
  (615, 510, [(2, 132, 3), (3, 16, 4), (3, 10, 5)]),
  (624, 513, [(2, 130, 3), (3, 18, 4), (3, 10, 5)]),
  (633, 516, [(2, 128, 3), (3, 19, 4), (3, 11, 5)]),
  (642, 519, [(2, 127, 3), (3, 20, 4), (3, 11, 5)]),
  (651, 522, [(2, 125, 3), (3, 21, 4), (3, 12, 5)]),
  (660, 525, [(2, 123, 3), (3, 23, 4), (3, 12, 5)]),
  (669, 528, [(2, 121, 3), (3, 24, 4), (3, 13, 5)]),
  (679, 530, [(2, 118, 3), (3, 26, 4), (3, 14, 5)]),
  (689, 532, [(2, 115, 3), (3, 28, 4), (3, 15, 5)]),
  (699, 536, [(2, 113, 3), (3, 30, 4), (3, 15, 5)]),
  (709, 540, [(2, 112, 3), (3, 31, 4), (3, 15, 5)]),
  (719, 542, [(2, 109, 3), (3, 32, 4), (3, 17, 5)]),
  (729, 544, [(2, 106, 3), (3, 34, 4), (3, 18, 5)]),
  (739, 548, [(2, 105, 3), (3, 35, 4), (3, 18, 5)]),
  (750, 551, [(2, 102, 3), (3, 37, 4), (3, 19, 5)]),
  (761, 554, [(2, 100, 3), (3, 38, 4), (3, 20, 5)]),
  (772, 557, [(2, 98, 3), (3, 40, 4), (3, 20, 5)]),
  (783, 560, [(2, 95, 3), (3, 42, 4), (3, 21, 5)]),
  (794, 563, [(2, 93, 3), (3, 43, 4), (3, 22, 5)]),
  (805, 566, [(2, 91, 3), (3, 44, 4), (3, 23, 5)]),
  (817, 570, [(2, 89, 3), (3, 46, 4), (3, 23, 5)]),
  (829, 572, [(2, 86, 3), (3, 47, 4), (3, 24, 5), (4, 1, 6)]),
  (841, 576, [(2, 84, 3), (3, 49, 4), (3, 24, 5), (4, 1, 6)]),
  (853, 578, [(2, 82, 3), (3, 49, 4), (3, 26, 5), (4, 1, 6)]),
  (865, 582, [(2, 80, 3), (3, 51, 4), (3, 26, 5), (4, 1, 6)]),
  (877, 584, [(2, 78, 3), (3, 52, 4), (3, 26, 5), (4, 2, 6)]),
  (890, 589, [(2, 76, 3), (3, 53, 4), (3, 28, 5), (4, 1, 6)]),
  (903, 592, [(2, 74, 3), (3, 54, 4), (3, 28, 5), (4, 2, 6)]),
  (916, 595, [(2, 72, 3), (3, 55, 4), (3, 29, 5), (4, 2, 6)]),
  (929, 598, [(2, 70, 3), (3, 56, 4), (3, 30, 5), (4, 2, 6)]),
  (942, 601, [(2, 68, 3), (3, 57, 4), (3, 31, 5), (4, 2, 6)]),
  (956, 603, [(2, 66, 3), (3, 58, 4), (3, 31, 5), (4, 3, 6)]),
  (970, 607, [(2, 64, 3), (3, 59, 4), (3, 32, 5), (4, 3, 6)]),
  (984, 609, [(2, 62, 3), (3, 60, 4), (3, 33, 5), (4, 3, 6)]),
  (998, 613, [(2, 60, 3), (3, 61, 4), (3, 34, 5), (4, 3, 6)]),
  (1012, 617, [(2, 59, 3), (3, 61, 4), (3, 35, 5), (4, 3, 6)]),
  (1027, 620, [(2, 57, 3), (3, 62, 4), (3, 36, 5), (4, 3, 6)]),
  (1042, 623, [(2, 55, 3), (3, 63, 4), (3, 37, 5), (4, 3, 6)]),
  (1057, 626, [(2, 54, 3), (3, 63, 4), (3, 37, 5), (4, 4, 6)]),
  (1072, 629, [(2, 52, 3), (3, 64, 4), (3, 38, 5), (4, 4, 6)]),
  (1088, 631, [(2, 50, 3), (3, 64, 4), (3, 40, 5), (4, 4, 6)]),
  (1104, 635, [(2, 49, 3), (3, 64, 4), (3, 41, 5), (4, 4, 6)]),
  (1120, 637, [(2, 47, 3), (3, 64, 4), (3, 42, 5), (4, 5, 6)]),
  (1136, 641, [(2, 46, 3), (3, 65, 4), (3, 42, 5), (4, 5, 6)]),
  (1153, 644, [(2, 44, 3), (3, 65, 4), (3, 44, 5), (4, 5, 6)]),
  (1170, 647, [(2, 43, 3), (3, 65, 4), (3, 45, 5), (4, 5, 6)]),
  (1187, 650, [(2, 42, 3), (3, 65, 4), (3, 46, 5), (4, 5, 6)]),
  (1204, 653, [(2, 40, 3), (3, 65, 4), (3, 47, 5), (4, 6, 6)]),
  (1222, 655, [(2, 39, 3), (3, 64, 4), (3, 49, 5), (4, 6, 6)]),
  (1240, 659, [(2, 38, 3), (3, 64, 4), (3, 50, 5), (4, 6, 6)]),
  (1258, 661, [(2, 36, 3), (3, 64, 4), (3, 52, 5), (4, 6, 6)]),
  (1276, 663, [(2, 35, 3), (3, 64, 4), (3, 52, 5), (4, 7, 6)]),
  (1295, 666, [(2, 34, 3), (3, 63, 4), (3, 54, 5), (4, 7, 6)]),
  (1314, 669, [(2, 33, 3), (3, 63, 4), (3, 55, 5), (4, 7, 6)]),
  (1333, 672, [(2, 32, 3), (3, 62, 4), (3, 56, 5), (4, 8, 6)]),
  (1352, 675, [(2, 31, 3), (3, 62, 4), (3, 57, 5), (4, 8, 6)]),
  (1372, 677, [(2, 30, 3), (3, 61, 4), (3, 59, 5), (4, 8, 6)]),
  (1392, 681, [(2, 29, 3), (3, 60, 4), (3, 61, 5), (4, 8, 6)]),
  (1412, 685, [(2, 29, 3), (3, 59, 4), (3, 61, 5), (4, 9, 6)]),
  (1433, 686, [(2, 28, 3), (3, 58, 4), (3, 62, 5), (4, 10, 6)]),
  (1454, 689, [(2, 27, 3), (3, 57, 4), (3, 64, 5), (4, 10, 6)]),
  (1475, 692, [(2, 26, 3), (3, 56, 4), (3, 66, 5), (4, 10, 6)]),
  (1497, 696, [(2, 25, 3), (3, 56, 4), (3, 68, 5), (4, 9, 6)]),
  (1519, 698, [(2, 25, 3), (3, 54, 4), (3, 68, 5), (4, 11, 6)]),
  (1541, 700, [(2, 24, 3), (3, 53, 4), (3, 70, 5), (4, 11, 6)]),
  (1564, 703, [(2, 23, 3), (3, 52, 4), (3, 72, 5), (4, 11, 6)]),
  (1587, 706, [(2, 23, 3), (3, 50, 4), (3, 73, 5), (4, 12, 6)]),
  (1610, 709, [(2, 22, 3), (3, 49, 4), (3, 75, 5), (4, 12, 6)]),
  (1634, 713, [(2, 21, 3), (3, 48, 4), (3, 77, 5), (4, 12, 6)])]

theorem small161 : smallOK 161 1633 certs161 = true := by decide +kernel

/-- The certificates for `t = 162`. -/
def certs162 : List Cert := [
  (160, 159, [(1, 159, 1)]),
  (161, 160, [(1, 159, 1)]),
  (162, 161, [(1, 159, 1)]),
  (163, 162, [(1, 159, 1)]),
  (164, 163, [(1, 159, 1)]),
  (165, 164, [(1, 159, 1)]),
  (166, 165, [(1, 159, 1)]),
  (167, 166, [(1, 159, 1)]),
  (168, 167, [(1, 159, 1)]),
  (169, 168, [(1, 159, 1)]),
  (170, 169, [(1, 159, 1)]),
  (171, 170, [(1, 159, 1)]),
  (172, 171, [(1, 159, 1)]),
  (173, 172, [(1, 159, 1)]),
  (174, 173, [(1, 159, 1)]),
  (175, 174, [(1, 159, 1)]),
  (176, 175, [(1, 159, 1)]),
  (177, 176, [(1, 159, 1)]),
  (178, 177, [(1, 159, 1)]),
  (179, 178, [(1, 159, 1)]),
  (180, 179, [(1, 159, 1)]),
  (181, 180, [(1, 159, 1)]),
  (182, 181, [(1, 159, 1)]),
  (183, 182, [(1, 159, 1)]),
  (184, 183, [(1, 159, 1)]),
  (185, 184, [(1, 159, 1)]),
  (186, 185, [(1, 159, 1)]),
  (187, 186, [(1, 159, 1)]),
  (188, 187, [(1, 159, 1)]),
  (189, 188, [(1, 159, 1)]),
  (190, 189, [(1, 159, 1)]),
  (191, 190, [(1, 159, 1)]),
  (192, 191, [(1, 159, 1)]),
  (193, 192, [(1, 159, 1)]),
  (194, 193, [(1, 159, 1)]),
  (195, 194, [(1, 159, 1)]),
  (196, 195, [(1, 159, 1)]),
  (197, 196, [(1, 159, 1)]),
  (198, 197, [(1, 159, 1)]),
  (199, 198, [(1, 159, 1)]),
  (200, 199, [(1, 159, 1)]),
  (202, 201, [(1, 159, 1)]),
  (204, 203, [(1, 159, 1)]),
  (206, 205, [(1, 159, 1)]),
  (208, 207, [(1, 159, 1)]),
  (210, 209, [(1, 159, 1)]),
  (212, 211, [(1, 159, 1)]),
  (214, 213, [(1, 159, 1)]),
  (216, 215, [(1, 159, 1)]),
  (218, 217, [(1, 159, 1)]),
  (220, 219, [(1, 159, 1)]),
  (222, 221, [(1, 159, 1)]),
  (224, 223, [(1, 159, 1)]),
  (226, 225, [(1, 159, 1)]),
  (228, 227, [(1, 159, 1)]),
  (230, 229, [(1, 159, 1)]),
  (232, 231, [(1, 159, 1)]),
  (234, 233, [(1, 159, 1)]),
  (236, 235, [(1, 159, 1)]),
  (238, 237, [(1, 159, 1)]),
  (240, 239, [(1, 159, 1)]),
  (242, 241, [(1, 159, 1)]),
  (244, 243, [(1, 159, 1)]),
  (246, 245, [(1, 159, 1)]),
  (248, 247, [(1, 159, 1)]),
  (250, 249, [(1, 159, 1)]),
  (252, 251, [(1, 159, 1)]),
  (254, 253, [(1, 159, 1)]),
  (256, 255, [(1, 159, 1)]),
  (258, 257, [(1, 159, 1)]),
  (260, 259, [(1, 159, 1)]),
  (262, 261, [(1, 159, 1)]),
  (264, 263, [(1, 159, 1)]),
  (266, 265, [(1, 159, 1)]),
  (268, 267, [(1, 159, 1)]),
  (270, 269, [(1, 159, 1)]),
  (272, 271, [(1, 159, 1)]),
  (274, 273, [(1, 159, 1)]),
  (276, 275, [(1, 159, 1)]),
  (278, 277, [(1, 159, 1)]),
  (280, 279, [(1, 159, 1)]),
  (282, 281, [(1, 159, 1)]),
  (284, 283, [(1, 159, 1)]),
  (286, 285, [(1, 159, 1)]),
  (288, 287, [(1, 159, 1)]),
  (290, 289, [(1, 159, 1)]),
  (292, 291, [(1, 159, 1)]),
  (294, 293, [(1, 159, 1)]),
  (296, 295, [(1, 159, 1)]),
  (298, 297, [(1, 159, 1)]),
  (300, 299, [(1, 159, 1)]),
  (303, 302, [(1, 159, 1)]),
  (306, 305, [(1, 159, 1)]),
  (309, 308, [(1, 159, 1)]),
  (312, 311, [(1, 159, 1)]),
  (315, 314, [(1, 159, 1)]),
  (318, 317, [(1, 159, 1)]),
  (321, 320, [(1, 159, 1)]),
  (324, 323, [(1, 159, 1)]),
  (327, 326, [(1, 159, 1)]),
  (330, 329, [(1, 159, 1)]),
  (333, 332, [(1, 159, 1)]),
  (336, 335, [(1, 159, 1)]),
  (339, 338, [(1, 159, 1)]),
  (342, 341, [(1, 159, 1)]),
  (345, 344, [(1, 159, 1)]),
  (348, 345, [(1, 70, 1), (2, 84, 3), (3, 4, 4), (4, 1, 5)]),
  (351, 348, [(1, 71, 1), (2, 84, 3), (3, 4, 4)]),
  (354, 351, [(1, 71, 1), (2, 85, 3), (3, 3, 4)]),
  (357, 354, [(1, 72, 1), (2, 86, 3), (3, 1, 4)]),
  (360, 357, [(1, 72, 1), (2, 87, 3)]),
  (363, 360, [(1, 73, 1), (2, 86, 3)]),
  (366, 363, [(1, 74, 1), (2, 85, 3)]),
  (369, 366, [(1, 74, 1), (2, 85, 3)]),
  (372, 369, [(1, 75, 1), (2, 84, 3)]),
  (375, 372, [(1, 75, 1), (2, 84, 3)]),
  (378, 375, [(1, 76, 1), (2, 83, 3)]),
  (381, 378, [(1, 77, 1), (2, 82, 3)]),
  (384, 381, [(1, 77, 1), (2, 82, 3)]),
  (387, 384, [(1, 78, 1), (2, 81, 3)]),
  (390, 387, [(1, 78, 1), (2, 81, 3)]),
  (393, 390, [(1, 79, 1), (2, 80, 3)]),
  (396, 393, [(1, 80, 1), (2, 79, 3)]),
  (399, 396, [(1, 80, 1), (2, 79, 3)]),
  (402, 399, [(1, 81, 1), (2, 78, 3)]),
  (406, 401, [(1, 46, 1), (2, 105, 3), (3, 6, 4), (4, 2, 5)]),
  (410, 405, [(1, 46, 1), (2, 106, 3), (3, 6, 4), (4, 1, 5)]),
  (414, 409, [(1, 46, 1), (2, 108, 3), (3, 5, 4)]),
  (418, 413, [(1, 47, 1), (2, 108, 3), (3, 4, 4)]),
  (422, 417, [(1, 47, 1), (2, 110, 3), (3, 2, 4)]),
  (426, 421, [(1, 48, 1), (2, 110, 3), (3, 1, 4)]),
  (430, 425, [(1, 48, 1), (2, 111, 3)]),
  (434, 429, [(1, 49, 1), (2, 110, 3)]),
  (438, 431, [(1, 34, 1), (2, 115, 3), (3, 8, 4), (4, 2, 5)]),
  (442, 435, [(1, 34, 1), (2, 116, 3), (3, 8, 4), (4, 1, 5)]),
  (446, 439, [(1, 35, 1), (2, 117, 3), (3, 7, 4)]),
  (450, 443, [(1, 35, 1), (2, 118, 3), (3, 6, 4)]),
  (454, 447, [(1, 35, 1), (2, 120, 3), (3, 4, 4)]),
  (458, 449, [(1, 27, 1), (2, 120, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (462, 453, [(1, 28, 1), (2, 121, 3), (3, 9, 4), (4, 1, 5)]),
  (466, 457, [(1, 28, 1), (2, 122, 3), (3, 9, 4)]),
  (470, 459, [(1, 23, 1), (2, 122, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (474, 463, [(1, 23, 1), (2, 123, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (478, 467, [(1, 23, 1), (2, 124, 3), (3, 10, 4), (4, 2, 5)]),
  (482, 469, [(1, 20, 1), (2, 123, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (486, 473, [(1, 20, 1), (2, 125, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (490, 477, [(1, 20, 1), (2, 126, 3), (3, 11, 4), (4, 2, 5)]),
  (494, 479, [(1, 18, 1), (2, 125, 3), (3, 11, 4), (4, 3, 5), (5, 2, 6)]),
  (498, 479, [(2, 158, 3), (3, 1, 5)]),
  (502, 481, [(2, 159, 3)]),
  (507, 482, [(2, 158, 3), (3, 1, 5)]),
  (512, 483, [(2, 157, 3), (3, 2, 5)]),
  (517, 484, [(2, 156, 3), (3, 1, 4), (3, 2, 5)]),
  (522, 485, [(2, 155, 3), (3, 1, 4), (3, 3, 5)]),
  (527, 486, [(2, 154, 3), (3, 2, 4), (3, 3, 5)]),
  (532, 489, [(2, 154, 3), (3, 2, 4), (3, 3, 5)]),
  (537, 490, [(2, 152, 3), (3, 3, 4), (3, 4, 5)]),
  (542, 491, [(2, 151, 3), (3, 4, 4), (3, 4, 5)]),
  (547, 492, [(2, 150, 3), (3, 4, 4), (3, 5, 5)]),
  (552, 493, [(2, 148, 3), (3, 6, 4), (3, 5, 5)]),
  (557, 496, [(2, 148, 3), (3, 6, 4), (3, 5, 5)]),
  (562, 497, [(2, 147, 3), (3, 7, 4), (3, 5, 5)]),
  (567, 498, [(2, 145, 3), (3, 8, 4), (3, 6, 5)]),
  (572, 499, [(2, 144, 3), (3, 8, 4), (3, 7, 5)]),
  (577, 502, [(2, 144, 3), (3, 9, 4), (3, 6, 5)]),
  (582, 503, [(2, 142, 3), (3, 10, 4), (3, 7, 5)]),
  (587, 504, [(2, 141, 3), (3, 11, 4), (3, 7, 5)]),
  (592, 505, [(2, 139, 3), (3, 12, 4), (3, 8, 5)]),
  (597, 508, [(2, 139, 3), (3, 12, 4), (3, 8, 5)]),
  (602, 509, [(2, 138, 3), (3, 13, 4), (3, 8, 5)]),
  (608, 511, [(2, 136, 3), (3, 14, 4), (3, 9, 5)]),
  (614, 513, [(2, 135, 3), (3, 15, 4), (3, 9, 5)]),
  (620, 515, [(2, 134, 3), (3, 16, 4), (3, 9, 5)]),
  (626, 517, [(2, 133, 3), (3, 17, 4), (3, 9, 5)]),
  (632, 517, [(2, 130, 3), (3, 18, 4), (3, 11, 5)]),
  (638, 519, [(2, 128, 3), (3, 20, 4), (3, 11, 5)]),
  (644, 521, [(2, 127, 3), (3, 20, 4), (3, 12, 5)]),
  (650, 523, [(2, 126, 3), (3, 21, 4), (3, 12, 5)]),
  (656, 525, [(2, 125, 3), (3, 22, 4), (3, 12, 5)]),
  (662, 527, [(2, 123, 3), (3, 23, 4), (3, 13, 5)]),
  (668, 529, [(2, 122, 3), (3, 24, 4), (3, 13, 5)]),
  (674, 531, [(2, 121, 3), (3, 25, 4), (3, 13, 5)]),
  (680, 533, [(2, 120, 3), (3, 26, 4), (3, 13, 5)]),
  (686, 535, [(2, 118, 3), (3, 27, 4), (3, 14, 5)]),
  (692, 535, [(2, 116, 3), (3, 28, 4), (3, 15, 5)]),
  (698, 539, [(2, 116, 3), (3, 29, 4), (3, 14, 5)]),
  (704, 539, [(2, 113, 3), (3, 30, 4), (3, 16, 5)]),
  (711, 542, [(2, 112, 3), (3, 31, 4), (3, 16, 5)]),
  (718, 543, [(2, 110, 3), (3, 32, 4), (3, 17, 5)]),
  (725, 546, [(2, 109, 3), (3, 33, 4), (3, 17, 5)]),
  (732, 547, [(2, 107, 3), (3, 34, 4), (3, 18, 5)]),
  (739, 550, [(2, 106, 3), (3, 35, 4), (3, 18, 5)]),
  (746, 551, [(2, 104, 3), (3, 36, 4), (3, 19, 5)]),
  (753, 554, [(2, 103, 3), (3, 37, 4), (3, 19, 5)]),
  (760, 555, [(2, 101, 3), (3, 38, 4), (3, 20, 5)]),
  (767, 558, [(2, 100, 3), (3, 39, 4), (3, 20, 5)]),
  (774, 559, [(2, 98, 3), (3, 40, 4), (3, 21, 5)]),
  (781, 562, [(2, 97, 3), (3, 41, 4), (3, 21, 5)]),
  (788, 563, [(2, 95, 3), (3, 42, 4), (3, 22, 5)]),
  (795, 566, [(2, 95, 3), (3, 42, 4), (3, 22, 5)]),
  (802, 567, [(2, 93, 3), (3, 43, 4), (3, 22, 5), (4, 1, 6)]),
  (810, 569, [(2, 91, 3), (3, 45, 4), (3, 22, 5), (4, 1, 6)]),
  (818, 573, [(2, 91, 3), (3, 45, 4), (3, 23, 5)]),
  (826, 575, [(2, 89, 3), (3, 46, 4), (3, 24, 5)]),
  (834, 577, [(2, 87, 3), (3, 48, 4), (3, 24, 5)]),
  (842, 579, [(2, 86, 3), (3, 48, 4), (3, 24, 5), (4, 1, 6)]),
  (850, 581, [(2, 84, 3), (3, 49, 4), (3, 25, 5), (4, 1, 6)]),
  (858, 583, [(2, 83, 3), (3, 50, 4), (3, 25, 5), (4, 1, 6)]),
  (866, 585, [(2, 81, 3), (3, 51, 4), (3, 26, 5), (4, 1, 6)]),
  (874, 587, [(2, 80, 3), (3, 52, 4), (3, 26, 5), (4, 1, 6)]),
  (882, 589, [(2, 79, 3), (3, 52, 4), (3, 27, 5), (4, 1, 6)]),
  (890, 591, [(2, 77, 3), (3, 53, 4), (3, 28, 5), (4, 1, 6)]),
  (898, 593, [(2, 76, 3), (3, 54, 4), (3, 28, 5), (4, 1, 6)]),
  (906, 595, [(2, 75, 3), (3, 54, 4), (3, 28, 5), (4, 2, 6)]),
  (915, 596, [(2, 73, 3), (3, 55, 4), (3, 29, 5), (4, 2, 6)]),
  (924, 599, [(2, 72, 3), (3, 56, 4), (3, 29, 5), (4, 2, 6)]),
  (933, 602, [(2, 71, 3), (3, 57, 4), (3, 29, 5), (4, 2, 6)]),
  (942, 603, [(2, 69, 3), (3, 57, 4), (3, 31, 5), (4, 2, 6)]),
  (951, 606, [(2, 68, 3), (3, 58, 4), (3, 31, 5), (4, 2, 6)]),
  (960, 607, [(2, 66, 3), (3, 59, 4), (3, 31, 5), (4, 3, 6)]),
  (969, 610, [(2, 65, 3), (3, 60, 4), (3, 32, 5), (4, 2, 6)]),
  (978, 611, [(2, 64, 3), (3, 60, 4), (3, 32, 5), (4, 3, 6)]),
  (987, 614, [(2, 63, 3), (3, 60, 4), (3, 33, 5), (4, 3, 6)]),
  (996, 615, [(2, 61, 3), (3, 61, 4), (3, 34, 5), (4, 3, 6)]),
  (1005, 618, [(2, 61, 3), (3, 61, 4), (3, 34, 5), (4, 3, 6)]),
  (1015, 620, [(2, 59, 3), (3, 62, 4), (3, 35, 5), (4, 3, 6)]),
  (1025, 622, [(2, 58, 3), (3, 62, 4), (3, 36, 5), (4, 3, 6)]),
  (1035, 624, [(2, 57, 3), (3, 63, 4), (3, 36, 5), (4, 3, 6)]),
  (1045, 626, [(2, 56, 3), (3, 63, 4), (3, 36, 5), (4, 4, 6)]),
  (1055, 628, [(2, 55, 3), (3, 63, 4), (3, 37, 5), (4, 4, 6)]),
  (1065, 630, [(2, 53, 3), (3, 64, 4), (3, 38, 5), (4, 4, 6)]),
  (1075, 632, [(2, 52, 3), (3, 64, 4), (3, 39, 5), (4, 4, 6)]),
  (1085, 634, [(2, 51, 3), (3, 65, 4), (3, 39, 5), (4, 4, 6)]),
  (1095, 636, [(2, 50, 3), (3, 65, 4), (3, 40, 5), (4, 4, 6)]),
  (1105, 638, [(2, 49, 3), (3, 65, 4), (3, 41, 5), (4, 4, 6)]),
  (1116, 639, [(2, 48, 3), (3, 65, 4), (3, 41, 5), (4, 5, 6)]),
  (1127, 642, [(2, 47, 3), (3, 65, 4), (3, 42, 5), (4, 5, 6)]),
  (1138, 643, [(2, 46, 3), (3, 65, 4), (3, 43, 5), (4, 5, 6)]),
  (1149, 646, [(2, 45, 3), (3, 66, 4), (3, 43, 5), (4, 5, 6)]),
  (1160, 649, [(2, 45, 3), (3, 65, 4), (3, 44, 5), (4, 5, 6)]),
  (1171, 650, [(2, 43, 3), (3, 66, 4), (3, 45, 5), (4, 5, 6)]),
  (1182, 651, [(2, 42, 3), (3, 66, 4), (3, 45, 5), (4, 6, 6)]),
  (1193, 654, [(2, 42, 3), (3, 65, 4), (3, 46, 5), (4, 6, 6)]),
  (1204, 655, [(2, 41, 3), (3, 65, 4), (3, 47, 5), (4, 6, 6)]),
  (1216, 657, [(2, 40, 3), (3, 65, 4), (3, 48, 5), (4, 6, 6)]),
  (1228, 659, [(2, 39, 3), (3, 65, 4), (3, 49, 5), (4, 6, 6)]),
  (1240, 661, [(2, 38, 3), (3, 65, 4), (3, 50, 5), (4, 6, 6)]),
  (1252, 663, [(2, 37, 3), (3, 65, 4), (3, 51, 5), (4, 6, 6)]),
  (1264, 665, [(2, 37, 3), (3, 64, 4), (3, 51, 5), (4, 7, 6)]),
  (1276, 667, [(2, 36, 3), (3, 64, 4), (3, 52, 5), (4, 7, 6)]),
  (1288, 669, [(2, 35, 3), (3, 64, 4), (3, 53, 5), (4, 7, 6)]),
  (1300, 671, [(2, 35, 3), (3, 64, 4), (3, 53, 5), (4, 7, 6)]),
  (1313, 672, [(2, 34, 3), (3, 63, 4), (3, 54, 5), (4, 8, 6)]),
  (1326, 675, [(2, 33, 3), (3, 63, 4), (3, 56, 5), (4, 7, 6)]),
  (1339, 676, [(2, 32, 3), (3, 63, 4), (3, 56, 5), (4, 8, 6)]),
  (1352, 679, [(2, 32, 3), (3, 62, 4), (3, 57, 5), (4, 8, 6)]),
  (1365, 680, [(2, 31, 3), (3, 62, 4), (3, 58, 5), (4, 8, 6)]),
  (1378, 683, [(2, 31, 3), (3, 61, 4), (3, 59, 5), (4, 8, 6)]),
  (1391, 684, [(2, 30, 3), (3, 61, 4), (3, 59, 5), (4, 9, 6)]),
  (1404, 687, [(2, 29, 3), (3, 61, 4), (3, 61, 5), (4, 8, 6)]),
  (1418, 687, [(2, 29, 3), (3, 59, 4), (3, 62, 5), (4, 9, 6)]),
  (1432, 689, [(2, 28, 3), (3, 59, 4), (3, 63, 5), (4, 9, 6)]),
  (1446, 691, [(2, 27, 3), (3, 59, 4), (3, 64, 5), (4, 9, 6)]),
  (1460, 693, [(2, 27, 3), (3, 58, 4), (3, 64, 5), (4, 10, 6)]),
  (1474, 695, [(2, 26, 3), (3, 58, 4), (3, 66, 5), (4, 9, 6)]),
  (1488, 697, [(2, 26, 3), (3, 57, 4), (3, 66, 5), (4, 10, 6)]),
  (1502, 699, [(2, 26, 3), (3, 56, 4), (3, 66, 5), (4, 11, 6)]),
  (1517, 702, [(2, 25, 3), (3, 56, 4), (3, 68, 5), (4, 10, 6)]),
  (1532, 703, [(2, 25, 3), (3, 54, 4), (3, 69, 5), (4, 11, 6)]),
  (1547, 706, [(2, 24, 3), (3, 54, 4), (3, 71, 5), (4, 10, 6)]),
  (1562, 707, [(2, 24, 3), (3, 53, 4), (3, 71, 5), (4, 11, 6)]),
  (1577, 708, [(2, 23, 3), (3, 52, 4), (3, 73, 5), (4, 11, 6)]),
  (1592, 711, [(2, 23, 3), (3, 51, 4), (3, 73, 5), (4, 12, 6)]),
  (1607, 714, [(2, 23, 3), (3, 50, 4), (3, 74, 5), (4, 12, 6)]),
  (1623, 714, [(2, 22, 3), (3, 49, 4), (3, 76, 5), (4, 12, 6)]),
  (1639, 716, [(2, 22, 3), (3, 48, 4), (3, 76, 5), (4, 13, 6)])]

theorem small162 : smallOK 162 1638 certs162 = true := by decide +kernel

/-- The certificates for `t = 163`. -/
def certs163 : List Cert := [
  (161, 160, [(1, 160, 1)]),
  (163, 162, [(1, 160, 1)]),
  (165, 164, [(1, 160, 1)]),
  (167, 166, [(1, 160, 1)]),
  (169, 168, [(1, 160, 1)]),
  (171, 170, [(1, 160, 1)]),
  (173, 172, [(1, 160, 1)]),
  (175, 174, [(1, 160, 1)]),
  (177, 176, [(1, 160, 1)]),
  (179, 178, [(1, 160, 1)]),
  (181, 180, [(1, 160, 1)]),
  (183, 182, [(1, 160, 1)]),
  (185, 184, [(1, 160, 1)]),
  (187, 186, [(1, 160, 1)]),
  (189, 188, [(1, 160, 1)]),
  (191, 190, [(1, 160, 1)]),
  (193, 192, [(1, 160, 1)]),
  (195, 194, [(1, 160, 1)]),
  (197, 196, [(1, 160, 1)]),
  (199, 198, [(1, 160, 1)]),
  (201, 200, [(1, 160, 1)]),
  (204, 203, [(1, 160, 1)]),
  (207, 206, [(1, 160, 1)]),
  (210, 209, [(1, 160, 1)]),
  (213, 212, [(1, 160, 1)]),
  (216, 215, [(1, 160, 1)]),
  (219, 218, [(1, 160, 1)]),
  (222, 221, [(1, 160, 1)]),
  (225, 224, [(1, 160, 1)]),
  (228, 227, [(1, 160, 1)]),
  (231, 230, [(1, 160, 1)]),
  (234, 233, [(1, 160, 1)]),
  (237, 236, [(1, 160, 1)]),
  (240, 239, [(1, 160, 1)]),
  (243, 242, [(1, 160, 1)]),
  (246, 245, [(1, 160, 1)]),
  (249, 248, [(1, 160, 1)]),
  (252, 251, [(1, 160, 1)]),
  (255, 254, [(1, 160, 1)]),
  (258, 257, [(1, 160, 1)]),
  (261, 260, [(1, 160, 1)]),
  (264, 263, [(1, 160, 1)]),
  (267, 266, [(1, 160, 1)]),
  (271, 270, [(1, 160, 1)]),
  (275, 274, [(1, 160, 1)]),
  (279, 278, [(1, 160, 1)]),
  (283, 282, [(1, 160, 1)]),
  (287, 286, [(1, 160, 1)]),
  (291, 290, [(1, 160, 1)]),
  (295, 294, [(1, 160, 1)]),
  (299, 298, [(1, 160, 1)]),
  (303, 302, [(1, 160, 1)]),
  (307, 306, [(1, 160, 1)]),
  (311, 310, [(1, 160, 1)]),
  (315, 314, [(1, 160, 1)]),
  (319, 318, [(1, 160, 1)]),
  (323, 322, [(1, 160, 1)]),
  (327, 326, [(1, 160, 1)]),
  (331, 330, [(1, 160, 1)]),
  (335, 334, [(1, 160, 1)]),
  (340, 339, [(1, 160, 1)]),
  (345, 344, [(1, 160, 1)]),
  (350, 349, [(1, 160, 1)]),
  (355, 352, [(1, 71, 1), (2, 85, 3), (3, 4, 4)]),
  (360, 357, [(1, 72, 1), (2, 87, 3), (3, 1, 4)]),
  (365, 362, [(1, 73, 1), (2, 87, 3)]),
  (370, 367, [(1, 74, 1), (2, 86, 3)]),
  (375, 372, [(1, 75, 1), (2, 85, 3)]),
  (380, 377, [(1, 76, 1), (2, 84, 3)]),
  (385, 382, [(1, 77, 1), (2, 83, 3)]),
  (390, 387, [(1, 78, 1), (2, 82, 3)]),
  (395, 392, [(1, 79, 1), (2, 81, 3)]),
  (400, 397, [(1, 80, 1), (2, 80, 3)]),
  (405, 402, [(1, 81, 1), (2, 79, 3)]),
  (411, 406, [(1, 46, 1), (2, 107, 3), (3, 6, 4), (4, 1, 5)]),
  (417, 412, [(1, 47, 1), (2, 108, 3), (3, 5, 4)]),
  (423, 418, [(1, 47, 1), (2, 110, 3), (3, 3, 4)]),
  (429, 424, [(1, 48, 1), (2, 111, 3), (3, 1, 4)]),
  (435, 430, [(1, 49, 1), (2, 111, 3)]),
  (441, 434, [(1, 34, 1), (2, 116, 3), (3, 8, 4), (4, 2, 5)]),
  (447, 440, [(1, 35, 1), (2, 117, 3), (3, 8, 4)]),
  (453, 446, [(1, 35, 1), (2, 119, 3), (3, 6, 4)]),
  (459, 450, [(1, 27, 1), (2, 120, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (465, 456, [(1, 28, 1), (2, 122, 3), (3, 9, 4), (4, 1, 5)]),
  (471, 462, [(1, 28, 1), (2, 124, 3), (3, 8, 4)]),
  (478, 467, [(1, 23, 1), (2, 124, 3), (3, 10, 4), (4, 3, 5)]),
  (485, 472, [(1, 20, 1), (2, 124, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (492, 479, [(1, 20, 1), (2, 127, 3), (3, 10, 4), (4, 3, 5)]),
  (499, 482, [(2, 160, 3)]),
  (506, 483, [(2, 159, 3), (3, 1, 5)]),
  (513, 486, [(2, 158, 3), (3, 2, 5)]),
  (520, 487, [(2, 157, 3), (3, 1, 4), (3, 2, 5)]),
  (527, 488, [(2, 155, 3), (3, 2, 4), (3, 3, 5)]),
  (534, 491, [(2, 154, 3), (3, 3, 4), (3, 3, 5)]),
  (542, 493, [(2, 153, 3), (3, 3, 4), (3, 4, 5)]),
  (550, 495, [(2, 151, 3), (3, 4, 4), (3, 5, 5)]),
  (558, 497, [(2, 149, 3), (3, 6, 4), (3, 5, 5)]),
  (566, 499, [(2, 147, 3), (3, 7, 4), (3, 6, 5)]),
  (574, 503, [(2, 146, 3), (3, 8, 4), (3, 6, 5)]),
  (582, 505, [(2, 144, 3), (3, 9, 4), (3, 7, 5)]),
  (590, 507, [(2, 142, 3), (3, 11, 4), (3, 7, 5)]),
  (598, 509, [(2, 140, 3), (3, 12, 4), (3, 8, 5)]),
  (606, 513, [(2, 139, 3), (3, 13, 4), (3, 8, 5)]),
  (615, 514, [(2, 136, 3), (3, 15, 4), (3, 9, 5)]),
  (624, 517, [(2, 134, 3), (3, 16, 4), (3, 10, 5)]),
  (633, 520, [(2, 132, 3), (3, 18, 4), (3, 10, 5)]),
  (642, 523, [(2, 130, 3), (3, 19, 4), (3, 11, 5)]),
  (651, 526, [(2, 128, 3), (3, 21, 4), (3, 11, 5)]),
  (660, 529, [(2, 126, 3), (3, 22, 4), (3, 12, 5)]),
  (669, 532, [(2, 124, 3), (3, 24, 4), (3, 12, 5)]),
  (679, 534, [(2, 121, 3), (3, 25, 4), (3, 14, 5)]),
  (689, 538, [(2, 119, 3), (3, 27, 4), (3, 14, 5)]),
  (699, 540, [(2, 116, 3), (3, 29, 4), (3, 15, 5)]),
  (709, 544, [(2, 115, 3), (3, 30, 4), (3, 15, 5)]),
  (719, 546, [(2, 112, 3), (3, 32, 4), (3, 16, 5)]),
  (729, 550, [(2, 110, 3), (3, 33, 4), (3, 17, 5)]),
  (739, 552, [(2, 107, 3), (3, 35, 4), (3, 18, 5)]),
  (750, 555, [(2, 105, 3), (3, 36, 4), (3, 19, 5)]),
  (761, 558, [(2, 103, 3), (3, 38, 4), (3, 19, 5)]),
  (772, 561, [(2, 100, 3), (3, 40, 4), (3, 20, 5)]),
  (783, 564, [(2, 98, 3), (3, 41, 4), (3, 21, 5)]),
  (794, 567, [(2, 96, 3), (3, 42, 4), (3, 22, 5)]),
  (805, 572, [(2, 95, 3), (3, 43, 4), (3, 22, 5)]),
  (817, 574, [(2, 91, 3), (3, 46, 4), (3, 23, 5)]),
  (829, 578, [(2, 90, 3), (3, 46, 4), (3, 24, 5)]),
  (841, 580, [(2, 87, 3), (3, 48, 4), (3, 24, 5), (4, 1, 6)]),
  (853, 584, [(2, 85, 3), (3, 49, 4), (3, 25, 5), (4, 1, 6)]),
  (865, 586, [(2, 82, 3), (3, 51, 4), (3, 26, 5), (4, 1, 6)]),
  (877, 590, [(2, 81, 3), (3, 52, 4), (3, 26, 5), (4, 1, 6)]),
  (890, 593, [(2, 78, 3), (3, 53, 4), (3, 27, 5), (4, 2, 6)]),
  (903, 596, [(2, 76, 3), (3, 54, 4), (3, 28, 5), (4, 2, 6)]),
  (916, 599, [(2, 74, 3), (3, 55, 4), (3, 29, 5), (4, 2, 6)]),
  (929, 602, [(2, 72, 3), (3, 56, 4), (3, 30, 5), (4, 2, 6)]),
  (942, 607, [(2, 71, 3), (3, 57, 4), (3, 30, 5), (4, 2, 6)]),
  (956, 609, [(2, 68, 3), (3, 59, 4), (3, 31, 5), (4, 2, 6)]),
  (970, 613, [(2, 66, 3), (3, 60, 4), (3, 32, 5), (4, 2, 6)]),
  (984, 615, [(2, 64, 3), (3, 60, 4), (3, 33, 5), (4, 3, 6)]),
  (998, 619, [(2, 63, 3), (3, 61, 4), (3, 33, 5), (4, 3, 6)]),
  (1012, 621, [(2, 60, 3), (3, 62, 4), (3, 35, 5), (4, 3, 6)]),
  (1027, 626, [(2, 59, 3), (3, 63, 4), (3, 35, 5), (4, 3, 6)]),
  (1042, 627, [(2, 57, 3), (3, 63, 4), (3, 36, 5), (4, 4, 6)]),
  (1057, 630, [(2, 55, 3), (3, 64, 4), (3, 37, 5), (4, 4, 6)]),
  (1072, 635, [(2, 54, 3), (3, 64, 4), (3, 38, 5), (4, 4, 6)]),
  (1088, 637, [(2, 52, 3), (3, 65, 4), (3, 39, 5), (4, 4, 6)]),
  (1104, 641, [(2, 50, 3), (3, 66, 4), (3, 40, 5), (4, 4, 6)]),
  (1120, 643, [(2, 49, 3), (3, 65, 4), (3, 41, 5), (4, 5, 6)]),
  (1136, 647, [(2, 47, 3), (3, 66, 4), (3, 42, 5), (4, 5, 6)]),
  (1153, 650, [(2, 46, 3), (3, 66, 4), (3, 43, 5), (4, 5, 6)]),
  (1170, 653, [(2, 44, 3), (3, 66, 4), (3, 45, 5), (4, 5, 6)]),
  (1187, 656, [(2, 43, 3), (3, 66, 4), (3, 46, 5), (4, 5, 6)]),
  (1204, 659, [(2, 42, 3), (3, 66, 4), (3, 46, 5), (4, 6, 6)]),
  (1222, 661, [(2, 40, 3), (3, 66, 4), (3, 48, 5), (4, 6, 6)]),
  (1240, 665, [(2, 39, 3), (3, 66, 4), (3, 49, 5), (4, 6, 6)]),
  (1258, 667, [(2, 38, 3), (3, 65, 4), (3, 50, 5), (4, 7, 6)]),
  (1276, 671, [(2, 37, 3), (3, 65, 4), (3, 51, 5), (4, 7, 6)]),
  (1295, 672, [(2, 35, 3), (3, 65, 4), (3, 53, 5), (4, 7, 6)]),
  (1314, 677, [(2, 34, 3), (3, 65, 4), (3, 54, 5), (4, 7, 6)]),
  (1333, 678, [(2, 33, 3), (3, 64, 4), (3, 55, 5), (4, 8, 6)]),
  (1352, 681, [(2, 32, 3), (3, 63, 4), (3, 57, 5), (4, 8, 6)]),
  (1372, 685, [(2, 31, 3), (3, 63, 4), (3, 58, 5), (4, 8, 6)]),
  (1392, 687, [(2, 30, 3), (3, 62, 4), (3, 60, 5), (4, 8, 6)]),
  (1412, 691, [(2, 29, 3), (3, 62, 4), (3, 61, 5), (4, 8, 6)]),
  (1433, 694, [(2, 29, 3), (3, 60, 4), (3, 62, 5), (4, 9, 6)]),
  (1454, 695, [(2, 28, 3), (3, 59, 4), (3, 63, 5), (4, 10, 6)]),
  (1475, 698, [(2, 27, 3), (3, 58, 4), (3, 65, 5), (4, 10, 6)]),
  (1497, 702, [(2, 26, 3), (3, 57, 4), (3, 67, 5), (4, 10, 6)]),
  (1519, 704, [(2, 25, 3), (3, 56, 4), (3, 69, 5), (4, 10, 6)]),
  (1541, 708, [(2, 25, 3), (3, 55, 4), (3, 69, 5), (4, 11, 6)]),
  (1564, 711, [(2, 24, 3), (3, 54, 4), (3, 71, 5), (4, 11, 6)]),
  (1587, 714, [(2, 23, 3), (3, 53, 4), (3, 73, 5), (4, 11, 6)]),
  (1610, 717, [(2, 23, 3), (3, 51, 4), (3, 74, 5), (4, 12, 6)]),
  (1634, 719, [(2, 22, 3), (3, 50, 4), (3, 76, 5), (4, 12, 6)]),
  (1658, 723, [(2, 21, 3), (3, 49, 4), (3, 78, 5), (4, 12, 6)])]

theorem small163 : smallOK 163 1655 certs163 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S164.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {164, 165, 166, 167, 168, 169, 170, 171} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 164`. -/
def certs164 : List Cert := [
  (162, 161, [(1, 161, 1)]),
  (163, 162, [(1, 161, 1)]),
  (164, 163, [(1, 161, 1)]),
  (165, 164, [(1, 161, 1)]),
  (166, 165, [(1, 161, 1)]),
  (167, 166, [(1, 161, 1)]),
  (168, 167, [(1, 161, 1)]),
  (169, 168, [(1, 161, 1)]),
  (170, 169, [(1, 161, 1)]),
  (171, 170, [(1, 161, 1)]),
  (172, 171, [(1, 161, 1)]),
  (173, 172, [(1, 161, 1)]),
  (174, 173, [(1, 161, 1)]),
  (175, 174, [(1, 161, 1)]),
  (176, 175, [(1, 161, 1)]),
  (177, 176, [(1, 161, 1)]),
  (178, 177, [(1, 161, 1)]),
  (179, 178, [(1, 161, 1)]),
  (180, 179, [(1, 161, 1)]),
  (181, 180, [(1, 161, 1)]),
  (182, 181, [(1, 161, 1)]),
  (183, 182, [(1, 161, 1)]),
  (184, 183, [(1, 161, 1)]),
  (185, 184, [(1, 161, 1)]),
  (186, 185, [(1, 161, 1)]),
  (187, 186, [(1, 161, 1)]),
  (188, 187, [(1, 161, 1)]),
  (189, 188, [(1, 161, 1)]),
  (190, 189, [(1, 161, 1)]),
  (191, 190, [(1, 161, 1)]),
  (192, 191, [(1, 161, 1)]),
  (193, 192, [(1, 161, 1)]),
  (194, 193, [(1, 161, 1)]),
  (195, 194, [(1, 161, 1)]),
  (196, 195, [(1, 161, 1)]),
  (197, 196, [(1, 161, 1)]),
  (198, 197, [(1, 161, 1)]),
  (199, 198, [(1, 161, 1)]),
  (200, 199, [(1, 161, 1)]),
  (202, 201, [(1, 161, 1)]),
  (204, 203, [(1, 161, 1)]),
  (206, 205, [(1, 161, 1)]),
  (208, 207, [(1, 161, 1)]),
  (210, 209, [(1, 161, 1)]),
  (212, 211, [(1, 161, 1)]),
  (214, 213, [(1, 161, 1)]),
  (216, 215, [(1, 161, 1)]),
  (218, 217, [(1, 161, 1)]),
  (220, 219, [(1, 161, 1)]),
  (222, 221, [(1, 161, 1)]),
  (224, 223, [(1, 161, 1)]),
  (226, 225, [(1, 161, 1)]),
  (228, 227, [(1, 161, 1)]),
  (230, 229, [(1, 161, 1)]),
  (232, 231, [(1, 161, 1)]),
  (234, 233, [(1, 161, 1)]),
  (236, 235, [(1, 161, 1)]),
  (238, 237, [(1, 161, 1)]),
  (240, 239, [(1, 161, 1)]),
  (242, 241, [(1, 161, 1)]),
  (244, 243, [(1, 161, 1)]),
  (246, 245, [(1, 161, 1)]),
  (248, 247, [(1, 161, 1)]),
  (250, 249, [(1, 161, 1)]),
  (252, 251, [(1, 161, 1)]),
  (254, 253, [(1, 161, 1)]),
  (256, 255, [(1, 161, 1)]),
  (258, 257, [(1, 161, 1)]),
  (260, 259, [(1, 161, 1)]),
  (262, 261, [(1, 161, 1)]),
  (264, 263, [(1, 161, 1)]),
  (266, 265, [(1, 161, 1)]),
  (268, 267, [(1, 161, 1)]),
  (270, 269, [(1, 161, 1)]),
  (272, 271, [(1, 161, 1)]),
  (274, 273, [(1, 161, 1)]),
  (276, 275, [(1, 161, 1)]),
  (278, 277, [(1, 161, 1)]),
  (280, 279, [(1, 161, 1)]),
  (282, 281, [(1, 161, 1)]),
  (284, 283, [(1, 161, 1)]),
  (286, 285, [(1, 161, 1)]),
  (288, 287, [(1, 161, 1)]),
  (290, 289, [(1, 161, 1)]),
  (292, 291, [(1, 161, 1)]),
  (294, 293, [(1, 161, 1)]),
  (296, 295, [(1, 161, 1)]),
  (298, 297, [(1, 161, 1)]),
  (300, 299, [(1, 161, 1)]),
  (303, 302, [(1, 161, 1)]),
  (306, 305, [(1, 161, 1)]),
  (309, 308, [(1, 161, 1)]),
  (312, 311, [(1, 161, 1)]),
  (315, 314, [(1, 161, 1)]),
  (318, 317, [(1, 161, 1)]),
  (321, 320, [(1, 161, 1)]),
  (324, 323, [(1, 161, 1)]),
  (327, 326, [(1, 161, 1)]),
  (330, 329, [(1, 161, 1)]),
  (333, 332, [(1, 161, 1)]),
  (336, 335, [(1, 161, 1)]),
  (339, 338, [(1, 161, 1)]),
  (342, 341, [(1, 161, 1)]),
  (345, 344, [(1, 161, 1)]),
  (348, 347, [(1, 161, 1)]),
  (351, 350, [(1, 161, 1)]),
  (354, 351, [(1, 71, 1), (2, 85, 3), (3, 4, 4), (4, 1, 5)]),
  (357, 354, [(1, 72, 1), (2, 86, 3), (3, 3, 4)]),
  (360, 357, [(1, 72, 1), (2, 87, 3), (3, 2, 4)]),
  (363, 360, [(1, 73, 1), (2, 87, 3), (3, 1, 4)]),
  (366, 363, [(1, 74, 1), (2, 87, 3)]),
  (369, 366, [(1, 74, 1), (2, 87, 3)]),
  (372, 369, [(1, 75, 1), (2, 86, 3)]),
  (375, 372, [(1, 75, 1), (2, 86, 3)]),
  (378, 375, [(1, 76, 1), (2, 85, 3)]),
  (381, 378, [(1, 77, 1), (2, 84, 3)]),
  (384, 381, [(1, 77, 1), (2, 84, 3)]),
  (387, 384, [(1, 78, 1), (2, 83, 3)]),
  (390, 387, [(1, 78, 1), (2, 83, 3)]),
  (393, 390, [(1, 79, 1), (2, 82, 3)]),
  (396, 393, [(1, 80, 1), (2, 81, 3)]),
  (399, 396, [(1, 80, 1), (2, 81, 3)]),
  (402, 399, [(1, 81, 1), (2, 80, 3)]),
  (406, 403, [(1, 82, 1), (2, 79, 3)]),
  (410, 407, [(1, 82, 1), (2, 79, 3)]),
  (414, 409, [(1, 46, 1), (2, 108, 3), (3, 6, 4), (4, 1, 5)]),
  (418, 413, [(1, 47, 1), (2, 108, 3), (3, 6, 4)]),
  (422, 417, [(1, 47, 1), (2, 110, 3), (3, 4, 4)]),
  (426, 421, [(1, 48, 1), (2, 110, 3), (3, 3, 4)]),
  (430, 425, [(1, 48, 1), (2, 112, 3), (3, 1, 4)]),
  (434, 429, [(1, 49, 1), (2, 112, 3)]),
  (438, 433, [(1, 49, 1), (2, 112, 3)]),
  (442, 435, [(1, 34, 1), (2, 116, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (446, 439, [(1, 35, 1), (2, 117, 3), (3, 8, 4), (4, 1, 5)]),
  (450, 443, [(1, 35, 1), (2, 118, 3), (3, 8, 4)]),
  (454, 447, [(1, 35, 1), (2, 120, 3), (3, 6, 4)]),
  (458, 451, [(1, 36, 1), (2, 120, 3), (3, 5, 4)]),
  (462, 453, [(1, 28, 1), (2, 121, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (466, 457, [(1, 28, 1), (2, 122, 3), (3, 9, 4), (4, 2, 5)]),
  (470, 461, [(1, 28, 1), (2, 123, 3), (3, 9, 4), (4, 1, 5)]),
  (474, 465, [(1, 28, 1), (2, 125, 3), (3, 8, 4)]),
  (478, 467, [(1, 23, 1), (2, 124, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (482, 471, [(1, 23, 1), (2, 126, 3), (3, 9, 4), (4, 3, 5)]),
  (486, 475, [(1, 24, 1), (2, 126, 3), (3, 10, 4), (4, 1, 5)]),
  (490, 477, [(1, 20, 1), (2, 126, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (494, 481, [(1, 20, 1), (2, 127, 3), (3, 11, 4), (4, 3, 5)]),
  (498, 483, [(1, 18, 1), (2, 126, 3), (3, 11, 4), (4, 3, 5), (5, 2, 6), (7, 1, 9)]),
  (502, 485, [(2, 161, 3)]),
  (507, 486, [(2, 160, 3), (3, 1, 5)]),
  (512, 487, [(2, 159, 3), (3, 2, 5)]),
  (517, 488, [(2, 159, 3), (3, 2, 5)]),
  (522, 491, [(2, 159, 3), (3, 2, 5)]),
  (527, 492, [(2, 158, 3), (3, 1, 4), (3, 2, 5)]),
  (532, 493, [(2, 157, 3), (3, 1, 4), (3, 3, 5)]),
  (537, 494, [(2, 155, 3), (3, 3, 4), (3, 3, 5)]),
  (542, 495, [(2, 154, 3), (3, 3, 4), (3, 4, 5)]),
  (547, 496, [(2, 153, 3), (3, 4, 4), (3, 4, 5)]),
  (552, 499, [(2, 153, 3), (3, 4, 4), (3, 4, 5)]),
  (557, 500, [(2, 152, 3), (3, 5, 4), (3, 4, 5)]),
  (562, 501, [(2, 150, 3), (3, 6, 4), (3, 5, 5)]),
  (567, 502, [(2, 149, 3), (3, 6, 4), (3, 6, 5)]),
  (572, 503, [(2, 147, 3), (3, 8, 4), (3, 6, 5)]),
  (577, 506, [(2, 147, 3), (3, 8, 4), (3, 6, 5)]),
  (582, 507, [(2, 146, 3), (3, 9, 4), (3, 6, 5)]),
  (587, 508, [(2, 144, 3), (3, 10, 4), (3, 7, 5)]),
  (592, 511, [(2, 144, 3), (3, 10, 4), (3, 7, 5)]),
  (597, 512, [(2, 143, 3), (3, 11, 4), (3, 7, 5)]),
  (602, 513, [(2, 141, 3), (3, 12, 4), (3, 8, 5)]),
  (608, 515, [(2, 140, 3), (3, 13, 4), (3, 8, 5)]),
  (614, 517, [(2, 138, 3), (3, 14, 4), (3, 9, 5)]),
  (620, 519, [(2, 137, 3), (3, 15, 4), (3, 9, 5)]),
  (626, 521, [(2, 136, 3), (3, 16, 4), (3, 9, 5)]),
  (632, 523, [(2, 134, 3), (3, 17, 4), (3, 10, 5)]),
  (638, 523, [(2, 132, 3), (3, 18, 4), (3, 11, 5)]),
  (644, 525, [(2, 130, 3), (3, 20, 4), (3, 11, 5)]),
  (650, 527, [(2, 129, 3), (3, 20, 4), (3, 12, 5)]),
  (656, 529, [(2, 128, 3), (3, 21, 4), (3, 12, 5)]),
  (662, 531, [(2, 126, 3), (3, 23, 4), (3, 12, 5)]),
  (668, 533, [(2, 125, 3), (3, 23, 4), (3, 13, 5)]),
  (674, 535, [(2, 124, 3), (3, 24, 4), (3, 13, 5)]),
  (680, 537, [(2, 123, 3), (3, 25, 4), (3, 13, 5)]),
  (686, 539, [(2, 121, 3), (3, 26, 4), (3, 14, 5)]),
  (692, 541, [(2, 120, 3), (3, 27, 4), (3, 14, 5)]),
  (698, 543, [(2, 119, 3), (3, 28, 4), (3, 14, 5)]),
  (704, 545, [(2, 118, 3), (3, 29, 4), (3, 14, 5)]),
  (711, 546, [(2, 115, 3), (3, 30, 4), (3, 16, 5)]),
  (718, 549, [(2, 114, 3), (3, 31, 4), (3, 16, 5)]),
  (725, 550, [(2, 112, 3), (3, 32, 4), (3, 17, 5)]),
  (732, 553, [(2, 111, 3), (3, 33, 4), (3, 17, 5)]),
  (739, 554, [(2, 109, 3), (3, 34, 4), (3, 18, 5)]),
  (746, 557, [(2, 108, 3), (3, 35, 4), (3, 18, 5)]),
  (753, 558, [(2, 106, 3), (3, 36, 4), (3, 19, 5)]),
  (760, 561, [(2, 105, 3), (3, 37, 4), (3, 19, 5)]),
  (767, 562, [(2, 103, 3), (3, 38, 4), (3, 20, 5)]),
  (774, 565, [(2, 102, 3), (3, 39, 4), (3, 20, 5)]),
  (781, 566, [(2, 100, 3), (3, 40, 4), (3, 21, 5)]),
  (788, 569, [(2, 99, 3), (3, 41, 4), (3, 21, 5)]),
  (795, 570, [(2, 97, 3), (3, 42, 4), (3, 22, 5)]),
  (802, 573, [(2, 96, 3), (3, 43, 4), (3, 22, 5)]),
  (810, 575, [(2, 95, 3), (3, 44, 4), (3, 22, 5)]),
  (818, 577, [(2, 93, 3), (3, 45, 4), (3, 23, 5)]),
  (826, 579, [(2, 91, 3), (3, 46, 4), (3, 23, 5), (4, 1, 6)]),
  (834, 581, [(2, 90, 3), (3, 47, 4), (3, 23, 5), (4, 1, 6)]),
  (842, 583, [(2, 88, 3), (3, 48, 4), (3, 24, 5), (4, 1, 6)]),
  (850, 585, [(2, 87, 3), (3, 49, 4), (3, 24, 5), (4, 1, 6)]),
  (858, 587, [(2, 85, 3), (3, 50, 4), (3, 25, 5), (4, 1, 6)]),
  (866, 589, [(2, 84, 3), (3, 50, 4), (3, 26, 5), (4, 1, 6)]),
  (874, 591, [(2, 82, 3), (3, 52, 4), (3, 26, 5), (4, 1, 6)]),
  (882, 593, [(2, 81, 3), (3, 52, 4), (3, 26, 5), (4, 2, 6)]),
  (890, 597, [(2, 80, 3), (3, 53, 4), (3, 27, 5), (4, 1, 6)]),
  (898, 597, [(2, 78, 3), (3, 54, 4), (3, 27, 5), (4, 2, 6)]),
  (906, 599, [(2, 77, 3), (3, 54, 4), (3, 28, 5), (4, 2, 6)]),
  (915, 602, [(2, 76, 3), (3, 55, 4), (3, 28, 5), (4, 2, 6)]),
  (924, 603, [(2, 74, 3), (3, 56, 4), (3, 29, 5), (4, 2, 6)]),
  (933, 606, [(2, 73, 3), (3, 57, 4), (3, 29, 5), (4, 2, 6)]),
  (942, 609, [(2, 72, 3), (3, 57, 4), (3, 30, 5), (4, 2, 6)]),
  (951, 610, [(2, 70, 3), (3, 58, 4), (3, 30, 5), (4, 3, 6)]),
  (960, 613, [(2, 69, 3), (3, 59, 4), (3, 31, 5), (4, 2, 6)]),
  (969, 614, [(2, 67, 3), (3, 60, 4), (3, 31, 5), (4, 3, 6)]),
  (978, 617, [(2, 66, 3), (3, 60, 4), (3, 32, 5), (4, 3, 6)]),
  (987, 618, [(2, 65, 3), (3, 60, 4), (3, 33, 5), (4, 3, 6)]),
  (996, 621, [(2, 64, 3), (3, 61, 4), (3, 33, 5), (4, 3, 6)]),
  (1005, 622, [(2, 62, 3), (3, 62, 4), (3, 34, 5), (4, 3, 6)]),
  (1015, 626, [(2, 62, 3), (3, 62, 4), (3, 34, 5), (4, 3, 6)]),
  (1025, 628, [(2, 60, 3), (3, 63, 4), (3, 35, 5), (4, 3, 6)]),
  (1035, 630, [(2, 59, 3), (3, 63, 4), (3, 36, 5), (4, 3, 6)]),
  (1045, 632, [(2, 58, 3), (3, 64, 4), (3, 36, 5), (4, 3, 6)]),
  (1055, 634, [(2, 57, 3), (3, 64, 4), (3, 36, 5), (4, 4, 6)]),
  (1065, 636, [(2, 55, 3), (3, 65, 4), (3, 37, 5), (4, 4, 6)]),
  (1075, 638, [(2, 54, 3), (3, 65, 4), (3, 38, 5), (4, 4, 6)]),
  (1085, 640, [(2, 53, 3), (3, 65, 4), (3, 39, 5), (4, 4, 6)]),
  (1095, 642, [(2, 52, 3), (3, 66, 4), (3, 39, 5), (4, 4, 6)]),
  (1105, 644, [(2, 51, 3), (3, 66, 4), (3, 40, 5), (4, 4, 6)]),
  (1116, 645, [(2, 50, 3), (3, 66, 4), (3, 40, 5), (4, 5, 6)]),
  (1127, 648, [(2, 49, 3), (3, 66, 4), (3, 41, 5), (4, 5, 6)]),
  (1138, 649, [(2, 48, 3), (3, 66, 4), (3, 42, 5), (4, 5, 6)]),
  (1149, 652, [(2, 47, 3), (3, 66, 4), (3, 43, 5), (4, 5, 6)]),
  (1160, 653, [(2, 46, 3), (3, 66, 4), (3, 43, 5), (4, 6, 6)]),
  (1171, 656, [(2, 45, 3), (3, 67, 4), (3, 44, 5), (4, 5, 6)]),
  (1182, 657, [(2, 44, 3), (3, 66, 4), (3, 45, 5), (4, 6, 6)]),
  (1193, 660, [(2, 43, 3), (3, 67, 4), (3, 46, 5), (4, 5, 6)]),
  (1204, 661, [(2, 42, 3), (3, 67, 4), (3, 46, 5), (4, 6, 6)]),
  (1216, 663, [(2, 41, 3), (3, 67, 4), (3, 47, 5), (4, 6, 6)]),
  (1228, 665, [(2, 40, 3), (3, 67, 4), (3, 48, 5), (4, 6, 6)]),
  (1240, 667, [(2, 39, 3), (3, 67, 4), (3, 49, 5), (4, 6, 6)]),
  (1252, 669, [(2, 39, 3), (3, 66, 4), (3, 49, 5), (4, 7, 6)]),
  (1264, 671, [(2, 38, 3), (3, 66, 4), (3, 50, 5), (4, 7, 6)]),
  (1276, 673, [(2, 37, 3), (3, 66, 4), (3, 51, 5), (4, 7, 6)]),
  (1288, 675, [(2, 36, 3), (3, 66, 4), (3, 52, 5), (4, 7, 6)]),
  (1300, 677, [(2, 36, 3), (3, 65, 4), (3, 53, 5), (4, 7, 6)]),
  (1313, 678, [(2, 35, 3), (3, 65, 4), (3, 53, 5), (4, 8, 6)]),
  (1326, 681, [(2, 34, 3), (3, 65, 4), (3, 55, 5), (4, 7, 6)]),
  (1339, 684, [(2, 34, 3), (3, 64, 4), (3, 55, 5), (4, 8, 6)]),
  (1352, 685, [(2, 33, 3), (3, 64, 4), (3, 56, 5), (4, 8, 6)]),
  (1365, 686, [(2, 32, 3), (3, 63, 4), (3, 58, 5), (4, 8, 6)]),
  (1378, 689, [(2, 31, 3), (3, 64, 4), (3, 58, 5), (4, 8, 6)]),
  (1391, 690, [(2, 31, 3), (3, 62, 4), (3, 59, 5), (4, 9, 6)]),
  (1404, 693, [(2, 30, 3), (3, 63, 4), (3, 60, 5), (4, 8, 6)]),
  (1418, 695, [(2, 30, 3), (3, 62, 4), (3, 60, 5), (4, 9, 6)]),
  (1432, 697, [(2, 29, 3), (3, 61, 4), (3, 62, 5), (4, 9, 6)]),
  (1446, 699, [(2, 28, 3), (3, 61, 4), (3, 63, 5), (4, 9, 6)]),
  (1460, 701, [(2, 28, 3), (3, 60, 4), (3, 64, 5), (4, 9, 6)]),
  (1474, 703, [(2, 27, 3), (3, 60, 4), (3, 65, 5), (4, 9, 6)]),
  (1488, 703, [(2, 27, 3), (3, 58, 4), (3, 66, 5), (4, 10, 6)]),
  (1502, 705, [(2, 26, 3), (3, 58, 4), (3, 67, 5), (4, 10, 6)]),
  (1517, 708, [(2, 26, 3), (3, 57, 4), (3, 67, 5), (4, 11, 6)]),
  (1532, 711, [(2, 25, 3), (3, 57, 4), (3, 69, 5), (4, 10, 6)]),
  (1547, 712, [(2, 25, 3), (3, 56, 4), (3, 69, 5), (4, 11, 6)]),
  (1562, 713, [(2, 24, 3), (3, 55, 4), (3, 71, 5), (4, 11, 6)]),
  (1577, 716, [(2, 24, 3), (3, 54, 4), (3, 72, 5), (4, 11, 6)]),
  (1592, 717, [(2, 23, 3), (3, 53, 4), (3, 74, 5), (4, 11, 6)]),
  (1607, 720, [(2, 23, 3), (3, 53, 4), (3, 74, 5), (4, 11, 6)]),
  (1623, 722, [(2, 23, 3), (3, 51, 4), (3, 75, 5), (4, 12, 6)]),
  (1639, 724, [(2, 22, 3), (3, 51, 4), (3, 76, 5), (4, 12, 6)]),
  (1655, 726, [(2, 22, 3), (3, 50, 4), (3, 76, 5), (4, 13, 6)]),
  (1671, 728, [(2, 21, 3), (3, 49, 4), (3, 79, 5), (4, 12, 6)])]

theorem small164 : smallOK 164 1661 certs164 = true := by decide +kernel

/-- The certificates for `t = 165`. -/
def certs165 : List Cert := [
  (163, 162, [(1, 162, 1)]),
  (165, 164, [(1, 162, 1)]),
  (167, 166, [(1, 162, 1)]),
  (169, 168, [(1, 162, 1)]),
  (171, 170, [(1, 162, 1)]),
  (173, 172, [(1, 162, 1)]),
  (175, 174, [(1, 162, 1)]),
  (177, 176, [(1, 162, 1)]),
  (179, 178, [(1, 162, 1)]),
  (181, 180, [(1, 162, 1)]),
  (183, 182, [(1, 162, 1)]),
  (185, 184, [(1, 162, 1)]),
  (187, 186, [(1, 162, 1)]),
  (189, 188, [(1, 162, 1)]),
  (191, 190, [(1, 162, 1)]),
  (193, 192, [(1, 162, 1)]),
  (195, 194, [(1, 162, 1)]),
  (197, 196, [(1, 162, 1)]),
  (199, 198, [(1, 162, 1)]),
  (201, 200, [(1, 162, 1)]),
  (204, 203, [(1, 162, 1)]),
  (207, 206, [(1, 162, 1)]),
  (210, 209, [(1, 162, 1)]),
  (213, 212, [(1, 162, 1)]),
  (216, 215, [(1, 162, 1)]),
  (219, 218, [(1, 162, 1)]),
  (222, 221, [(1, 162, 1)]),
  (225, 224, [(1, 162, 1)]),
  (228, 227, [(1, 162, 1)]),
  (231, 230, [(1, 162, 1)]),
  (234, 233, [(1, 162, 1)]),
  (237, 236, [(1, 162, 1)]),
  (240, 239, [(1, 162, 1)]),
  (243, 242, [(1, 162, 1)]),
  (246, 245, [(1, 162, 1)]),
  (249, 248, [(1, 162, 1)]),
  (252, 251, [(1, 162, 1)]),
  (255, 254, [(1, 162, 1)]),
  (258, 257, [(1, 162, 1)]),
  (261, 260, [(1, 162, 1)]),
  (264, 263, [(1, 162, 1)]),
  (267, 266, [(1, 162, 1)]),
  (271, 270, [(1, 162, 1)]),
  (275, 274, [(1, 162, 1)]),
  (279, 278, [(1, 162, 1)]),
  (283, 282, [(1, 162, 1)]),
  (287, 286, [(1, 162, 1)]),
  (291, 290, [(1, 162, 1)]),
  (295, 294, [(1, 162, 1)]),
  (299, 298, [(1, 162, 1)]),
  (303, 302, [(1, 162, 1)]),
  (307, 306, [(1, 162, 1)]),
  (311, 310, [(1, 162, 1)]),
  (315, 314, [(1, 162, 1)]),
  (319, 318, [(1, 162, 1)]),
  (323, 322, [(1, 162, 1)]),
  (327, 326, [(1, 162, 1)]),
  (331, 330, [(1, 162, 1)]),
  (335, 334, [(1, 162, 1)]),
  (340, 339, [(1, 162, 1)]),
  (345, 344, [(1, 162, 1)]),
  (350, 349, [(1, 162, 1)]),
  (355, 354, [(1, 162, 1)]),
  (360, 357, [(1, 72, 1), (2, 87, 3), (3, 3, 4)]),
  (365, 362, [(1, 73, 1), (2, 88, 3), (3, 1, 4)]),
  (370, 367, [(1, 74, 1), (2, 88, 3)]),
  (375, 372, [(1, 75, 1), (2, 87, 3)]),
  (380, 377, [(1, 76, 1), (2, 86, 3)]),
  (385, 382, [(1, 77, 1), (2, 85, 3)]),
  (390, 387, [(1, 78, 1), (2, 84, 3)]),
  (395, 392, [(1, 79, 1), (2, 83, 3)]),
  (400, 397, [(1, 80, 1), (2, 82, 3)]),
  (405, 402, [(1, 81, 1), (2, 81, 3)]),
  (411, 408, [(1, 83, 1), (2, 79, 3)]),
  (417, 412, [(1, 47, 1), (2, 108, 3), (3, 6, 4), (4, 1, 5)]),
  (423, 418, [(1, 47, 1), (2, 110, 3), (3, 5, 4)]),
  (429, 424, [(1, 48, 1), (2, 111, 3), (3, 3, 4)]),
  (435, 430, [(1, 49, 1), (2, 113, 3)]),
  (441, 436, [(1, 49, 1), (2, 113, 3)]),
  (447, 440, [(1, 35, 1), (2, 117, 3), (3, 8, 4), (4, 2, 5)]),
  (453, 446, [(1, 35, 1), (2, 119, 3), (3, 8, 4)]),
  (459, 452, [(1, 36, 1), (2, 121, 3), (3, 5, 4)]),
  (465, 456, [(1, 28, 1), (2, 122, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (471, 462, [(1, 28, 1), (2, 124, 3), (3, 9, 4), (4, 1, 5)]),
  (478, 467, [(1, 23, 1), (2, 124, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (485, 474, [(1, 24, 1), (2, 126, 3), (3, 10, 4), (4, 2, 5)]),
  (492, 479, [(1, 20, 1), (2, 127, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (499, 486, [(1, 20, 1), (2, 129, 3), (3, 11, 4), (4, 2, 5)]),
  (506, 489, [(2, 162, 3)]),
  (513, 490, [(2, 161, 3), (3, 1, 5)]),
  (520, 491, [(2, 160, 3), (3, 2, 5)]),
  (527, 494, [(2, 159, 3), (3, 1, 4), (3, 2, 5)]),
  (534, 495, [(2, 157, 3), (3, 2, 4), (3, 3, 5)]),
  (542, 497, [(2, 156, 3), (3, 2, 4), (3, 4, 5)]),
  (550, 499, [(2, 154, 3), (3, 4, 4), (3, 4, 5)]),
  (558, 501, [(2, 152, 3), (3, 5, 4), (3, 5, 5)]),
  (566, 505, [(2, 151, 3), (3, 6, 4), (3, 5, 5)]),
  (574, 507, [(2, 149, 3), (3, 7, 4), (3, 6, 5)]),
  (582, 509, [(2, 147, 3), (3, 9, 4), (3, 6, 5)]),
  (590, 511, [(2, 145, 3), (3, 10, 4), (3, 7, 5)]),
  (598, 513, [(2, 143, 3), (3, 11, 4), (3, 8, 5)]),
  (606, 517, [(2, 142, 3), (3, 12, 4), (3, 8, 5)]),
  (615, 518, [(2, 139, 3), (3, 14, 4), (3, 9, 5)]),
  (624, 521, [(2, 137, 3), (3, 15, 4), (3, 10, 5)]),
  (633, 524, [(2, 135, 3), (3, 17, 4), (3, 10, 5)]),
  (642, 527, [(2, 133, 3), (3, 18, 4), (3, 11, 5)]),
  (651, 530, [(2, 131, 3), (3, 20, 4), (3, 11, 5)]),
  (660, 533, [(2, 129, 3), (3, 21, 4), (3, 12, 5)]),
  (669, 536, [(2, 127, 3), (3, 23, 4), (3, 12, 5)]),
  (679, 538, [(2, 124, 3), (3, 25, 4), (3, 13, 5)]),
  (689, 542, [(2, 122, 3), (3, 26, 4), (3, 14, 5)]),
  (699, 544, [(2, 119, 3), (3, 28, 4), (3, 15, 5)]),
  (709, 548, [(2, 118, 3), (3, 29, 4), (3, 15, 5)]),
  (719, 550, [(2, 115, 3), (3, 31, 4), (3, 16, 5)]),
  (729, 554, [(2, 113, 3), (3, 33, 4), (3, 16, 5)]),
  (739, 556, [(2, 110, 3), (3, 34, 4), (3, 18, 5)]),
  (750, 559, [(2, 108, 3), (3, 36, 4), (3, 18, 5)]),
  (761, 562, [(2, 105, 3), (3, 38, 4), (3, 19, 5)]),
  (772, 565, [(2, 103, 3), (3, 39, 4), (3, 20, 5)]),
  (783, 570, [(2, 102, 3), (3, 40, 4), (3, 20, 5)]),
  (794, 573, [(2, 99, 3), (3, 42, 4), (3, 21, 5)]),
  (805, 576, [(2, 97, 3), (3, 43, 4), (3, 22, 5)]),
  (817, 578, [(2, 94, 3), (3, 45, 4), (3, 22, 5), (4, 1, 6)]),
  (829, 582, [(2, 92, 3), (3, 46, 4), (3, 23, 5), (4, 1, 6)]),
  (841, 586, [(2, 90, 3), (3, 48, 4), (3, 24, 5)]),
  (853, 588, [(2, 87, 3), (3, 49, 4), (3, 25, 5), (4, 1, 6)]),
  (865, 592, [(2, 86, 3), (3, 50, 4), (3, 25, 5), (4, 1, 6)]),
  (877, 594, [(2, 83, 3), (3, 52, 4), (3, 26, 5), (4, 1, 6)]),
  (890, 599, [(2, 81, 3), (3, 53, 4), (3, 27, 5), (4, 1, 6)]),
  (903, 602, [(2, 79, 3), (3, 54, 4), (3, 28, 5), (4, 1, 6)]),
  (916, 605, [(2, 77, 3), (3, 55, 4), (3, 28, 5), (4, 2, 6)]),
  (929, 608, [(2, 75, 3), (3, 56, 4), (3, 29, 5), (4, 2, 6)]),
  (942, 611, [(2, 73, 3), (3, 57, 4), (3, 30, 5), (4, 2, 6)]),
  (956, 615, [(2, 71, 3), (3, 59, 4), (3, 30, 5), (4, 2, 6)]),
  (970, 617, [(2, 68, 3), (3, 60, 4), (3, 31, 5), (4, 3, 6)]),
  (984, 621, [(2, 66, 3), (3, 61, 4), (3, 32, 5), (4, 3, 6)]),
  (998, 623, [(2, 64, 3), (3, 62, 4), (3, 33, 5), (4, 3, 6)]),
  (1012, 627, [(2, 63, 3), (3, 62, 4), (3, 34, 5), (4, 3, 6)]),
  (1027, 630, [(2, 61, 3), (3, 63, 4), (3, 35, 5), (4, 3, 6)]),
  (1042, 633, [(2, 59, 3), (3, 64, 4), (3, 35, 5), (4, 4, 6)]),
  (1057, 636, [(2, 57, 3), (3, 64, 4), (3, 37, 5), (4, 4, 6)]),
  (1072, 639, [(2, 55, 3), (3, 65, 4), (3, 38, 5), (4, 4, 6)]),
  (1088, 643, [(2, 54, 3), (3, 65, 4), (3, 39, 5), (4, 4, 6)]),
  (1104, 645, [(2, 52, 3), (3, 66, 4), (3, 39, 5), (4, 5, 6)]),
  (1120, 649, [(2, 50, 3), (3, 67, 4), (3, 40, 5), (4, 5, 6)]),
  (1136, 653, [(2, 49, 3), (3, 67, 4), (3, 41, 5), (4, 5, 6)]),
  (1153, 654, [(2, 47, 3), (3, 67, 4), (3, 43, 5), (4, 5, 6)]),
  (1170, 659, [(2, 46, 3), (3, 67, 4), (3, 44, 5), (4, 5, 6)]),
  (1187, 662, [(2, 44, 3), (3, 68, 4), (3, 45, 5), (4, 5, 6)]),
  (1204, 663, [(2, 43, 3), (3, 67, 4), (3, 46, 5), (4, 6, 6)]),
  (1222, 667, [(2, 41, 3), (3, 67, 4), (3, 48, 5), (4, 6, 6)]),
  (1240, 671, [(2, 40, 3), (3, 67, 4), (3, 49, 5), (4, 6, 6)]),
  (1258, 673, [(2, 39, 3), (3, 67, 4), (3, 49, 5), (4, 7, 6)]),
  (1276, 677, [(2, 38, 3), (3, 67, 4), (3, 50, 5), (4, 7, 6)]),
  (1295, 680, [(2, 37, 3), (3, 66, 4), (3, 52, 5), (4, 7, 6)]),
  (1314, 683, [(2, 35, 3), (3, 66, 4), (3, 54, 5), (4, 7, 6)]),
  (1333, 686, [(2, 34, 3), (3, 66, 4), (3, 55, 5), (4, 7, 6)]),
  (1352, 687, [(2, 33, 3), (3, 65, 4), (3, 56, 5), (4, 8, 6)]),
  (1372, 691, [(2, 32, 3), (3, 64, 4), (3, 58, 5), (4, 8, 6)]),
  (1392, 695, [(2, 31, 3), (3, 64, 4), (3, 59, 5), (4, 8, 6)]),
  (1412, 697, [(2, 30, 3), (3, 63, 4), (3, 61, 5), (4, 8, 6)]),
  (1433, 700, [(2, 29, 3), (3, 62, 4), (3, 62, 5), (4, 9, 6)]),
  (1454, 703, [(2, 29, 3), (3, 61, 4), (3, 62, 5), (4, 10, 6)]),
  (1475, 706, [(2, 28, 3), (3, 60, 4), (3, 64, 5), (4, 10, 6)]),
  (1497, 708, [(2, 27, 3), (3, 59, 4), (3, 66, 5), (4, 10, 6)]),
  (1519, 712, [(2, 26, 3), (3, 58, 4), (3, 68, 5), (4, 10, 6)]),
  (1541, 714, [(2, 25, 3), (3, 57, 4), (3, 69, 5), (4, 11, 6)]),
  (1564, 717, [(2, 25, 3), (3, 55, 4), (3, 70, 5), (4, 12, 6)]),
  (1587, 720, [(2, 24, 3), (3, 54, 4), (3, 72, 5), (4, 12, 6)]),
  (1610, 723, [(2, 23, 3), (3, 53, 4), (3, 74, 5), (4, 12, 6)]),
  (1634, 727, [(2, 23, 3), (3, 52, 4), (3, 75, 5), (4, 12, 6)]),
  (1658, 729, [(2, 22, 3), (3, 50, 4), (3, 77, 5), (4, 13, 6)]),
  (1682, 733, [(2, 21, 3), (3, 50, 4), (3, 79, 5), (4, 12, 6)])]

theorem small165 : smallOK 165 1677 certs165 = true := by decide +kernel

/-- The certificates for `t = 166`. -/
def certs166 : List Cert := [
  (164, 163, [(1, 163, 1)]),
  (166, 165, [(1, 163, 1)]),
  (168, 167, [(1, 163, 1)]),
  (170, 169, [(1, 163, 1)]),
  (172, 171, [(1, 163, 1)]),
  (174, 173, [(1, 163, 1)]),
  (176, 175, [(1, 163, 1)]),
  (178, 177, [(1, 163, 1)]),
  (180, 179, [(1, 163, 1)]),
  (182, 181, [(1, 163, 1)]),
  (184, 183, [(1, 163, 1)]),
  (186, 185, [(1, 163, 1)]),
  (188, 187, [(1, 163, 1)]),
  (190, 189, [(1, 163, 1)]),
  (192, 191, [(1, 163, 1)]),
  (194, 193, [(1, 163, 1)]),
  (196, 195, [(1, 163, 1)]),
  (198, 197, [(1, 163, 1)]),
  (200, 199, [(1, 163, 1)]),
  (202, 201, [(1, 163, 1)]),
  (205, 204, [(1, 163, 1)]),
  (208, 207, [(1, 163, 1)]),
  (211, 210, [(1, 163, 1)]),
  (214, 213, [(1, 163, 1)]),
  (217, 216, [(1, 163, 1)]),
  (220, 219, [(1, 163, 1)]),
  (223, 222, [(1, 163, 1)]),
  (226, 225, [(1, 163, 1)]),
  (229, 228, [(1, 163, 1)]),
  (232, 231, [(1, 163, 1)]),
  (235, 234, [(1, 163, 1)]),
  (238, 237, [(1, 163, 1)]),
  (241, 240, [(1, 163, 1)]),
  (244, 243, [(1, 163, 1)]),
  (247, 246, [(1, 163, 1)]),
  (250, 249, [(1, 163, 1)]),
  (253, 252, [(1, 163, 1)]),
  (256, 255, [(1, 163, 1)]),
  (259, 258, [(1, 163, 1)]),
  (262, 261, [(1, 163, 1)]),
  (265, 264, [(1, 163, 1)]),
  (268, 267, [(1, 163, 1)]),
  (272, 271, [(1, 163, 1)]),
  (276, 275, [(1, 163, 1)]),
  (280, 279, [(1, 163, 1)]),
  (284, 283, [(1, 163, 1)]),
  (288, 287, [(1, 163, 1)]),
  (292, 291, [(1, 163, 1)]),
  (296, 295, [(1, 163, 1)]),
  (300, 299, [(1, 163, 1)]),
  (304, 303, [(1, 163, 1)]),
  (308, 307, [(1, 163, 1)]),
  (312, 311, [(1, 163, 1)]),
  (316, 315, [(1, 163, 1)]),
  (320, 319, [(1, 163, 1)]),
  (324, 323, [(1, 163, 1)]),
  (328, 327, [(1, 163, 1)]),
  (332, 331, [(1, 163, 1)]),
  (336, 335, [(1, 163, 1)]),
  (341, 340, [(1, 163, 1)]),
  (346, 345, [(1, 163, 1)]),
  (351, 350, [(1, 163, 1)]),
  (356, 355, [(1, 163, 1)]),
  (361, 358, [(1, 73, 1), (2, 87, 3), (3, 3, 4)]),
  (366, 363, [(1, 74, 1), (2, 88, 3), (3, 1, 4)]),
  (371, 368, [(1, 75, 1), (2, 88, 3)]),
  (376, 373, [(1, 76, 1), (2, 87, 3)]),
  (381, 378, [(1, 77, 1), (2, 86, 3)]),
  (386, 383, [(1, 78, 1), (2, 85, 3)]),
  (391, 388, [(1, 79, 1), (2, 84, 3)]),
  (396, 393, [(1, 80, 1), (2, 83, 3)]),
  (401, 398, [(1, 81, 1), (2, 82, 3)]),
  (407, 404, [(1, 82, 1), (2, 81, 3)]),
  (413, 410, [(1, 83, 1), (2, 80, 3)]),
  (419, 414, [(1, 47, 1), (2, 109, 3), (3, 6, 4), (4, 1, 5)]),
  (425, 420, [(1, 48, 1), (2, 110, 3), (3, 5, 4)]),
  (431, 426, [(1, 48, 1), (2, 112, 3), (3, 3, 4)]),
  (437, 432, [(1, 49, 1), (2, 114, 3)]),
  (443, 438, [(1, 50, 1), (2, 113, 3)]),
  (449, 442, [(1, 35, 1), (2, 118, 3), (3, 8, 4), (4, 2, 5)]),
  (455, 448, [(1, 35, 1), (2, 120, 3), (3, 8, 4)]),
  (461, 454, [(1, 36, 1), (2, 121, 3), (3, 6, 4)]),
  (467, 458, [(1, 28, 1), (2, 122, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (474, 465, [(1, 28, 1), (2, 125, 3), (3, 9, 4), (4, 1, 5)]),
  (481, 470, [(1, 23, 1), (2, 125, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (488, 477, [(1, 24, 1), (2, 127, 3), (3, 10, 4), (4, 2, 5)]),
  (495, 482, [(1, 20, 1), (2, 128, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (502, 489, [(1, 21, 1), (2, 129, 3), (3, 11, 4), (4, 2, 5)]),
  (509, 492, [(2, 163, 3)]),
  (516, 493, [(2, 162, 3), (3, 1, 5)]),
  (523, 494, [(2, 161, 3), (3, 2, 5)]),
  (530, 497, [(2, 160, 3), (3, 1, 4), (3, 2, 5)]),
  (537, 498, [(2, 158, 3), (3, 2, 4), (3, 3, 5)]),
  (545, 500, [(2, 157, 3), (3, 2, 4), (3, 4, 5)]),
  (553, 502, [(2, 155, 3), (3, 4, 4), (3, 4, 5)]),
  (561, 504, [(2, 153, 3), (3, 5, 4), (3, 5, 5)]),
  (569, 508, [(2, 152, 3), (3, 6, 4), (3, 5, 5)]),
  (577, 510, [(2, 150, 3), (3, 7, 4), (3, 6, 5)]),
  (585, 512, [(2, 148, 3), (3, 9, 4), (3, 6, 5)]),
  (593, 514, [(2, 146, 3), (3, 10, 4), (3, 7, 5)]),
  (601, 516, [(2, 144, 3), (3, 11, 4), (3, 8, 5)]),
  (610, 519, [(2, 142, 3), (3, 13, 4), (3, 8, 5)]),
  (619, 522, [(2, 140, 3), (3, 14, 4), (3, 9, 5)]),
  (628, 525, [(2, 138, 3), (3, 16, 4), (3, 9, 5)]),
  (637, 528, [(2, 136, 3), (3, 17, 4), (3, 10, 5)]),
  (646, 531, [(2, 134, 3), (3, 19, 4), (3, 10, 5)]),
  (655, 534, [(2, 132, 3), (3, 20, 4), (3, 11, 5)]),
  (664, 535, [(2, 129, 3), (3, 22, 4), (3, 12, 5)]),
  (673, 538, [(2, 127, 3), (3, 23, 4), (3, 13, 5)]),
  (683, 542, [(2, 125, 3), (3, 25, 4), (3, 13, 5)]),
  (693, 544, [(2, 122, 3), (3, 27, 4), (3, 14, 5)]),
  (703, 548, [(2, 120, 3), (3, 28, 4), (3, 15, 5)]),
  (713, 552, [(2, 119, 3), (3, 29, 4), (3, 15, 5)]),
  (723, 554, [(2, 116, 3), (3, 31, 4), (3, 16, 5)]),
  (733, 556, [(2, 113, 3), (3, 33, 4), (3, 17, 5)]),
  (743, 560, [(2, 111, 3), (3, 35, 4), (3, 17, 5)]),
  (754, 563, [(2, 109, 3), (3, 36, 4), (3, 18, 5)]),
  (765, 566, [(2, 106, 3), (3, 38, 4), (3, 19, 5)]),
  (776, 569, [(2, 104, 3), (3, 39, 4), (3, 20, 5)]),
  (787, 572, [(2, 101, 3), (3, 41, 4), (3, 21, 5)]),
  (798, 575, [(2, 99, 3), (3, 42, 4), (3, 22, 5)]),
  (809, 578, [(2, 97, 3), (3, 44, 4), (3, 22, 5)]),
  (821, 582, [(2, 95, 3), (3, 45, 4), (3, 23, 5)]),
  (833, 586, [(2, 93, 3), (3, 47, 4), (3, 23, 5)]),
  (845, 588, [(2, 90, 3), (3, 48, 4), (3, 24, 5), (4, 1, 6)]),
  (857, 592, [(2, 88, 3), (3, 50, 4), (3, 24, 5), (4, 1, 6)]),
  (869, 596, [(2, 86, 3), (3, 51, 4), (3, 25, 5), (4, 1, 6)]),
  (882, 599, [(2, 84, 3), (3, 52, 4), (3, 26, 5), (4, 1, 6)]),
  (895, 602, [(2, 81, 3), (3, 54, 4), (3, 27, 5), (4, 1, 6)]),
  (908, 605, [(2, 79, 3), (3, 55, 4), (3, 27, 5), (4, 2, 6)]),
  (921, 608, [(2, 77, 3), (3, 56, 4), (3, 28, 5), (4, 2, 6)]),
  (934, 611, [(2, 75, 3), (3, 57, 4), (3, 29, 5), (4, 2, 6)]),
  (948, 615, [(2, 73, 3), (3, 58, 4), (3, 30, 5), (4, 2, 6)]),
  (962, 619, [(2, 71, 3), (3, 59, 4), (3, 31, 5), (4, 2, 6)]),
  (976, 621, [(2, 68, 3), (3, 61, 4), (3, 31, 5), (4, 3, 6)]),
  (990, 625, [(2, 67, 3), (3, 61, 4), (3, 32, 5), (4, 3, 6)]),
  (1004, 629, [(2, 65, 3), (3, 62, 4), (3, 33, 5), (4, 3, 6)]),
  (1019, 632, [(2, 63, 3), (3, 63, 4), (3, 34, 5), (4, 3, 6)]),
  (1034, 635, [(2, 61, 3), (3, 64, 4), (3, 35, 5), (4, 3, 6)]),
  (1049, 638, [(2, 59, 3), (3, 65, 4), (3, 36, 5), (4, 3, 6)]),
  (1064, 641, [(2, 57, 3), (3, 65, 4), (3, 37, 5), (4, 4, 6)]),
  (1079, 644, [(2, 56, 3), (3, 65, 4), (3, 38, 5), (4, 4, 6)]),
  (1095, 648, [(2, 54, 3), (3, 66, 4), (3, 39, 5), (4, 4, 6)]),
  (1111, 650, [(2, 52, 3), (3, 67, 4), (3, 39, 5), (4, 5, 6)]),
  (1127, 654, [(2, 51, 3), (3, 67, 4), (3, 40, 5), (4, 5, 6)]),
  (1143, 656, [(2, 49, 3), (3, 67, 4), (3, 42, 5), (4, 5, 6)]),
  (1160, 659, [(2, 47, 3), (3, 68, 4), (3, 43, 5), (4, 5, 6)]),
  (1177, 662, [(2, 46, 3), (3, 67, 4), (3, 44, 5), (4, 6, 6)]),
  (1194, 665, [(2, 44, 3), (3, 68, 4), (3, 45, 5), (4, 6, 6)]),
  (1211, 668, [(2, 43, 3), (3, 68, 4), (3, 46, 5), (4, 6, 6)]),
  (1229, 672, [(2, 42, 3), (3, 68, 4), (3, 47, 5), (4, 6, 6)]),
  (1247, 674, [(2, 40, 3), (3, 68, 4), (3, 49, 5), (4, 6, 6)]),
  (1265, 678, [(2, 39, 3), (3, 68, 4), (3, 50, 5), (4, 6, 6)]),
  (1283, 680, [(2, 38, 3), (3, 67, 4), (3, 51, 5), (4, 7, 6)]),
  (1302, 683, [(2, 37, 3), (3, 66, 4), (3, 52, 5), (4, 8, 6)]),
  (1321, 686, [(2, 35, 3), (3, 67, 4), (3, 54, 5), (4, 7, 6)]),
  (1340, 689, [(2, 34, 3), (3, 66, 4), (3, 55, 5), (4, 8, 6)]),
  (1360, 693, [(2, 33, 3), (3, 66, 4), (3, 56, 5), (4, 8, 6)]),
  (1380, 695, [(2, 32, 3), (3, 65, 4), (3, 58, 5), (4, 8, 6)]),
  (1400, 699, [(2, 31, 3), (3, 65, 4), (3, 59, 5), (4, 8, 6)]),
  (1420, 701, [(2, 30, 3), (3, 64, 4), (3, 60, 5), (4, 9, 6)]),
  (1441, 704, [(2, 29, 3), (3, 63, 4), (3, 62, 5), (4, 9, 6)]),
  (1462, 707, [(2, 29, 3), (3, 61, 4), (3, 63, 5), (4, 10, 6)]),
  (1483, 710, [(2, 28, 3), (3, 61, 4), (3, 64, 5), (4, 10, 6)]),
  (1505, 714, [(2, 27, 3), (3, 60, 4), (3, 66, 5), (4, 10, 6)]),
  (1527, 716, [(2, 26, 3), (3, 59, 4), (3, 68, 5), (4, 10, 6)]),
  (1549, 718, [(2, 25, 3), (3, 58, 4), (3, 69, 5), (4, 11, 6)]),
  (1572, 721, [(2, 25, 3), (3, 56, 4), (3, 70, 5), (4, 12, 6)]),
  (1595, 724, [(2, 24, 3), (3, 55, 4), (3, 72, 5), (4, 12, 6)]),
  (1618, 727, [(2, 23, 3), (3, 54, 4), (3, 74, 5), (4, 12, 6)]),
  (1642, 731, [(2, 23, 3), (3, 52, 4), (3, 75, 5), (4, 13, 6)]),
  (1666, 733, [(2, 22, 3), (3, 51, 4), (3, 77, 5), (4, 13, 6)]),
  (1690, 737, [(2, 22, 3), (3, 49, 4), (3, 78, 5), (4, 14, 6)])]

theorem small166 : smallOK 166 1688 certs166 = true := by decide +kernel

/-- The certificates for `t = 167`. -/
def certs167 : List Cert := [
  (165, 164, [(1, 164, 1)]),
  (167, 166, [(1, 164, 1)]),
  (169, 168, [(1, 164, 1)]),
  (171, 170, [(1, 164, 1)]),
  (173, 172, [(1, 164, 1)]),
  (175, 174, [(1, 164, 1)]),
  (177, 176, [(1, 164, 1)]),
  (179, 178, [(1, 164, 1)]),
  (181, 180, [(1, 164, 1)]),
  (183, 182, [(1, 164, 1)]),
  (185, 184, [(1, 164, 1)]),
  (187, 186, [(1, 164, 1)]),
  (189, 188, [(1, 164, 1)]),
  (191, 190, [(1, 164, 1)]),
  (193, 192, [(1, 164, 1)]),
  (195, 194, [(1, 164, 1)]),
  (197, 196, [(1, 164, 1)]),
  (199, 198, [(1, 164, 1)]),
  (201, 200, [(1, 164, 1)]),
  (204, 203, [(1, 164, 1)]),
  (207, 206, [(1, 164, 1)]),
  (210, 209, [(1, 164, 1)]),
  (213, 212, [(1, 164, 1)]),
  (216, 215, [(1, 164, 1)]),
  (219, 218, [(1, 164, 1)]),
  (222, 221, [(1, 164, 1)]),
  (225, 224, [(1, 164, 1)]),
  (228, 227, [(1, 164, 1)]),
  (231, 230, [(1, 164, 1)]),
  (234, 233, [(1, 164, 1)]),
  (237, 236, [(1, 164, 1)]),
  (240, 239, [(1, 164, 1)]),
  (243, 242, [(1, 164, 1)]),
  (246, 245, [(1, 164, 1)]),
  (249, 248, [(1, 164, 1)]),
  (252, 251, [(1, 164, 1)]),
  (255, 254, [(1, 164, 1)]),
  (258, 257, [(1, 164, 1)]),
  (261, 260, [(1, 164, 1)]),
  (264, 263, [(1, 164, 1)]),
  (267, 266, [(1, 164, 1)]),
  (271, 270, [(1, 164, 1)]),
  (275, 274, [(1, 164, 1)]),
  (279, 278, [(1, 164, 1)]),
  (283, 282, [(1, 164, 1)]),
  (287, 286, [(1, 164, 1)]),
  (291, 290, [(1, 164, 1)]),
  (295, 294, [(1, 164, 1)]),
  (299, 298, [(1, 164, 1)]),
  (303, 302, [(1, 164, 1)]),
  (307, 306, [(1, 164, 1)]),
  (311, 310, [(1, 164, 1)]),
  (315, 314, [(1, 164, 1)]),
  (319, 318, [(1, 164, 1)]),
  (323, 322, [(1, 164, 1)]),
  (327, 326, [(1, 164, 1)]),
  (331, 330, [(1, 164, 1)]),
  (335, 334, [(1, 164, 1)]),
  (340, 339, [(1, 164, 1)]),
  (345, 344, [(1, 164, 1)]),
  (350, 349, [(1, 164, 1)]),
  (355, 354, [(1, 164, 1)]),
  (360, 357, [(1, 72, 1), (2, 87, 3), (3, 4, 4), (4, 1, 5)]),
  (365, 362, [(1, 73, 1), (2, 88, 3), (3, 3, 4)]),
  (370, 367, [(1, 74, 1), (2, 89, 3), (3, 1, 4)]),
  (375, 372, [(1, 75, 1), (2, 89, 3)]),
  (380, 377, [(1, 76, 1), (2, 88, 3)]),
  (385, 382, [(1, 77, 1), (2, 87, 3)]),
  (390, 387, [(1, 78, 1), (2, 86, 3)]),
  (395, 392, [(1, 79, 1), (2, 85, 3)]),
  (400, 397, [(1, 80, 1), (2, 84, 3)]),
  (405, 402, [(1, 81, 1), (2, 83, 3)]),
  (411, 408, [(1, 83, 1), (2, 81, 3)]),
  (417, 414, [(1, 84, 1), (2, 80, 3)]),
  (423, 418, [(1, 47, 1), (2, 110, 3), (3, 6, 4), (4, 1, 5)]),
  (429, 424, [(1, 48, 1), (2, 111, 3), (3, 5, 4)]),
  (435, 430, [(1, 49, 1), (2, 113, 3), (3, 2, 4)]),
  (441, 436, [(1, 49, 1), (2, 115, 3)]),
  (447, 442, [(1, 50, 1), (2, 114, 3)]),
  (453, 446, [(1, 35, 1), (2, 119, 3), (3, 8, 4), (4, 2, 5)]),
  (459, 452, [(1, 36, 1), (2, 121, 3), (3, 7, 4)]),
  (465, 458, [(1, 36, 1), (2, 123, 3), (3, 5, 4)]),
  (471, 462, [(1, 28, 1), (2, 124, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (478, 469, [(1, 29, 1), (2, 125, 3), (3, 9, 4), (4, 1, 5)]),
  (485, 474, [(1, 24, 1), (2, 126, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (492, 481, [(1, 24, 1), (2, 128, 3), (3, 10, 4), (4, 2, 5)]),
  (499, 486, [(1, 20, 1), (2, 129, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (506, 491, [(1, 18, 1), (2, 129, 3), (3, 11, 4), (4, 3, 5), (5, 2, 6), (7, 1, 9)]),
  (513, 494, [(2, 163, 3), (3, 1, 5)]),
  (520, 497, [(2, 163, 3), (3, 1, 5)]),
  (527, 498, [(2, 162, 3), (3, 2, 5)]),
  (534, 499, [(2, 160, 3), (3, 1, 4), (3, 3, 5)]),
  (542, 503, [(2, 160, 3), (3, 2, 4), (3, 2, 5)]),
  (550, 503, [(2, 157, 3), (3, 3, 4), (3, 4, 5)]),
  (558, 507, [(2, 156, 3), (3, 4, 4), (3, 4, 5)]),
  (566, 509, [(2, 154, 3), (3, 5, 4), (3, 5, 5)]),
  (574, 511, [(2, 152, 3), (3, 7, 4), (3, 5, 5)]),
  (582, 513, [(2, 150, 3), (3, 8, 4), (3, 6, 5)]),
  (590, 515, [(2, 148, 3), (3, 9, 4), (3, 7, 5)]),
  (598, 519, [(2, 148, 3), (3, 10, 4), (3, 6, 5)]),
  (606, 521, [(2, 145, 3), (3, 12, 4), (3, 7, 5)]),
  (615, 524, [(2, 143, 3), (3, 13, 4), (3, 8, 5)]),
  (624, 525, [(2, 140, 3), (3, 15, 4), (3, 9, 5)]),
  (633, 528, [(2, 138, 3), (3, 16, 4), (3, 10, 5)]),
  (642, 531, [(2, 136, 3), (3, 18, 4), (3, 10, 5)]),
  (651, 534, [(2, 134, 3), (3, 19, 4), (3, 11, 5)]),
  (660, 537, [(2, 132, 3), (3, 21, 4), (3, 11, 5)]),
  (669, 540, [(2, 130, 3), (3, 22, 4), (3, 12, 5)]),
  (679, 542, [(2, 127, 3), (3, 24, 4), (3, 13, 5)]),
  (689, 546, [(2, 125, 3), (3, 26, 4), (3, 13, 5)]),
  (699, 550, [(2, 124, 3), (3, 27, 4), (3, 13, 5)]),
  (709, 552, [(2, 121, 3), (3, 28, 4), (3, 15, 5)]),
  (719, 554, [(2, 118, 3), (3, 30, 4), (3, 16, 5)]),
  (729, 558, [(2, 116, 3), (3, 32, 4), (3, 16, 5)]),
  (739, 560, [(2, 113, 3), (3, 34, 4), (3, 17, 5)]),
  (750, 563, [(2, 111, 3), (3, 35, 4), (3, 18, 5)]),
  (761, 568, [(2, 109, 3), (3, 37, 4), (3, 18, 5)]),
  (772, 571, [(2, 107, 3), (3, 38, 4), (3, 19, 5)]),
  (783, 574, [(2, 104, 3), (3, 40, 4), (3, 20, 5)]),
  (794, 577, [(2, 102, 3), (3, 41, 4), (3, 21, 5)]),
  (805, 580, [(2, 100, 3), (3, 43, 4), (3, 21, 5)]),
  (817, 584, [(2, 98, 3), (3, 44, 4), (3, 22, 5)]),
  (829, 588, [(2, 96, 3), (3, 46, 4), (3, 22, 5)]),
  (841, 590, [(2, 93, 3), (3, 47, 4), (3, 23, 5), (4, 1, 6)]),
  (853, 592, [(2, 90, 3), (3, 49, 4), (3, 24, 5), (4, 1, 6)]),
  (865, 596, [(2, 88, 3), (3, 50, 4), (3, 25, 5), (4, 1, 6)]),
  (877, 600, [(2, 86, 3), (3, 52, 4), (3, 25, 5), (4, 1, 6)]),
  (890, 603, [(2, 84, 3), (3, 53, 4), (3, 26, 5), (4, 1, 6)]),
  (903, 606, [(2, 81, 3), (3, 54, 4), (3, 27, 5), (4, 2, 6)]),
  (916, 609, [(2, 79, 3), (3, 55, 4), (3, 28, 5), (4, 2, 6)]),
  (929, 612, [(2, 77, 3), (3, 56, 4), (3, 29, 5), (4, 2, 6)]),
  (942, 617, [(2, 75, 3), (3, 58, 4), (3, 29, 5), (4, 2, 6)]),
  (956, 619, [(2, 73, 3), (3, 59, 4), (3, 30, 5), (4, 2, 6)]),
  (970, 623, [(2, 71, 3), (3, 60, 4), (3, 31, 5), (4, 2, 6)]),
  (984, 627, [(2, 69, 3), (3, 61, 4), (3, 32, 5), (4, 2, 6)]),
  (998, 629, [(2, 67, 3), (3, 62, 4), (3, 32, 5), (4, 3, 6)]),
  (1012, 633, [(2, 65, 3), (3, 63, 4), (3, 33, 5), (4, 3, 6)]),
  (1027, 636, [(2, 63, 3), (3, 64, 4), (3, 34, 5), (4, 3, 6)]),
  (1042, 639, [(2, 61, 3), (3, 64, 4), (3, 35, 5), (4, 4, 6)]),
  (1057, 642, [(2, 59, 3), (3, 65, 4), (3, 36, 5), (4, 4, 6)]),
  (1072, 645, [(2, 57, 3), (3, 66, 4), (3, 37, 5), (4, 4, 6)]),
  (1088, 649, [(2, 56, 3), (3, 66, 4), (3, 38, 5), (4, 4, 6)]),
  (1104, 653, [(2, 54, 3), (3, 67, 4), (3, 39, 5), (4, 4, 6)]),
  (1120, 655, [(2, 52, 3), (3, 67, 4), (3, 40, 5), (4, 5, 6)]),
  (1136, 657, [(2, 50, 3), (3, 68, 4), (3, 41, 5), (4, 5, 6)]),
  (1153, 662, [(2, 49, 3), (3, 68, 4), (3, 42, 5), (4, 5, 6)]),
  (1170, 665, [(2, 47, 3), (3, 69, 4), (3, 43, 5), (4, 5, 6)]),
  (1187, 668, [(2, 46, 3), (3, 68, 4), (3, 45, 5), (4, 5, 6)]),
  (1204, 671, [(2, 44, 3), (3, 69, 4), (3, 46, 5), (4, 5, 6)]),
  (1222, 673, [(2, 43, 3), (3, 68, 4), (3, 47, 5), (4, 6, 6)]),
  (1240, 677, [(2, 42, 3), (3, 68, 4), (3, 48, 5), (4, 6, 6)]),
  (1258, 679, [(2, 40, 3), (3, 68, 4), (3, 49, 5), (4, 7, 6)]),
  (1276, 683, [(2, 39, 3), (3, 68, 4), (3, 50, 5), (4, 7, 6)]),
  (1295, 686, [(2, 38, 3), (3, 68, 4), (3, 51, 5), (4, 7, 6)]),
  (1314, 689, [(2, 37, 3), (3, 67, 4), (3, 53, 5), (4, 7, 6)]),
  (1333, 692, [(2, 35, 3), (3, 67, 4), (3, 55, 5), (4, 7, 6)]),
  (1352, 695, [(2, 34, 3), (3, 67, 4), (3, 56, 5), (4, 7, 6)]),
  (1372, 697, [(2, 33, 3), (3, 66, 4), (3, 57, 5), (4, 8, 6)]),
  (1392, 701, [(2, 32, 3), (3, 66, 4), (3, 58, 5), (4, 8, 6)]),
  (1412, 703, [(2, 31, 3), (3, 65, 4), (3, 59, 5), (4, 9, 6)]),
  (1433, 706, [(2, 30, 3), (3, 64, 4), (3, 61, 5), (4, 9, 6)]),
  (1454, 709, [(2, 29, 3), (3, 63, 4), (3, 63, 5), (4, 9, 6)]),
  (1475, 712, [(2, 28, 3), (3, 62, 4), (3, 65, 5), (4, 9, 6)]),
  (1497, 716, [(2, 28, 3), (3, 61, 4), (3, 65, 5), (4, 10, 6)]),
  (1519, 718, [(2, 27, 3), (3, 60, 4), (3, 66, 5), (4, 11, 6)]),
  (1541, 720, [(2, 26, 3), (3, 59, 4), (3, 68, 5), (4, 11, 6)]),
  (1564, 723, [(2, 25, 3), (3, 58, 4), (3, 70, 5), (4, 11, 6)]),
  (1587, 726, [(2, 24, 3), (3, 57, 4), (3, 72, 5), (4, 11, 6)]),
  (1610, 729, [(2, 24, 3), (3, 55, 4), (3, 73, 5), (4, 12, 6)]),
  (1634, 733, [(2, 23, 3), (3, 54, 4), (3, 75, 5), (4, 12, 6)]),
  (1658, 735, [(2, 22, 3), (3, 53, 4), (3, 77, 5), (4, 12, 6)]),
  (1682, 739, [(2, 22, 3), (3, 51, 4), (3, 78, 5), (4, 13, 6)]),
  (1707, 742, [(2, 21, 3), (3, 50, 4), (3, 80, 5), (4, 13, 6)])]

theorem small167 : smallOK 167 1700 certs167 = true := by decide +kernel

/-- The certificates for `t = 168`. -/
def certs168 : List Cert := [
  (166, 165, [(1, 165, 1)]),
  (168, 167, [(1, 165, 1)]),
  (170, 169, [(1, 165, 1)]),
  (172, 171, [(1, 165, 1)]),
  (174, 173, [(1, 165, 1)]),
  (176, 175, [(1, 165, 1)]),
  (178, 177, [(1, 165, 1)]),
  (180, 179, [(1, 165, 1)]),
  (182, 181, [(1, 165, 1)]),
  (184, 183, [(1, 165, 1)]),
  (186, 185, [(1, 165, 1)]),
  (188, 187, [(1, 165, 1)]),
  (190, 189, [(1, 165, 1)]),
  (192, 191, [(1, 165, 1)]),
  (194, 193, [(1, 165, 1)]),
  (196, 195, [(1, 165, 1)]),
  (198, 197, [(1, 165, 1)]),
  (200, 199, [(1, 165, 1)]),
  (202, 201, [(1, 165, 1)]),
  (205, 204, [(1, 165, 1)]),
  (208, 207, [(1, 165, 1)]),
  (211, 210, [(1, 165, 1)]),
  (214, 213, [(1, 165, 1)]),
  (217, 216, [(1, 165, 1)]),
  (220, 219, [(1, 165, 1)]),
  (223, 222, [(1, 165, 1)]),
  (226, 225, [(1, 165, 1)]),
  (229, 228, [(1, 165, 1)]),
  (232, 231, [(1, 165, 1)]),
  (235, 234, [(1, 165, 1)]),
  (238, 237, [(1, 165, 1)]),
  (241, 240, [(1, 165, 1)]),
  (244, 243, [(1, 165, 1)]),
  (247, 246, [(1, 165, 1)]),
  (250, 249, [(1, 165, 1)]),
  (253, 252, [(1, 165, 1)]),
  (256, 255, [(1, 165, 1)]),
  (259, 258, [(1, 165, 1)]),
  (262, 261, [(1, 165, 1)]),
  (265, 264, [(1, 165, 1)]),
  (268, 267, [(1, 165, 1)]),
  (272, 271, [(1, 165, 1)]),
  (276, 275, [(1, 165, 1)]),
  (280, 279, [(1, 165, 1)]),
  (284, 283, [(1, 165, 1)]),
  (288, 287, [(1, 165, 1)]),
  (292, 291, [(1, 165, 1)]),
  (296, 295, [(1, 165, 1)]),
  (300, 299, [(1, 165, 1)]),
  (304, 303, [(1, 165, 1)]),
  (308, 307, [(1, 165, 1)]),
  (312, 311, [(1, 165, 1)]),
  (316, 315, [(1, 165, 1)]),
  (320, 319, [(1, 165, 1)]),
  (324, 323, [(1, 165, 1)]),
  (328, 327, [(1, 165, 1)]),
  (332, 331, [(1, 165, 1)]),
  (336, 335, [(1, 165, 1)]),
  (341, 340, [(1, 165, 1)]),
  (346, 345, [(1, 165, 1)]),
  (351, 350, [(1, 165, 1)]),
  (356, 355, [(1, 165, 1)]),
  (361, 358, [(1, 73, 1), (2, 87, 3), (3, 4, 4), (4, 1, 5)]),
  (366, 363, [(1, 74, 1), (2, 88, 3), (3, 3, 4)]),
  (371, 368, [(1, 75, 1), (2, 89, 3), (3, 1, 4)]),
  (376, 373, [(1, 76, 1), (2, 89, 3)]),
  (381, 378, [(1, 77, 1), (2, 88, 3)]),
  (386, 383, [(1, 78, 1), (2, 87, 3)]),
  (391, 388, [(1, 79, 1), (2, 86, 3)]),
  (396, 393, [(1, 80, 1), (2, 85, 3)]),
  (401, 398, [(1, 81, 1), (2, 84, 3)]),
  (407, 404, [(1, 82, 1), (2, 83, 3)]),
  (413, 410, [(1, 83, 1), (2, 82, 3)]),
  (419, 416, [(1, 84, 1), (2, 81, 3)]),
  (425, 420, [(1, 48, 1), (2, 110, 3), (3, 6, 4), (4, 1, 5)]),
  (431, 426, [(1, 48, 1), (2, 112, 3), (3, 5, 4)]),
  (437, 432, [(1, 49, 1), (2, 114, 3), (3, 2, 4)]),
  (443, 438, [(1, 50, 1), (2, 115, 3)]),
  (449, 444, [(1, 50, 1), (2, 115, 3)]),
  (455, 448, [(1, 35, 1), (2, 120, 3), (3, 8, 4), (4, 2, 5)]),
  (461, 454, [(1, 36, 1), (2, 121, 3), (3, 8, 4)]),
  (467, 460, [(1, 36, 1), (2, 123, 3), (3, 6, 4)]),
  (474, 465, [(1, 28, 1), (2, 125, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (481, 472, [(1, 29, 1), (2, 126, 3), (3, 9, 4), (4, 1, 5)]),
  (488, 477, [(1, 24, 1), (2, 127, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (495, 484, [(1, 24, 1), (2, 129, 3), (3, 10, 4), (4, 2, 5)]),
  (502, 489, [(1, 21, 1), (2, 129, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (509, 494, [(1, 18, 1), (2, 130, 3), (3, 11, 4), (4, 3, 5), (5, 2, 6), (7, 1, 9)]),
  (516, 497, [(2, 164, 3), (3, 1, 5)]),
  (523, 500, [(2, 164, 3), (3, 1, 5)]),
  (530, 501, [(2, 163, 3), (3, 2, 5)]),
  (537, 502, [(2, 161, 3), (3, 1, 4), (3, 3, 5)]),
  (545, 506, [(2, 161, 3), (3, 2, 4), (3, 2, 5)]),
  (553, 506, [(2, 158, 3), (3, 3, 4), (3, 4, 5)]),
  (561, 510, [(2, 157, 3), (3, 4, 4), (3, 4, 5)]),
  (569, 512, [(2, 155, 3), (3, 5, 4), (3, 5, 5)]),
  (577, 514, [(2, 153, 3), (3, 7, 4), (3, 5, 5)]),
  (585, 516, [(2, 151, 3), (3, 8, 4), (3, 6, 5)]),
  (593, 518, [(2, 149, 3), (3, 9, 4), (3, 7, 5)]),
  (601, 522, [(2, 149, 3), (3, 10, 4), (3, 6, 5)]),
  (610, 523, [(2, 145, 3), (3, 12, 4), (3, 8, 5)]),
  (619, 526, [(2, 143, 3), (3, 13, 4), (3, 9, 5)]),
  (628, 529, [(2, 141, 3), (3, 15, 4), (3, 9, 5)]),
  (637, 532, [(2, 139, 3), (3, 16, 4), (3, 10, 5)]),
  (646, 535, [(2, 137, 3), (3, 18, 4), (3, 10, 5)]),
  (655, 538, [(2, 135, 3), (3, 19, 4), (3, 11, 5)]),
  (664, 541, [(2, 133, 3), (3, 21, 4), (3, 11, 5)]),
  (673, 544, [(2, 131, 3), (3, 22, 4), (3, 12, 5)]),
  (683, 546, [(2, 128, 3), (3, 24, 4), (3, 13, 5)]),
  (693, 550, [(2, 127, 3), (3, 25, 4), (3, 13, 5)]),
  (703, 552, [(2, 123, 3), (3, 28, 4), (3, 14, 5)]),
  (713, 556, [(2, 122, 3), (3, 29, 4), (3, 14, 5)]),
  (723, 558, [(2, 119, 3), (3, 30, 4), (3, 16, 5)]),
  (733, 562, [(2, 117, 3), (3, 32, 4), (3, 16, 5)]),
  (743, 564, [(2, 114, 3), (3, 34, 4), (3, 17, 5)]),
  (754, 567, [(2, 112, 3), (3, 35, 4), (3, 18, 5)]),
  (765, 570, [(2, 109, 3), (3, 37, 4), (3, 19, 5)]),
  (776, 573, [(2, 107, 3), (3, 38, 4), (3, 20, 5)]),
  (787, 578, [(2, 105, 3), (3, 40, 4), (3, 20, 5)]),
  (798, 579, [(2, 102, 3), (3, 42, 4), (3, 21, 5)]),
  (809, 584, [(2, 101, 3), (3, 43, 4), (3, 21, 5)]),
  (821, 588, [(2, 99, 3), (3, 44, 4), (3, 22, 5)]),
  (833, 590, [(2, 95, 3), (3, 47, 4), (3, 23, 5)]),
  (845, 594, [(2, 93, 3), (3, 48, 4), (3, 24, 5)]),
  (857, 596, [(2, 90, 3), (3, 50, 4), (3, 24, 5), (4, 1, 6)]),
  (869, 600, [(2, 89, 3), (3, 50, 4), (3, 25, 5), (4, 1, 6)]),
  (882, 603, [(2, 86, 3), (3, 52, 4), (3, 26, 5), (4, 1, 6)]),
  (895, 606, [(2, 84, 3), (3, 53, 4), (3, 26, 5), (4, 2, 6)]),
  (908, 611, [(2, 82, 3), (3, 55, 4), (3, 27, 5), (4, 1, 6)]),
  (921, 614, [(2, 80, 3), (3, 56, 4), (3, 28, 5), (4, 1, 6)]),
  (934, 617, [(2, 78, 3), (3, 57, 4), (3, 28, 5), (4, 2, 6)]),
  (948, 621, [(2, 76, 3), (3, 58, 4), (3, 29, 5), (4, 2, 6)]),
  (962, 623, [(2, 73, 3), (3, 59, 4), (3, 30, 5), (4, 3, 6)]),
  (976, 627, [(2, 71, 3), (3, 61, 4), (3, 31, 5), (4, 2, 6)]),
  (990, 631, [(2, 69, 3), (3, 62, 4), (3, 32, 5), (4, 2, 6)]),
  (1004, 633, [(2, 67, 3), (3, 62, 4), (3, 33, 5), (4, 3, 6)]),
  (1019, 636, [(2, 65, 3), (3, 63, 4), (3, 34, 5), (4, 3, 6)]),
  (1034, 639, [(2, 63, 3), (3, 64, 4), (3, 34, 5), (4, 4, 6)]),
  (1049, 642, [(2, 61, 3), (3, 65, 4), (3, 35, 5), (4, 4, 6)]),
  (1064, 647, [(2, 59, 3), (3, 66, 4), (3, 36, 5), (4, 4, 6)]),
  (1079, 650, [(2, 58, 3), (3, 66, 4), (3, 37, 5), (4, 4, 6)]),
  (1095, 652, [(2, 55, 3), (3, 67, 4), (3, 39, 5), (4, 4, 6)]),
  (1111, 656, [(2, 54, 3), (3, 67, 4), (3, 39, 5), (4, 5, 6)]),
  (1127, 658, [(2, 52, 3), (3, 68, 4), (3, 40, 5), (4, 5, 6)]),
  (1143, 662, [(2, 50, 3), (3, 69, 4), (3, 41, 5), (4, 5, 6)]),
  (1160, 665, [(2, 49, 3), (3, 68, 4), (3, 43, 5), (4, 5, 6)]),
  (1177, 668, [(2, 47, 3), (3, 69, 4), (3, 44, 5), (4, 5, 6)]),
  (1194, 671, [(2, 46, 3), (3, 69, 4), (3, 44, 5), (4, 6, 6)]),
  (1211, 674, [(2, 44, 3), (3, 69, 4), (3, 46, 5), (4, 6, 6)]),
  (1229, 678, [(2, 43, 3), (3, 69, 4), (3, 47, 5), (4, 6, 6)]),
  (1247, 680, [(2, 41, 3), (3, 69, 4), (3, 49, 5), (4, 6, 6)]),
  (1265, 684, [(2, 40, 3), (3, 69, 4), (3, 50, 5), (4, 6, 6)]),
  (1283, 686, [(2, 39, 3), (3, 68, 4), (3, 51, 5), (4, 7, 6)]),
  (1302, 689, [(2, 38, 3), (3, 68, 4), (3, 52, 5), (4, 7, 6)]),
  (1321, 692, [(2, 36, 3), (3, 68, 4), (3, 54, 5), (4, 7, 6)]),
  (1340, 695, [(2, 35, 3), (3, 68, 4), (3, 54, 5), (4, 8, 6)]),
  (1360, 699, [(2, 34, 3), (3, 67, 4), (3, 56, 5), (4, 8, 6)]),
  (1380, 701, [(2, 33, 3), (3, 66, 4), (3, 58, 5), (4, 8, 6)]),
  (1400, 705, [(2, 32, 3), (3, 66, 4), (3, 59, 5), (4, 8, 6)]),
  (1420, 707, [(2, 31, 3), (3, 65, 4), (3, 60, 5), (4, 9, 6)]),
  (1441, 710, [(2, 30, 3), (3, 64, 4), (3, 62, 5), (4, 9, 6)]),
  (1462, 713, [(2, 29, 3), (3, 64, 4), (3, 63, 5), (4, 9, 6)]),
  (1483, 716, [(2, 28, 3), (3, 63, 4), (3, 64, 5), (4, 10, 6)]),
  (1505, 720, [(2, 28, 3), (3, 62, 4), (3, 65, 5), (4, 10, 6)]),
  (1527, 722, [(2, 27, 3), (3, 60, 4), (3, 67, 5), (4, 11, 6)]),
  (1549, 726, [(2, 26, 3), (3, 60, 4), (3, 69, 5), (4, 10, 6)]),
  (1572, 729, [(2, 25, 3), (3, 59, 4), (3, 70, 5), (4, 11, 6)]),
  (1595, 732, [(2, 25, 3), (3, 57, 4), (3, 71, 5), (4, 12, 6)]),
  (1618, 735, [(2, 24, 3), (3, 56, 4), (3, 73, 5), (4, 12, 6)]),
  (1642, 737, [(2, 23, 3), (3, 55, 4), (3, 75, 5), (4, 12, 6)]),
  (1666, 741, [(2, 23, 3), (3, 53, 4), (3, 76, 5), (4, 13, 6)]),
  (1690, 743, [(2, 22, 3), (3, 52, 4), (3, 78, 5), (4, 13, 6)]),
  (1715, 746, [(2, 21, 3), (3, 50, 4), (3, 81, 5), (4, 13, 6)])]

theorem small168 : smallOK 168 1710 certs168 = true := by decide +kernel

/-- The certificates for `t = 169`. -/
def certs169 : List Cert := [
  (167, 166, [(1, 166, 1)]),
  (169, 168, [(1, 166, 1)]),
  (171, 170, [(1, 166, 1)]),
  (173, 172, [(1, 166, 1)]),
  (175, 174, [(1, 166, 1)]),
  (177, 176, [(1, 166, 1)]),
  (179, 178, [(1, 166, 1)]),
  (181, 180, [(1, 166, 1)]),
  (183, 182, [(1, 166, 1)]),
  (185, 184, [(1, 166, 1)]),
  (187, 186, [(1, 166, 1)]),
  (189, 188, [(1, 166, 1)]),
  (191, 190, [(1, 166, 1)]),
  (193, 192, [(1, 166, 1)]),
  (195, 194, [(1, 166, 1)]),
  (197, 196, [(1, 166, 1)]),
  (199, 198, [(1, 166, 1)]),
  (201, 200, [(1, 166, 1)]),
  (204, 203, [(1, 166, 1)]),
  (207, 206, [(1, 166, 1)]),
  (210, 209, [(1, 166, 1)]),
  (213, 212, [(1, 166, 1)]),
  (216, 215, [(1, 166, 1)]),
  (219, 218, [(1, 166, 1)]),
  (222, 221, [(1, 166, 1)]),
  (225, 224, [(1, 166, 1)]),
  (228, 227, [(1, 166, 1)]),
  (231, 230, [(1, 166, 1)]),
  (234, 233, [(1, 166, 1)]),
  (237, 236, [(1, 166, 1)]),
  (240, 239, [(1, 166, 1)]),
  (243, 242, [(1, 166, 1)]),
  (246, 245, [(1, 166, 1)]),
  (249, 248, [(1, 166, 1)]),
  (252, 251, [(1, 166, 1)]),
  (255, 254, [(1, 166, 1)]),
  (258, 257, [(1, 166, 1)]),
  (261, 260, [(1, 166, 1)]),
  (264, 263, [(1, 166, 1)]),
  (267, 266, [(1, 166, 1)]),
  (271, 270, [(1, 166, 1)]),
  (275, 274, [(1, 166, 1)]),
  (279, 278, [(1, 166, 1)]),
  (283, 282, [(1, 166, 1)]),
  (287, 286, [(1, 166, 1)]),
  (291, 290, [(1, 166, 1)]),
  (295, 294, [(1, 166, 1)]),
  (299, 298, [(1, 166, 1)]),
  (303, 302, [(1, 166, 1)]),
  (307, 306, [(1, 166, 1)]),
  (311, 310, [(1, 166, 1)]),
  (315, 314, [(1, 166, 1)]),
  (319, 318, [(1, 166, 1)]),
  (323, 322, [(1, 166, 1)]),
  (327, 326, [(1, 166, 1)]),
  (331, 330, [(1, 166, 1)]),
  (335, 334, [(1, 166, 1)]),
  (340, 339, [(1, 166, 1)]),
  (345, 344, [(1, 166, 1)]),
  (350, 349, [(1, 166, 1)]),
  (355, 354, [(1, 166, 1)]),
  (360, 359, [(1, 166, 1)]),
  (365, 362, [(1, 73, 1), (2, 88, 3), (3, 4, 4), (4, 1, 5)]),
  (370, 367, [(1, 74, 1), (2, 89, 3), (3, 3, 4)]),
  (375, 372, [(1, 75, 1), (2, 90, 3), (3, 1, 4)]),
  (380, 377, [(1, 76, 1), (2, 90, 3)]),
  (385, 382, [(1, 77, 1), (2, 89, 3)]),
  (390, 387, [(1, 78, 1), (2, 88, 3)]),
  (395, 392, [(1, 79, 1), (2, 87, 3)]),
  (400, 397, [(1, 80, 1), (2, 86, 3)]),
  (405, 402, [(1, 81, 1), (2, 85, 3)]),
  (411, 408, [(1, 83, 1), (2, 83, 3)]),
  (417, 414, [(1, 84, 1), (2, 82, 3)]),
  (423, 420, [(1, 85, 1), (2, 81, 3)]),
  (429, 424, [(1, 48, 1), (2, 111, 3), (3, 7, 4)]),
  (435, 430, [(1, 49, 1), (2, 113, 3), (3, 4, 4)]),
  (441, 436, [(1, 49, 1), (2, 115, 3), (3, 2, 4)]),
  (447, 442, [(1, 50, 1), (2, 116, 3)]),
  (453, 448, [(1, 51, 1), (2, 115, 3)]),
  (459, 452, [(1, 36, 1), (2, 121, 3), (3, 8, 4), (4, 1, 5)]),
  (465, 458, [(1, 36, 1), (2, 123, 3), (3, 7, 4)]),
  (471, 464, [(1, 37, 1), (2, 124, 3), (3, 5, 4)]),
  (478, 469, [(1, 29, 1), (2, 125, 3), (3, 9, 4), (4, 3, 5)]),
  (485, 476, [(1, 29, 1), (2, 128, 3), (3, 9, 4)]),
  (492, 481, [(1, 24, 1), (2, 128, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (499, 488, [(1, 24, 1), (2, 131, 3), (3, 10, 4), (4, 1, 5)]),
  (506, 493, [(1, 21, 1), (2, 130, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (513, 498, [(1, 18, 1), (2, 131, 3), (3, 11, 4), (4, 3, 5), (5, 2, 6), (7, 1, 9)]),
  (520, 501, [(2, 166, 3)]),
  (527, 502, [(2, 164, 3), (3, 2, 5)]),
  (534, 505, [(2, 164, 3), (3, 2, 5)]),
  (542, 507, [(2, 163, 3), (3, 1, 4), (3, 2, 5)]),
  (550, 509, [(2, 161, 3), (3, 2, 4), (3, 3, 5)]),
  (558, 511, [(2, 159, 3), (3, 3, 4), (3, 4, 5)]),
  (566, 513, [(2, 158, 3), (3, 4, 4), (3, 4, 5)]),
  (574, 515, [(2, 156, 3), (3, 5, 4), (3, 5, 5)]),
  (582, 517, [(2, 154, 3), (3, 6, 4), (3, 6, 5)]),
  (590, 521, [(2, 153, 3), (3, 8, 4), (3, 5, 5)]),
  (598, 523, [(2, 151, 3), (3, 9, 4), (3, 6, 5)]),
  (606, 525, [(2, 149, 3), (3, 10, 4), (3, 7, 5)]),
  (615, 528, [(2, 147, 3), (3, 12, 4), (3, 7, 5)]),
  (624, 531, [(2, 145, 3), (3, 13, 4), (3, 8, 5)]),
  (633, 534, [(2, 143, 3), (3, 15, 4), (3, 8, 5)]),
  (642, 535, [(2, 139, 3), (3, 17, 4), (3, 10, 5)]),
  (651, 538, [(2, 137, 3), (3, 18, 4), (3, 11, 5)]),
  (660, 541, [(2, 135, 3), (3, 20, 4), (3, 11, 5)]),
  (669, 544, [(2, 133, 3), (3, 21, 4), (3, 12, 5)]),
  (679, 548, [(2, 132, 3), (3, 22, 4), (3, 12, 5)]),
  (689, 550, [(2, 128, 3), (3, 25, 4), (3, 13, 5)]),
  (699, 554, [(2, 127, 3), (3, 26, 4), (3, 13, 5)]),
  (709, 556, [(2, 124, 3), (3, 28, 4), (3, 14, 5)]),
  (719, 560, [(2, 122, 3), (3, 29, 4), (3, 15, 5)]),
  (729, 562, [(2, 119, 3), (3, 31, 4), (3, 16, 5)]),
  (739, 566, [(2, 117, 3), (3, 33, 4), (3, 16, 5)]),
  (750, 569, [(2, 115, 3), (3, 34, 4), (3, 17, 5)]),
  (761, 572, [(2, 112, 3), (3, 36, 4), (3, 18, 5)]),
  (772, 575, [(2, 110, 3), (3, 37, 4), (3, 19, 5)]),
  (783, 578, [(2, 107, 3), (3, 39, 4), (3, 20, 5)]),
  (794, 581, [(2, 105, 3), (3, 41, 4), (3, 20, 5)]),
  (805, 584, [(2, 102, 3), (3, 43, 4), (3, 21, 5)]),
  (817, 588, [(2, 100, 3), (3, 44, 4), (3, 22, 5)]),
  (829, 592, [(2, 98, 3), (3, 46, 4), (3, 22, 5)]),
  (841, 594, [(2, 95, 3), (3, 47, 4), (3, 23, 5), (4, 1, 6)]),
  (853, 598, [(2, 93, 3), (3, 49, 4), (3, 23, 5), (4, 1, 6)]),
  (865, 602, [(2, 91, 3), (3, 50, 4), (3, 24, 5), (4, 1, 6)]),
  (877, 604, [(2, 88, 3), (3, 52, 4), (3, 25, 5), (4, 1, 6)]),
  (890, 607, [(2, 86, 3), (3, 53, 4), (3, 25, 5), (4, 2, 6)]),
  (903, 612, [(2, 84, 3), (3, 54, 4), (3, 27, 5), (4, 1, 6)]),
  (916, 615, [(2, 82, 3), (3, 55, 4), (3, 27, 5), (4, 2, 6)]),
  (929, 618, [(2, 80, 3), (3, 56, 4), (3, 28, 5), (4, 2, 6)]),
  (942, 621, [(2, 77, 3), (3, 58, 4), (3, 29, 5), (4, 2, 6)]),
  (956, 625, [(2, 75, 3), (3, 59, 4), (3, 30, 5), (4, 2, 6)]),
  (970, 627, [(2, 73, 3), (3, 60, 4), (3, 30, 5), (4, 3, 6)]),
  (984, 631, [(2, 71, 3), (3, 61, 4), (3, 31, 5), (4, 3, 6)]),
  (998, 635, [(2, 69, 3), (3, 62, 4), (3, 32, 5), (4, 3, 6)]),
  (1012, 637, [(2, 67, 3), (3, 63, 4), (3, 33, 5), (4, 3, 6)]),
  (1027, 642, [(2, 65, 3), (3, 64, 4), (3, 34, 5), (4, 3, 6)]),
  (1042, 645, [(2, 63, 3), (3, 65, 4), (3, 35, 5), (4, 3, 6)]),
  (1057, 648, [(2, 61, 3), (3, 66, 4), (3, 36, 5), (4, 3, 6)]),
  (1072, 651, [(2, 59, 3), (3, 67, 4), (3, 36, 5), (4, 4, 6)]),
  (1088, 653, [(2, 57, 3), (3, 67, 4), (3, 38, 5), (4, 4, 6)]),
  (1104, 657, [(2, 55, 3), (3, 68, 4), (3, 39, 5), (4, 4, 6)]),
  (1120, 661, [(2, 54, 3), (3, 68, 4), (3, 40, 5), (4, 4, 6)]),
  (1136, 663, [(2, 52, 3), (3, 68, 4), (3, 41, 5), (4, 5, 6)]),
  (1153, 666, [(2, 50, 3), (3, 69, 4), (3, 42, 5), (4, 5, 6)]),
  (1170, 671, [(2, 49, 3), (3, 69, 4), (3, 43, 5), (4, 5, 6)]),
  (1187, 674, [(2, 47, 3), (3, 70, 4), (3, 44, 5), (4, 5, 6)]),
  (1204, 677, [(2, 46, 3), (3, 70, 4), (3, 45, 5), (4, 5, 6)]),
  (1222, 679, [(2, 44, 3), (3, 70, 4), (3, 46, 5), (4, 6, 6)]),
  (1240, 683, [(2, 43, 3), (3, 70, 4), (3, 47, 5), (4, 6, 6)]),
  (1258, 685, [(2, 41, 3), (3, 70, 4), (3, 49, 5), (4, 6, 6)]),
  (1276, 689, [(2, 40, 3), (3, 70, 4), (3, 50, 5), (4, 6, 6)]),
  (1295, 692, [(2, 39, 3), (3, 69, 4), (3, 51, 5), (4, 7, 6)]),
  (1314, 695, [(2, 38, 3), (3, 69, 4), (3, 52, 5), (4, 7, 6)]),
  (1333, 698, [(2, 36, 3), (3, 69, 4), (3, 54, 5), (4, 7, 6)]),
  (1352, 701, [(2, 35, 3), (3, 68, 4), (3, 55, 5), (4, 8, 6)]),
  (1372, 703, [(2, 34, 3), (3, 67, 4), (3, 57, 5), (4, 8, 6)]),
  (1392, 707, [(2, 33, 3), (3, 67, 4), (3, 58, 5), (4, 8, 6)]),
  (1412, 709, [(2, 32, 3), (3, 66, 4), (3, 59, 5), (4, 9, 6)]),
  (1433, 712, [(2, 31, 3), (3, 65, 4), (3, 61, 5), (4, 9, 6)]),
  (1454, 715, [(2, 30, 3), (3, 65, 4), (3, 62, 5), (4, 9, 6)]),
  (1475, 718, [(2, 29, 3), (3, 64, 4), (3, 63, 5), (4, 10, 6)]),
  (1497, 722, [(2, 28, 3), (3, 63, 4), (3, 65, 5), (4, 10, 6)]),
  (1519, 724, [(2, 27, 3), (3, 62, 4), (3, 67, 5), (4, 10, 6)]),
  (1541, 728, [(2, 27, 3), (3, 61, 4), (3, 67, 5), (4, 11, 6)]),
  (1564, 731, [(2, 26, 3), (3, 60, 4), (3, 69, 5), (4, 11, 6)]),
  (1587, 734, [(2, 25, 3), (3, 59, 4), (3, 71, 5), (4, 11, 6)]),
  (1610, 737, [(2, 25, 3), (3, 57, 4), (3, 72, 5), (4, 12, 6)]),
  (1634, 739, [(2, 24, 3), (3, 56, 4), (3, 73, 5), (4, 13, 6)]),
  (1658, 743, [(2, 23, 3), (3, 55, 4), (3, 76, 5), (4, 12, 6)]),
  (1682, 747, [(2, 23, 3), (3, 53, 4), (3, 77, 5), (4, 13, 6)]),
  (1707, 750, [(2, 22, 3), (3, 52, 4), (3, 79, 5), (4, 13, 6)]),
  (1732, 753, [(2, 21, 3), (3, 51, 4), (3, 81, 5), (4, 13, 6)])]

theorem small169 : smallOK 169 1722 certs169 = true := by decide +kernel

/-- The certificates for `t = 170`. -/
def certs170 : List Cert := [
  (168, 167, [(1, 167, 1)]),
  (170, 169, [(1, 167, 1)]),
  (172, 171, [(1, 167, 1)]),
  (174, 173, [(1, 167, 1)]),
  (176, 175, [(1, 167, 1)]),
  (178, 177, [(1, 167, 1)]),
  (180, 179, [(1, 167, 1)]),
  (182, 181, [(1, 167, 1)]),
  (184, 183, [(1, 167, 1)]),
  (186, 185, [(1, 167, 1)]),
  (188, 187, [(1, 167, 1)]),
  (190, 189, [(1, 167, 1)]),
  (192, 191, [(1, 167, 1)]),
  (194, 193, [(1, 167, 1)]),
  (196, 195, [(1, 167, 1)]),
  (198, 197, [(1, 167, 1)]),
  (200, 199, [(1, 167, 1)]),
  (202, 201, [(1, 167, 1)]),
  (205, 204, [(1, 167, 1)]),
  (208, 207, [(1, 167, 1)]),
  (211, 210, [(1, 167, 1)]),
  (214, 213, [(1, 167, 1)]),
  (217, 216, [(1, 167, 1)]),
  (220, 219, [(1, 167, 1)]),
  (223, 222, [(1, 167, 1)]),
  (226, 225, [(1, 167, 1)]),
  (229, 228, [(1, 167, 1)]),
  (232, 231, [(1, 167, 1)]),
  (235, 234, [(1, 167, 1)]),
  (238, 237, [(1, 167, 1)]),
  (241, 240, [(1, 167, 1)]),
  (244, 243, [(1, 167, 1)]),
  (247, 246, [(1, 167, 1)]),
  (250, 249, [(1, 167, 1)]),
  (253, 252, [(1, 167, 1)]),
  (256, 255, [(1, 167, 1)]),
  (259, 258, [(1, 167, 1)]),
  (262, 261, [(1, 167, 1)]),
  (265, 264, [(1, 167, 1)]),
  (268, 267, [(1, 167, 1)]),
  (272, 271, [(1, 167, 1)]),
  (276, 275, [(1, 167, 1)]),
  (280, 279, [(1, 167, 1)]),
  (284, 283, [(1, 167, 1)]),
  (288, 287, [(1, 167, 1)]),
  (292, 291, [(1, 167, 1)]),
  (296, 295, [(1, 167, 1)]),
  (300, 299, [(1, 167, 1)]),
  (304, 303, [(1, 167, 1)]),
  (308, 307, [(1, 167, 1)]),
  (312, 311, [(1, 167, 1)]),
  (316, 315, [(1, 167, 1)]),
  (320, 319, [(1, 167, 1)]),
  (324, 323, [(1, 167, 1)]),
  (328, 327, [(1, 167, 1)]),
  (332, 331, [(1, 167, 1)]),
  (336, 335, [(1, 167, 1)]),
  (341, 340, [(1, 167, 1)]),
  (346, 345, [(1, 167, 1)]),
  (351, 350, [(1, 167, 1)]),
  (356, 355, [(1, 167, 1)]),
  (361, 360, [(1, 167, 1)]),
  (366, 363, [(1, 74, 1), (2, 88, 3), (3, 4, 4), (4, 1, 5)]),
  (371, 368, [(1, 75, 1), (2, 89, 3), (3, 3, 4)]),
  (376, 373, [(1, 76, 1), (2, 90, 3), (3, 1, 4)]),
  (381, 378, [(1, 77, 1), (2, 90, 3)]),
  (386, 383, [(1, 78, 1), (2, 89, 3)]),
  (391, 388, [(1, 79, 1), (2, 88, 3)]),
  (396, 393, [(1, 80, 1), (2, 87, 3)]),
  (401, 398, [(1, 81, 1), (2, 86, 3)]),
  (407, 404, [(1, 82, 1), (2, 85, 3)]),
  (413, 410, [(1, 83, 1), (2, 84, 3)]),
  (419, 416, [(1, 84, 1), (2, 83, 3)]),
  (425, 420, [(1, 48, 1), (2, 110, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (431, 426, [(1, 48, 1), (2, 112, 3), (3, 6, 4), (4, 1, 5)]),
  (437, 432, [(1, 49, 1), (2, 114, 3), (3, 4, 4)]),
  (443, 438, [(1, 50, 1), (2, 115, 3), (3, 2, 4)]),
  (449, 444, [(1, 50, 1), (2, 117, 3)]),
  (455, 450, [(1, 51, 1), (2, 116, 3)]),
  (461, 454, [(1, 36, 1), (2, 121, 3), (3, 8, 4), (4, 2, 5)]),
  (467, 460, [(1, 36, 1), (2, 123, 3), (3, 8, 4)]),
  (474, 467, [(1, 37, 1), (2, 125, 3), (3, 5, 4)]),
  (481, 472, [(1, 29, 1), (2, 126, 3), (3, 9, 4), (4, 3, 5)]),
  (488, 479, [(1, 29, 1), (2, 129, 3), (3, 9, 4)]),
  (495, 484, [(1, 24, 1), (2, 129, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (502, 491, [(1, 24, 1), (2, 132, 3), (3, 10, 4), (4, 1, 5)]),
  (509, 496, [(1, 21, 1), (2, 131, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (516, 501, [(1, 18, 1), (2, 132, 3), (3, 11, 4), (4, 3, 5), (5, 2, 6), (7, 1, 9)]),
  (523, 504, [(2, 167, 3)]),
  (530, 505, [(2, 165, 3), (3, 2, 5)]),
  (537, 508, [(2, 165, 3), (3, 2, 5)]),
  (545, 510, [(2, 164, 3), (3, 1, 4), (3, 2, 5)]),
  (553, 512, [(2, 162, 3), (3, 2, 4), (3, 3, 5)]),
  (561, 514, [(2, 160, 3), (3, 3, 4), (3, 4, 5)]),
  (569, 516, [(2, 159, 3), (3, 4, 4), (3, 4, 5)]),
  (577, 518, [(2, 157, 3), (3, 5, 4), (3, 5, 5)]),
  (585, 520, [(2, 154, 3), (3, 7, 4), (3, 6, 5)]),
  (593, 524, [(2, 154, 3), (3, 8, 4), (3, 5, 5)]),
  (601, 526, [(2, 152, 3), (3, 9, 4), (3, 6, 5)]),
  (610, 529, [(2, 150, 3), (3, 10, 4), (3, 7, 5)]),
  (619, 530, [(2, 146, 3), (3, 13, 4), (3, 8, 5)]),
  (628, 533, [(2, 144, 3), (3, 14, 4), (3, 9, 5)]),
  (637, 536, [(2, 142, 3), (3, 16, 4), (3, 9, 5)]),
  (646, 539, [(2, 141, 3), (3, 16, 4), (3, 10, 5)]),
  (655, 542, [(2, 139, 3), (3, 18, 4), (3, 10, 5)]),
  (664, 545, [(2, 137, 3), (3, 19, 4), (3, 11, 5)]),
  (673, 548, [(2, 135, 3), (3, 21, 4), (3, 11, 5)]),
  (683, 550, [(2, 131, 3), (3, 23, 4), (3, 13, 5)]),
  (693, 554, [(2, 130, 3), (3, 24, 4), (3, 13, 5)]),
  (703, 556, [(2, 126, 3), (3, 27, 4), (3, 14, 5)]),
  (713, 560, [(2, 125, 3), (3, 28, 4), (3, 14, 5)]),
  (723, 562, [(2, 122, 3), (3, 30, 4), (3, 15, 5)]),
  (733, 566, [(2, 120, 3), (3, 31, 4), (3, 16, 5)]),
  (743, 568, [(2, 117, 3), (3, 33, 4), (3, 17, 5)]),
  (754, 573, [(2, 116, 3), (3, 34, 4), (3, 17, 5)]),
  (765, 576, [(2, 113, 3), (3, 36, 4), (3, 18, 5)]),
  (776, 579, [(2, 111, 3), (3, 38, 4), (3, 18, 5)]),
  (787, 582, [(2, 108, 3), (3, 40, 4), (3, 19, 5)]),
  (798, 585, [(2, 106, 3), (3, 41, 4), (3, 20, 5)]),
  (809, 588, [(2, 103, 3), (3, 43, 4), (3, 21, 5)]),
  (821, 592, [(2, 101, 3), (3, 44, 4), (3, 22, 5)]),
  (833, 594, [(2, 98, 3), (3, 46, 4), (3, 22, 5), (4, 1, 6)]),
  (845, 598, [(2, 96, 3), (3, 47, 4), (3, 23, 5), (4, 1, 6)]),
  (857, 602, [(2, 94, 3), (3, 49, 4), (3, 24, 5)]),
  (869, 604, [(2, 91, 3), (3, 50, 4), (3, 25, 5), (4, 1, 6)]),
  (882, 609, [(2, 89, 3), (3, 52, 4), (3, 25, 5), (4, 1, 6)]),
  (895, 612, [(2, 87, 3), (3, 53, 4), (3, 26, 5), (4, 1, 6)]),
  (908, 615, [(2, 84, 3), (3, 55, 4), (3, 27, 5), (4, 1, 6)]),
  (921, 618, [(2, 82, 3), (3, 56, 4), (3, 27, 5), (4, 2, 6)]),
  (934, 621, [(2, 80, 3), (3, 57, 4), (3, 28, 5), (4, 2, 6)]),
  (948, 625, [(2, 78, 3), (3, 58, 4), (3, 29, 5), (4, 2, 6)]),
  (962, 629, [(2, 76, 3), (3, 59, 4), (3, 30, 5), (4, 2, 6)]),
  (976, 631, [(2, 73, 3), (3, 61, 4), (3, 30, 5), (4, 3, 6)]),
  (990, 635, [(2, 71, 3), (3, 62, 4), (3, 31, 5), (4, 3, 6)]),
  (1004, 639, [(2, 69, 3), (3, 63, 4), (3, 32, 5), (4, 3, 6)]),
  (1019, 642, [(2, 67, 3), (3, 64, 4), (3, 33, 5), (4, 3, 6)]),
  (1034, 645, [(2, 65, 3), (3, 65, 4), (3, 34, 5), (4, 3, 6)]),
  (1049, 648, [(2, 63, 3), (3, 65, 4), (3, 35, 5), (4, 4, 6)]),
  (1064, 651, [(2, 61, 3), (3, 66, 4), (3, 36, 5), (4, 4, 6)]),
  (1079, 654, [(2, 59, 3), (3, 67, 4), (3, 37, 5), (4, 4, 6)]),
  (1095, 658, [(2, 57, 3), (3, 68, 4), (3, 38, 5), (4, 4, 6)]),
  (1111, 662, [(2, 56, 3), (3, 68, 4), (3, 39, 5), (4, 4, 6)]),
  (1127, 664, [(2, 54, 3), (3, 68, 4), (3, 40, 5), (4, 5, 6)]),
  (1143, 668, [(2, 52, 3), (3, 69, 4), (3, 41, 5), (4, 5, 6)]),
  (1160, 671, [(2, 50, 3), (3, 70, 4), (3, 42, 5), (4, 5, 6)]),
  (1177, 674, [(2, 49, 3), (3, 70, 4), (3, 43, 5), (4, 5, 6)]),
  (1194, 677, [(2, 47, 3), (3, 70, 4), (3, 44, 5), (4, 6, 6)]),
  (1211, 680, [(2, 46, 3), (3, 70, 4), (3, 45, 5), (4, 6, 6)]),
  (1229, 684, [(2, 44, 3), (3, 71, 4), (3, 46, 5), (4, 6, 6)]),
  (1247, 686, [(2, 43, 3), (3, 70, 4), (3, 47, 5), (4, 7, 6)]),
  (1265, 690, [(2, 42, 3), (3, 70, 4), (3, 48, 5), (4, 7, 6)]),
  (1283, 692, [(2, 40, 3), (3, 70, 4), (3, 50, 5), (4, 7, 6)]),
  (1302, 697, [(2, 39, 3), (3, 70, 4), (3, 51, 5), (4, 7, 6)]),
  (1321, 698, [(2, 38, 3), (3, 69, 4), (3, 52, 5), (4, 8, 6)]),
  (1340, 703, [(2, 37, 3), (3, 69, 4), (3, 54, 5), (4, 7, 6)]),
  (1360, 705, [(2, 35, 3), (3, 69, 4), (3, 55, 5), (4, 8, 6)]),
  (1380, 707, [(2, 34, 3), (3, 68, 4), (3, 57, 5), (4, 8, 6)]),
  (1400, 711, [(2, 33, 3), (3, 68, 4), (3, 58, 5), (4, 8, 6)]),
  (1420, 713, [(2, 32, 3), (3, 67, 4), (3, 59, 5), (4, 9, 6)]),
  (1441, 716, [(2, 31, 3), (3, 66, 4), (3, 61, 5), (4, 9, 6)]),
  (1462, 721, [(2, 30, 3), (3, 66, 4), (3, 62, 5), (4, 9, 6)]),
  (1483, 724, [(2, 29, 3), (3, 65, 4), (3, 64, 5), (4, 9, 6)]),
  (1505, 726, [(2, 28, 3), (3, 64, 4), (3, 65, 5), (4, 10, 6)]),
  (1527, 728, [(2, 27, 3), (3, 63, 4), (3, 67, 5), (4, 10, 6)]),
  (1549, 732, [(2, 27, 3), (3, 61, 4), (3, 68, 5), (4, 11, 6)]),
  (1572, 735, [(2, 26, 3), (3, 60, 4), (3, 70, 5), (4, 11, 6)]),
  (1595, 738, [(2, 25, 3), (3, 59, 4), (3, 72, 5), (4, 11, 6)]),
  (1618, 741, [(2, 25, 3), (3, 58, 4), (3, 72, 5), (4, 12, 6)]),
  (1642, 745, [(2, 24, 3), (3, 57, 4), (3, 74, 5), (4, 12, 6)]),
  (1666, 747, [(2, 23, 3), (3, 55, 4), (3, 76, 5), (4, 13, 6)]),
  (1690, 751, [(2, 23, 3), (3, 54, 4), (3, 77, 5), (4, 13, 6)]),
  (1715, 754, [(2, 22, 3), (3, 53, 4), (3, 79, 5), (4, 13, 6)]),
  (1740, 757, [(2, 21, 3), (3, 51, 4), (3, 82, 5), (4, 13, 6)])]

theorem small170 : smallOK 170 1733 certs170 = true := by decide +kernel

/-- The certificates for `t = 171`. -/
def certs171 : List Cert := [
  (169, 168, [(1, 168, 1)]),
  (171, 170, [(1, 168, 1)]),
  (173, 172, [(1, 168, 1)]),
  (175, 174, [(1, 168, 1)]),
  (177, 176, [(1, 168, 1)]),
  (179, 178, [(1, 168, 1)]),
  (181, 180, [(1, 168, 1)]),
  (183, 182, [(1, 168, 1)]),
  (185, 184, [(1, 168, 1)]),
  (187, 186, [(1, 168, 1)]),
  (189, 188, [(1, 168, 1)]),
  (191, 190, [(1, 168, 1)]),
  (193, 192, [(1, 168, 1)]),
  (195, 194, [(1, 168, 1)]),
  (197, 196, [(1, 168, 1)]),
  (199, 198, [(1, 168, 1)]),
  (201, 200, [(1, 168, 1)]),
  (204, 203, [(1, 168, 1)]),
  (207, 206, [(1, 168, 1)]),
  (210, 209, [(1, 168, 1)]),
  (213, 212, [(1, 168, 1)]),
  (216, 215, [(1, 168, 1)]),
  (219, 218, [(1, 168, 1)]),
  (222, 221, [(1, 168, 1)]),
  (225, 224, [(1, 168, 1)]),
  (228, 227, [(1, 168, 1)]),
  (231, 230, [(1, 168, 1)]),
  (234, 233, [(1, 168, 1)]),
  (237, 236, [(1, 168, 1)]),
  (240, 239, [(1, 168, 1)]),
  (243, 242, [(1, 168, 1)]),
  (246, 245, [(1, 168, 1)]),
  (249, 248, [(1, 168, 1)]),
  (252, 251, [(1, 168, 1)]),
  (255, 254, [(1, 168, 1)]),
  (258, 257, [(1, 168, 1)]),
  (261, 260, [(1, 168, 1)]),
  (264, 263, [(1, 168, 1)]),
  (267, 266, [(1, 168, 1)]),
  (271, 270, [(1, 168, 1)]),
  (275, 274, [(1, 168, 1)]),
  (279, 278, [(1, 168, 1)]),
  (283, 282, [(1, 168, 1)]),
  (287, 286, [(1, 168, 1)]),
  (291, 290, [(1, 168, 1)]),
  (295, 294, [(1, 168, 1)]),
  (299, 298, [(1, 168, 1)]),
  (303, 302, [(1, 168, 1)]),
  (307, 306, [(1, 168, 1)]),
  (311, 310, [(1, 168, 1)]),
  (315, 314, [(1, 168, 1)]),
  (319, 318, [(1, 168, 1)]),
  (323, 322, [(1, 168, 1)]),
  (327, 326, [(1, 168, 1)]),
  (331, 330, [(1, 168, 1)]),
  (335, 334, [(1, 168, 1)]),
  (340, 339, [(1, 168, 1)]),
  (345, 344, [(1, 168, 1)]),
  (350, 349, [(1, 168, 1)]),
  (355, 354, [(1, 168, 1)]),
  (360, 359, [(1, 168, 1)]),
  (365, 364, [(1, 168, 1)]),
  (370, 367, [(1, 74, 1), (2, 89, 3), (3, 4, 4), (4, 1, 5)]),
  (375, 372, [(1, 75, 1), (2, 90, 3), (3, 3, 4)]),
  (380, 377, [(1, 76, 1), (2, 92, 3)]),
  (385, 382, [(1, 77, 1), (2, 91, 3)]),
  (390, 387, [(1, 78, 1), (2, 90, 3)]),
  (395, 392, [(1, 79, 1), (2, 89, 3)]),
  (400, 397, [(1, 80, 1), (2, 88, 3)]),
  (405, 402, [(1, 81, 1), (2, 87, 3)]),
  (411, 408, [(1, 83, 1), (2, 85, 3)]),
  (417, 414, [(1, 84, 1), (2, 84, 3)]),
  (423, 420, [(1, 85, 1), (2, 83, 3)]),
  (429, 424, [(1, 48, 1), (2, 111, 3), (3, 7, 4), (4, 1, 5), (5, 1, 6)]),
  (435, 430, [(1, 49, 1), (2, 113, 3), (3, 6, 4)]),
  (441, 436, [(1, 49, 1), (2, 115, 3), (3, 4, 4)]),
  (447, 442, [(1, 50, 1), (2, 117, 3), (3, 1, 4)]),
  (453, 448, [(1, 51, 1), (2, 117, 3)]),
  (459, 452, [(1, 36, 1), (2, 121, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (465, 458, [(1, 36, 1), (2, 123, 3), (3, 8, 4), (4, 1, 5)]),
  (471, 464, [(1, 37, 1), (2, 124, 3), (3, 7, 4)]),
  (478, 471, [(1, 37, 1), (2, 126, 3), (3, 5, 4)]),
  (485, 476, [(1, 29, 1), (2, 128, 3), (3, 9, 4), (4, 2, 5)]),
  (492, 483, [(1, 29, 1), (2, 130, 3), (3, 9, 4)]),
  (499, 488, [(1, 24, 1), (2, 131, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (506, 495, [(1, 25, 1), (2, 132, 3), (3, 10, 4), (4, 1, 5)]),
  (513, 500, [(1, 21, 1), (2, 133, 3), (3, 11, 4), (4, 3, 5)]),
  (520, 505, [(1, 18, 1), (2, 133, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (527, 506, [(2, 167, 3), (3, 1, 5)]),
  (534, 509, [(2, 167, 3), (3, 1, 5)]),
  (542, 511, [(2, 165, 3), (3, 1, 4), (3, 2, 5)]),
  (550, 513, [(2, 164, 3), (3, 1, 4), (3, 3, 5)]),
  (558, 515, [(2, 162, 3), (3, 3, 4), (3, 3, 5)]),
  (566, 517, [(2, 161, 3), (3, 3, 4), (3, 4, 5)]),
  (574, 519, [(2, 159, 3), (3, 4, 4), (3, 5, 5)]),
  (582, 521, [(2, 157, 3), (3, 6, 4), (3, 5, 5)]),
  (590, 523, [(2, 155, 3), (3, 7, 4), (3, 6, 5)]),
  (598, 527, [(2, 154, 3), (3, 8, 4), (3, 6, 5)]),
  (606, 529, [(2, 152, 3), (3, 9, 4), (3, 7, 5)]),
  (615, 532, [(2, 150, 3), (3, 11, 4), (3, 7, 5)]),
  (624, 535, [(2, 148, 3), (3, 12, 4), (3, 8, 5)]),
  (633, 538, [(2, 146, 3), (3, 14, 4), (3, 8, 5)]),
  (642, 541, [(2, 144, 3), (3, 15, 4), (3, 9, 5)]),
  (651, 542, [(2, 140, 3), (3, 18, 4), (3, 10, 5)]),
  (660, 545, [(2, 138, 3), (3, 19, 4), (3, 11, 5)]),
  (669, 548, [(2, 136, 3), (3, 21, 4), (3, 11, 5)]),
  (679, 552, [(2, 135, 3), (3, 22, 4), (3, 11, 5)]),
  (689, 554, [(2, 132, 3), (3, 23, 4), (3, 13, 5)]),
  (699, 558, [(2, 130, 3), (3, 25, 4), (3, 13, 5)]),
  (709, 560, [(2, 127, 3), (3, 27, 4), (3, 14, 5)]),
  (719, 564, [(2, 125, 3), (3, 29, 4), (3, 14, 5)]),
  (729, 566, [(2, 122, 3), (3, 30, 4), (3, 16, 5)]),
  (739, 570, [(2, 120, 3), (3, 32, 4), (3, 16, 5)]),
  (750, 573, [(2, 118, 3), (3, 33, 4), (3, 17, 5)]),
  (761, 576, [(2, 115, 3), (3, 35, 4), (3, 18, 5)]),
  (772, 579, [(2, 112, 3), (3, 37, 4), (3, 19, 5)]),
  (783, 582, [(2, 110, 3), (3, 39, 4), (3, 19, 5)]),
  (794, 585, [(2, 107, 3), (3, 41, 4), (3, 20, 5)]),
  (805, 588, [(2, 105, 3), (3, 42, 4), (3, 21, 5)]),
  (817, 592, [(2, 103, 3), (3, 43, 4), (3, 22, 5)]),
  (829, 596, [(2, 101, 3), (3, 45, 4), (3, 22, 5)]),
  (841, 600, [(2, 99, 3), (3, 46, 4), (3, 23, 5)]),
  (853, 602, [(2, 95, 3), (3, 49, 4), (3, 23, 5), (4, 1, 6)]),
  (865, 606, [(2, 94, 3), (3, 49, 4), (3, 24, 5), (4, 1, 6)]),
  (877, 608, [(2, 91, 3), (3, 51, 4), (3, 25, 5), (4, 1, 6)]),
  (890, 613, [(2, 89, 3), (3, 53, 4), (3, 25, 5), (4, 1, 6)]),
  (903, 616, [(2, 86, 3), (3, 54, 4), (3, 27, 5), (4, 1, 6)]),
  (916, 619, [(2, 84, 3), (3, 55, 4), (3, 27, 5), (4, 2, 6)]),
  (929, 622, [(2, 82, 3), (3, 56, 4), (3, 28, 5), (4, 2, 6)]),
  (942, 627, [(2, 80, 3), (3, 58, 4), (3, 28, 5), (4, 2, 6)]),
  (956, 629, [(2, 77, 3), (3, 59, 4), (3, 30, 5), (4, 2, 6)]),
  (970, 633, [(2, 75, 3), (3, 61, 4), (3, 30, 5), (4, 2, 6)]),
  (984, 637, [(2, 73, 3), (3, 62, 4), (3, 31, 5), (4, 2, 6)]),
  (998, 639, [(2, 71, 3), (3, 62, 4), (3, 32, 5), (4, 3, 6)]),
  (1012, 643, [(2, 69, 3), (3, 64, 4), (3, 32, 5), (4, 3, 6)]),
  (1027, 646, [(2, 67, 3), (3, 64, 4), (3, 34, 5), (4, 3, 6)]),
  (1042, 649, [(2, 65, 3), (3, 65, 4), (3, 34, 5), (4, 4, 6)]),
  (1057, 652, [(2, 63, 3), (3, 66, 4), (3, 35, 5), (4, 4, 6)]),
  (1072, 655, [(2, 61, 3), (3, 67, 4), (3, 36, 5), (4, 4, 6)]),
  (1088, 659, [(2, 59, 3), (3, 68, 4), (3, 37, 5), (4, 4, 6)]),
  (1104, 663, [(2, 57, 3), (3, 69, 4), (3, 38, 5), (4, 4, 6)]),
  (1120, 667, [(2, 56, 3), (3, 69, 4), (3, 39, 5), (4, 4, 6)]),
  (1136, 669, [(2, 54, 3), (3, 69, 4), (3, 40, 5), (4, 5, 6)]),
  (1153, 672, [(2, 52, 3), (3, 70, 4), (3, 41, 5), (4, 5, 6)]),
  (1170, 675, [(2, 50, 3), (3, 70, 4), (3, 43, 5), (4, 5, 6)]),
  (1187, 680, [(2, 49, 3), (3, 71, 4), (3, 43, 5), (4, 5, 6)]),
  (1204, 683, [(2, 47, 3), (3, 71, 4), (3, 45, 5), (4, 5, 6)]),
  (1222, 685, [(2, 46, 3), (3, 70, 4), (3, 46, 5), (4, 6, 6)]),
  (1240, 689, [(2, 44, 3), (3, 71, 4), (3, 47, 5), (4, 6, 6)]),
  (1258, 691, [(2, 43, 3), (3, 70, 4), (3, 48, 5), (4, 7, 6)]),
  (1276, 695, [(2, 41, 3), (3, 71, 4), (3, 50, 5), (4, 6, 6)]),
  (1295, 698, [(2, 40, 3), (3, 71, 4), (3, 50, 5), (4, 7, 6)]),
  (1314, 701, [(2, 39, 3), (3, 70, 4), (3, 52, 5), (4, 7, 6)]),
  (1333, 704, [(2, 38, 3), (3, 70, 4), (3, 52, 5), (4, 8, 6)]),
  (1352, 707, [(2, 36, 3), (3, 70, 4), (3, 54, 5), (4, 8, 6)]),
  (1372, 709, [(2, 35, 3), (3, 69, 4), (3, 56, 5), (4, 8, 6)]),
  (1392, 713, [(2, 34, 3), (3, 69, 4), (3, 57, 5), (4, 8, 6)]),
  (1412, 715, [(2, 33, 3), (3, 68, 4), (3, 58, 5), (4, 9, 6)]),
  (1433, 718, [(2, 32, 3), (3, 67, 4), (3, 60, 5), (4, 9, 6)]),
  (1454, 723, [(2, 31, 3), (3, 67, 4), (3, 61, 5), (4, 9, 6)]),
  (1475, 726, [(2, 30, 3), (3, 66, 4), (3, 63, 5), (4, 9, 6)]),
  (1497, 728, [(2, 29, 3), (3, 65, 4), (3, 64, 5), (4, 10, 6)]),
  (1519, 730, [(2, 28, 3), (3, 64, 4), (3, 66, 5), (4, 10, 6)]),
  (1541, 734, [(2, 27, 3), (3, 63, 4), (3, 68, 5), (4, 10, 6)]),
  (1564, 737, [(2, 27, 3), (3, 61, 4), (3, 69, 5), (4, 11, 6)]),
  (1587, 740, [(2, 26, 3), (3, 60, 4), (3, 70, 5), (4, 12, 6)]),
  (1610, 743, [(2, 25, 3), (3, 59, 4), (3, 72, 5), (4, 12, 6)]),
  (1634, 747, [(2, 24, 3), (3, 59, 4), (3, 74, 5), (4, 11, 6)]),
  (1658, 749, [(2, 24, 3), (3, 56, 4), (3, 75, 5), (4, 13, 6)]),
  (1682, 753, [(2, 23, 3), (3, 56, 4), (3, 76, 5), (4, 13, 6)]),
  (1707, 756, [(2, 22, 3), (3, 54, 4), (3, 79, 5), (4, 13, 6)]),
  (1732, 759, [(2, 22, 3), (3, 52, 4), (3, 80, 5), (4, 14, 6)]),
  (1757, 762, [(2, 21, 3), (3, 51, 4), (3, 82, 5), (4, 14, 6)])]

theorem small171 : smallOK 171 1743 certs171 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S172.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {172, 173, 174, 175, 176, 177, 178, 179} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 172`. -/
def certs172 : List Cert := [
  (170, 169, [(1, 169, 1)]),
  (172, 171, [(1, 169, 1)]),
  (174, 173, [(1, 169, 1)]),
  (176, 175, [(1, 169, 1)]),
  (178, 177, [(1, 169, 1)]),
  (180, 179, [(1, 169, 1)]),
  (182, 181, [(1, 169, 1)]),
  (184, 183, [(1, 169, 1)]),
  (186, 185, [(1, 169, 1)]),
  (188, 187, [(1, 169, 1)]),
  (190, 189, [(1, 169, 1)]),
  (192, 191, [(1, 169, 1)]),
  (194, 193, [(1, 169, 1)]),
  (196, 195, [(1, 169, 1)]),
  (198, 197, [(1, 169, 1)]),
  (200, 199, [(1, 169, 1)]),
  (202, 201, [(1, 169, 1)]),
  (205, 204, [(1, 169, 1)]),
  (208, 207, [(1, 169, 1)]),
  (211, 210, [(1, 169, 1)]),
  (214, 213, [(1, 169, 1)]),
  (217, 216, [(1, 169, 1)]),
  (220, 219, [(1, 169, 1)]),
  (223, 222, [(1, 169, 1)]),
  (226, 225, [(1, 169, 1)]),
  (229, 228, [(1, 169, 1)]),
  (232, 231, [(1, 169, 1)]),
  (235, 234, [(1, 169, 1)]),
  (238, 237, [(1, 169, 1)]),
  (241, 240, [(1, 169, 1)]),
  (244, 243, [(1, 169, 1)]),
  (247, 246, [(1, 169, 1)]),
  (250, 249, [(1, 169, 1)]),
  (253, 252, [(1, 169, 1)]),
  (256, 255, [(1, 169, 1)]),
  (259, 258, [(1, 169, 1)]),
  (262, 261, [(1, 169, 1)]),
  (265, 264, [(1, 169, 1)]),
  (268, 267, [(1, 169, 1)]),
  (272, 271, [(1, 169, 1)]),
  (276, 275, [(1, 169, 1)]),
  (280, 279, [(1, 169, 1)]),
  (284, 283, [(1, 169, 1)]),
  (288, 287, [(1, 169, 1)]),
  (292, 291, [(1, 169, 1)]),
  (296, 295, [(1, 169, 1)]),
  (300, 299, [(1, 169, 1)]),
  (304, 303, [(1, 169, 1)]),
  (308, 307, [(1, 169, 1)]),
  (312, 311, [(1, 169, 1)]),
  (316, 315, [(1, 169, 1)]),
  (320, 319, [(1, 169, 1)]),
  (324, 323, [(1, 169, 1)]),
  (328, 327, [(1, 169, 1)]),
  (332, 331, [(1, 169, 1)]),
  (336, 335, [(1, 169, 1)]),
  (341, 340, [(1, 169, 1)]),
  (346, 345, [(1, 169, 1)]),
  (351, 350, [(1, 169, 1)]),
  (356, 355, [(1, 169, 1)]),
  (361, 360, [(1, 169, 1)]),
  (366, 365, [(1, 169, 1)]),
  (371, 368, [(1, 75, 1), (2, 89, 3), (3, 4, 4), (4, 1, 5)]),
  (376, 373, [(1, 76, 1), (2, 90, 3), (3, 3, 4)]),
  (381, 378, [(1, 77, 1), (2, 92, 3)]),
  (386, 383, [(1, 78, 1), (2, 91, 3)]),
  (391, 388, [(1, 79, 1), (2, 90, 3)]),
  (396, 393, [(1, 80, 1), (2, 89, 3)]),
  (401, 398, [(1, 81, 1), (2, 88, 3)]),
  (407, 404, [(1, 82, 1), (2, 87, 3)]),
  (413, 410, [(1, 83, 1), (2, 86, 3)]),
  (419, 416, [(1, 84, 1), (2, 85, 3)]),
  (425, 422, [(1, 85, 1), (2, 84, 3)]),
  (431, 426, [(1, 48, 1), (2, 112, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (437, 432, [(1, 49, 1), (2, 114, 3), (3, 6, 4)]),
  (443, 438, [(1, 50, 1), (2, 115, 3), (3, 4, 4)]),
  (449, 444, [(1, 50, 1), (2, 117, 3), (3, 2, 4)]),
  (455, 450, [(1, 51, 1), (2, 118, 3)]),
  (461, 456, [(1, 52, 1), (2, 117, 3)]),
  (467, 460, [(1, 36, 1), (2, 123, 3), (3, 8, 4), (4, 2, 5)]),
  (474, 467, [(1, 37, 1), (2, 125, 3), (3, 7, 4)]),
  (481, 474, [(1, 37, 1), (2, 127, 3), (3, 5, 4)]),
  (488, 479, [(1, 29, 1), (2, 129, 3), (3, 9, 4), (4, 2, 5)]),
  (495, 486, [(1, 30, 1), (2, 130, 3), (3, 9, 4)]),
  (502, 491, [(1, 24, 1), (2, 132, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (509, 498, [(1, 25, 1), (2, 133, 3), (3, 10, 4), (4, 1, 5)]),
  (516, 503, [(1, 21, 1), (2, 134, 3), (3, 11, 4), (4, 3, 5)]),
  (523, 508, [(1, 19, 1), (2, 133, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (530, 509, [(2, 168, 3), (3, 1, 5)]),
  (537, 512, [(2, 168, 3), (3, 1, 5)]),
  (545, 514, [(2, 166, 3), (3, 1, 4), (3, 2, 5)]),
  (553, 516, [(2, 165, 3), (3, 1, 4), (3, 3, 5)]),
  (561, 518, [(2, 163, 3), (3, 3, 4), (3, 3, 5)]),
  (569, 520, [(2, 162, 3), (3, 3, 4), (3, 4, 5)]),
  (577, 522, [(2, 160, 3), (3, 4, 4), (3, 5, 5)]),
  (585, 524, [(2, 158, 3), (3, 6, 4), (3, 5, 5)]),
  (593, 526, [(2, 156, 3), (3, 7, 4), (3, 6, 5)]),
  (601, 530, [(2, 155, 3), (3, 8, 4), (3, 6, 5)]),
  (610, 531, [(2, 152, 3), (3, 10, 4), (3, 7, 5)]),
  (619, 534, [(2, 150, 3), (3, 11, 4), (3, 8, 5)]),
  (628, 537, [(2, 148, 3), (3, 13, 4), (3, 8, 5)]),
  (637, 540, [(2, 146, 3), (3, 14, 4), (3, 9, 5)]),
  (646, 543, [(2, 144, 3), (3, 16, 4), (3, 9, 5)]),
  (655, 546, [(2, 142, 3), (3, 17, 4), (3, 10, 5)]),
  (664, 549, [(2, 140, 3), (3, 19, 4), (3, 10, 5)]),
  (673, 552, [(2, 138, 3), (3, 20, 4), (3, 11, 5)]),
  (683, 554, [(2, 134, 3), (3, 23, 4), (3, 12, 5)]),
  (693, 558, [(2, 133, 3), (3, 24, 4), (3, 12, 5)]),
  (703, 560, [(2, 130, 3), (3, 25, 4), (3, 14, 5)]),
  (713, 564, [(2, 128, 3), (3, 27, 4), (3, 14, 5)]),
  (723, 566, [(2, 125, 3), (3, 29, 4), (3, 15, 5)]),
  (733, 570, [(2, 123, 3), (3, 31, 4), (3, 15, 5)]),
  (743, 574, [(2, 122, 3), (3, 32, 4), (3, 15, 5)]),
  (754, 577, [(2, 119, 3), (3, 34, 4), (3, 16, 5)]),
  (765, 580, [(2, 116, 3), (3, 36, 4), (3, 17, 5)]),
  (776, 583, [(2, 113, 3), (3, 38, 4), (3, 18, 5)]),
  (787, 586, [(2, 111, 3), (3, 39, 4), (3, 19, 5)]),
  (798, 589, [(2, 108, 3), (3, 41, 4), (3, 20, 5)]),
  (809, 592, [(2, 106, 3), (3, 42, 4), (3, 21, 5)]),
  (821, 596, [(2, 104, 3), (3, 44, 4), (3, 21, 5)]),
  (833, 600, [(2, 102, 3), (3, 45, 4), (3, 22, 5)]),
  (845, 604, [(2, 100, 3), (3, 47, 4), (3, 22, 5)]),
  (857, 606, [(2, 96, 3), (3, 49, 4), (3, 23, 5), (4, 1, 6)]),
  (869, 610, [(2, 95, 3), (3, 50, 4), (3, 24, 5)]),
  (882, 613, [(2, 92, 3), (3, 51, 4), (3, 25, 5), (4, 1, 6)]),
  (895, 616, [(2, 89, 3), (3, 53, 4), (3, 26, 5), (4, 1, 6)]),
  (908, 621, [(2, 88, 3), (3, 54, 4), (3, 26, 5), (4, 1, 6)]),
  (921, 624, [(2, 85, 3), (3, 56, 4), (3, 27, 5), (4, 1, 6)]),
  (934, 627, [(2, 83, 3), (3, 57, 4), (3, 27, 5), (4, 2, 6)]),
  (948, 631, [(2, 80, 3), (3, 59, 4), (3, 28, 5), (4, 2, 6)]),
  (962, 633, [(2, 77, 3), (3, 60, 4), (3, 30, 5), (4, 2, 6)]),
  (976, 637, [(2, 76, 3), (3, 61, 4), (3, 30, 5), (4, 2, 6)]),
  (990, 641, [(2, 74, 3), (3, 62, 4), (3, 31, 5), (4, 2, 6)]),
  (1004, 643, [(2, 71, 3), (3, 63, 4), (3, 32, 5), (4, 3, 6)]),
  (1019, 646, [(2, 69, 3), (3, 64, 4), (3, 33, 5), (4, 3, 6)]),
  (1034, 651, [(2, 67, 3), (3, 65, 4), (3, 34, 5), (4, 3, 6)]),
  (1049, 654, [(2, 65, 3), (3, 66, 4), (3, 35, 5), (4, 3, 6)]),
  (1064, 657, [(2, 63, 3), (3, 67, 4), (3, 35, 5), (4, 4, 6)]),
  (1079, 660, [(2, 61, 3), (3, 68, 4), (3, 36, 5), (4, 4, 6)]),
  (1095, 664, [(2, 59, 3), (3, 69, 4), (3, 37, 5), (4, 4, 6)]),
  (1111, 668, [(2, 58, 3), (3, 69, 4), (3, 38, 5), (4, 4, 6)]),
  (1127, 670, [(2, 56, 3), (3, 69, 4), (3, 39, 5), (4, 5, 6)]),
  (1143, 674, [(2, 54, 3), (3, 70, 4), (3, 40, 5), (4, 5, 6)]),
  (1160, 677, [(2, 52, 3), (3, 71, 4), (3, 41, 5), (4, 5, 6)]),
  (1177, 680, [(2, 50, 3), (3, 71, 4), (3, 43, 5), (4, 5, 6)]),
  (1194, 683, [(2, 49, 3), (3, 71, 4), (3, 43, 5), (4, 6, 6)]),
  (1211, 686, [(2, 47, 3), (3, 71, 4), (3, 45, 5), (4, 6, 6)]),
  (1229, 690, [(2, 46, 3), (3, 71, 4), (3, 46, 5), (4, 6, 6)]),
  (1247, 694, [(2, 45, 3), (3, 71, 4), (3, 47, 5), (4, 6, 6)]),
  (1265, 696, [(2, 43, 3), (3, 71, 4), (3, 48, 5), (4, 7, 6)]),
  (1283, 700, [(2, 42, 3), (3, 71, 4), (3, 49, 5), (4, 7, 6)]),
  (1302, 701, [(2, 40, 3), (3, 71, 4), (3, 51, 5), (4, 7, 6)]),
  (1321, 706, [(2, 39, 3), (3, 71, 4), (3, 52, 5), (4, 7, 6)]),
  (1340, 709, [(2, 38, 3), (3, 71, 4), (3, 53, 5), (4, 7, 6)]),
  (1360, 711, [(2, 36, 3), (3, 70, 4), (3, 55, 5), (4, 8, 6)]),
  (1380, 715, [(2, 35, 3), (3, 70, 4), (3, 56, 5), (4, 8, 6)]),
  (1400, 717, [(2, 34, 3), (3, 69, 4), (3, 57, 5), (4, 9, 6)]),
  (1420, 721, [(2, 33, 3), (3, 69, 4), (3, 59, 5), (4, 8, 6)]),
  (1441, 724, [(2, 32, 3), (3, 68, 4), (3, 60, 5), (4, 9, 6)]),
  (1462, 727, [(2, 31, 3), (3, 67, 4), (3, 62, 5), (4, 9, 6)]),
  (1483, 730, [(2, 30, 3), (3, 67, 4), (3, 63, 5), (4, 9, 6)]),
  (1505, 732, [(2, 29, 3), (3, 65, 4), (3, 65, 5), (4, 10, 6)]),
  (1527, 736, [(2, 28, 3), (3, 65, 4), (3, 66, 5), (4, 10, 6)]),
  (1549, 738, [(2, 27, 3), (3, 64, 4), (3, 68, 5), (4, 10, 6)]),
  (1572, 741, [(2, 27, 3), (3, 62, 4), (3, 68, 5), (4, 12, 6)]),
  (1595, 744, [(2, 26, 3), (3, 61, 4), (3, 70, 5), (4, 12, 6)]),
  (1618, 747, [(2, 25, 3), (3, 60, 4), (3, 72, 5), (4, 12, 6)]),
  (1642, 751, [(2, 25, 3), (3, 58, 4), (3, 73, 5), (4, 13, 6)]),
  (1666, 753, [(2, 24, 3), (3, 57, 4), (3, 75, 5), (4, 13, 6)]),
  (1690, 757, [(2, 23, 3), (3, 56, 4), (3, 77, 5), (4, 13, 6)]),
  (1715, 760, [(2, 23, 3), (3, 54, 4), (3, 78, 5), (4, 14, 6)]),
  (1740, 763, [(2, 22, 3), (3, 53, 4), (3, 80, 5), (4, 14, 6)]),
  (1766, 767, [(2, 21, 3), (3, 52, 4), (3, 82, 5), (4, 14, 6)])]

theorem small172 : smallOK 172 1755 certs172 = true := by decide +kernel

/-- The certificates for `t = 173`. -/
def certs173 : List Cert := [
  (171, 170, [(1, 170, 1)]),
  (173, 172, [(1, 170, 1)]),
  (175, 174, [(1, 170, 1)]),
  (177, 176, [(1, 170, 1)]),
  (179, 178, [(1, 170, 1)]),
  (181, 180, [(1, 170, 1)]),
  (183, 182, [(1, 170, 1)]),
  (185, 184, [(1, 170, 1)]),
  (187, 186, [(1, 170, 1)]),
  (189, 188, [(1, 170, 1)]),
  (191, 190, [(1, 170, 1)]),
  (193, 192, [(1, 170, 1)]),
  (195, 194, [(1, 170, 1)]),
  (197, 196, [(1, 170, 1)]),
  (199, 198, [(1, 170, 1)]),
  (201, 200, [(1, 170, 1)]),
  (204, 203, [(1, 170, 1)]),
  (207, 206, [(1, 170, 1)]),
  (210, 209, [(1, 170, 1)]),
  (213, 212, [(1, 170, 1)]),
  (216, 215, [(1, 170, 1)]),
  (219, 218, [(1, 170, 1)]),
  (222, 221, [(1, 170, 1)]),
  (225, 224, [(1, 170, 1)]),
  (228, 227, [(1, 170, 1)]),
  (231, 230, [(1, 170, 1)]),
  (234, 233, [(1, 170, 1)]),
  (237, 236, [(1, 170, 1)]),
  (240, 239, [(1, 170, 1)]),
  (243, 242, [(1, 170, 1)]),
  (246, 245, [(1, 170, 1)]),
  (249, 248, [(1, 170, 1)]),
  (252, 251, [(1, 170, 1)]),
  (255, 254, [(1, 170, 1)]),
  (258, 257, [(1, 170, 1)]),
  (261, 260, [(1, 170, 1)]),
  (264, 263, [(1, 170, 1)]),
  (267, 266, [(1, 170, 1)]),
  (271, 270, [(1, 170, 1)]),
  (275, 274, [(1, 170, 1)]),
  (279, 278, [(1, 170, 1)]),
  (283, 282, [(1, 170, 1)]),
  (287, 286, [(1, 170, 1)]),
  (291, 290, [(1, 170, 1)]),
  (295, 294, [(1, 170, 1)]),
  (299, 298, [(1, 170, 1)]),
  (303, 302, [(1, 170, 1)]),
  (307, 306, [(1, 170, 1)]),
  (311, 310, [(1, 170, 1)]),
  (315, 314, [(1, 170, 1)]),
  (319, 318, [(1, 170, 1)]),
  (323, 322, [(1, 170, 1)]),
  (327, 326, [(1, 170, 1)]),
  (331, 330, [(1, 170, 1)]),
  (335, 334, [(1, 170, 1)]),
  (340, 339, [(1, 170, 1)]),
  (345, 344, [(1, 170, 1)]),
  (350, 349, [(1, 170, 1)]),
  (355, 354, [(1, 170, 1)]),
  (360, 359, [(1, 170, 1)]),
  (365, 364, [(1, 170, 1)]),
  (370, 369, [(1, 170, 1)]),
  (375, 372, [(1, 75, 1), (2, 90, 3), (3, 5, 4)]),
  (380, 377, [(1, 76, 1), (2, 92, 3), (3, 2, 4)]),
  (385, 382, [(1, 77, 1), (2, 93, 3)]),
  (390, 387, [(1, 78, 1), (2, 92, 3)]),
  (395, 392, [(1, 79, 1), (2, 91, 3)]),
  (400, 397, [(1, 80, 1), (2, 90, 3)]),
  (405, 402, [(1, 81, 1), (2, 89, 3)]),
  (411, 408, [(1, 83, 1), (2, 87, 3)]),
  (417, 414, [(1, 84, 1), (2, 86, 3)]),
  (423, 420, [(1, 85, 1), (2, 85, 3)]),
  (429, 426, [(1, 86, 1), (2, 84, 3)]),
  (435, 430, [(1, 49, 1), (2, 113, 3), (3, 6, 4), (4, 2, 5)]),
  (441, 436, [(1, 49, 1), (2, 115, 3), (3, 6, 4)]),
  (447, 442, [(1, 50, 1), (2, 117, 3), (3, 3, 4)]),
  (453, 448, [(1, 51, 1), (2, 118, 3), (3, 1, 4)]),
  (459, 454, [(1, 51, 1), (2, 119, 3)]),
  (465, 458, [(1, 36, 1), (2, 123, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (471, 464, [(1, 37, 1), (2, 124, 3), (3, 8, 4), (4, 1, 5)]),
  (478, 471, [(1, 37, 1), (2, 126, 3), (3, 7, 4)]),
  (485, 476, [(1, 29, 1), (2, 128, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (492, 483, [(1, 29, 1), (2, 130, 3), (3, 9, 4), (4, 2, 5)]),
  (499, 490, [(1, 30, 1), (2, 132, 3), (3, 8, 4)]),
  (506, 495, [(1, 25, 1), (2, 132, 3), (3, 10, 4), (4, 3, 5)]),
  (513, 500, [(1, 21, 1), (2, 133, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (520, 507, [(1, 21, 1), (2, 135, 3), (3, 11, 4), (4, 3, 5)]),
  (527, 512, [(1, 19, 1), (2, 135, 3), (3, 11, 4), (4, 4, 5), (5, 1, 6)]),
  (534, 513, [(2, 169, 3), (3, 1, 5)]),
  (542, 515, [(2, 168, 3), (3, 2, 5)]),
  (550, 517, [(2, 167, 3), (3, 1, 4), (3, 2, 5)]),
  (558, 519, [(2, 165, 3), (3, 2, 4), (3, 3, 5)]),
  (566, 521, [(2, 164, 3), (3, 2, 4), (3, 4, 5)]),
  (574, 523, [(2, 162, 3), (3, 4, 4), (3, 4, 5)]),
  (582, 525, [(2, 160, 3), (3, 5, 4), (3, 5, 5)]),
  (590, 529, [(2, 159, 3), (3, 6, 4), (3, 5, 5)]),
  (598, 531, [(2, 157, 3), (3, 7, 4), (3, 6, 5)]),
  (606, 533, [(2, 155, 3), (3, 9, 4), (3, 6, 5)]),
  (615, 536, [(2, 153, 3), (3, 10, 4), (3, 7, 5)]),
  (624, 539, [(2, 151, 3), (3, 12, 4), (3, 7, 5)]),
  (633, 542, [(2, 149, 3), (3, 13, 4), (3, 8, 5)]),
  (642, 543, [(2, 146, 3), (3, 15, 4), (3, 9, 5)]),
  (651, 546, [(2, 144, 3), (3, 16, 4), (3, 10, 5)]),
  (660, 549, [(2, 142, 3), (3, 18, 4), (3, 10, 5)]),
  (669, 552, [(2, 140, 3), (3, 19, 4), (3, 11, 5)]),
  (679, 556, [(2, 138, 3), (3, 21, 4), (3, 11, 5)]),
  (689, 558, [(2, 135, 3), (3, 23, 4), (3, 12, 5)]),
  (699, 562, [(2, 133, 3), (3, 24, 4), (3, 13, 5)]),
  (709, 564, [(2, 130, 3), (3, 26, 4), (3, 14, 5)]),
  (719, 568, [(2, 128, 3), (3, 28, 4), (3, 14, 5)]),
  (729, 570, [(2, 125, 3), (3, 30, 4), (3, 15, 5)]),
  (739, 574, [(2, 123, 3), (3, 31, 4), (3, 16, 5)]),
  (750, 577, [(2, 121, 3), (3, 33, 4), (3, 16, 5)]),
  (761, 580, [(2, 118, 3), (3, 35, 4), (3, 17, 5)]),
  (772, 583, [(2, 115, 3), (3, 37, 4), (3, 18, 5)]),
  (783, 586, [(2, 113, 3), (3, 38, 4), (3, 19, 5)]),
  (794, 591, [(2, 111, 3), (3, 40, 4), (3, 19, 5)]),
  (805, 594, [(2, 109, 3), (3, 41, 4), (3, 20, 5)]),
  (817, 598, [(2, 107, 3), (3, 43, 4), (3, 20, 5)]),
  (829, 600, [(2, 103, 3), (3, 45, 4), (3, 22, 5)]),
  (841, 604, [(2, 101, 3), (3, 46, 4), (3, 23, 5)]),
  (853, 608, [(2, 99, 3), (3, 48, 4), (3, 23, 5)]),
  (865, 610, [(2, 96, 3), (3, 49, 4), (3, 24, 5), (4, 1, 6)]),
  (877, 614, [(2, 94, 3), (3, 51, 4), (3, 24, 5), (4, 1, 6)]),
  (890, 617, [(2, 91, 3), (3, 53, 4), (3, 25, 5), (4, 1, 6)]),
  (903, 620, [(2, 89, 3), (3, 54, 4), (3, 25, 5), (4, 2, 6)]),
  (916, 625, [(2, 87, 3), (3, 55, 4), (3, 27, 5), (4, 1, 6)]),
  (929, 628, [(2, 85, 3), (3, 56, 4), (3, 27, 5), (4, 2, 6)]),
  (942, 631, [(2, 82, 3), (3, 58, 4), (3, 28, 5), (4, 2, 6)]),
  (956, 635, [(2, 80, 3), (3, 59, 4), (3, 29, 5), (4, 2, 6)]),
  (970, 639, [(2, 78, 3), (3, 61, 4), (3, 29, 5), (4, 2, 6)]),
  (984, 641, [(2, 75, 3), (3, 62, 4), (3, 30, 5), (4, 3, 6)]),
  (998, 645, [(2, 73, 3), (3, 63, 4), (3, 31, 5), (4, 3, 6)]),
  (1012, 647, [(2, 71, 3), (3, 64, 4), (3, 32, 5), (4, 3, 6)]),
  (1027, 652, [(2, 69, 3), (3, 65, 4), (3, 33, 5), (4, 3, 6)]),
  (1042, 655, [(2, 67, 3), (3, 66, 4), (3, 34, 5), (4, 3, 6)]),
  (1057, 658, [(2, 65, 3), (3, 67, 4), (3, 34, 5), (4, 4, 6)]),
  (1072, 661, [(2, 63, 3), (3, 67, 4), (3, 36, 5), (4, 4, 6)]),
  (1088, 665, [(2, 61, 3), (3, 68, 4), (3, 37, 5), (4, 4, 6)]),
  (1104, 669, [(2, 59, 3), (3, 69, 4), (3, 38, 5), (4, 4, 6)]),
  (1120, 671, [(2, 57, 3), (3, 70, 4), (3, 38, 5), (4, 5, 6)]),
  (1136, 675, [(2, 56, 3), (3, 70, 4), (3, 39, 5), (4, 5, 6)]),
  (1153, 678, [(2, 54, 3), (3, 70, 4), (3, 41, 5), (4, 5, 6)]),
  (1170, 681, [(2, 52, 3), (3, 71, 4), (3, 42, 5), (4, 5, 6)]),
  (1187, 686, [(2, 51, 3), (3, 71, 4), (3, 43, 5), (4, 5, 6)]),
  (1204, 689, [(2, 49, 3), (3, 72, 4), (3, 44, 5), (4, 5, 6)]),
  (1222, 691, [(2, 47, 3), (3, 72, 4), (3, 45, 5), (4, 6, 6)]),
  (1240, 695, [(2, 46, 3), (3, 72, 4), (3, 46, 5), (4, 6, 6)]),
  (1258, 697, [(2, 44, 3), (3, 72, 4), (3, 47, 5), (4, 7, 6)]),
  (1276, 701, [(2, 43, 3), (3, 72, 4), (3, 48, 5), (4, 7, 6)]),
  (1295, 704, [(2, 41, 3), (3, 72, 4), (3, 50, 5), (4, 7, 6)]),
  (1314, 707, [(2, 40, 3), (3, 72, 4), (3, 51, 5), (4, 7, 6)]),
  (1333, 710, [(2, 39, 3), (3, 71, 4), (3, 52, 5), (4, 8, 6)]),
  (1352, 713, [(2, 37, 3), (3, 71, 4), (3, 54, 5), (4, 8, 6)]),
  (1372, 717, [(2, 36, 3), (3, 71, 4), (3, 55, 5), (4, 8, 6)]),
  (1392, 719, [(2, 35, 3), (3, 70, 4), (3, 57, 5), (4, 8, 6)]),
  (1412, 723, [(2, 34, 3), (3, 70, 4), (3, 58, 5), (4, 8, 6)]),
  (1433, 726, [(2, 33, 3), (3, 69, 4), (3, 59, 5), (4, 9, 6)]),
  (1454, 729, [(2, 32, 3), (3, 68, 4), (3, 61, 5), (4, 9, 6)]),
  (1475, 732, [(2, 31, 3), (3, 68, 4), (3, 62, 5), (4, 9, 6)]),
  (1497, 734, [(2, 30, 3), (3, 66, 4), (3, 64, 5), (4, 10, 6)]),
  (1519, 738, [(2, 29, 3), (3, 66, 4), (3, 65, 5), (4, 10, 6)]),
  (1541, 740, [(2, 28, 3), (3, 65, 4), (3, 66, 5), (4, 11, 6)]),
  (1564, 743, [(2, 27, 3), (3, 64, 4), (3, 68, 5), (4, 11, 6)]),
  (1587, 746, [(2, 26, 3), (3, 63, 4), (3, 70, 5), (4, 11, 6)]),
  (1610, 749, [(2, 26, 3), (3, 61, 4), (3, 71, 5), (4, 12, 6)]),
  (1634, 753, [(2, 25, 3), (3, 60, 4), (3, 73, 5), (4, 12, 6)]),
  (1658, 757, [(2, 24, 3), (3, 59, 4), (3, 75, 5), (4, 12, 6)]),
  (1682, 759, [(2, 24, 3), (3, 57, 4), (3, 76, 5), (4, 13, 6)]),
  (1707, 762, [(2, 23, 3), (3, 56, 4), (3, 78, 5), (4, 13, 6)]),
  (1732, 765, [(2, 22, 3), (3, 55, 4), (3, 79, 5), (4, 14, 6)]),
  (1757, 768, [(2, 22, 3), (3, 53, 4), (3, 80, 5), (4, 15, 6)]),
  (1783, 772, [(2, 21, 3), (3, 52, 4), (3, 83, 5), (4, 14, 6)])]

theorem small173 : smallOK 173 1765 certs173 = true := by decide +kernel

/-- The certificates for `t = 174`. -/
def certs174 : List Cert := [
  (172, 171, [(1, 171, 1)]),
  (174, 173, [(1, 171, 1)]),
  (176, 175, [(1, 171, 1)]),
  (178, 177, [(1, 171, 1)]),
  (180, 179, [(1, 171, 1)]),
  (182, 181, [(1, 171, 1)]),
  (184, 183, [(1, 171, 1)]),
  (186, 185, [(1, 171, 1)]),
  (188, 187, [(1, 171, 1)]),
  (190, 189, [(1, 171, 1)]),
  (192, 191, [(1, 171, 1)]),
  (194, 193, [(1, 171, 1)]),
  (196, 195, [(1, 171, 1)]),
  (198, 197, [(1, 171, 1)]),
  (200, 199, [(1, 171, 1)]),
  (202, 201, [(1, 171, 1)]),
  (205, 204, [(1, 171, 1)]),
  (208, 207, [(1, 171, 1)]),
  (211, 210, [(1, 171, 1)]),
  (214, 213, [(1, 171, 1)]),
  (217, 216, [(1, 171, 1)]),
  (220, 219, [(1, 171, 1)]),
  (223, 222, [(1, 171, 1)]),
  (226, 225, [(1, 171, 1)]),
  (229, 228, [(1, 171, 1)]),
  (232, 231, [(1, 171, 1)]),
  (235, 234, [(1, 171, 1)]),
  (238, 237, [(1, 171, 1)]),
  (241, 240, [(1, 171, 1)]),
  (244, 243, [(1, 171, 1)]),
  (247, 246, [(1, 171, 1)]),
  (250, 249, [(1, 171, 1)]),
  (253, 252, [(1, 171, 1)]),
  (256, 255, [(1, 171, 1)]),
  (259, 258, [(1, 171, 1)]),
  (262, 261, [(1, 171, 1)]),
  (265, 264, [(1, 171, 1)]),
  (268, 267, [(1, 171, 1)]),
  (272, 271, [(1, 171, 1)]),
  (276, 275, [(1, 171, 1)]),
  (280, 279, [(1, 171, 1)]),
  (284, 283, [(1, 171, 1)]),
  (288, 287, [(1, 171, 1)]),
  (292, 291, [(1, 171, 1)]),
  (296, 295, [(1, 171, 1)]),
  (300, 299, [(1, 171, 1)]),
  (304, 303, [(1, 171, 1)]),
  (308, 307, [(1, 171, 1)]),
  (312, 311, [(1, 171, 1)]),
  (316, 315, [(1, 171, 1)]),
  (320, 319, [(1, 171, 1)]),
  (324, 323, [(1, 171, 1)]),
  (328, 327, [(1, 171, 1)]),
  (332, 331, [(1, 171, 1)]),
  (336, 335, [(1, 171, 1)]),
  (341, 340, [(1, 171, 1)]),
  (346, 345, [(1, 171, 1)]),
  (351, 350, [(1, 171, 1)]),
  (356, 355, [(1, 171, 1)]),
  (361, 360, [(1, 171, 1)]),
  (366, 365, [(1, 171, 1)]),
  (371, 370, [(1, 171, 1)]),
  (376, 373, [(1, 76, 1), (2, 90, 3), (3, 5, 4)]),
  (381, 378, [(1, 77, 1), (2, 92, 3), (3, 2, 4)]),
  (386, 383, [(1, 78, 1), (2, 93, 3)]),
  (391, 388, [(1, 79, 1), (2, 92, 3)]),
  (396, 393, [(1, 80, 1), (2, 91, 3)]),
  (401, 398, [(1, 81, 1), (2, 90, 3)]),
  (407, 404, [(1, 82, 1), (2, 89, 3)]),
  (413, 410, [(1, 83, 1), (2, 88, 3)]),
  (419, 416, [(1, 84, 1), (2, 87, 3)]),
  (425, 422, [(1, 85, 1), (2, 86, 3)]),
  (431, 428, [(1, 87, 1), (2, 84, 3)]),
  (437, 432, [(1, 49, 1), (2, 114, 3), (3, 6, 4), (4, 2, 5)]),
  (443, 438, [(1, 50, 1), (2, 115, 3), (3, 6, 4)]),
  (449, 444, [(1, 50, 1), (2, 117, 3), (3, 4, 4)]),
  (455, 450, [(1, 51, 1), (2, 119, 3), (3, 1, 4)]),
  (461, 456, [(1, 52, 1), (2, 119, 3)]),
  (467, 462, [(1, 52, 1), (2, 119, 3)]),
  (474, 467, [(1, 37, 1), (2, 125, 3), (3, 8, 4), (4, 1, 5)]),
  (481, 474, [(1, 37, 1), (2, 127, 3), (3, 7, 4)]),
  (488, 479, [(1, 29, 1), (2, 129, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (495, 486, [(1, 30, 1), (2, 130, 3), (3, 9, 4), (4, 2, 5)]),
  (502, 493, [(1, 30, 1), (2, 133, 3), (3, 8, 4)]),
  (509, 498, [(1, 25, 1), (2, 133, 3), (3, 10, 4), (4, 3, 5)]),
  (516, 503, [(1, 21, 1), (2, 134, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (523, 510, [(1, 21, 1), (2, 136, 3), (3, 11, 4), (4, 3, 5)]),
  (530, 515, [(1, 19, 1), (2, 136, 3), (3, 11, 4), (4, 4, 5), (5, 1, 6)]),
  (537, 516, [(2, 170, 3), (3, 1, 5)]),
  (545, 518, [(2, 169, 3), (3, 2, 5)]),
  (553, 520, [(2, 168, 3), (3, 1, 4), (3, 2, 5)]),
  (561, 522, [(2, 166, 3), (3, 2, 4), (3, 3, 5)]),
  (569, 524, [(2, 165, 3), (3, 2, 4), (3, 4, 5)]),
  (577, 526, [(2, 163, 3), (3, 4, 4), (3, 4, 5)]),
  (585, 528, [(2, 161, 3), (3, 5, 4), (3, 5, 5)]),
  (593, 532, [(2, 160, 3), (3, 6, 4), (3, 5, 5)]),
  (601, 534, [(2, 158, 3), (3, 7, 4), (3, 6, 5)]),
  (610, 537, [(2, 156, 3), (3, 9, 4), (3, 6, 5)]),
  (619, 540, [(2, 154, 3), (3, 10, 4), (3, 7, 5)]),
  (628, 541, [(2, 151, 3), (3, 12, 4), (3, 8, 5)]),
  (637, 544, [(2, 149, 3), (3, 13, 4), (3, 9, 5)]),
  (646, 547, [(2, 147, 3), (3, 15, 4), (3, 9, 5)]),
  (655, 550, [(2, 145, 3), (3, 16, 4), (3, 10, 5)]),
  (664, 553, [(2, 143, 3), (3, 18, 4), (3, 10, 5)]),
  (673, 556, [(2, 141, 3), (3, 19, 4), (3, 11, 5)]),
  (683, 558, [(2, 138, 3), (3, 21, 4), (3, 12, 5)]),
  (693, 562, [(2, 136, 3), (3, 23, 4), (3, 12, 5)]),
  (703, 564, [(2, 133, 3), (3, 25, 4), (3, 13, 5)]),
  (713, 568, [(2, 131, 3), (3, 26, 4), (3, 14, 5)]),
  (723, 572, [(2, 129, 3), (3, 28, 4), (3, 14, 5)]),
  (733, 574, [(2, 126, 3), (3, 30, 4), (3, 15, 5)]),
  (743, 578, [(2, 125, 3), (3, 31, 4), (3, 15, 5)]),
  (754, 581, [(2, 122, 3), (3, 33, 4), (3, 16, 5)]),
  (765, 584, [(2, 119, 3), (3, 35, 4), (3, 17, 5)]),
  (776, 587, [(2, 116, 3), (3, 37, 4), (3, 18, 5)]),
  (787, 590, [(2, 114, 3), (3, 38, 4), (3, 19, 5)]),
  (798, 593, [(2, 111, 3), (3, 40, 4), (3, 20, 5)]),
  (809, 596, [(2, 109, 3), (3, 41, 4), (3, 21, 5)]),
  (821, 600, [(2, 106, 3), (3, 44, 4), (3, 21, 5)]),
  (833, 604, [(2, 104, 3), (3, 45, 4), (3, 22, 5)]),
  (845, 608, [(2, 102, 3), (3, 47, 4), (3, 22, 5)]),
  (857, 610, [(2, 99, 3), (3, 48, 4), (3, 23, 5), (4, 1, 6)]),
  (869, 614, [(2, 97, 3), (3, 50, 4), (3, 23, 5), (4, 1, 6)]),
  (882, 617, [(2, 94, 3), (3, 51, 4), (3, 25, 5), (4, 1, 6)]),
  (895, 622, [(2, 92, 3), (3, 53, 4), (3, 25, 5), (4, 1, 6)]),
  (908, 625, [(2, 90, 3), (3, 54, 4), (3, 26, 5), (4, 1, 6)]),
  (921, 628, [(2, 87, 3), (3, 56, 4), (3, 26, 5), (4, 2, 6)]),
  (934, 631, [(2, 85, 3), (3, 57, 4), (3, 27, 5), (4, 2, 6)]),
  (948, 635, [(2, 83, 3), (3, 58, 4), (3, 28, 5), (4, 2, 6)]),
  (962, 639, [(2, 80, 3), (3, 60, 4), (3, 29, 5), (4, 2, 6)]),
  (976, 643, [(2, 78, 3), (3, 61, 4), (3, 30, 5), (4, 2, 6)]),
  (990, 645, [(2, 76, 3), (3, 62, 4), (3, 30, 5), (4, 3, 6)]),
  (1004, 649, [(2, 74, 3), (3, 63, 4), (3, 31, 5), (4, 3, 6)]),
  (1019, 652, [(2, 71, 3), (3, 65, 4), (3, 32, 5), (4, 3, 6)]),
  (1034, 657, [(2, 70, 3), (3, 65, 4), (3, 33, 5), (4, 3, 6)]),
  (1049, 660, [(2, 67, 3), (3, 67, 4), (3, 34, 5), (4, 3, 6)]),
  (1064, 663, [(2, 65, 3), (3, 68, 4), (3, 35, 5), (4, 3, 6)]),
  (1079, 666, [(2, 63, 3), (3, 68, 4), (3, 36, 5), (4, 4, 6)]),
  (1095, 670, [(2, 61, 3), (3, 69, 4), (3, 37, 5), (4, 4, 6)]),
  (1111, 672, [(2, 59, 3), (3, 70, 4), (3, 38, 5), (4, 4, 6)]),
  (1127, 676, [(2, 57, 3), (3, 71, 4), (3, 39, 5), (4, 4, 6)]),
  (1143, 680, [(2, 56, 3), (3, 71, 4), (3, 40, 5), (4, 4, 6)]),
  (1160, 683, [(2, 54, 3), (3, 71, 4), (3, 41, 5), (4, 5, 6)]),
  (1177, 686, [(2, 52, 3), (3, 72, 4), (3, 42, 5), (4, 5, 6)]),
  (1194, 689, [(2, 50, 3), (3, 72, 4), (3, 44, 5), (4, 5, 6)]),
  (1211, 692, [(2, 49, 3), (3, 72, 4), (3, 44, 5), (4, 6, 6)]),
  (1229, 696, [(2, 47, 3), (3, 73, 4), (3, 45, 5), (4, 6, 6)]),
  (1247, 698, [(2, 46, 3), (3, 72, 4), (3, 46, 5), (4, 7, 6)]),
  (1265, 702, [(2, 44, 3), (3, 73, 4), (3, 48, 5), (4, 6, 6)]),
  (1283, 704, [(2, 43, 3), (3, 72, 4), (3, 49, 5), (4, 7, 6)]),
  (1302, 709, [(2, 42, 3), (3, 72, 4), (3, 50, 5), (4, 7, 6)]),
  (1321, 712, [(2, 40, 3), (3, 73, 4), (3, 51, 5), (4, 7, 6)]),
  (1340, 715, [(2, 39, 3), (3, 72, 4), (3, 53, 5), (4, 7, 6)]),
  (1360, 717, [(2, 37, 3), (3, 72, 4), (3, 54, 5), (4, 8, 6)]),
  (1380, 721, [(2, 36, 3), (3, 72, 4), (3, 55, 5), (4, 8, 6)]),
  (1400, 723, [(2, 35, 3), (3, 71, 4), (3, 56, 5), (4, 9, 6)]),
  (1420, 727, [(2, 34, 3), (3, 70, 4), (3, 58, 5), (4, 9, 6)]),
  (1441, 730, [(2, 33, 3), (3, 70, 4), (3, 59, 5), (4, 9, 6)]),
  (1462, 733, [(2, 32, 3), (3, 69, 4), (3, 61, 5), (4, 9, 6)]),
  (1483, 736, [(2, 31, 3), (3, 68, 4), (3, 62, 5), (4, 10, 6)]),
  (1505, 738, [(2, 30, 3), (3, 67, 4), (3, 64, 5), (4, 10, 6)]),
  (1527, 742, [(2, 29, 3), (3, 66, 4), (3, 66, 5), (4, 10, 6)]),
  (1549, 746, [(2, 28, 3), (3, 66, 4), (3, 67, 5), (4, 10, 6)]),
  (1572, 749, [(2, 28, 3), (3, 64, 4), (3, 68, 5), (4, 11, 6)]),
  (1595, 752, [(2, 27, 3), (3, 63, 4), (3, 69, 5), (4, 12, 6)]),
  (1618, 755, [(2, 26, 3), (3, 62, 4), (3, 71, 5), (4, 12, 6)]),
  (1642, 757, [(2, 25, 3), (3, 61, 4), (3, 73, 5), (4, 12, 6)]),
  (1666, 761, [(2, 24, 3), (3, 60, 4), (3, 75, 5), (4, 12, 6)]),
  (1690, 763, [(2, 24, 3), (3, 58, 4), (3, 75, 5), (4, 14, 6)]),
  (1715, 768, [(2, 23, 3), (3, 57, 4), (3, 78, 5), (4, 13, 6)]),
  (1740, 771, [(2, 23, 3), (3, 55, 4), (3, 79, 5), (4, 14, 6)]),
  (1766, 773, [(2, 22, 3), (3, 53, 4), (3, 81, 5), (4, 15, 6)]),
  (1792, 777, [(2, 21, 3), (3, 52, 4), (3, 84, 5), (4, 14, 6)])]

theorem small174 : smallOK 174 1777 certs174 = true := by decide +kernel

/-- The certificates for `t = 175`. -/
def certs175 : List Cert := [
  (173, 172, [(1, 172, 1)]),
  (175, 174, [(1, 172, 1)]),
  (177, 176, [(1, 172, 1)]),
  (179, 178, [(1, 172, 1)]),
  (181, 180, [(1, 172, 1)]),
  (183, 182, [(1, 172, 1)]),
  (185, 184, [(1, 172, 1)]),
  (187, 186, [(1, 172, 1)]),
  (189, 188, [(1, 172, 1)]),
  (191, 190, [(1, 172, 1)]),
  (193, 192, [(1, 172, 1)]),
  (195, 194, [(1, 172, 1)]),
  (197, 196, [(1, 172, 1)]),
  (199, 198, [(1, 172, 1)]),
  (201, 200, [(1, 172, 1)]),
  (204, 203, [(1, 172, 1)]),
  (207, 206, [(1, 172, 1)]),
  (210, 209, [(1, 172, 1)]),
  (213, 212, [(1, 172, 1)]),
  (216, 215, [(1, 172, 1)]),
  (219, 218, [(1, 172, 1)]),
  (222, 221, [(1, 172, 1)]),
  (225, 224, [(1, 172, 1)]),
  (228, 227, [(1, 172, 1)]),
  (231, 230, [(1, 172, 1)]),
  (234, 233, [(1, 172, 1)]),
  (237, 236, [(1, 172, 1)]),
  (240, 239, [(1, 172, 1)]),
  (243, 242, [(1, 172, 1)]),
  (246, 245, [(1, 172, 1)]),
  (249, 248, [(1, 172, 1)]),
  (252, 251, [(1, 172, 1)]),
  (255, 254, [(1, 172, 1)]),
  (258, 257, [(1, 172, 1)]),
  (261, 260, [(1, 172, 1)]),
  (264, 263, [(1, 172, 1)]),
  (267, 266, [(1, 172, 1)]),
  (271, 270, [(1, 172, 1)]),
  (275, 274, [(1, 172, 1)]),
  (279, 278, [(1, 172, 1)]),
  (283, 282, [(1, 172, 1)]),
  (287, 286, [(1, 172, 1)]),
  (291, 290, [(1, 172, 1)]),
  (295, 294, [(1, 172, 1)]),
  (299, 298, [(1, 172, 1)]),
  (303, 302, [(1, 172, 1)]),
  (307, 306, [(1, 172, 1)]),
  (311, 310, [(1, 172, 1)]),
  (315, 314, [(1, 172, 1)]),
  (319, 318, [(1, 172, 1)]),
  (323, 322, [(1, 172, 1)]),
  (327, 326, [(1, 172, 1)]),
  (331, 330, [(1, 172, 1)]),
  (335, 334, [(1, 172, 1)]),
  (340, 339, [(1, 172, 1)]),
  (345, 344, [(1, 172, 1)]),
  (350, 349, [(1, 172, 1)]),
  (355, 354, [(1, 172, 1)]),
  (360, 359, [(1, 172, 1)]),
  (365, 364, [(1, 172, 1)]),
  (370, 369, [(1, 172, 1)]),
  (375, 374, [(1, 172, 1)]),
  (380, 377, [(1, 76, 1), (2, 92, 3), (3, 4, 4)]),
  (385, 382, [(1, 77, 1), (2, 93, 3), (3, 2, 4)]),
  (390, 387, [(1, 78, 1), (2, 94, 3)]),
  (395, 392, [(1, 79, 1), (2, 93, 3)]),
  (400, 397, [(1, 80, 1), (2, 92, 3)]),
  (405, 402, [(1, 81, 1), (2, 91, 3)]),
  (411, 408, [(1, 83, 1), (2, 89, 3)]),
  (417, 414, [(1, 84, 1), (2, 88, 3)]),
  (423, 420, [(1, 85, 1), (2, 87, 3)]),
  (429, 426, [(1, 86, 1), (2, 86, 3)]),
  (435, 432, [(1, 87, 1), (2, 85, 3)]),
  (441, 436, [(1, 49, 1), (2, 115, 3), (3, 6, 4), (4, 2, 5)]),
  (447, 442, [(1, 50, 1), (2, 117, 3), (3, 5, 4)]),
  (453, 448, [(1, 51, 1), (2, 118, 3), (3, 3, 4)]),
  (459, 454, [(1, 51, 1), (2, 120, 3), (3, 1, 4)]),
  (465, 460, [(1, 52, 1), (2, 120, 3)]),
  (471, 464, [(1, 37, 1), (2, 124, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (478, 471, [(1, 37, 1), (2, 126, 3), (3, 8, 4), (4, 1, 5)]),
  (485, 478, [(1, 38, 1), (2, 128, 3), (3, 6, 4)]),
  (492, 483, [(1, 29, 1), (2, 130, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (499, 490, [(1, 30, 1), (2, 132, 3), (3, 9, 4), (4, 1, 5)]),
  (506, 495, [(1, 25, 1), (2, 132, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (513, 502, [(1, 25, 1), (2, 134, 3), (3, 10, 4), (4, 3, 5)]),
  (520, 507, [(1, 21, 1), (2, 135, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (527, 514, [(1, 22, 1), (2, 136, 3), (3, 11, 4), (4, 3, 5)]),
  (534, 517, [(2, 172, 3)]),
  (542, 519, [(2, 171, 3), (3, 1, 5)]),
  (550, 521, [(2, 169, 3), (3, 1, 4), (3, 2, 5)]),
  (558, 523, [(2, 168, 3), (3, 1, 4), (3, 3, 5)]),
  (566, 527, [(2, 168, 3), (3, 2, 4), (3, 2, 5)]),
  (574, 527, [(2, 165, 3), (3, 3, 4), (3, 4, 5)]),
  (582, 531, [(2, 164, 3), (3, 4, 4), (3, 4, 5)]),
  (590, 533, [(2, 162, 3), (3, 5, 4), (3, 5, 5)]),
  (598, 535, [(2, 160, 3), (3, 7, 4), (3, 5, 5)]),
  (606, 537, [(2, 158, 3), (3, 8, 4), (3, 6, 5)]),
  (615, 540, [(2, 156, 3), (3, 9, 4), (3, 7, 5)]),
  (624, 543, [(2, 154, 3), (3, 11, 4), (3, 7, 5)]),
  (633, 546, [(2, 153, 3), (3, 12, 4), (3, 7, 5)]),
  (642, 549, [(2, 151, 3), (3, 13, 4), (3, 8, 5)]),
  (651, 552, [(2, 149, 3), (3, 15, 4), (3, 8, 5)]),
  (660, 553, [(2, 145, 3), (3, 17, 4), (3, 10, 5)]),
  (669, 556, [(2, 143, 3), (3, 18, 4), (3, 11, 5)]),
  (679, 560, [(2, 141, 3), (3, 20, 4), (3, 11, 5)]),
  (689, 562, [(2, 138, 3), (3, 22, 4), (3, 12, 5)]),
  (699, 566, [(2, 136, 3), (3, 24, 4), (3, 12, 5)]),
  (709, 570, [(2, 135, 3), (3, 25, 4), (3, 12, 5)]),
  (719, 572, [(2, 131, 3), (3, 27, 4), (3, 14, 5)]),
  (729, 576, [(2, 130, 3), (3, 28, 4), (3, 14, 5)]),
  (739, 578, [(2, 126, 3), (3, 31, 4), (3, 15, 5)]),
  (750, 581, [(2, 124, 3), (3, 32, 4), (3, 16, 5)]),
  (761, 584, [(2, 121, 3), (3, 34, 4), (3, 17, 5)]),
  (772, 589, [(2, 120, 3), (3, 35, 4), (3, 17, 5)]),
  (783, 592, [(2, 117, 3), (3, 37, 4), (3, 18, 5)]),
  (794, 595, [(2, 114, 3), (3, 39, 4), (3, 19, 5)]),
  (805, 598, [(2, 112, 3), (3, 40, 4), (3, 20, 5)]),
  (817, 602, [(2, 109, 3), (3, 43, 4), (3, 20, 5)]),
  (829, 606, [(2, 107, 3), (3, 44, 4), (3, 21, 5)]),
  (841, 608, [(2, 104, 3), (3, 46, 4), (3, 22, 5)]),
  (853, 612, [(2, 102, 3), (3, 47, 4), (3, 23, 5)]),
  (865, 616, [(2, 100, 3), (3, 49, 4), (3, 23, 5)]),
  (877, 618, [(2, 96, 3), (3, 51, 4), (3, 24, 5), (4, 1, 6)]),
  (890, 621, [(2, 94, 3), (3, 52, 4), (3, 25, 5), (4, 1, 6)]),
  (903, 626, [(2, 92, 3), (3, 54, 4), (3, 25, 5), (4, 1, 6)]),
  (916, 629, [(2, 89, 3), (3, 55, 4), (3, 26, 5), (4, 2, 6)]),
  (929, 632, [(2, 87, 3), (3, 56, 4), (3, 27, 5), (4, 2, 6)]),
  (942, 637, [(2, 85, 3), (3, 58, 4), (3, 28, 5), (4, 1, 6)]),
  (956, 639, [(2, 82, 3), (3, 59, 4), (3, 29, 5), (4, 2, 6)]),
  (970, 643, [(2, 80, 3), (3, 61, 4), (3, 29, 5), (4, 2, 6)]),
  (984, 647, [(2, 78, 3), (3, 62, 4), (3, 30, 5), (4, 2, 6)]),
  (998, 651, [(2, 76, 3), (3, 63, 4), (3, 31, 5), (4, 2, 6)]),
  (1012, 653, [(2, 73, 3), (3, 64, 4), (3, 32, 5), (4, 3, 6)]),
  (1027, 656, [(2, 71, 3), (3, 65, 4), (3, 33, 5), (4, 3, 6)]),
  (1042, 661, [(2, 69, 3), (3, 67, 4), (3, 33, 5), (4, 3, 6)]),
  (1057, 664, [(2, 67, 3), (3, 67, 4), (3, 35, 5), (4, 3, 6)]),
  (1072, 667, [(2, 65, 3), (3, 68, 4), (3, 35, 5), (4, 4, 6)]),
  (1088, 671, [(2, 63, 3), (3, 69, 4), (3, 36, 5), (4, 4, 6)]),
  (1104, 675, [(2, 61, 3), (3, 70, 4), (3, 37, 5), (4, 4, 6)]),
  (1120, 677, [(2, 59, 3), (3, 70, 4), (3, 38, 5), (4, 5, 6)]),
  (1136, 681, [(2, 57, 3), (3, 71, 4), (3, 40, 5), (4, 4, 6)]),
  (1153, 684, [(2, 55, 3), (3, 72, 4), (3, 40, 5), (4, 5, 6)]),
  (1170, 687, [(2, 54, 3), (3, 72, 4), (3, 41, 5), (4, 5, 6)]),
  (1187, 690, [(2, 52, 3), (3, 72, 4), (3, 42, 5), (4, 6, 6)]),
  (1204, 693, [(2, 50, 3), (3, 73, 4), (3, 43, 5), (4, 6, 6)]),
  (1222, 697, [(2, 49, 3), (3, 73, 4), (3, 44, 5), (4, 6, 6)]),
  (1240, 701, [(2, 47, 3), (3, 73, 4), (3, 46, 5), (4, 6, 6)]),
  (1258, 705, [(2, 46, 3), (3, 73, 4), (3, 47, 5), (4, 6, 6)]),
  (1276, 707, [(2, 44, 3), (3, 73, 4), (3, 48, 5), (4, 7, 6)]),
  (1295, 710, [(2, 43, 3), (3, 73, 4), (3, 49, 5), (4, 7, 6)]),
  (1314, 713, [(2, 41, 3), (3, 73, 4), (3, 51, 5), (4, 7, 6)]),
  (1333, 716, [(2, 40, 3), (3, 73, 4), (3, 51, 5), (4, 8, 6)]),
  (1352, 719, [(2, 39, 3), (3, 72, 4), (3, 53, 5), (4, 8, 6)]),
  (1372, 723, [(2, 37, 3), (3, 73, 4), (3, 54, 5), (4, 8, 6)]),
  (1392, 725, [(2, 36, 3), (3, 72, 4), (3, 56, 5), (4, 8, 6)]),
  (1412, 729, [(2, 35, 3), (3, 71, 4), (3, 57, 5), (4, 9, 6)]),
  (1433, 732, [(2, 34, 3), (3, 71, 4), (3, 58, 5), (4, 9, 6)]),
  (1454, 735, [(2, 33, 3), (3, 70, 4), (3, 60, 5), (4, 9, 6)]),
  (1475, 738, [(2, 32, 3), (3, 69, 4), (3, 61, 5), (4, 10, 6)]),
  (1497, 740, [(2, 31, 3), (3, 68, 4), (3, 63, 5), (4, 10, 6)]),
  (1519, 744, [(2, 30, 3), (3, 67, 4), (3, 65, 5), (4, 10, 6)]),
  (1541, 748, [(2, 29, 3), (3, 67, 4), (3, 66, 5), (4, 10, 6)]),
  (1564, 751, [(2, 28, 3), (3, 66, 4), (3, 67, 5), (4, 11, 6)]),
  (1587, 754, [(2, 27, 3), (3, 65, 4), (3, 69, 5), (4, 11, 6)]),
  (1610, 757, [(2, 27, 3), (3, 63, 4), (3, 70, 5), (4, 12, 6)]),
  (1634, 759, [(2, 26, 3), (3, 62, 4), (3, 71, 5), (4, 13, 6)]),
  (1658, 763, [(2, 25, 3), (3, 61, 4), (3, 74, 5), (4, 12, 6)]),
  (1682, 767, [(2, 24, 3), (3, 60, 4), (3, 76, 5), (4, 12, 6)]),
  (1707, 770, [(2, 24, 3), (3, 58, 4), (3, 77, 5), (4, 13, 6)]),
  (1732, 773, [(2, 23, 3), (3, 57, 4), (3, 78, 5), (4, 14, 6)]),
  (1757, 776, [(2, 22, 3), (3, 56, 4), (3, 80, 5), (4, 14, 6)]),
  (1783, 778, [(2, 22, 3), (3, 53, 4), (3, 82, 5), (4, 15, 6)]),
  (1809, 782, [(2, 21, 3), (3, 52, 4), (3, 84, 5), (4, 15, 6)])]

theorem small175 : smallOK 175 1788 certs175 = true := by decide +kernel

/-- The certificates for `t = 176`. -/
def certs176 : List Cert := [
  (174, 173, [(1, 173, 1)]),
  (176, 175, [(1, 173, 1)]),
  (178, 177, [(1, 173, 1)]),
  (180, 179, [(1, 173, 1)]),
  (182, 181, [(1, 173, 1)]),
  (184, 183, [(1, 173, 1)]),
  (186, 185, [(1, 173, 1)]),
  (188, 187, [(1, 173, 1)]),
  (190, 189, [(1, 173, 1)]),
  (192, 191, [(1, 173, 1)]),
  (194, 193, [(1, 173, 1)]),
  (196, 195, [(1, 173, 1)]),
  (198, 197, [(1, 173, 1)]),
  (200, 199, [(1, 173, 1)]),
  (202, 201, [(1, 173, 1)]),
  (205, 204, [(1, 173, 1)]),
  (208, 207, [(1, 173, 1)]),
  (211, 210, [(1, 173, 1)]),
  (214, 213, [(1, 173, 1)]),
  (217, 216, [(1, 173, 1)]),
  (220, 219, [(1, 173, 1)]),
  (223, 222, [(1, 173, 1)]),
  (226, 225, [(1, 173, 1)]),
  (229, 228, [(1, 173, 1)]),
  (232, 231, [(1, 173, 1)]),
  (235, 234, [(1, 173, 1)]),
  (238, 237, [(1, 173, 1)]),
  (241, 240, [(1, 173, 1)]),
  (244, 243, [(1, 173, 1)]),
  (247, 246, [(1, 173, 1)]),
  (250, 249, [(1, 173, 1)]),
  (253, 252, [(1, 173, 1)]),
  (256, 255, [(1, 173, 1)]),
  (259, 258, [(1, 173, 1)]),
  (262, 261, [(1, 173, 1)]),
  (265, 264, [(1, 173, 1)]),
  (268, 267, [(1, 173, 1)]),
  (272, 271, [(1, 173, 1)]),
  (276, 275, [(1, 173, 1)]),
  (280, 279, [(1, 173, 1)]),
  (284, 283, [(1, 173, 1)]),
  (288, 287, [(1, 173, 1)]),
  (292, 291, [(1, 173, 1)]),
  (296, 295, [(1, 173, 1)]),
  (300, 299, [(1, 173, 1)]),
  (304, 303, [(1, 173, 1)]),
  (308, 307, [(1, 173, 1)]),
  (312, 311, [(1, 173, 1)]),
  (316, 315, [(1, 173, 1)]),
  (320, 319, [(1, 173, 1)]),
  (324, 323, [(1, 173, 1)]),
  (328, 327, [(1, 173, 1)]),
  (332, 331, [(1, 173, 1)]),
  (336, 335, [(1, 173, 1)]),
  (341, 340, [(1, 173, 1)]),
  (346, 345, [(1, 173, 1)]),
  (351, 350, [(1, 173, 1)]),
  (356, 355, [(1, 173, 1)]),
  (361, 360, [(1, 173, 1)]),
  (366, 365, [(1, 173, 1)]),
  (371, 370, [(1, 173, 1)]),
  (376, 375, [(1, 173, 1)]),
  (381, 378, [(1, 77, 1), (2, 92, 3), (3, 4, 4)]),
  (386, 383, [(1, 78, 1), (2, 93, 3), (3, 2, 4)]),
  (391, 388, [(1, 79, 1), (2, 94, 3)]),
  (396, 393, [(1, 80, 1), (2, 93, 3)]),
  (401, 398, [(1, 81, 1), (2, 92, 3)]),
  (407, 404, [(1, 82, 1), (2, 91, 3)]),
  (413, 410, [(1, 83, 1), (2, 90, 3)]),
  (419, 416, [(1, 84, 1), (2, 89, 3)]),
  (425, 422, [(1, 85, 1), (2, 88, 3)]),
  (431, 428, [(1, 87, 1), (2, 86, 3)]),
  (437, 434, [(1, 88, 1), (2, 85, 3)]),
  (443, 438, [(1, 50, 1), (2, 115, 3), (3, 7, 4), (4, 1, 5)]),
  (449, 444, [(1, 50, 1), (2, 117, 3), (3, 6, 4)]),
  (455, 450, [(1, 51, 1), (2, 119, 3), (3, 3, 4)]),
  (461, 456, [(1, 52, 1), (2, 120, 3), (3, 1, 4)]),
  (467, 462, [(1, 52, 1), (2, 121, 3)]),
  (474, 467, [(1, 37, 1), (2, 125, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (481, 474, [(1, 37, 1), (2, 127, 3), (3, 8, 4), (4, 1, 5)]),
  (488, 481, [(1, 38, 1), (2, 129, 3), (3, 6, 4)]),
  (495, 486, [(1, 30, 1), (2, 130, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (502, 493, [(1, 30, 1), (2, 133, 3), (3, 9, 4), (4, 1, 5)]),
  (509, 498, [(1, 25, 1), (2, 133, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (516, 505, [(1, 25, 1), (2, 135, 3), (3, 10, 4), (4, 3, 5)]),
  (523, 510, [(1, 21, 1), (2, 136, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (530, 517, [(1, 22, 1), (2, 137, 3), (3, 11, 4), (4, 3, 5)]),
  (537, 520, [(2, 173, 3)]),
  (545, 522, [(2, 172, 3), (3, 1, 5)]),
  (553, 524, [(2, 170, 3), (3, 1, 4), (3, 2, 5)]),
  (561, 526, [(2, 169, 3), (3, 1, 4), (3, 3, 5)]),
  (569, 530, [(2, 169, 3), (3, 2, 4), (3, 2, 5)]),
  (577, 530, [(2, 166, 3), (3, 3, 4), (3, 4, 5)]),
  (585, 534, [(2, 165, 3), (3, 4, 4), (3, 4, 5)]),
  (593, 536, [(2, 163, 3), (3, 5, 4), (3, 5, 5)]),
  (601, 538, [(2, 161, 3), (3, 7, 4), (3, 5, 5)]),
  (610, 541, [(2, 160, 3), (3, 7, 4), (3, 6, 5)]),
  (619, 544, [(2, 158, 3), (3, 9, 4), (3, 6, 5)]),
  (628, 547, [(2, 156, 3), (3, 10, 4), (3, 7, 5)]),
  (637, 548, [(2, 152, 3), (3, 13, 4), (3, 8, 5)]),
  (646, 551, [(2, 150, 3), (3, 14, 4), (3, 9, 5)]),
  (655, 554, [(2, 148, 3), (3, 16, 4), (3, 9, 5)]),
  (664, 557, [(2, 146, 3), (3, 17, 4), (3, 10, 5)]),
  (673, 560, [(2, 144, 3), (3, 19, 4), (3, 10, 5)]),
  (683, 564, [(2, 142, 3), (3, 20, 4), (3, 11, 5)]),
  (693, 566, [(2, 139, 3), (3, 22, 4), (3, 12, 5)]),
  (703, 570, [(2, 137, 3), (3, 24, 4), (3, 12, 5)]),
  (713, 572, [(2, 134, 3), (3, 26, 4), (3, 13, 5)]),
  (723, 576, [(2, 132, 3), (3, 27, 4), (3, 14, 5)]),
  (733, 578, [(2, 129, 3), (3, 29, 4), (3, 15, 5)]),
  (743, 582, [(2, 128, 3), (3, 30, 4), (3, 15, 5)]),
  (754, 585, [(2, 125, 3), (3, 32, 4), (3, 16, 5)]),
  (765, 588, [(2, 122, 3), (3, 34, 4), (3, 17, 5)]),
  (776, 591, [(2, 119, 3), (3, 36, 4), (3, 18, 5)]),
  (787, 594, [(2, 117, 3), (3, 37, 4), (3, 19, 5)]),
  (798, 599, [(2, 115, 3), (3, 39, 4), (3, 19, 5)]),
  (809, 602, [(2, 113, 3), (3, 41, 4), (3, 19, 5)]),
  (821, 604, [(2, 109, 3), (3, 43, 4), (3, 21, 5)]),
  (833, 608, [(2, 107, 3), (3, 44, 4), (3, 22, 5)]),
  (845, 612, [(2, 105, 3), (3, 46, 4), (3, 22, 5)]),
  (857, 616, [(2, 103, 3), (3, 47, 4), (3, 23, 5)]),
  (869, 618, [(2, 99, 3), (3, 50, 4), (3, 23, 5), (4, 1, 6)]),
  (882, 623, [(2, 98, 3), (3, 51, 4), (3, 24, 5)]),
  (895, 626, [(2, 95, 3), (3, 52, 4), (3, 25, 5), (4, 1, 6)]),
  (908, 629, [(2, 92, 3), (3, 54, 4), (3, 26, 5), (4, 1, 6)]),
  (921, 634, [(2, 91, 3), (3, 55, 4), (3, 26, 5), (4, 1, 6)]),
  (934, 637, [(2, 88, 3), (3, 57, 4), (3, 27, 5), (4, 1, 6)]),
  (948, 639, [(2, 85, 3), (3, 58, 4), (3, 28, 5), (4, 2, 6)]),
  (962, 643, [(2, 82, 3), (3, 60, 4), (3, 29, 5), (4, 2, 6)]),
  (976, 647, [(2, 80, 3), (3, 61, 4), (3, 30, 5), (4, 2, 6)]),
  (990, 651, [(2, 78, 3), (3, 63, 4), (3, 30, 5), (4, 2, 6)]),
  (1004, 655, [(2, 76, 3), (3, 64, 4), (3, 31, 5), (4, 2, 6)]),
  (1019, 658, [(2, 74, 3), (3, 65, 4), (3, 31, 5), (4, 3, 6)]),
  (1034, 661, [(2, 71, 3), (3, 66, 4), (3, 33, 5), (4, 3, 6)]),
  (1049, 664, [(2, 69, 3), (3, 67, 4), (3, 33, 5), (4, 4, 6)]),
  (1064, 667, [(2, 67, 3), (3, 68, 4), (3, 34, 5), (4, 4, 6)]),
  (1079, 672, [(2, 66, 3), (3, 68, 4), (3, 35, 5), (4, 4, 6)]),
  (1095, 674, [(2, 63, 3), (3, 69, 4), (3, 37, 5), (4, 4, 6)]),
  (1111, 678, [(2, 61, 3), (3, 70, 4), (3, 38, 5), (4, 4, 6)]),
  (1127, 682, [(2, 59, 3), (3, 71, 4), (3, 39, 5), (4, 4, 6)]),
  (1143, 684, [(2, 57, 3), (3, 72, 4), (3, 39, 5), (4, 5, 6)]),
  (1160, 689, [(2, 56, 3), (3, 72, 4), (3, 40, 5), (4, 5, 6)]),
  (1177, 692, [(2, 54, 3), (3, 73, 4), (3, 41, 5), (4, 5, 6)]),
  (1194, 695, [(2, 52, 3), (3, 73, 4), (3, 43, 5), (4, 5, 6)]),
  (1211, 698, [(2, 50, 3), (3, 74, 4), (3, 44, 5), (4, 5, 6)]),
  (1229, 702, [(2, 49, 3), (3, 74, 4), (3, 44, 5), (4, 6, 6)]),
  (1247, 704, [(2, 47, 3), (3, 74, 4), (3, 46, 5), (4, 6, 6)]),
  (1265, 708, [(2, 46, 3), (3, 74, 4), (3, 47, 5), (4, 6, 6)]),
  (1283, 710, [(2, 44, 3), (3, 74, 4), (3, 48, 5), (4, 7, 6)]),
  (1302, 715, [(2, 43, 3), (3, 74, 4), (3, 49, 5), (4, 7, 6)]),
  (1321, 718, [(2, 41, 3), (3, 74, 4), (3, 51, 5), (4, 7, 6)]),
  (1340, 721, [(2, 40, 3), (3, 74, 4), (3, 52, 5), (4, 7, 6)]),
  (1360, 723, [(2, 39, 3), (3, 73, 4), (3, 53, 5), (4, 8, 6)]),
  (1380, 727, [(2, 37, 3), (3, 73, 4), (3, 55, 5), (4, 8, 6)]),
  (1400, 731, [(2, 36, 3), (3, 73, 4), (3, 56, 5), (4, 8, 6)]),
  (1420, 733, [(2, 35, 3), (3, 72, 4), (3, 57, 5), (4, 9, 6)]),
  (1441, 736, [(2, 34, 3), (3, 71, 4), (3, 59, 5), (4, 9, 6)]),
  (1462, 739, [(2, 33, 3), (3, 70, 4), (3, 60, 5), (4, 10, 6)]),
  (1483, 742, [(2, 32, 3), (3, 70, 4), (3, 61, 5), (4, 10, 6)]),
  (1505, 746, [(2, 31, 3), (3, 69, 4), (3, 63, 5), (4, 10, 6)]),
  (1527, 748, [(2, 30, 3), (3, 68, 4), (3, 64, 5), (4, 11, 6)]),
  (1549, 752, [(2, 29, 3), (3, 67, 4), (3, 66, 5), (4, 11, 6)]),
  (1572, 755, [(2, 28, 3), (3, 66, 4), (3, 68, 5), (4, 11, 6)]),
  (1595, 758, [(2, 27, 3), (3, 65, 4), (3, 70, 5), (4, 11, 6)]),
  (1618, 761, [(2, 27, 3), (3, 64, 4), (3, 70, 5), (4, 12, 6)]),
  (1642, 765, [(2, 26, 3), (3, 63, 4), (3, 72, 5), (4, 12, 6)]),
  (1666, 767, [(2, 25, 3), (3, 61, 4), (3, 74, 5), (4, 13, 6)]),
  (1690, 771, [(2, 24, 3), (3, 61, 4), (3, 76, 5), (4, 12, 6)]),
  (1715, 774, [(2, 24, 3), (3, 59, 4), (3, 76, 5), (4, 14, 6)]),
  (1740, 777, [(2, 23, 3), (3, 57, 4), (3, 79, 5), (4, 14, 6)]),
  (1766, 779, [(2, 22, 3), (3, 56, 4), (3, 81, 5), (4, 14, 6)]),
  (1792, 783, [(2, 22, 3), (3, 54, 4), (3, 82, 5), (4, 15, 6)]),
  (1818, 787, [(2, 21, 3), (3, 53, 4), (3, 84, 5), (4, 15, 6)])]

theorem small176 : smallOK 176 1799 certs176 = true := by decide +kernel

/-- The certificates for `t = 177`. -/
def certs177 : List Cert := [
  (175, 174, [(1, 174, 1)]),
  (177, 176, [(1, 174, 1)]),
  (179, 178, [(1, 174, 1)]),
  (181, 180, [(1, 174, 1)]),
  (183, 182, [(1, 174, 1)]),
  (185, 184, [(1, 174, 1)]),
  (187, 186, [(1, 174, 1)]),
  (189, 188, [(1, 174, 1)]),
  (191, 190, [(1, 174, 1)]),
  (193, 192, [(1, 174, 1)]),
  (195, 194, [(1, 174, 1)]),
  (197, 196, [(1, 174, 1)]),
  (199, 198, [(1, 174, 1)]),
  (201, 200, [(1, 174, 1)]),
  (204, 203, [(1, 174, 1)]),
  (207, 206, [(1, 174, 1)]),
  (210, 209, [(1, 174, 1)]),
  (213, 212, [(1, 174, 1)]),
  (216, 215, [(1, 174, 1)]),
  (219, 218, [(1, 174, 1)]),
  (222, 221, [(1, 174, 1)]),
  (225, 224, [(1, 174, 1)]),
  (228, 227, [(1, 174, 1)]),
  (231, 230, [(1, 174, 1)]),
  (234, 233, [(1, 174, 1)]),
  (237, 236, [(1, 174, 1)]),
  (240, 239, [(1, 174, 1)]),
  (243, 242, [(1, 174, 1)]),
  (246, 245, [(1, 174, 1)]),
  (249, 248, [(1, 174, 1)]),
  (252, 251, [(1, 174, 1)]),
  (255, 254, [(1, 174, 1)]),
  (258, 257, [(1, 174, 1)]),
  (261, 260, [(1, 174, 1)]),
  (264, 263, [(1, 174, 1)]),
  (267, 266, [(1, 174, 1)]),
  (271, 270, [(1, 174, 1)]),
  (275, 274, [(1, 174, 1)]),
  (279, 278, [(1, 174, 1)]),
  (283, 282, [(1, 174, 1)]),
  (287, 286, [(1, 174, 1)]),
  (291, 290, [(1, 174, 1)]),
  (295, 294, [(1, 174, 1)]),
  (299, 298, [(1, 174, 1)]),
  (303, 302, [(1, 174, 1)]),
  (307, 306, [(1, 174, 1)]),
  (311, 310, [(1, 174, 1)]),
  (315, 314, [(1, 174, 1)]),
  (319, 318, [(1, 174, 1)]),
  (323, 322, [(1, 174, 1)]),
  (327, 326, [(1, 174, 1)]),
  (331, 330, [(1, 174, 1)]),
  (335, 334, [(1, 174, 1)]),
  (340, 339, [(1, 174, 1)]),
  (345, 344, [(1, 174, 1)]),
  (350, 349, [(1, 174, 1)]),
  (355, 354, [(1, 174, 1)]),
  (360, 359, [(1, 174, 1)]),
  (365, 364, [(1, 174, 1)]),
  (370, 369, [(1, 174, 1)]),
  (375, 374, [(1, 174, 1)]),
  (380, 379, [(1, 174, 1)]),
  (385, 382, [(1, 77, 1), (2, 93, 3), (3, 4, 4)]),
  (390, 387, [(1, 78, 1), (2, 94, 3), (3, 2, 4)]),
  (395, 392, [(1, 79, 1), (2, 95, 3)]),
  (400, 397, [(1, 80, 1), (2, 94, 3)]),
  (405, 402, [(1, 81, 1), (2, 93, 3)]),
  (411, 408, [(1, 83, 1), (2, 91, 3)]),
  (417, 414, [(1, 84, 1), (2, 90, 3)]),
  (423, 420, [(1, 85, 1), (2, 89, 3)]),
  (429, 426, [(1, 86, 1), (2, 88, 3)]),
  (435, 432, [(1, 87, 1), (2, 87, 3)]),
  (441, 438, [(1, 89, 1), (2, 85, 3)]),
  (447, 442, [(1, 50, 1), (2, 117, 3), (3, 6, 4), (4, 1, 5)]),
  (453, 448, [(1, 51, 1), (2, 118, 3), (3, 5, 4)]),
  (459, 454, [(1, 51, 1), (2, 120, 3), (3, 3, 4)]),
  (465, 460, [(1, 52, 1), (2, 122, 3)]),
  (471, 466, [(1, 53, 1), (2, 121, 3)]),
  (478, 471, [(1, 37, 1), (2, 126, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (485, 478, [(1, 38, 1), (2, 128, 3), (3, 8, 4)]),
  (492, 485, [(1, 38, 1), (2, 130, 3), (3, 6, 4)]),
  (499, 490, [(1, 30, 1), (2, 132, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (506, 497, [(1, 30, 1), (2, 134, 3), (3, 9, 4), (4, 1, 5)]),
  (513, 502, [(1, 25, 1), (2, 134, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (520, 509, [(1, 25, 1), (2, 137, 3), (3, 10, 4), (4, 2, 5)]),
  (527, 514, [(1, 22, 1), (2, 136, 3), (3, 11, 4), (4, 3, 5), (5, 2, 6)]),
  (534, 519, [(1, 19, 1), (2, 137, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8), (8, 1, 11)]),
  (542, 525, [(2, 174, 3)]),
  (550, 527, [(2, 173, 3), (3, 1, 5)]),
  (558, 529, [(2, 172, 3), (3, 2, 5)]),
  (566, 531, [(2, 171, 3), (3, 1, 4), (3, 2, 5)]),
  (574, 533, [(2, 169, 3), (3, 2, 4), (3, 3, 5)]),
  (582, 535, [(2, 167, 3), (3, 3, 4), (3, 4, 5)]),
  (590, 537, [(2, 165, 3), (3, 5, 4), (3, 4, 5)]),
  (598, 539, [(2, 163, 3), (3, 6, 4), (3, 5, 5)]),
  (606, 541, [(2, 161, 3), (3, 7, 4), (3, 6, 5)]),
  (615, 544, [(2, 160, 3), (3, 8, 4), (3, 6, 5)]),
  (624, 547, [(2, 158, 3), (3, 9, 4), (3, 7, 5)]),
  (633, 550, [(2, 156, 3), (3, 11, 4), (3, 7, 5)]),
  (642, 553, [(2, 154, 3), (3, 12, 4), (3, 8, 5)]),
  (651, 556, [(2, 152, 3), (3, 14, 4), (3, 8, 5)]),
  (660, 559, [(2, 150, 3), (3, 15, 4), (3, 9, 5)]),
  (669, 560, [(2, 146, 3), (3, 18, 4), (3, 10, 5)]),
  (679, 564, [(2, 144, 3), (3, 19, 4), (3, 11, 5)]),
  (689, 568, [(2, 143, 3), (3, 20, 4), (3, 11, 5)]),
  (699, 570, [(2, 139, 3), (3, 23, 4), (3, 12, 5)]),
  (709, 574, [(2, 138, 3), (3, 24, 4), (3, 12, 5)]),
  (719, 576, [(2, 134, 3), (3, 26, 4), (3, 14, 5)]),
  (729, 580, [(2, 133, 3), (3, 27, 4), (3, 14, 5)]),
  (739, 582, [(2, 130, 3), (3, 29, 4), (3, 15, 5)]),
  (750, 585, [(2, 127, 3), (3, 31, 4), (3, 16, 5)]),
  (761, 590, [(2, 125, 3), (3, 33, 4), (3, 16, 5)]),
  (772, 593, [(2, 122, 3), (3, 35, 4), (3, 17, 5)]),
  (783, 596, [(2, 120, 3), (3, 36, 4), (3, 18, 5)]),
  (794, 599, [(2, 117, 3), (3, 38, 4), (3, 19, 5)]),
  (805, 602, [(2, 114, 3), (3, 40, 4), (3, 20, 5)]),
  (817, 606, [(2, 112, 3), (3, 42, 4), (3, 20, 5)]),
  (829, 610, [(2, 110, 3), (3, 43, 4), (3, 21, 5)]),
  (841, 614, [(2, 108, 3), (3, 45, 4), (3, 21, 5)]),
  (853, 616, [(2, 104, 3), (3, 47, 4), (3, 22, 5), (4, 1, 6)]),
  (865, 620, [(2, 102, 3), (3, 49, 4), (3, 23, 5)]),
  (877, 624, [(2, 100, 3), (3, 50, 4), (3, 24, 5)]),
  (890, 627, [(2, 97, 3), (3, 52, 4), (3, 24, 5), (4, 1, 6)]),
  (903, 630, [(2, 94, 3), (3, 54, 4), (3, 25, 5), (4, 1, 6)]),
  (916, 633, [(2, 92, 3), (3, 55, 4), (3, 25, 5), (4, 2, 6)]),
  (929, 638, [(2, 90, 3), (3, 56, 4), (3, 27, 5), (4, 1, 6)]),
  (942, 641, [(2, 88, 3), (3, 57, 4), (3, 27, 5), (4, 2, 6)]),
  (956, 645, [(2, 85, 3), (3, 59, 4), (3, 28, 5), (4, 2, 6)]),
  (970, 647, [(2, 82, 3), (3, 61, 4), (3, 29, 5), (4, 2, 6)]),
  (984, 651, [(2, 80, 3), (3, 62, 4), (3, 29, 5), (4, 3, 6)]),
  (998, 655, [(2, 78, 3), (3, 63, 4), (3, 30, 5), (4, 3, 6)]),
  (1012, 659, [(2, 76, 3), (3, 64, 4), (3, 31, 5), (4, 3, 6)]),
  (1027, 662, [(2, 74, 3), (3, 65, 4), (3, 32, 5), (4, 3, 6)]),
  (1042, 665, [(2, 71, 3), (3, 67, 4), (3, 33, 5), (4, 3, 6)]),
  (1057, 670, [(2, 70, 3), (3, 67, 4), (3, 34, 5), (4, 3, 6)]),
  (1072, 673, [(2, 67, 3), (3, 69, 4), (3, 35, 5), (4, 3, 6)]),
  (1088, 675, [(2, 65, 3), (3, 69, 4), (3, 36, 5), (4, 4, 6)]),
  (1104, 679, [(2, 63, 3), (3, 70, 4), (3, 37, 5), (4, 4, 6)]),
  (1120, 683, [(2, 61, 3), (3, 71, 4), (3, 38, 5), (4, 4, 6)]),
  (1136, 687, [(2, 59, 3), (3, 72, 4), (3, 39, 5), (4, 4, 6)]),
  (1153, 690, [(2, 57, 3), (3, 73, 4), (3, 39, 5), (4, 5, 6)]),
  (1170, 693, [(2, 55, 3), (3, 73, 4), (3, 41, 5), (4, 5, 6)]),
  (1187, 696, [(2, 54, 3), (3, 73, 4), (3, 41, 5), (4, 6, 6)]),
  (1204, 699, [(2, 52, 3), (3, 73, 4), (3, 43, 5), (4, 6, 6)]),
  (1222, 703, [(2, 50, 3), (3, 74, 4), (3, 44, 5), (4, 6, 6)]),
  (1240, 707, [(2, 49, 3), (3, 74, 4), (3, 45, 5), (4, 6, 6)]),
  (1258, 709, [(2, 47, 3), (3, 74, 4), (3, 46, 5), (4, 7, 6)]),
  (1276, 713, [(2, 46, 3), (3, 74, 4), (3, 47, 5), (4, 7, 6)]),
  (1295, 716, [(2, 44, 3), (3, 74, 4), (3, 49, 5), (4, 7, 6)]),
  (1314, 719, [(2, 42, 3), (3, 75, 4), (3, 50, 5), (4, 7, 6)]),
  (1333, 722, [(2, 41, 3), (3, 74, 4), (3, 51, 5), (4, 8, 6)]),
  (1352, 725, [(2, 40, 3), (3, 74, 4), (3, 52, 5), (4, 8, 6)]),
  (1372, 729, [(2, 39, 3), (3, 73, 4), (3, 54, 5), (4, 8, 6)]),
  (1392, 733, [(2, 37, 3), (3, 74, 4), (3, 55, 5), (4, 8, 6)]),
  (1412, 735, [(2, 36, 3), (3, 73, 4), (3, 57, 5), (4, 8, 6)]),
  (1433, 738, [(2, 35, 3), (3, 72, 4), (3, 58, 5), (4, 9, 6)]),
  (1454, 741, [(2, 34, 3), (3, 71, 4), (3, 59, 5), (4, 10, 6)]),
  (1475, 744, [(2, 33, 3), (3, 71, 4), (3, 60, 5), (4, 10, 6)]),
  (1497, 748, [(2, 32, 3), (3, 70, 4), (3, 62, 5), (4, 10, 6)]),
  (1519, 750, [(2, 31, 3), (3, 69, 4), (3, 63, 5), (4, 11, 6)]),
  (1541, 754, [(2, 30, 3), (3, 68, 4), (3, 65, 5), (4, 11, 6)]),
  (1564, 757, [(2, 29, 3), (3, 67, 4), (3, 67, 5), (4, 11, 6)]),
  (1587, 760, [(2, 28, 3), (3, 66, 4), (3, 69, 5), (4, 11, 6)]),
  (1610, 763, [(2, 27, 3), (3, 65, 4), (3, 70, 5), (4, 12, 6)]),
  (1634, 767, [(2, 26, 3), (3, 65, 4), (3, 72, 5), (4, 11, 6)]),
  (1658, 769, [(2, 26, 3), (3, 62, 4), (3, 73, 5), (4, 13, 6)]),
  (1682, 773, [(2, 25, 3), (3, 62, 4), (3, 74, 5), (4, 13, 6)]),
  (1707, 776, [(2, 24, 3), (3, 60, 4), (3, 77, 5), (4, 13, 6)]),
  (1732, 779, [(2, 23, 3), (3, 59, 4), (3, 79, 5), (4, 13, 6)]),
  (1757, 782, [(2, 23, 3), (3, 57, 4), (3, 80, 5), (4, 14, 6)]),
  (1783, 786, [(2, 22, 3), (3, 56, 4), (3, 82, 5), (4, 14, 6)]),
  (1809, 788, [(2, 22, 3), (3, 54, 4), (3, 82, 5), (4, 16, 6)])]

theorem small177 : smallOK 177 1810 certs177 = true := by decide +kernel

/-- The certificates for `t = 178`. -/
def certs178 : List Cert := [
  (176, 175, [(1, 175, 1)]),
  (178, 177, [(1, 175, 1)]),
  (180, 179, [(1, 175, 1)]),
  (182, 181, [(1, 175, 1)]),
  (184, 183, [(1, 175, 1)]),
  (186, 185, [(1, 175, 1)]),
  (188, 187, [(1, 175, 1)]),
  (190, 189, [(1, 175, 1)]),
  (192, 191, [(1, 175, 1)]),
  (194, 193, [(1, 175, 1)]),
  (196, 195, [(1, 175, 1)]),
  (198, 197, [(1, 175, 1)]),
  (200, 199, [(1, 175, 1)]),
  (202, 201, [(1, 175, 1)]),
  (205, 204, [(1, 175, 1)]),
  (208, 207, [(1, 175, 1)]),
  (211, 210, [(1, 175, 1)]),
  (214, 213, [(1, 175, 1)]),
  (217, 216, [(1, 175, 1)]),
  (220, 219, [(1, 175, 1)]),
  (223, 222, [(1, 175, 1)]),
  (226, 225, [(1, 175, 1)]),
  (229, 228, [(1, 175, 1)]),
  (232, 231, [(1, 175, 1)]),
  (235, 234, [(1, 175, 1)]),
  (238, 237, [(1, 175, 1)]),
  (241, 240, [(1, 175, 1)]),
  (244, 243, [(1, 175, 1)]),
  (247, 246, [(1, 175, 1)]),
  (250, 249, [(1, 175, 1)]),
  (253, 252, [(1, 175, 1)]),
  (256, 255, [(1, 175, 1)]),
  (259, 258, [(1, 175, 1)]),
  (262, 261, [(1, 175, 1)]),
  (265, 264, [(1, 175, 1)]),
  (268, 267, [(1, 175, 1)]),
  (272, 271, [(1, 175, 1)]),
  (276, 275, [(1, 175, 1)]),
  (280, 279, [(1, 175, 1)]),
  (284, 283, [(1, 175, 1)]),
  (288, 287, [(1, 175, 1)]),
  (292, 291, [(1, 175, 1)]),
  (296, 295, [(1, 175, 1)]),
  (300, 299, [(1, 175, 1)]),
  (304, 303, [(1, 175, 1)]),
  (308, 307, [(1, 175, 1)]),
  (312, 311, [(1, 175, 1)]),
  (316, 315, [(1, 175, 1)]),
  (320, 319, [(1, 175, 1)]),
  (324, 323, [(1, 175, 1)]),
  (328, 327, [(1, 175, 1)]),
  (332, 331, [(1, 175, 1)]),
  (336, 335, [(1, 175, 1)]),
  (341, 340, [(1, 175, 1)]),
  (346, 345, [(1, 175, 1)]),
  (351, 350, [(1, 175, 1)]),
  (356, 355, [(1, 175, 1)]),
  (361, 360, [(1, 175, 1)]),
  (366, 365, [(1, 175, 1)]),
  (371, 370, [(1, 175, 1)]),
  (376, 375, [(1, 175, 1)]),
  (381, 380, [(1, 175, 1)]),
  (386, 383, [(1, 78, 1), (2, 93, 3), (3, 4, 4)]),
  (391, 388, [(1, 79, 1), (2, 94, 3), (3, 2, 4)]),
  (396, 393, [(1, 80, 1), (2, 95, 3)]),
  (401, 398, [(1, 81, 1), (2, 94, 3)]),
  (407, 404, [(1, 82, 1), (2, 93, 3)]),
  (413, 410, [(1, 83, 1), (2, 92, 3)]),
  (419, 416, [(1, 84, 1), (2, 91, 3)]),
  (425, 422, [(1, 85, 1), (2, 90, 3)]),
  (431, 428, [(1, 87, 1), (2, 88, 3)]),
  (437, 434, [(1, 88, 1), (2, 87, 3)]),
  (443, 440, [(1, 89, 1), (2, 86, 3)]),
  (449, 444, [(1, 50, 1), (2, 117, 3), (3, 7, 4), (4, 1, 5)]),
  (455, 450, [(1, 51, 1), (2, 119, 3), (3, 5, 4)]),
  (461, 456, [(1, 52, 1), (2, 120, 3), (3, 3, 4)]),
  (467, 462, [(1, 52, 1), (2, 122, 3), (3, 1, 4)]),
  (474, 469, [(1, 53, 1), (2, 122, 3)]),
  (481, 474, [(1, 37, 1), (2, 127, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (488, 481, [(1, 38, 1), (2, 129, 3), (3, 8, 4)]),
  (495, 488, [(1, 39, 1), (2, 131, 3), (3, 5, 4)]),
  (502, 493, [(1, 30, 1), (2, 133, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (509, 500, [(1, 30, 1), (2, 135, 3), (3, 9, 4), (4, 1, 5)]),
  (516, 505, [(1, 25, 1), (2, 135, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (523, 512, [(1, 25, 1), (2, 138, 3), (3, 10, 4), (4, 2, 5)]),
  (530, 517, [(1, 22, 1), (2, 137, 3), (3, 11, 4), (4, 3, 5), (5, 2, 6)]),
  (537, 522, [(1, 19, 1), (2, 138, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8), (8, 1, 11)]),
  (545, 528, [(2, 175, 3)]),
  (553, 530, [(2, 174, 3), (3, 1, 5)]),
  (561, 532, [(2, 173, 3), (3, 2, 5)]),
  (569, 534, [(2, 172, 3), (3, 1, 4), (3, 2, 5)]),
  (577, 536, [(2, 170, 3), (3, 2, 4), (3, 3, 5)]),
  (585, 538, [(2, 168, 3), (3, 3, 4), (3, 4, 5)]),
  (593, 540, [(2, 166, 3), (3, 5, 4), (3, 4, 5)]),
  (601, 542, [(2, 164, 3), (3, 6, 4), (3, 5, 5)]),
  (610, 545, [(2, 163, 3), (3, 7, 4), (3, 5, 5)]),
  (619, 548, [(2, 161, 3), (3, 8, 4), (3, 6, 5)]),
  (628, 551, [(2, 159, 3), (3, 10, 4), (3, 6, 5)]),
  (637, 554, [(2, 157, 3), (3, 11, 4), (3, 7, 5)]),
  (646, 557, [(2, 155, 3), (3, 13, 4), (3, 7, 5)]),
  (655, 558, [(2, 151, 3), (3, 15, 4), (3, 9, 5)]),
  (664, 561, [(2, 149, 3), (3, 16, 4), (3, 10, 5)]),
  (673, 564, [(2, 147, 3), (3, 18, 4), (3, 10, 5)]),
  (683, 568, [(2, 146, 3), (3, 19, 4), (3, 10, 5)]),
  (693, 570, [(2, 142, 3), (3, 21, 4), (3, 12, 5)]),
  (703, 574, [(2, 141, 3), (3, 22, 4), (3, 12, 5)]),
  (713, 576, [(2, 137, 3), (3, 25, 4), (3, 13, 5)]),
  (723, 580, [(2, 136, 3), (3, 26, 4), (3, 13, 5)]),
  (733, 584, [(2, 134, 3), (3, 28, 4), (3, 13, 5)]),
  (743, 586, [(2, 131, 3), (3, 29, 4), (3, 15, 5)]),
  (754, 589, [(2, 128, 3), (3, 31, 4), (3, 16, 5)]),
  (765, 592, [(2, 125, 3), (3, 33, 4), (3, 17, 5)]),
  (776, 597, [(2, 124, 3), (3, 35, 4), (3, 16, 5)]),
  (787, 600, [(2, 121, 3), (3, 37, 4), (3, 17, 5)]),
  (798, 603, [(2, 118, 3), (3, 39, 4), (3, 18, 5)]),
  (809, 606, [(2, 116, 3), (3, 40, 4), (3, 19, 5)]),
  (821, 610, [(2, 113, 3), (3, 42, 4), (3, 20, 5)]),
  (833, 612, [(2, 110, 3), (3, 44, 4), (3, 21, 5)]),
  (845, 616, [(2, 107, 3), (3, 46, 4), (3, 22, 5)]),
  (857, 620, [(2, 105, 3), (3, 47, 4), (3, 23, 5)]),
  (869, 624, [(2, 103, 3), (3, 49, 4), (3, 23, 5)]),
  (882, 627, [(2, 100, 3), (3, 51, 4), (3, 23, 5), (4, 1, 6)]),
  (895, 630, [(2, 97, 3), (3, 52, 4), (3, 25, 5), (4, 1, 6)]),
  (908, 635, [(2, 96, 3), (3, 53, 4), (3, 25, 5), (4, 1, 6)]),
  (921, 638, [(2, 93, 3), (3, 55, 4), (3, 26, 5), (4, 1, 6)]),
  (934, 641, [(2, 90, 3), (3, 57, 4), (3, 26, 5), (4, 2, 6)]),
  (948, 645, [(2, 88, 3), (3, 58, 4), (3, 27, 5), (4, 2, 6)]),
  (962, 649, [(2, 86, 3), (3, 59, 4), (3, 28, 5), (4, 2, 6)]),
  (976, 653, [(2, 83, 3), (3, 61, 4), (3, 29, 5), (4, 2, 6)]),
  (990, 655, [(2, 80, 3), (3, 63, 4), (3, 29, 5), (4, 3, 6)]),
  (1004, 659, [(2, 78, 3), (3, 64, 4), (3, 30, 5), (4, 3, 6)]),
  (1019, 662, [(2, 76, 3), (3, 65, 4), (3, 31, 5), (4, 3, 6)]),
  (1034, 667, [(2, 74, 3), (3, 66, 4), (3, 32, 5), (4, 3, 6)]),
  (1049, 670, [(2, 72, 3), (3, 67, 4), (3, 33, 5), (4, 3, 6)]),
  (1064, 673, [(2, 69, 3), (3, 68, 4), (3, 34, 5), (4, 4, 6)]),
  (1079, 676, [(2, 67, 3), (3, 69, 4), (3, 35, 5), (4, 4, 6)]),
  (1095, 680, [(2, 65, 3), (3, 70, 4), (3, 36, 5), (4, 4, 6)]),
  (1111, 684, [(2, 63, 3), (3, 71, 4), (3, 37, 5), (4, 4, 6)]),
  (1127, 688, [(2, 62, 3), (3, 71, 4), (3, 38, 5), (4, 4, 6)]),
  (1143, 690, [(2, 59, 3), (3, 72, 4), (3, 39, 5), (4, 5, 6)]),
  (1160, 693, [(2, 57, 3), (3, 73, 4), (3, 40, 5), (4, 5, 6)]),
  (1177, 698, [(2, 56, 3), (3, 73, 4), (3, 41, 5), (4, 5, 6)]),
  (1194, 701, [(2, 54, 3), (3, 74, 4), (3, 42, 5), (4, 5, 6)]),
  (1211, 704, [(2, 52, 3), (3, 74, 4), (3, 43, 5), (4, 6, 6)]),
  (1229, 708, [(2, 51, 3), (3, 74, 4), (3, 44, 5), (4, 6, 6)]),
  (1247, 710, [(2, 49, 3), (3, 74, 4), (3, 45, 5), (4, 7, 6)]),
  (1265, 714, [(2, 47, 3), (3, 75, 4), (3, 47, 5), (4, 6, 6)]),
  (1283, 718, [(2, 46, 3), (3, 75, 4), (3, 48, 5), (4, 6, 6)]),
  (1302, 719, [(2, 44, 3), (3, 75, 4), (3, 49, 5), (4, 7, 6)]),
  (1321, 724, [(2, 43, 3), (3, 75, 4), (3, 50, 5), (4, 7, 6)]),
  (1340, 727, [(2, 41, 3), (3, 75, 4), (3, 52, 5), (4, 7, 6)]),
  (1360, 729, [(2, 40, 3), (3, 74, 4), (3, 53, 5), (4, 8, 6)]),
  (1380, 733, [(2, 39, 3), (3, 74, 4), (3, 54, 5), (4, 8, 6)]),
  (1400, 737, [(2, 38, 3), (3, 74, 4), (3, 55, 5), (4, 8, 6)]),
  (1420, 739, [(2, 36, 3), (3, 73, 4), (3, 57, 5), (4, 9, 6)]),
  (1441, 742, [(2, 35, 3), (3, 73, 4), (3, 58, 5), (4, 9, 6)]),
  (1462, 745, [(2, 34, 3), (3, 72, 4), (3, 59, 5), (4, 10, 6)]),
  (1483, 748, [(2, 33, 3), (3, 71, 4), (3, 61, 5), (4, 10, 6)]),
  (1505, 752, [(2, 32, 3), (3, 71, 4), (3, 62, 5), (4, 10, 6)]),
  (1527, 756, [(2, 31, 3), (3, 70, 4), (3, 64, 5), (4, 10, 6)]),
  (1549, 758, [(2, 30, 3), (3, 69, 4), (3, 65, 5), (4, 11, 6)]),
  (1572, 761, [(2, 29, 3), (3, 68, 4), (3, 67, 5), (4, 11, 6)]),
  (1595, 764, [(2, 28, 3), (3, 67, 4), (3, 68, 5), (4, 12, 6)]),
  (1618, 767, [(2, 27, 3), (3, 66, 4), (3, 70, 5), (4, 12, 6)]),
  (1642, 771, [(2, 26, 3), (3, 65, 4), (3, 72, 5), (4, 12, 6)]),
  (1666, 773, [(2, 26, 3), (3, 63, 4), (3, 73, 5), (4, 13, 6)]),
  (1690, 777, [(2, 25, 3), (3, 62, 4), (3, 75, 5), (4, 13, 6)]),
  (1715, 780, [(2, 24, 3), (3, 61, 4), (3, 77, 5), (4, 13, 6)]),
  (1740, 783, [(2, 24, 3), (3, 59, 4), (3, 78, 5), (4, 14, 6)]),
  (1766, 787, [(2, 23, 3), (3, 58, 4), (3, 80, 5), (4, 14, 6)]),
  (1792, 791, [(2, 22, 3), (3, 57, 4), (3, 82, 5), (4, 14, 6)]),
  (1818, 793, [(2, 22, 3), (3, 54, 4), (3, 83, 5), (4, 16, 6)]),
  (1845, 796, [(2, 21, 3), (3, 53, 4), (3, 85, 5), (4, 16, 6)])]

theorem small178 : smallOK 178 1822 certs178 = true := by decide +kernel

/-- The certificates for `t = 179`. -/
def certs179 : List Cert := [
  (177, 176, [(1, 176, 1)]),
  (179, 178, [(1, 176, 1)]),
  (181, 180, [(1, 176, 1)]),
  (183, 182, [(1, 176, 1)]),
  (185, 184, [(1, 176, 1)]),
  (187, 186, [(1, 176, 1)]),
  (189, 188, [(1, 176, 1)]),
  (191, 190, [(1, 176, 1)]),
  (193, 192, [(1, 176, 1)]),
  (195, 194, [(1, 176, 1)]),
  (197, 196, [(1, 176, 1)]),
  (199, 198, [(1, 176, 1)]),
  (201, 200, [(1, 176, 1)]),
  (204, 203, [(1, 176, 1)]),
  (207, 206, [(1, 176, 1)]),
  (210, 209, [(1, 176, 1)]),
  (213, 212, [(1, 176, 1)]),
  (216, 215, [(1, 176, 1)]),
  (219, 218, [(1, 176, 1)]),
  (222, 221, [(1, 176, 1)]),
  (225, 224, [(1, 176, 1)]),
  (228, 227, [(1, 176, 1)]),
  (231, 230, [(1, 176, 1)]),
  (234, 233, [(1, 176, 1)]),
  (237, 236, [(1, 176, 1)]),
  (240, 239, [(1, 176, 1)]),
  (243, 242, [(1, 176, 1)]),
  (246, 245, [(1, 176, 1)]),
  (249, 248, [(1, 176, 1)]),
  (252, 251, [(1, 176, 1)]),
  (255, 254, [(1, 176, 1)]),
  (258, 257, [(1, 176, 1)]),
  (261, 260, [(1, 176, 1)]),
  (264, 263, [(1, 176, 1)]),
  (267, 266, [(1, 176, 1)]),
  (271, 270, [(1, 176, 1)]),
  (275, 274, [(1, 176, 1)]),
  (279, 278, [(1, 176, 1)]),
  (283, 282, [(1, 176, 1)]),
  (287, 286, [(1, 176, 1)]),
  (291, 290, [(1, 176, 1)]),
  (295, 294, [(1, 176, 1)]),
  (299, 298, [(1, 176, 1)]),
  (303, 302, [(1, 176, 1)]),
  (307, 306, [(1, 176, 1)]),
  (311, 310, [(1, 176, 1)]),
  (315, 314, [(1, 176, 1)]),
  (319, 318, [(1, 176, 1)]),
  (323, 322, [(1, 176, 1)]),
  (327, 326, [(1, 176, 1)]),
  (331, 330, [(1, 176, 1)]),
  (335, 334, [(1, 176, 1)]),
  (340, 339, [(1, 176, 1)]),
  (345, 344, [(1, 176, 1)]),
  (350, 349, [(1, 176, 1)]),
  (355, 354, [(1, 176, 1)]),
  (360, 359, [(1, 176, 1)]),
  (365, 364, [(1, 176, 1)]),
  (370, 369, [(1, 176, 1)]),
  (375, 374, [(1, 176, 1)]),
  (380, 379, [(1, 176, 1)]),
  (385, 384, [(1, 176, 1)]),
  (390, 387, [(1, 78, 1), (2, 94, 3), (3, 4, 4)]),
  (395, 392, [(1, 79, 1), (2, 96, 3), (3, 1, 4)]),
  (400, 397, [(1, 80, 1), (2, 96, 3)]),
  (405, 402, [(1, 81, 1), (2, 95, 3)]),
  (411, 408, [(1, 83, 1), (2, 93, 3)]),
  (417, 414, [(1, 84, 1), (2, 92, 3)]),
  (423, 420, [(1, 85, 1), (2, 91, 3)]),
  (429, 426, [(1, 86, 1), (2, 90, 3)]),
  (435, 432, [(1, 87, 1), (2, 89, 3)]),
  (441, 438, [(1, 89, 1), (2, 87, 3)]),
  (447, 444, [(1, 90, 1), (2, 86, 3)]),
  (453, 448, [(1, 51, 1), (2, 118, 3), (3, 7, 4)]),
  (459, 454, [(1, 51, 1), (2, 120, 3), (3, 5, 4)]),
  (465, 460, [(1, 52, 1), (2, 122, 3), (3, 2, 4)]),
  (471, 466, [(1, 53, 1), (2, 123, 3)]),
  (478, 473, [(1, 54, 1), (2, 122, 3)]),
  (485, 478, [(1, 38, 1), (2, 128, 3), (3, 8, 4), (4, 2, 5)]),
  (492, 485, [(1, 38, 1), (2, 130, 3), (3, 8, 4)]),
  (499, 492, [(1, 39, 1), (2, 132, 3), (3, 5, 4)]),
  (506, 497, [(1, 30, 1), (2, 134, 3), (3, 9, 4), (4, 3, 5)]),
  (513, 504, [(1, 31, 1), (2, 135, 3), (3, 10, 4)]),
  (520, 509, [(1, 25, 1), (2, 137, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (527, 516, [(1, 26, 1), (2, 138, 3), (3, 10, 4), (4, 2, 5)]),
  (534, 521, [(1, 22, 1), (2, 139, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (542, 527, [(1, 19, 1), (2, 140, 3), (3, 11, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8)]),
  (550, 531, [(2, 176, 3)]),
  (558, 533, [(2, 175, 3), (3, 1, 5)]),
  (566, 535, [(2, 173, 3), (3, 1, 4), (3, 2, 5)]),
  (574, 537, [(2, 172, 3), (3, 1, 4), (3, 3, 5)]),
  (582, 539, [(2, 170, 3), (3, 3, 4), (3, 3, 5)]),
  (590, 541, [(2, 168, 3), (3, 4, 4), (3, 4, 5)]),
  (598, 543, [(2, 167, 3), (3, 4, 4), (3, 5, 5)]),
  (606, 545, [(2, 165, 3), (3, 6, 4), (3, 5, 5)]),
  (615, 548, [(2, 163, 3), (3, 7, 4), (3, 6, 5)]),
  (624, 551, [(2, 161, 3), (3, 9, 4), (3, 6, 5)]),
  (633, 554, [(2, 159, 3), (3, 10, 4), (3, 7, 5)]),
  (642, 557, [(2, 157, 3), (3, 12, 4), (3, 7, 5)]),
  (651, 560, [(2, 155, 3), (3, 13, 4), (3, 8, 5)]),
  (660, 563, [(2, 153, 3), (3, 15, 4), (3, 8, 5)]),
  (669, 566, [(2, 151, 3), (3, 16, 4), (3, 9, 5)]),
  (679, 568, [(2, 148, 3), (3, 18, 4), (3, 10, 5)]),
  (689, 572, [(2, 146, 3), (3, 20, 4), (3, 10, 5)]),
  (699, 574, [(2, 143, 3), (3, 21, 4), (3, 12, 5)]),
  (709, 578, [(2, 141, 3), (3, 23, 4), (3, 12, 5)]),
  (719, 580, [(2, 138, 3), (3, 25, 4), (3, 13, 5)]),
  (729, 584, [(2, 136, 3), (3, 27, 4), (3, 13, 5)]),
  (739, 586, [(2, 133, 3), (3, 28, 4), (3, 15, 5)]),
  (750, 591, [(2, 131, 3), (3, 30, 4), (3, 15, 5)]),
  (761, 594, [(2, 128, 3), (3, 32, 4), (3, 16, 5)]),
  (772, 597, [(2, 125, 3), (3, 34, 4), (3, 17, 5)]),
  (783, 600, [(2, 123, 3), (3, 36, 4), (3, 17, 5)]),
  (794, 603, [(2, 120, 3), (3, 38, 4), (3, 18, 5)]),
  (805, 606, [(2, 117, 3), (3, 40, 4), (3, 19, 5)]),
  (817, 610, [(2, 115, 3), (3, 41, 4), (3, 20, 5)]),
  (829, 614, [(2, 113, 3), (3, 43, 4), (3, 20, 5)]),
  (841, 618, [(2, 110, 3), (3, 45, 4), (3, 21, 5)]),
  (853, 622, [(2, 108, 3), (3, 46, 4), (3, 22, 5)]),
  (865, 624, [(2, 105, 3), (3, 48, 4), (3, 22, 5), (4, 1, 6)]),
  (877, 628, [(2, 103, 3), (3, 49, 4), (3, 23, 5), (4, 1, 6)]),
  (890, 631, [(2, 100, 3), (3, 51, 4), (3, 24, 5), (4, 1, 6)]),
  (903, 634, [(2, 97, 3), (3, 53, 4), (3, 25, 5), (4, 1, 6)]),
  (916, 639, [(2, 95, 3), (3, 55, 4), (3, 25, 5), (4, 1, 6)]),
  (929, 642, [(2, 92, 3), (3, 56, 4), (3, 26, 5), (4, 2, 6)]),
  (942, 645, [(2, 90, 3), (3, 57, 4), (3, 27, 5), (4, 2, 6)]),
  (956, 649, [(2, 87, 3), (3, 59, 4), (3, 28, 5), (4, 2, 6)]),
  (970, 653, [(2, 85, 3), (3, 61, 4), (3, 28, 5), (4, 2, 6)]),
  (984, 657, [(2, 83, 3), (3, 62, 4), (3, 29, 5), (4, 2, 6)]),
  (998, 661, [(2, 81, 3), (3, 63, 4), (3, 30, 5), (4, 2, 6)]),
  (1012, 663, [(2, 78, 3), (3, 64, 4), (3, 31, 5), (4, 3, 6)]),
  (1027, 668, [(2, 76, 3), (3, 66, 4), (3, 31, 5), (4, 3, 6)]),
  (1042, 671, [(2, 74, 3), (3, 67, 4), (3, 32, 5), (4, 3, 6)]),
  (1057, 674, [(2, 71, 3), (3, 68, 4), (3, 34, 5), (4, 3, 6)]),
  (1072, 677, [(2, 69, 3), (3, 69, 4), (3, 34, 5), (4, 4, 6)]),
  (1088, 681, [(2, 67, 3), (3, 70, 4), (3, 35, 5), (4, 4, 6)]),
  (1104, 685, [(2, 65, 3), (3, 71, 4), (3, 36, 5), (4, 4, 6)]),
  (1120, 689, [(2, 63, 3), (3, 72, 4), (3, 37, 5), (4, 4, 6)]),
  (1136, 691, [(2, 61, 3), (3, 72, 4), (3, 38, 5), (4, 5, 6)]),
  (1153, 694, [(2, 59, 3), (3, 73, 4), (3, 39, 5), (4, 5, 6)]),
  (1170, 699, [(2, 57, 3), (3, 74, 4), (3, 40, 5), (4, 5, 6)]),
  (1187, 702, [(2, 55, 3), (3, 74, 4), (3, 42, 5), (4, 5, 6)]),
  (1204, 705, [(2, 53, 3), (3, 75, 4), (3, 43, 5), (4, 5, 6)]),
  (1222, 709, [(2, 52, 3), (3, 75, 4), (3, 43, 5), (4, 6, 6)]),
  (1240, 711, [(2, 50, 3), (3, 75, 4), (3, 45, 5), (4, 6, 6)]),
  (1258, 715, [(2, 48, 3), (3, 76, 4), (3, 46, 5), (4, 6, 6)]),
  (1276, 719, [(2, 47, 3), (3, 76, 4), (3, 47, 5), (4, 6, 6)]),
  (1295, 722, [(2, 45, 3), (3, 76, 4), (3, 48, 5), (4, 7, 6)]),
  (1314, 725, [(2, 44, 3), (3, 75, 4), (3, 50, 5), (4, 7, 6)]),
  (1333, 728, [(2, 42, 3), (3, 76, 4), (3, 51, 5), (4, 7, 6)]),
  (1352, 731, [(2, 41, 3), (3, 75, 4), (3, 52, 5), (4, 8, 6)]),
  (1372, 735, [(2, 40, 3), (3, 75, 4), (3, 53, 5), (4, 8, 6)]),
  (1392, 737, [(2, 38, 3), (3, 75, 4), (3, 55, 5), (4, 8, 6)]),
  (1412, 741, [(2, 37, 3), (3, 74, 4), (3, 56, 5), (4, 9, 6)]),
  (1433, 744, [(2, 36, 3), (3, 74, 4), (3, 57, 5), (4, 9, 6)]),
  (1454, 747, [(2, 35, 3), (3, 73, 4), (3, 58, 5), (4, 10, 6)]),
  (1475, 750, [(2, 34, 3), (3, 72, 4), (3, 60, 5), (4, 10, 6)]),
  (1497, 754, [(2, 33, 3), (3, 72, 4), (3, 61, 5), (4, 10, 6)]),
  (1519, 758, [(2, 32, 3), (3, 71, 4), (3, 63, 5), (4, 10, 6)]),
  (1541, 760, [(2, 31, 3), (3, 70, 4), (3, 64, 5), (4, 11, 6)]),
  (1564, 763, [(2, 30, 3), (3, 69, 4), (3, 66, 5), (4, 11, 6)]),
  (1587, 766, [(2, 29, 3), (3, 68, 4), (3, 67, 5), (4, 12, 6)]),
  (1610, 769, [(2, 28, 3), (3, 67, 4), (3, 69, 5), (4, 12, 6)]),
  (1634, 773, [(2, 27, 3), (3, 66, 4), (3, 71, 5), (4, 12, 6)]),
  (1658, 777, [(2, 26, 3), (3, 65, 4), (3, 73, 5), (4, 12, 6)]),
  (1682, 779, [(2, 25, 3), (3, 64, 4), (3, 75, 5), (4, 12, 6)]),
  (1707, 782, [(2, 25, 3), (3, 62, 4), (3, 75, 5), (4, 14, 6)]),
  (1732, 785, [(2, 24, 3), (3, 61, 4), (3, 77, 5), (4, 14, 6)]),
  (1757, 790, [(2, 24, 3), (3, 59, 4), (3, 79, 5), (4, 14, 6)]),
  (1783, 792, [(2, 23, 3), (3, 58, 4), (3, 80, 5), (4, 15, 6)]),
  (1809, 796, [(2, 22, 3), (3, 57, 4), (3, 82, 5), (4, 15, 6)]),
  (1836, 799, [(2, 22, 3), (3, 54, 4), (3, 84, 5), (4, 16, 6)])]

theorem small179 : smallOK 179 1832 certs179 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S180.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {180, 181, 182, 183, 184, 185, 186, 187} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 180`. -/
def certs180 : List Cert := [
  (178, 177, [(1, 177, 1)]),
  (180, 179, [(1, 177, 1)]),
  (182, 181, [(1, 177, 1)]),
  (184, 183, [(1, 177, 1)]),
  (186, 185, [(1, 177, 1)]),
  (188, 187, [(1, 177, 1)]),
  (190, 189, [(1, 177, 1)]),
  (192, 191, [(1, 177, 1)]),
  (194, 193, [(1, 177, 1)]),
  (196, 195, [(1, 177, 1)]),
  (198, 197, [(1, 177, 1)]),
  (200, 199, [(1, 177, 1)]),
  (202, 201, [(1, 177, 1)]),
  (205, 204, [(1, 177, 1)]),
  (208, 207, [(1, 177, 1)]),
  (211, 210, [(1, 177, 1)]),
  (214, 213, [(1, 177, 1)]),
  (217, 216, [(1, 177, 1)]),
  (220, 219, [(1, 177, 1)]),
  (223, 222, [(1, 177, 1)]),
  (226, 225, [(1, 177, 1)]),
  (229, 228, [(1, 177, 1)]),
  (232, 231, [(1, 177, 1)]),
  (235, 234, [(1, 177, 1)]),
  (238, 237, [(1, 177, 1)]),
  (241, 240, [(1, 177, 1)]),
  (244, 243, [(1, 177, 1)]),
  (247, 246, [(1, 177, 1)]),
  (250, 249, [(1, 177, 1)]),
  (253, 252, [(1, 177, 1)]),
  (256, 255, [(1, 177, 1)]),
  (259, 258, [(1, 177, 1)]),
  (262, 261, [(1, 177, 1)]),
  (265, 264, [(1, 177, 1)]),
  (268, 267, [(1, 177, 1)]),
  (272, 271, [(1, 177, 1)]),
  (276, 275, [(1, 177, 1)]),
  (280, 279, [(1, 177, 1)]),
  (284, 283, [(1, 177, 1)]),
  (288, 287, [(1, 177, 1)]),
  (292, 291, [(1, 177, 1)]),
  (296, 295, [(1, 177, 1)]),
  (300, 299, [(1, 177, 1)]),
  (304, 303, [(1, 177, 1)]),
  (308, 307, [(1, 177, 1)]),
  (312, 311, [(1, 177, 1)]),
  (316, 315, [(1, 177, 1)]),
  (320, 319, [(1, 177, 1)]),
  (324, 323, [(1, 177, 1)]),
  (328, 327, [(1, 177, 1)]),
  (332, 331, [(1, 177, 1)]),
  (336, 335, [(1, 177, 1)]),
  (341, 340, [(1, 177, 1)]),
  (346, 345, [(1, 177, 1)]),
  (351, 350, [(1, 177, 1)]),
  (356, 355, [(1, 177, 1)]),
  (361, 360, [(1, 177, 1)]),
  (366, 365, [(1, 177, 1)]),
  (371, 370, [(1, 177, 1)]),
  (376, 375, [(1, 177, 1)]),
  (381, 380, [(1, 177, 1)]),
  (386, 385, [(1, 177, 1)]),
  (391, 388, [(1, 79, 1), (2, 94, 3), (3, 4, 4)]),
  (396, 393, [(1, 80, 1), (2, 96, 3), (3, 1, 4)]),
  (401, 398, [(1, 81, 1), (2, 96, 3)]),
  (407, 404, [(1, 82, 1), (2, 95, 3)]),
  (413, 410, [(1, 83, 1), (2, 94, 3)]),
  (419, 416, [(1, 84, 1), (2, 93, 3)]),
  (425, 422, [(1, 85, 1), (2, 92, 3)]),
  (431, 428, [(1, 87, 1), (2, 90, 3)]),
  (437, 434, [(1, 88, 1), (2, 89, 3)]),
  (443, 440, [(1, 89, 1), (2, 88, 3)]),
  (449, 446, [(1, 90, 1), (2, 87, 3)]),
  (455, 450, [(1, 51, 1), (2, 119, 3), (3, 6, 4), (4, 1, 5)]),
  (461, 456, [(1, 52, 1), (2, 120, 3), (3, 5, 4)]),
  (467, 462, [(1, 52, 1), (2, 122, 3), (3, 3, 4)]),
  (474, 469, [(1, 53, 1), (2, 124, 3)]),
  (481, 476, [(1, 54, 1), (2, 123, 3)]),
  (488, 481, [(1, 38, 1), (2, 129, 3), (3, 8, 4), (4, 2, 5)]),
  (495, 488, [(1, 39, 1), (2, 131, 3), (3, 7, 4)]),
  (502, 495, [(1, 39, 1), (2, 133, 3), (3, 5, 4)]),
  (509, 500, [(1, 30, 1), (2, 135, 3), (3, 9, 4), (4, 3, 5)]),
  (516, 507, [(1, 31, 1), (2, 136, 3), (3, 10, 4)]),
  (523, 512, [(1, 25, 1), (2, 138, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (530, 519, [(1, 26, 1), (2, 139, 3), (3, 10, 4), (4, 2, 5)]),
  (537, 524, [(1, 22, 1), (2, 140, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (545, 530, [(1, 19, 1), (2, 141, 3), (3, 11, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8)]),
  (553, 534, [(2, 177, 3)]),
  (561, 536, [(2, 176, 3), (3, 1, 5)]),
  (569, 538, [(2, 174, 3), (3, 1, 4), (3, 2, 5)]),
  (577, 540, [(2, 173, 3), (3, 1, 4), (3, 3, 5)]),
  (585, 542, [(2, 171, 3), (3, 3, 4), (3, 3, 5)]),
  (593, 544, [(2, 169, 3), (3, 4, 4), (3, 4, 5)]),
  (601, 546, [(2, 168, 3), (3, 4, 4), (3, 5, 5)]),
  (610, 549, [(2, 166, 3), (3, 6, 4), (3, 5, 5)]),
  (619, 552, [(2, 164, 3), (3, 7, 4), (3, 6, 5)]),
  (628, 555, [(2, 162, 3), (3, 9, 4), (3, 6, 5)]),
  (637, 558, [(2, 160, 3), (3, 10, 4), (3, 7, 5)]),
  (646, 559, [(2, 157, 3), (3, 12, 4), (3, 8, 5)]),
  (655, 562, [(2, 155, 3), (3, 13, 4), (3, 9, 5)]),
  (664, 565, [(2, 153, 3), (3, 15, 4), (3, 9, 5)]),
  (673, 568, [(2, 151, 3), (3, 16, 4), (3, 10, 5)]),
  (683, 572, [(2, 149, 3), (3, 18, 4), (3, 10, 5)]),
  (693, 574, [(2, 146, 3), (3, 20, 4), (3, 11, 5)]),
  (703, 578, [(2, 144, 3), (3, 22, 4), (3, 11, 5)]),
  (713, 580, [(2, 141, 3), (3, 23, 4), (3, 13, 5)]),
  (723, 584, [(2, 139, 3), (3, 25, 4), (3, 13, 5)]),
  (733, 588, [(2, 137, 3), (3, 27, 4), (3, 13, 5)]),
  (743, 590, [(2, 134, 3), (3, 29, 4), (3, 14, 5)]),
  (754, 593, [(2, 131, 3), (3, 31, 4), (3, 15, 5)]),
  (765, 596, [(2, 128, 3), (3, 33, 4), (3, 16, 5)]),
  (776, 601, [(2, 127, 3), (3, 34, 4), (3, 16, 5)]),
  (787, 604, [(2, 124, 3), (3, 36, 4), (3, 17, 5)]),
  (798, 607, [(2, 121, 3), (3, 38, 4), (3, 18, 5)]),
  (809, 610, [(2, 118, 3), (3, 40, 4), (3, 19, 5)]),
  (821, 614, [(2, 116, 3), (3, 41, 4), (3, 20, 5)]),
  (833, 618, [(2, 114, 3), (3, 43, 4), (3, 20, 5)]),
  (845, 622, [(2, 111, 3), (3, 45, 4), (3, 21, 5)]),
  (857, 624, [(2, 108, 3), (3, 47, 4), (3, 22, 5)]),
  (869, 628, [(2, 106, 3), (3, 48, 4), (3, 23, 5)]),
  (882, 631, [(2, 103, 3), (3, 50, 4), (3, 23, 5), (4, 1, 6)]),
  (895, 634, [(2, 100, 3), (3, 52, 4), (3, 24, 5), (4, 1, 6)]),
  (908, 639, [(2, 98, 3), (3, 53, 4), (3, 25, 5), (4, 1, 6)]),
  (921, 642, [(2, 95, 3), (3, 55, 4), (3, 26, 5), (4, 1, 6)]),
  (934, 647, [(2, 93, 3), (3, 57, 4), (3, 26, 5), (4, 1, 6)]),
  (948, 649, [(2, 90, 3), (3, 58, 4), (3, 27, 5), (4, 2, 6)]),
  (962, 653, [(2, 88, 3), (3, 59, 4), (3, 28, 5), (4, 2, 6)]),
  (976, 657, [(2, 85, 3), (3, 61, 4), (3, 29, 5), (4, 2, 6)]),
  (990, 661, [(2, 83, 3), (3, 63, 4), (3, 29, 5), (4, 2, 6)]),
  (1004, 665, [(2, 81, 3), (3, 64, 4), (3, 30, 5), (4, 2, 6)]),
  (1019, 668, [(2, 78, 3), (3, 65, 4), (3, 31, 5), (4, 3, 6)]),
  (1034, 671, [(2, 76, 3), (3, 66, 4), (3, 32, 5), (4, 3, 6)]),
  (1049, 674, [(2, 73, 3), (3, 68, 4), (3, 33, 5), (4, 3, 6)]),
  (1064, 679, [(2, 72, 3), (3, 68, 4), (3, 34, 5), (4, 3, 6)]),
  (1079, 682, [(2, 69, 3), (3, 70, 4), (3, 34, 5), (4, 4, 6)]),
  (1095, 686, [(2, 67, 3), (3, 71, 4), (3, 35, 5), (4, 4, 6)]),
  (1111, 690, [(2, 66, 3), (3, 71, 4), (3, 36, 5), (4, 4, 6)]),
  (1127, 692, [(2, 63, 3), (3, 72, 4), (3, 37, 5), (4, 5, 6)]),
  (1143, 696, [(2, 61, 3), (3, 73, 4), (3, 38, 5), (4, 5, 6)]),
  (1160, 699, [(2, 59, 3), (3, 74, 4), (3, 39, 5), (4, 5, 6)]),
  (1177, 702, [(2, 57, 3), (3, 74, 4), (3, 41, 5), (4, 5, 6)]),
  (1194, 707, [(2, 56, 3), (3, 75, 4), (3, 41, 5), (4, 5, 6)]),
  (1211, 710, [(2, 54, 3), (3, 75, 4), (3, 43, 5), (4, 5, 6)]),
  (1229, 712, [(2, 52, 3), (3, 75, 4), (3, 44, 5), (4, 6, 6)]),
  (1247, 716, [(2, 50, 3), (3, 76, 4), (3, 45, 5), (4, 6, 6)]),
  (1265, 720, [(2, 49, 3), (3, 76, 4), (3, 46, 5), (4, 6, 6)]),
  (1283, 722, [(2, 47, 3), (3, 76, 4), (3, 47, 5), (4, 7, 6)]),
  (1302, 727, [(2, 46, 3), (3, 76, 4), (3, 48, 5), (4, 7, 6)]),
  (1321, 730, [(2, 44, 3), (3, 76, 4), (3, 50, 5), (4, 7, 6)]),
  (1340, 733, [(2, 43, 3), (3, 76, 4), (3, 50, 5), (4, 8, 6)]),
  (1360, 735, [(2, 41, 3), (3, 76, 4), (3, 52, 5), (4, 8, 6)]),
  (1380, 739, [(2, 40, 3), (3, 75, 4), (3, 54, 5), (4, 8, 6)]),
  (1400, 743, [(2, 39, 3), (3, 75, 4), (3, 55, 5), (4, 8, 6)]),
  (1420, 745, [(2, 37, 3), (3, 75, 4), (3, 56, 5), (4, 9, 6)]),
  (1441, 748, [(2, 36, 3), (3, 74, 4), (3, 58, 5), (4, 9, 6)]),
  (1462, 753, [(2, 35, 3), (3, 74, 4), (3, 59, 5), (4, 9, 6)]),
  (1483, 754, [(2, 34, 3), (3, 73, 4), (3, 60, 5), (4, 10, 6)]),
  (1505, 758, [(2, 33, 3), (3, 72, 4), (3, 62, 5), (4, 10, 6)]),
  (1527, 762, [(2, 32, 3), (3, 72, 4), (3, 63, 5), (4, 10, 6)]),
  (1549, 764, [(2, 31, 3), (3, 70, 4), (3, 65, 5), (4, 11, 6)]),
  (1572, 769, [(2, 30, 3), (3, 70, 4), (3, 66, 5), (4, 11, 6)]),
  (1595, 772, [(2, 29, 3), (3, 69, 4), (3, 68, 5), (4, 11, 6)]),
  (1618, 775, [(2, 28, 3), (3, 68, 4), (3, 70, 5), (4, 11, 6)]),
  (1642, 777, [(2, 27, 3), (3, 67, 4), (3, 71, 5), (4, 12, 6)]),
  (1666, 781, [(2, 26, 3), (3, 66, 4), (3, 73, 5), (4, 12, 6)]),
  (1690, 783, [(2, 26, 3), (3, 64, 4), (3, 73, 5), (4, 14, 6)]),
  (1715, 788, [(2, 25, 3), (3, 63, 4), (3, 76, 5), (4, 13, 6)]),
  (1740, 791, [(2, 24, 3), (3, 62, 4), (3, 78, 5), (4, 13, 6)]),
  (1766, 793, [(2, 23, 3), (3, 60, 4), (3, 80, 5), (4, 14, 6)]),
  (1792, 797, [(2, 23, 3), (3, 58, 4), (3, 81, 5), (4, 15, 6)]),
  (1818, 799, [(2, 22, 3), (3, 57, 4), (3, 83, 5), (4, 15, 6)]),
  (1845, 804, [(2, 22, 3), (3, 55, 4), (3, 84, 5), (4, 16, 6)])]

theorem small180 : smallOK 180 1844 certs180 = true := by decide +kernel

/-- The certificates for `t = 181`. -/
def certs181 : List Cert := [
  (179, 178, [(1, 178, 1)]),
  (181, 180, [(1, 178, 1)]),
  (183, 182, [(1, 178, 1)]),
  (185, 184, [(1, 178, 1)]),
  (187, 186, [(1, 178, 1)]),
  (189, 188, [(1, 178, 1)]),
  (191, 190, [(1, 178, 1)]),
  (193, 192, [(1, 178, 1)]),
  (195, 194, [(1, 178, 1)]),
  (197, 196, [(1, 178, 1)]),
  (199, 198, [(1, 178, 1)]),
  (201, 200, [(1, 178, 1)]),
  (204, 203, [(1, 178, 1)]),
  (207, 206, [(1, 178, 1)]),
  (210, 209, [(1, 178, 1)]),
  (213, 212, [(1, 178, 1)]),
  (216, 215, [(1, 178, 1)]),
  (219, 218, [(1, 178, 1)]),
  (222, 221, [(1, 178, 1)]),
  (225, 224, [(1, 178, 1)]),
  (228, 227, [(1, 178, 1)]),
  (231, 230, [(1, 178, 1)]),
  (234, 233, [(1, 178, 1)]),
  (237, 236, [(1, 178, 1)]),
  (240, 239, [(1, 178, 1)]),
  (243, 242, [(1, 178, 1)]),
  (246, 245, [(1, 178, 1)]),
  (249, 248, [(1, 178, 1)]),
  (252, 251, [(1, 178, 1)]),
  (255, 254, [(1, 178, 1)]),
  (258, 257, [(1, 178, 1)]),
  (261, 260, [(1, 178, 1)]),
  (264, 263, [(1, 178, 1)]),
  (267, 266, [(1, 178, 1)]),
  (271, 270, [(1, 178, 1)]),
  (275, 274, [(1, 178, 1)]),
  (279, 278, [(1, 178, 1)]),
  (283, 282, [(1, 178, 1)]),
  (287, 286, [(1, 178, 1)]),
  (291, 290, [(1, 178, 1)]),
  (295, 294, [(1, 178, 1)]),
  (299, 298, [(1, 178, 1)]),
  (303, 302, [(1, 178, 1)]),
  (307, 306, [(1, 178, 1)]),
  (311, 310, [(1, 178, 1)]),
  (315, 314, [(1, 178, 1)]),
  (319, 318, [(1, 178, 1)]),
  (323, 322, [(1, 178, 1)]),
  (327, 326, [(1, 178, 1)]),
  (331, 330, [(1, 178, 1)]),
  (335, 334, [(1, 178, 1)]),
  (340, 339, [(1, 178, 1)]),
  (345, 344, [(1, 178, 1)]),
  (350, 349, [(1, 178, 1)]),
  (355, 354, [(1, 178, 1)]),
  (360, 359, [(1, 178, 1)]),
  (365, 364, [(1, 178, 1)]),
  (370, 369, [(1, 178, 1)]),
  (375, 374, [(1, 178, 1)]),
  (380, 379, [(1, 178, 1)]),
  (385, 384, [(1, 178, 1)]),
  (390, 387, [(1, 78, 1), (2, 94, 3), (3, 5, 4), (4, 1, 5)]),
  (395, 392, [(1, 79, 1), (2, 96, 3), (3, 3, 4)]),
  (400, 397, [(1, 80, 1), (2, 97, 3), (3, 1, 4)]),
  (405, 402, [(1, 81, 1), (2, 97, 3)]),
  (411, 408, [(1, 83, 1), (2, 95, 3)]),
  (417, 414, [(1, 84, 1), (2, 94, 3)]),
  (423, 420, [(1, 85, 1), (2, 93, 3)]),
  (429, 426, [(1, 86, 1), (2, 92, 3)]),
  (435, 432, [(1, 87, 1), (2, 91, 3)]),
  (441, 438, [(1, 89, 1), (2, 89, 3)]),
  (447, 444, [(1, 90, 1), (2, 88, 3)]),
  (453, 448, [(1, 51, 1), (2, 118, 3), (3, 7, 4), (4, 1, 5), (5, 1, 6)]),
  (459, 454, [(1, 51, 1), (2, 120, 3), (3, 7, 4)]),
  (465, 460, [(1, 52, 1), (2, 122, 3), (3, 4, 4)]),
  (471, 466, [(1, 53, 1), (2, 123, 3), (3, 2, 4)]),
  (478, 473, [(1, 54, 1), (2, 124, 3)]),
  (485, 480, [(1, 54, 1), (2, 124, 3)]),
  (492, 485, [(1, 38, 1), (2, 130, 3), (3, 8, 4), (4, 2, 5)]),
  (499, 492, [(1, 39, 1), (2, 132, 3), (3, 7, 4)]),
  (506, 499, [(1, 39, 1), (2, 135, 3), (3, 4, 4)]),
  (513, 504, [(1, 31, 1), (2, 135, 3), (3, 10, 4), (4, 2, 5)]),
  (520, 511, [(1, 31, 1), (2, 138, 3), (3, 9, 4)]),
  (527, 516, [(1, 26, 1), (2, 138, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (534, 523, [(1, 26, 1), (2, 140, 3), (3, 11, 4), (4, 1, 5)]),
  (542, 529, [(1, 22, 1), (2, 141, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (550, 535, [(1, 19, 1), (2, 142, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (558, 537, [(2, 177, 3), (3, 1, 5)]),
  (566, 539, [(2, 176, 3), (3, 2, 5)]),
  (574, 541, [(2, 175, 3), (3, 1, 4), (3, 2, 5)]),
  (582, 543, [(2, 173, 3), (3, 2, 4), (3, 3, 5)]),
  (590, 545, [(2, 171, 3), (3, 3, 4), (3, 4, 5)]),
  (598, 547, [(2, 170, 3), (3, 4, 4), (3, 4, 5)]),
  (606, 549, [(2, 168, 3), (3, 5, 4), (3, 5, 5)]),
  (615, 552, [(2, 166, 3), (3, 6, 4), (3, 6, 5)]),
  (624, 555, [(2, 164, 3), (3, 8, 4), (3, 6, 5)]),
  (633, 558, [(2, 162, 3), (3, 9, 4), (3, 7, 5)]),
  (642, 561, [(2, 160, 3), (3, 11, 4), (3, 7, 5)]),
  (651, 564, [(2, 158, 3), (3, 12, 4), (3, 8, 5)]),
  (660, 567, [(2, 156, 3), (3, 14, 4), (3, 8, 5)]),
  (669, 570, [(2, 154, 3), (3, 15, 4), (3, 9, 5)]),
  (679, 572, [(2, 151, 3), (3, 17, 4), (3, 10, 5)]),
  (689, 576, [(2, 149, 3), (3, 19, 4), (3, 10, 5)]),
  (699, 578, [(2, 146, 3), (3, 21, 4), (3, 11, 5)]),
  (709, 582, [(2, 144, 3), (3, 22, 4), (3, 12, 5)]),
  (719, 584, [(2, 141, 3), (3, 24, 4), (3, 13, 5)]),
  (729, 588, [(2, 139, 3), (3, 26, 4), (3, 13, 5)]),
  (739, 590, [(2, 136, 3), (3, 28, 4), (3, 14, 5)]),
  (750, 595, [(2, 134, 3), (3, 30, 4), (3, 14, 5)]),
  (761, 598, [(2, 131, 3), (3, 32, 4), (3, 15, 5)]),
  (772, 601, [(2, 128, 3), (3, 34, 4), (3, 16, 5)]),
  (783, 604, [(2, 126, 3), (3, 35, 4), (3, 17, 5)]),
  (794, 607, [(2, 123, 3), (3, 37, 4), (3, 18, 5)]),
  (805, 612, [(2, 122, 3), (3, 38, 4), (3, 18, 5)]),
  (817, 614, [(2, 118, 3), (3, 40, 4), (3, 20, 5)]),
  (829, 618, [(2, 115, 3), (3, 43, 4), (3, 20, 5)]),
  (841, 622, [(2, 113, 3), (3, 44, 4), (3, 21, 5)]),
  (853, 626, [(2, 111, 3), (3, 46, 4), (3, 21, 5)]),
  (865, 630, [(2, 109, 3), (3, 47, 4), (3, 22, 5)]),
  (877, 632, [(2, 105, 3), (3, 49, 4), (3, 23, 5), (4, 1, 6)]),
  (890, 637, [(2, 103, 3), (3, 51, 4), (3, 24, 5)]),
  (903, 640, [(2, 100, 3), (3, 53, 4), (3, 24, 5), (4, 1, 6)]),
  (916, 643, [(2, 97, 3), (3, 55, 4), (3, 25, 5), (4, 1, 6)]),
  (929, 646, [(2, 95, 3), (3, 56, 4), (3, 25, 5), (4, 2, 6)]),
  (942, 651, [(2, 93, 3), (3, 57, 4), (3, 27, 5), (4, 1, 6)]),
  (956, 653, [(2, 90, 3), (3, 59, 4), (3, 27, 5), (4, 2, 6)]),
  (970, 657, [(2, 87, 3), (3, 61, 4), (3, 28, 5), (4, 2, 6)]),
  (984, 661, [(2, 85, 3), (3, 62, 4), (3, 29, 5), (4, 2, 6)]),
  (998, 665, [(2, 83, 3), (3, 63, 4), (3, 30, 5), (4, 2, 6)]),
  (1012, 669, [(2, 81, 3), (3, 64, 4), (3, 30, 5), (4, 3, 6)]),
  (1027, 672, [(2, 78, 3), (3, 66, 4), (3, 31, 5), (4, 3, 6)]),
  (1042, 675, [(2, 76, 3), (3, 67, 4), (3, 32, 5), (4, 3, 6)]),
  (1057, 680, [(2, 74, 3), (3, 68, 4), (3, 33, 5), (4, 3, 6)]),
  (1072, 683, [(2, 72, 3), (3, 69, 4), (3, 33, 5), (4, 4, 6)]),
  (1088, 687, [(2, 69, 3), (3, 71, 4), (3, 35, 5), (4, 3, 6)]),
  (1104, 689, [(2, 67, 3), (3, 71, 4), (3, 36, 5), (4, 4, 6)]),
  (1120, 693, [(2, 65, 3), (3, 72, 4), (3, 37, 5), (4, 4, 6)]),
  (1136, 697, [(2, 63, 3), (3, 73, 4), (3, 38, 5), (4, 4, 6)]),
  (1153, 700, [(2, 61, 3), (3, 73, 4), (3, 39, 5), (4, 5, 6)]),
  (1170, 703, [(2, 59, 3), (3, 74, 4), (3, 40, 5), (4, 5, 6)]),
  (1187, 708, [(2, 57, 3), (3, 75, 4), (3, 41, 5), (4, 5, 6)]),
  (1204, 711, [(2, 55, 3), (3, 76, 4), (3, 42, 5), (4, 5, 6)]),
  (1222, 715, [(2, 54, 3), (3, 76, 4), (3, 42, 5), (4, 6, 6)]),
  (1240, 719, [(2, 52, 3), (3, 76, 4), (3, 44, 5), (4, 6, 6)]),
  (1258, 721, [(2, 50, 3), (3, 76, 4), (3, 46, 5), (4, 6, 6)]),
  (1276, 725, [(2, 48, 3), (3, 77, 4), (3, 47, 5), (4, 6, 6)]),
  (1295, 728, [(2, 47, 3), (3, 77, 4), (3, 47, 5), (4, 7, 6)]),
  (1314, 731, [(2, 45, 3), (3, 77, 4), (3, 49, 5), (4, 7, 6)]),
  (1333, 734, [(2, 44, 3), (3, 76, 4), (3, 50, 5), (4, 8, 6)]),
  (1352, 737, [(2, 42, 3), (3, 77, 4), (3, 51, 5), (4, 8, 6)]),
  (1372, 741, [(2, 41, 3), (3, 76, 4), (3, 53, 5), (4, 8, 6)]),
  (1392, 745, [(2, 40, 3), (3, 76, 4), (3, 54, 5), (4, 8, 6)]),
  (1412, 747, [(2, 38, 3), (3, 76, 4), (3, 55, 5), (4, 9, 6)]),
  (1433, 750, [(2, 37, 3), (3, 75, 4), (3, 57, 5), (4, 9, 6)]),
  (1454, 755, [(2, 36, 3), (3, 75, 4), (3, 58, 5), (4, 9, 6)]),
  (1475, 756, [(2, 35, 3), (3, 74, 4), (3, 59, 5), (4, 10, 6)]),
  (1497, 760, [(2, 34, 3), (3, 73, 4), (3, 61, 5), (4, 10, 6)]),
  (1519, 764, [(2, 33, 3), (3, 73, 4), (3, 62, 5), (4, 10, 6)]),
  (1541, 768, [(2, 32, 3), (3, 72, 4), (3, 64, 5), (4, 10, 6)]),
  (1564, 771, [(2, 31, 3), (3, 71, 4), (3, 65, 5), (4, 11, 6)]),
  (1587, 774, [(2, 30, 3), (3, 70, 4), (3, 67, 5), (4, 11, 6)]),
  (1610, 777, [(2, 29, 3), (3, 69, 4), (3, 68, 5), (4, 12, 6)]),
  (1634, 779, [(2, 28, 3), (3, 68, 4), (3, 70, 5), (4, 12, 6)]),
  (1658, 783, [(2, 27, 3), (3, 67, 4), (3, 72, 5), (4, 12, 6)]),
  (1682, 787, [(2, 26, 3), (3, 66, 4), (3, 74, 5), (4, 12, 6)]),
  (1707, 790, [(2, 25, 3), (3, 65, 4), (3, 75, 5), (4, 13, 6)]),
  (1732, 793, [(2, 25, 3), (3, 63, 4), (3, 76, 5), (4, 14, 6)]),
  (1757, 796, [(2, 24, 3), (3, 62, 4), (3, 78, 5), (4, 14, 6)]),
  (1783, 800, [(2, 23, 3), (3, 61, 4), (3, 80, 5), (4, 14, 6)]),
  (1809, 802, [(2, 23, 3), (3, 58, 4), (3, 81, 5), (4, 16, 6)]),
  (1836, 805, [(2, 22, 3), (3, 57, 4), (3, 83, 5), (4, 16, 6)]),
  (1863, 810, [(2, 22, 3), (3, 55, 4), (3, 85, 5), (4, 16, 6)])]

theorem small181 : smallOK 181 1854 certs181 = true := by decide +kernel

/-- The certificates for `t = 182`. -/
def certs182 : List Cert := [
  (180, 179, [(1, 179, 1)]),
  (182, 181, [(1, 179, 1)]),
  (184, 183, [(1, 179, 1)]),
  (186, 185, [(1, 179, 1)]),
  (188, 187, [(1, 179, 1)]),
  (190, 189, [(1, 179, 1)]),
  (192, 191, [(1, 179, 1)]),
  (194, 193, [(1, 179, 1)]),
  (196, 195, [(1, 179, 1)]),
  (198, 197, [(1, 179, 1)]),
  (200, 199, [(1, 179, 1)]),
  (202, 201, [(1, 179, 1)]),
  (205, 204, [(1, 179, 1)]),
  (208, 207, [(1, 179, 1)]),
  (211, 210, [(1, 179, 1)]),
  (214, 213, [(1, 179, 1)]),
  (217, 216, [(1, 179, 1)]),
  (220, 219, [(1, 179, 1)]),
  (223, 222, [(1, 179, 1)]),
  (226, 225, [(1, 179, 1)]),
  (229, 228, [(1, 179, 1)]),
  (232, 231, [(1, 179, 1)]),
  (235, 234, [(1, 179, 1)]),
  (238, 237, [(1, 179, 1)]),
  (241, 240, [(1, 179, 1)]),
  (244, 243, [(1, 179, 1)]),
  (247, 246, [(1, 179, 1)]),
  (250, 249, [(1, 179, 1)]),
  (253, 252, [(1, 179, 1)]),
  (256, 255, [(1, 179, 1)]),
  (259, 258, [(1, 179, 1)]),
  (262, 261, [(1, 179, 1)]),
  (265, 264, [(1, 179, 1)]),
  (268, 267, [(1, 179, 1)]),
  (272, 271, [(1, 179, 1)]),
  (276, 275, [(1, 179, 1)]),
  (280, 279, [(1, 179, 1)]),
  (284, 283, [(1, 179, 1)]),
  (288, 287, [(1, 179, 1)]),
  (292, 291, [(1, 179, 1)]),
  (296, 295, [(1, 179, 1)]),
  (300, 299, [(1, 179, 1)]),
  (304, 303, [(1, 179, 1)]),
  (308, 307, [(1, 179, 1)]),
  (312, 311, [(1, 179, 1)]),
  (316, 315, [(1, 179, 1)]),
  (320, 319, [(1, 179, 1)]),
  (324, 323, [(1, 179, 1)]),
  (328, 327, [(1, 179, 1)]),
  (332, 331, [(1, 179, 1)]),
  (336, 335, [(1, 179, 1)]),
  (341, 340, [(1, 179, 1)]),
  (346, 345, [(1, 179, 1)]),
  (351, 350, [(1, 179, 1)]),
  (356, 355, [(1, 179, 1)]),
  (361, 360, [(1, 179, 1)]),
  (366, 365, [(1, 179, 1)]),
  (371, 370, [(1, 179, 1)]),
  (376, 375, [(1, 179, 1)]),
  (381, 380, [(1, 179, 1)]),
  (386, 385, [(1, 179, 1)]),
  (391, 388, [(1, 79, 1), (2, 94, 3), (3, 5, 4), (4, 1, 5)]),
  (396, 393, [(1, 80, 1), (2, 96, 3), (3, 3, 4)]),
  (401, 398, [(1, 81, 1), (2, 97, 3), (3, 1, 4)]),
  (407, 404, [(1, 82, 1), (2, 97, 3)]),
  (413, 410, [(1, 83, 1), (2, 96, 3)]),
  (419, 416, [(1, 84, 1), (2, 95, 3)]),
  (425, 422, [(1, 85, 1), (2, 94, 3)]),
  (431, 428, [(1, 87, 1), (2, 92, 3)]),
  (437, 434, [(1, 88, 1), (2, 91, 3)]),
  (443, 440, [(1, 89, 1), (2, 90, 3)]),
  (449, 446, [(1, 90, 1), (2, 89, 3)]),
  (455, 450, [(1, 51, 1), (2, 119, 3), (3, 6, 4), (4, 2, 5), (5, 1, 6)]),
  (461, 456, [(1, 52, 1), (2, 120, 3), (3, 7, 4)]),
  (467, 462, [(1, 52, 1), (2, 122, 3), (3, 5, 4)]),
  (474, 469, [(1, 53, 1), (2, 124, 3), (3, 2, 4)]),
  (481, 476, [(1, 54, 1), (2, 125, 3)]),
  (488, 483, [(1, 55, 1), (2, 124, 3)]),
  (495, 488, [(1, 39, 1), (2, 131, 3), (3, 8, 4), (4, 1, 5)]),
  (502, 495, [(1, 39, 1), (2, 133, 3), (3, 7, 4)]),
  (509, 502, [(1, 40, 1), (2, 135, 3), (3, 4, 4)]),
  (516, 507, [(1, 31, 1), (2, 136, 3), (3, 10, 4), (4, 2, 5)]),
  (523, 514, [(1, 31, 1), (2, 139, 3), (3, 9, 4)]),
  (530, 519, [(1, 26, 1), (2, 139, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (537, 526, [(1, 26, 1), (2, 141, 3), (3, 11, 4), (4, 1, 5)]),
  (545, 532, [(1, 22, 1), (2, 142, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (553, 538, [(1, 20, 1), (2, 142, 3), (3, 12, 4), (4, 3, 5), (5, 2, 6)]),
  (561, 540, [(2, 178, 3), (3, 1, 5)]),
  (569, 542, [(2, 177, 3), (3, 2, 5)]),
  (577, 544, [(2, 176, 3), (3, 1, 4), (3, 2, 5)]),
  (585, 546, [(2, 174, 3), (3, 2, 4), (3, 3, 5)]),
  (593, 548, [(2, 172, 3), (3, 3, 4), (3, 4, 5)]),
  (601, 550, [(2, 171, 3), (3, 4, 4), (3, 4, 5)]),
  (610, 553, [(2, 169, 3), (3, 5, 4), (3, 5, 5)]),
  (619, 556, [(2, 167, 3), (3, 7, 4), (3, 5, 5)]),
  (628, 559, [(2, 165, 3), (3, 8, 4), (3, 6, 5)]),
  (637, 562, [(2, 164, 3), (3, 9, 4), (3, 6, 5)]),
  (646, 565, [(2, 162, 3), (3, 10, 4), (3, 7, 5)]),
  (655, 566, [(2, 158, 3), (3, 13, 4), (3, 8, 5)]),
  (664, 569, [(2, 156, 3), (3, 14, 4), (3, 9, 5)]),
  (673, 572, [(2, 154, 3), (3, 16, 4), (3, 9, 5)]),
  (683, 576, [(2, 152, 3), (3, 17, 4), (3, 10, 5)]),
  (693, 578, [(2, 149, 3), (3, 19, 4), (3, 11, 5)]),
  (703, 582, [(2, 147, 3), (3, 21, 4), (3, 11, 5)]),
  (713, 584, [(2, 144, 3), (3, 23, 4), (3, 12, 5)]),
  (723, 588, [(2, 142, 3), (3, 24, 4), (3, 13, 5)]),
  (733, 592, [(2, 140, 3), (3, 26, 4), (3, 13, 5)]),
  (743, 594, [(2, 137, 3), (3, 28, 4), (3, 14, 5)]),
  (754, 597, [(2, 134, 3), (3, 30, 4), (3, 15, 5)]),
  (765, 602, [(2, 133, 3), (3, 31, 4), (3, 15, 5)]),
  (776, 605, [(2, 130, 3), (3, 33, 4), (3, 16, 5)]),
  (787, 608, [(2, 127, 3), (3, 35, 4), (3, 17, 5)]),
  (798, 611, [(2, 124, 3), (3, 37, 4), (3, 18, 5)]),
  (809, 614, [(2, 121, 3), (3, 39, 4), (3, 19, 5)]),
  (821, 618, [(2, 119, 3), (3, 41, 4), (3, 19, 5)]),
  (833, 622, [(2, 116, 3), (3, 43, 4), (3, 20, 5)]),
  (845, 626, [(2, 114, 3), (3, 44, 4), (3, 21, 5)]),
  (857, 628, [(2, 111, 3), (3, 46, 4), (3, 21, 5), (4, 1, 6)]),
  (869, 632, [(2, 108, 3), (3, 48, 4), (3, 22, 5), (4, 1, 6)]),
  (882, 637, [(2, 106, 3), (3, 50, 4), (3, 23, 5)]),
  (895, 640, [(2, 103, 3), (3, 52, 4), (3, 23, 5), (4, 1, 6)]),
  (908, 643, [(2, 100, 3), (3, 53, 4), (3, 25, 5), (4, 1, 6)]),
  (921, 648, [(2, 99, 3), (3, 54, 4), (3, 25, 5), (4, 1, 6)]),
  (934, 651, [(2, 96, 3), (3, 56, 4), (3, 26, 5), (4, 1, 6)]),
  (948, 655, [(2, 93, 3), (3, 58, 4), (3, 27, 5), (4, 1, 6)]),
  (962, 659, [(2, 91, 3), (3, 59, 4), (3, 27, 5), (4, 2, 6)]),
  (976, 663, [(2, 89, 3), (3, 61, 4), (3, 28, 5), (4, 1, 6)]),
  (990, 665, [(2, 85, 3), (3, 63, 4), (3, 29, 5), (4, 2, 6)]),
  (1004, 669, [(2, 83, 3), (3, 64, 4), (3, 30, 5), (4, 2, 6)]),
  (1019, 674, [(2, 81, 3), (3, 65, 4), (3, 31, 5), (4, 2, 6)]),
  (1034, 677, [(2, 79, 3), (3, 66, 4), (3, 31, 5), (4, 3, 6)]),
  (1049, 680, [(2, 76, 3), (3, 68, 4), (3, 32, 5), (4, 3, 6)]),
  (1064, 685, [(2, 74, 3), (3, 69, 4), (3, 33, 5), (4, 3, 6)]),
  (1079, 688, [(2, 72, 3), (3, 70, 4), (3, 34, 5), (4, 3, 6)]),
  (1095, 690, [(2, 69, 3), (3, 71, 4), (3, 35, 5), (4, 4, 6)]),
  (1111, 694, [(2, 67, 3), (3, 72, 4), (3, 36, 5), (4, 4, 6)]),
  (1127, 698, [(2, 65, 3), (3, 73, 4), (3, 37, 5), (4, 4, 6)]),
  (1143, 702, [(2, 63, 3), (3, 74, 4), (3, 38, 5), (4, 4, 6)]),
  (1160, 705, [(2, 61, 3), (3, 74, 4), (3, 39, 5), (4, 5, 6)]),
  (1177, 708, [(2, 59, 3), (3, 75, 4), (3, 40, 5), (4, 5, 6)]),
  (1194, 713, [(2, 58, 3), (3, 75, 4), (3, 41, 5), (4, 5, 6)]),
  (1211, 716, [(2, 56, 3), (3, 76, 4), (3, 42, 5), (4, 5, 6)]),
  (1229, 718, [(2, 53, 3), (3, 77, 4), (3, 43, 5), (4, 6, 6)]),
  (1247, 722, [(2, 52, 3), (3, 77, 4), (3, 44, 5), (4, 6, 6)]),
  (1265, 726, [(2, 50, 3), (3, 77, 4), (3, 46, 5), (4, 6, 6)]),
  (1283, 730, [(2, 49, 3), (3, 77, 4), (3, 47, 5), (4, 6, 6)]),
  (1302, 731, [(2, 47, 3), (3, 77, 4), (3, 48, 5), (4, 7, 6)]),
  (1321, 736, [(2, 45, 3), (3, 78, 4), (3, 49, 5), (4, 7, 6)]),
  (1340, 739, [(2, 44, 3), (3, 77, 4), (3, 51, 5), (4, 7, 6)]),
  (1360, 743, [(2, 43, 3), (3, 77, 4), (3, 51, 5), (4, 8, 6)]),
  (1380, 745, [(2, 41, 3), (3, 77, 4), (3, 53, 5), (4, 8, 6)]),
  (1400, 749, [(2, 40, 3), (3, 77, 4), (3, 54, 5), (4, 8, 6)]),
  (1420, 753, [(2, 39, 3), (3, 76, 4), (3, 55, 5), (4, 9, 6)]),
  (1441, 754, [(2, 37, 3), (3, 76, 4), (3, 57, 5), (4, 9, 6)]),
  (1462, 759, [(2, 36, 3), (3, 76, 4), (3, 58, 5), (4, 9, 6)]),
  (1483, 762, [(2, 35, 3), (3, 75, 4), (3, 59, 5), (4, 10, 6)]),
  (1505, 764, [(2, 34, 3), (3, 74, 4), (3, 61, 5), (4, 10, 6)]),
  (1527, 768, [(2, 33, 3), (3, 73, 4), (3, 62, 5), (4, 11, 6)]),
  (1549, 772, [(2, 32, 3), (3, 73, 4), (3, 63, 5), (4, 11, 6)]),
  (1572, 775, [(2, 31, 3), (3, 72, 4), (3, 65, 5), (4, 11, 6)]),
  (1595, 778, [(2, 30, 3), (3, 71, 4), (3, 67, 5), (4, 11, 6)]),
  (1618, 781, [(2, 29, 3), (3, 70, 4), (3, 68, 5), (4, 12, 6)]),
  (1642, 785, [(2, 28, 3), (3, 69, 4), (3, 70, 5), (4, 12, 6)]),
  (1666, 787, [(2, 27, 3), (3, 67, 4), (3, 72, 5), (4, 13, 6)]),
  (1690, 791, [(2, 26, 3), (3, 67, 4), (3, 74, 5), (4, 12, 6)]),
  (1715, 794, [(2, 26, 3), (3, 65, 4), (3, 74, 5), (4, 14, 6)]),
  (1740, 797, [(2, 25, 3), (3, 63, 4), (3, 77, 5), (4, 14, 6)]),
  (1766, 801, [(2, 24, 3), (3, 62, 4), (3, 79, 5), (4, 14, 6)]),
  (1792, 803, [(2, 23, 3), (3, 61, 4), (3, 81, 5), (4, 14, 6)]),
  (1818, 807, [(2, 23, 3), (3, 59, 4), (3, 82, 5), (4, 15, 6)]),
  (1845, 810, [(2, 22, 3), (3, 57, 4), (3, 84, 5), (4, 16, 6)]),
  (1872, 813, [(2, 21, 3), (3, 56, 4), (3, 86, 5), (4, 16, 6)])]

theorem small182 : smallOK 182 1866 certs182 = true := by decide +kernel

/-- The certificates for `t = 183`. -/
def certs183 : List Cert := [
  (181, 180, [(1, 180, 1)]),
  (183, 182, [(1, 180, 1)]),
  (185, 184, [(1, 180, 1)]),
  (187, 186, [(1, 180, 1)]),
  (189, 188, [(1, 180, 1)]),
  (191, 190, [(1, 180, 1)]),
  (193, 192, [(1, 180, 1)]),
  (195, 194, [(1, 180, 1)]),
  (197, 196, [(1, 180, 1)]),
  (199, 198, [(1, 180, 1)]),
  (201, 200, [(1, 180, 1)]),
  (204, 203, [(1, 180, 1)]),
  (207, 206, [(1, 180, 1)]),
  (210, 209, [(1, 180, 1)]),
  (213, 212, [(1, 180, 1)]),
  (216, 215, [(1, 180, 1)]),
  (219, 218, [(1, 180, 1)]),
  (222, 221, [(1, 180, 1)]),
  (225, 224, [(1, 180, 1)]),
  (228, 227, [(1, 180, 1)]),
  (231, 230, [(1, 180, 1)]),
  (234, 233, [(1, 180, 1)]),
  (237, 236, [(1, 180, 1)]),
  (240, 239, [(1, 180, 1)]),
  (243, 242, [(1, 180, 1)]),
  (246, 245, [(1, 180, 1)]),
  (249, 248, [(1, 180, 1)]),
  (252, 251, [(1, 180, 1)]),
  (255, 254, [(1, 180, 1)]),
  (258, 257, [(1, 180, 1)]),
  (261, 260, [(1, 180, 1)]),
  (264, 263, [(1, 180, 1)]),
  (267, 266, [(1, 180, 1)]),
  (271, 270, [(1, 180, 1)]),
  (275, 274, [(1, 180, 1)]),
  (279, 278, [(1, 180, 1)]),
  (283, 282, [(1, 180, 1)]),
  (287, 286, [(1, 180, 1)]),
  (291, 290, [(1, 180, 1)]),
  (295, 294, [(1, 180, 1)]),
  (299, 298, [(1, 180, 1)]),
  (303, 302, [(1, 180, 1)]),
  (307, 306, [(1, 180, 1)]),
  (311, 310, [(1, 180, 1)]),
  (315, 314, [(1, 180, 1)]),
  (319, 318, [(1, 180, 1)]),
  (323, 322, [(1, 180, 1)]),
  (327, 326, [(1, 180, 1)]),
  (331, 330, [(1, 180, 1)]),
  (335, 334, [(1, 180, 1)]),
  (340, 339, [(1, 180, 1)]),
  (345, 344, [(1, 180, 1)]),
  (350, 349, [(1, 180, 1)]),
  (355, 354, [(1, 180, 1)]),
  (360, 359, [(1, 180, 1)]),
  (365, 364, [(1, 180, 1)]),
  (370, 369, [(1, 180, 1)]),
  (375, 374, [(1, 180, 1)]),
  (380, 379, [(1, 180, 1)]),
  (385, 384, [(1, 180, 1)]),
  (390, 389, [(1, 180, 1)]),
  (395, 392, [(1, 79, 1), (2, 96, 3), (3, 4, 4), (4, 1, 5)]),
  (400, 397, [(1, 80, 1), (2, 97, 3), (3, 3, 4)]),
  (405, 402, [(1, 81, 1), (2, 98, 3), (3, 1, 4)]),
  (411, 408, [(1, 83, 1), (2, 97, 3)]),
  (417, 414, [(1, 84, 1), (2, 96, 3)]),
  (423, 420, [(1, 85, 1), (2, 95, 3)]),
  (429, 426, [(1, 86, 1), (2, 94, 3)]),
  (435, 432, [(1, 87, 1), (2, 93, 3)]),
  (441, 438, [(1, 89, 1), (2, 91, 3)]),
  (447, 444, [(1, 90, 1), (2, 90, 3)]),
  (453, 450, [(1, 91, 1), (2, 89, 3)]),
  (459, 454, [(1, 51, 1), (2, 120, 3), (3, 7, 4), (4, 1, 5), (5, 1, 6)]),
  (465, 460, [(1, 52, 1), (2, 122, 3), (3, 6, 4)]),
  (471, 466, [(1, 53, 1), (2, 123, 3), (3, 4, 4)]),
  (478, 473, [(1, 54, 1), (2, 125, 3), (3, 1, 4)]),
  (485, 480, [(1, 54, 1), (2, 126, 3)]),
  (492, 485, [(1, 38, 1), (2, 130, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (499, 492, [(1, 39, 1), (2, 132, 3), (3, 8, 4), (4, 1, 5)]),
  (506, 499, [(1, 39, 1), (2, 135, 3), (3, 6, 4)]),
  (513, 504, [(1, 31, 1), (2, 135, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (520, 511, [(1, 31, 1), (2, 138, 3), (3, 9, 4), (4, 2, 5)]),
  (527, 518, [(1, 31, 1), (2, 140, 3), (3, 9, 4)]),
  (534, 523, [(1, 26, 1), (2, 140, 3), (3, 11, 4), (4, 3, 5)]),
  (542, 529, [(1, 22, 1), (2, 141, 3), (3, 11, 4), (4, 3, 5), (5, 2, 6), (7, 1, 9)]),
  (550, 537, [(1, 22, 1), (2, 144, 3), (3, 11, 4), (4, 3, 5)]),
  (558, 541, [(2, 180, 3)]),
  (566, 543, [(2, 179, 3), (3, 1, 5)]),
  (574, 545, [(2, 177, 3), (3, 1, 4), (3, 2, 5)]),
  (582, 547, [(2, 176, 3), (3, 1, 4), (3, 3, 5)]),
  (590, 551, [(2, 176, 3), (3, 2, 4), (3, 2, 5)]),
  (598, 551, [(2, 173, 3), (3, 3, 4), (3, 4, 5)]),
  (606, 555, [(2, 172, 3), (3, 4, 4), (3, 4, 5)]),
  (615, 556, [(2, 169, 3), (3, 6, 4), (3, 5, 5)]),
  (624, 559, [(2, 167, 3), (3, 7, 4), (3, 6, 5)]),
  (633, 562, [(2, 165, 3), (3, 9, 4), (3, 6, 5)]),
  (642, 565, [(2, 164, 3), (3, 9, 4), (3, 7, 5)]),
  (651, 568, [(2, 162, 3), (3, 11, 4), (3, 7, 5)]),
  (660, 571, [(2, 160, 3), (3, 12, 4), (3, 8, 5)]),
  (669, 574, [(2, 158, 3), (3, 14, 4), (3, 8, 5)]),
  (679, 576, [(2, 154, 3), (3, 16, 4), (3, 10, 5)]),
  (689, 580, [(2, 152, 3), (3, 18, 4), (3, 10, 5)]),
  (699, 582, [(2, 149, 3), (3, 20, 4), (3, 11, 5)]),
  (709, 586, [(2, 147, 3), (3, 22, 4), (3, 11, 5)]),
  (719, 590, [(2, 146, 3), (3, 23, 4), (3, 11, 5)]),
  (729, 592, [(2, 142, 3), (3, 25, 4), (3, 13, 5)]),
  (739, 596, [(2, 140, 3), (3, 27, 4), (3, 13, 5)]),
  (750, 599, [(2, 137, 3), (3, 29, 4), (3, 14, 5)]),
  (761, 602, [(2, 134, 3), (3, 31, 4), (3, 15, 5)]),
  (772, 605, [(2, 132, 3), (3, 32, 4), (3, 16, 5)]),
  (783, 608, [(2, 129, 3), (3, 34, 4), (3, 17, 5)]),
  (794, 613, [(2, 127, 3), (3, 36, 4), (3, 17, 5)]),
  (805, 616, [(2, 125, 3), (3, 37, 4), (3, 18, 5)]),
  (817, 618, [(2, 121, 3), (3, 40, 4), (3, 19, 5)]),
  (829, 622, [(2, 118, 3), (3, 42, 4), (3, 20, 5)]),
  (841, 626, [(2, 116, 3), (3, 43, 4), (3, 21, 5)]),
  (853, 630, [(2, 114, 3), (3, 45, 4), (3, 21, 5)]),
  (865, 634, [(2, 111, 3), (3, 47, 4), (3, 22, 5)]),
  (877, 636, [(2, 108, 3), (3, 49, 4), (3, 22, 5), (4, 1, 6)]),
  (890, 641, [(2, 106, 3), (3, 50, 4), (3, 23, 5), (4, 1, 6)]),
  (903, 644, [(2, 103, 3), (3, 52, 4), (3, 24, 5), (4, 1, 6)]),
  (916, 647, [(2, 100, 3), (3, 54, 4), (3, 25, 5), (4, 1, 6)]),
  (929, 652, [(2, 98, 3), (3, 56, 4), (3, 25, 5), (4, 1, 6)]),
  (942, 655, [(2, 95, 3), (3, 57, 4), (3, 26, 5), (4, 2, 6)]),
  (956, 659, [(2, 93, 3), (3, 59, 4), (3, 26, 5), (4, 2, 6)]),
  (970, 663, [(2, 90, 3), (3, 61, 4), (3, 27, 5), (4, 2, 6)]),
  (984, 667, [(2, 88, 3), (3, 62, 4), (3, 28, 5), (4, 2, 6)]),
  (998, 671, [(2, 86, 3), (3, 63, 4), (3, 29, 5), (4, 2, 6)]),
  (1012, 673, [(2, 83, 3), (3, 64, 4), (3, 30, 5), (4, 3, 6)]),
  (1027, 678, [(2, 81, 3), (3, 66, 4), (3, 31, 5), (4, 2, 6)]),
  (1042, 681, [(2, 78, 3), (3, 67, 4), (3, 32, 5), (4, 3, 6)]),
  (1057, 684, [(2, 76, 3), (3, 68, 4), (3, 32, 5), (4, 4, 6)]),
  (1072, 689, [(2, 74, 3), (3, 70, 4), (3, 33, 5), (4, 3, 6)]),
  (1088, 691, [(2, 71, 3), (3, 71, 4), (3, 34, 5), (4, 4, 6)]),
  (1104, 695, [(2, 69, 3), (3, 72, 4), (3, 35, 5), (4, 4, 6)]),
  (1120, 699, [(2, 67, 3), (3, 73, 4), (3, 36, 5), (4, 4, 6)]),
  (1136, 703, [(2, 65, 3), (3, 74, 4), (3, 37, 5), (4, 4, 6)]),
  (1153, 706, [(2, 63, 3), (3, 74, 4), (3, 38, 5), (4, 5, 6)]),
  (1170, 709, [(2, 61, 3), (3, 75, 4), (3, 39, 5), (4, 5, 6)]),
  (1187, 714, [(2, 59, 3), (3, 76, 4), (3, 40, 5), (4, 5, 6)]),
  (1204, 717, [(2, 57, 3), (3, 76, 4), (3, 42, 5), (4, 5, 6)]),
  (1222, 721, [(2, 55, 3), (3, 77, 4), (3, 43, 5), (4, 5, 6)]),
  (1240, 723, [(2, 53, 3), (3, 77, 4), (3, 44, 5), (4, 6, 6)]),
  (1258, 727, [(2, 51, 3), (3, 78, 4), (3, 45, 5), (4, 6, 6)]),
  (1276, 731, [(2, 50, 3), (3, 78, 4), (3, 46, 5), (4, 6, 6)]),
  (1295, 734, [(2, 48, 3), (3, 78, 4), (3, 47, 5), (4, 7, 6)]),
  (1314, 737, [(2, 47, 3), (3, 78, 4), (3, 48, 5), (4, 7, 6)]),
  (1333, 740, [(2, 45, 3), (3, 78, 4), (3, 49, 5), (4, 8, 6)]),
  (1352, 745, [(2, 44, 3), (3, 78, 4), (3, 51, 5), (4, 7, 6)]),
  (1372, 747, [(2, 42, 3), (3, 78, 4), (3, 52, 5), (4, 8, 6)]),
  (1392, 751, [(2, 41, 3), (3, 78, 4), (3, 53, 5), (4, 8, 6)]),
  (1412, 755, [(2, 40, 3), (3, 77, 4), (3, 55, 5), (4, 8, 6)]),
  (1433, 756, [(2, 38, 3), (3, 77, 4), (3, 56, 5), (4, 9, 6)]),
  (1454, 761, [(2, 37, 3), (3, 77, 4), (3, 57, 5), (4, 9, 6)]),
  (1475, 764, [(2, 36, 3), (3, 76, 4), (3, 59, 5), (4, 9, 6)]),
  (1497, 768, [(2, 35, 3), (3, 75, 4), (3, 60, 5), (4, 10, 6)]),
  (1519, 770, [(2, 33, 3), (3, 75, 4), (3, 62, 5), (4, 10, 6)]),
  (1541, 774, [(2, 33, 3), (3, 74, 4), (3, 62, 5), (4, 11, 6)]),
  (1564, 777, [(2, 31, 3), (3, 73, 4), (3, 66, 5), (4, 10, 6)]),
  (1587, 780, [(2, 30, 3), (3, 72, 4), (3, 67, 5), (4, 11, 6)]),
  (1610, 783, [(2, 29, 3), (3, 71, 4), (3, 69, 5), (4, 11, 6)]),
  (1634, 787, [(2, 29, 3), (3, 70, 4), (3, 69, 5), (4, 12, 6)]),
  (1658, 789, [(2, 28, 3), (3, 68, 4), (3, 71, 5), (4, 13, 6)]),
  (1682, 793, [(2, 27, 3), (3, 68, 4), (3, 72, 5), (4, 13, 6)]),
  (1707, 796, [(2, 26, 3), (3, 66, 4), (3, 75, 5), (4, 13, 6)]),
  (1732, 799, [(2, 25, 3), (3, 65, 4), (3, 77, 5), (4, 13, 6)]),
  (1757, 802, [(2, 25, 3), (3, 63, 4), (3, 77, 5), (4, 15, 6)]),
  (1783, 806, [(2, 24, 3), (3, 62, 4), (3, 79, 5), (4, 15, 6)]),
  (1809, 810, [(2, 23, 3), (3, 61, 4), (3, 82, 5), (4, 14, 6)]),
  (1836, 813, [(2, 23, 3), (3, 59, 4), (3, 82, 5), (4, 16, 6)]),
  (1863, 816, [(2, 22, 3), (3, 57, 4), (3, 85, 5), (4, 16, 6)]),
  (1890, 819, [(2, 21, 3), (3, 56, 4), (3, 87, 5), (4, 16, 6)])]

theorem small183 : smallOK 183 1877 certs183 = true := by decide +kernel

/-- The certificates for `t = 184`. -/
def certs184 : List Cert := [
  (182, 181, [(1, 181, 1)]),
  (184, 183, [(1, 181, 1)]),
  (186, 185, [(1, 181, 1)]),
  (188, 187, [(1, 181, 1)]),
  (190, 189, [(1, 181, 1)]),
  (192, 191, [(1, 181, 1)]),
  (194, 193, [(1, 181, 1)]),
  (196, 195, [(1, 181, 1)]),
  (198, 197, [(1, 181, 1)]),
  (200, 199, [(1, 181, 1)]),
  (202, 201, [(1, 181, 1)]),
  (205, 204, [(1, 181, 1)]),
  (208, 207, [(1, 181, 1)]),
  (211, 210, [(1, 181, 1)]),
  (214, 213, [(1, 181, 1)]),
  (217, 216, [(1, 181, 1)]),
  (220, 219, [(1, 181, 1)]),
  (223, 222, [(1, 181, 1)]),
  (226, 225, [(1, 181, 1)]),
  (229, 228, [(1, 181, 1)]),
  (232, 231, [(1, 181, 1)]),
  (235, 234, [(1, 181, 1)]),
  (238, 237, [(1, 181, 1)]),
  (241, 240, [(1, 181, 1)]),
  (244, 243, [(1, 181, 1)]),
  (247, 246, [(1, 181, 1)]),
  (250, 249, [(1, 181, 1)]),
  (253, 252, [(1, 181, 1)]),
  (256, 255, [(1, 181, 1)]),
  (259, 258, [(1, 181, 1)]),
  (262, 261, [(1, 181, 1)]),
  (265, 264, [(1, 181, 1)]),
  (268, 267, [(1, 181, 1)]),
  (272, 271, [(1, 181, 1)]),
  (276, 275, [(1, 181, 1)]),
  (280, 279, [(1, 181, 1)]),
  (284, 283, [(1, 181, 1)]),
  (288, 287, [(1, 181, 1)]),
  (292, 291, [(1, 181, 1)]),
  (296, 295, [(1, 181, 1)]),
  (300, 299, [(1, 181, 1)]),
  (304, 303, [(1, 181, 1)]),
  (308, 307, [(1, 181, 1)]),
  (312, 311, [(1, 181, 1)]),
  (316, 315, [(1, 181, 1)]),
  (320, 319, [(1, 181, 1)]),
  (324, 323, [(1, 181, 1)]),
  (328, 327, [(1, 181, 1)]),
  (332, 331, [(1, 181, 1)]),
  (336, 335, [(1, 181, 1)]),
  (341, 340, [(1, 181, 1)]),
  (346, 345, [(1, 181, 1)]),
  (351, 350, [(1, 181, 1)]),
  (356, 355, [(1, 181, 1)]),
  (361, 360, [(1, 181, 1)]),
  (366, 365, [(1, 181, 1)]),
  (371, 370, [(1, 181, 1)]),
  (376, 375, [(1, 181, 1)]),
  (381, 380, [(1, 181, 1)]),
  (386, 385, [(1, 181, 1)]),
  (391, 390, [(1, 181, 1)]),
  (396, 393, [(1, 80, 1), (2, 96, 3), (3, 4, 4), (4, 1, 5)]),
  (401, 398, [(1, 81, 1), (2, 97, 3), (3, 3, 4)]),
  (407, 404, [(1, 82, 1), (2, 98, 3), (3, 1, 4)]),
  (413, 410, [(1, 83, 1), (2, 98, 3)]),
  (419, 416, [(1, 84, 1), (2, 97, 3)]),
  (425, 422, [(1, 85, 1), (2, 96, 3)]),
  (431, 428, [(1, 87, 1), (2, 94, 3)]),
  (437, 434, [(1, 88, 1), (2, 93, 3)]),
  (443, 440, [(1, 89, 1), (2, 92, 3)]),
  (449, 446, [(1, 90, 1), (2, 91, 3)]),
  (455, 452, [(1, 91, 1), (2, 90, 3)]),
  (461, 456, [(1, 52, 1), (2, 120, 3), (3, 7, 4), (4, 1, 5), (5, 1, 6)]),
  (467, 462, [(1, 52, 1), (2, 122, 3), (3, 7, 4)]),
  (474, 469, [(1, 53, 1), (2, 124, 3), (3, 4, 4)]),
  (481, 476, [(1, 54, 1), (2, 126, 3), (3, 1, 4)]),
  (488, 483, [(1, 55, 1), (2, 126, 3)]),
  (495, 488, [(1, 39, 1), (2, 131, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (502, 495, [(1, 39, 1), (2, 133, 3), (3, 8, 4), (4, 1, 5)]),
  (509, 502, [(1, 40, 1), (2, 135, 3), (3, 6, 4)]),
  (516, 507, [(1, 31, 1), (2, 136, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (523, 514, [(1, 31, 1), (2, 139, 3), (3, 9, 4), (4, 2, 5)]),
  (530, 521, [(1, 32, 1), (2, 140, 3), (3, 9, 4)]),
  (537, 526, [(1, 26, 1), (2, 141, 3), (3, 11, 4), (4, 3, 5)]),
  (545, 532, [(1, 22, 1), (2, 142, 3), (3, 11, 4), (4, 3, 5), (5, 2, 6), (7, 1, 9)]),
  (553, 540, [(1, 23, 1), (2, 144, 3), (3, 11, 4), (4, 3, 5)]),
  (561, 544, [(2, 181, 3)]),
  (569, 546, [(2, 180, 3), (3, 1, 5)]),
  (577, 548, [(2, 178, 3), (3, 1, 4), (3, 2, 5)]),
  (585, 550, [(2, 177, 3), (3, 1, 4), (3, 3, 5)]),
  (593, 554, [(2, 177, 3), (3, 2, 4), (3, 2, 5)]),
  (601, 554, [(2, 174, 3), (3, 3, 4), (3, 4, 5)]),
  (610, 557, [(2, 172, 3), (3, 4, 4), (3, 5, 5)]),
  (619, 560, [(2, 170, 3), (3, 6, 4), (3, 5, 5)]),
  (628, 563, [(2, 169, 3), (3, 7, 4), (3, 5, 5)]),
  (637, 566, [(2, 167, 3), (3, 8, 4), (3, 6, 5)]),
  (646, 569, [(2, 165, 3), (3, 10, 4), (3, 6, 5)]),
  (655, 572, [(2, 163, 3), (3, 11, 4), (3, 7, 5)]),
  (664, 575, [(2, 161, 3), (3, 13, 4), (3, 7, 5)]),
  (673, 576, [(2, 157, 3), (3, 15, 4), (3, 9, 5)]),
  (683, 580, [(2, 155, 3), (3, 17, 4), (3, 9, 5)]),
  (693, 584, [(2, 154, 3), (3, 18, 4), (3, 9, 5)]),
  (703, 586, [(2, 150, 3), (3, 20, 4), (3, 11, 5)]),
  (713, 590, [(2, 149, 3), (3, 21, 4), (3, 11, 5)]),
  (723, 592, [(2, 145, 3), (3, 24, 4), (3, 12, 5)]),
  (733, 596, [(2, 143, 3), (3, 25, 4), (3, 13, 5)]),
  (743, 598, [(2, 140, 3), (3, 27, 4), (3, 14, 5)]),
  (754, 603, [(2, 139, 3), (3, 28, 4), (3, 14, 5)]),
  (765, 606, [(2, 136, 3), (3, 30, 4), (3, 15, 5)]),
  (776, 609, [(2, 133, 3), (3, 32, 4), (3, 16, 5)]),
  (787, 612, [(2, 130, 3), (3, 34, 4), (3, 17, 5)]),
  (798, 615, [(2, 127, 3), (3, 36, 4), (3, 18, 5)]),
  (809, 620, [(2, 126, 3), (3, 38, 4), (3, 17, 5)]),
  (821, 622, [(2, 122, 3), (3, 40, 4), (3, 19, 5)]),
  (833, 626, [(2, 119, 3), (3, 42, 4), (3, 20, 5)]),
  (845, 630, [(2, 117, 3), (3, 44, 4), (3, 20, 5)]),
  (857, 634, [(2, 115, 3), (3, 45, 4), (3, 21, 5)]),
  (869, 638, [(2, 112, 3), (3, 47, 4), (3, 22, 5)]),
  (882, 641, [(2, 109, 3), (3, 49, 4), (3, 23, 5)]),
  (895, 644, [(2, 106, 3), (3, 51, 4), (3, 23, 5), (4, 1, 6)]),
  (908, 647, [(2, 103, 3), (3, 53, 4), (3, 24, 5), (4, 1, 6)]),
  (921, 652, [(2, 101, 3), (3, 54, 4), (3, 25, 5), (4, 1, 6)]),
  (934, 655, [(2, 98, 3), (3, 56, 4), (3, 26, 5), (4, 1, 6)]),
  (948, 659, [(2, 96, 3), (3, 57, 4), (3, 26, 5), (4, 2, 6)]),
  (962, 663, [(2, 93, 3), (3, 59, 4), (3, 27, 5), (4, 2, 6)]),
  (976, 667, [(2, 91, 3), (3, 61, 4), (3, 27, 5), (4, 2, 6)]),
  (990, 671, [(2, 88, 3), (3, 63, 4), (3, 28, 5), (4, 2, 6)]),
  (1004, 675, [(2, 86, 3), (3, 64, 4), (3, 29, 5), (4, 2, 6)]),
  (1019, 678, [(2, 83, 3), (3, 65, 4), (3, 30, 5), (4, 3, 6)]),
  (1034, 681, [(2, 80, 3), (3, 67, 4), (3, 31, 5), (4, 3, 6)]),
  (1049, 684, [(2, 78, 3), (3, 68, 4), (3, 32, 5), (4, 3, 6)]),
  (1064, 689, [(2, 76, 3), (3, 69, 4), (3, 33, 5), (4, 3, 6)]),
  (1079, 692, [(2, 74, 3), (3, 70, 4), (3, 33, 5), (4, 4, 6)]),
  (1095, 696, [(2, 71, 3), (3, 72, 4), (3, 34, 5), (4, 4, 6)]),
  (1111, 700, [(2, 69, 3), (3, 73, 4), (3, 35, 5), (4, 4, 6)]),
  (1127, 704, [(2, 67, 3), (3, 74, 4), (3, 36, 5), (4, 4, 6)]),
  (1143, 706, [(2, 65, 3), (3, 74, 4), (3, 37, 5), (4, 5, 6)]),
  (1160, 711, [(2, 63, 3), (3, 75, 4), (3, 38, 5), (4, 5, 6)]),
  (1177, 714, [(2, 61, 3), (3, 76, 4), (3, 39, 5), (4, 5, 6)]),
  (1194, 717, [(2, 59, 3), (3, 76, 4), (3, 41, 5), (4, 5, 6)]),
  (1211, 720, [(2, 57, 3), (3, 77, 4), (3, 41, 5), (4, 6, 6)]),
  (1229, 724, [(2, 55, 3), (3, 77, 4), (3, 43, 5), (4, 6, 6)]),
  (1247, 728, [(2, 53, 3), (3, 78, 4), (3, 44, 5), (4, 6, 6)]),
  (1265, 732, [(2, 52, 3), (3, 78, 4), (3, 45, 5), (4, 6, 6)]),
  (1283, 734, [(2, 50, 3), (3, 78, 4), (3, 46, 5), (4, 7, 6)]),
  (1302, 739, [(2, 49, 3), (3, 78, 4), (3, 47, 5), (4, 7, 6)]),
  (1321, 742, [(2, 47, 3), (3, 79, 4), (3, 48, 5), (4, 7, 6)]),
  (1340, 745, [(2, 45, 3), (3, 79, 4), (3, 50, 5), (4, 7, 6)]),
  (1360, 749, [(2, 44, 3), (3, 79, 4), (3, 51, 5), (4, 7, 6)]),
  (1380, 751, [(2, 42, 3), (3, 78, 4), (3, 53, 5), (4, 8, 6)]),
  (1400, 755, [(2, 41, 3), (3, 78, 4), (3, 54, 5), (4, 8, 6)]),
  (1420, 759, [(2, 40, 3), (3, 78, 4), (3, 55, 5), (4, 8, 6)]),
  (1441, 762, [(2, 38, 3), (3, 78, 4), (3, 56, 5), (4, 9, 6)]),
  (1462, 765, [(2, 37, 3), (3, 77, 4), (3, 58, 5), (4, 9, 6)]),
  (1483, 768, [(2, 36, 3), (3, 76, 4), (3, 59, 5), (4, 10, 6)]),
  (1505, 772, [(2, 35, 3), (3, 76, 4), (3, 60, 5), (4, 10, 6)]),
  (1527, 774, [(2, 33, 3), (3, 75, 4), (3, 63, 5), (4, 10, 6)]),
  (1549, 778, [(2, 33, 3), (3, 74, 4), (3, 63, 5), (4, 11, 6)]),
  (1572, 781, [(2, 31, 3), (3, 74, 4), (3, 65, 5), (4, 11, 6)]),
  (1595, 784, [(2, 30, 3), (3, 73, 4), (3, 67, 5), (4, 11, 6)]),
  (1618, 787, [(2, 30, 3), (3, 71, 4), (3, 68, 5), (4, 12, 6)]),
  (1642, 791, [(2, 29, 3), (3, 70, 4), (3, 70, 5), (4, 12, 6)]),
  (1666, 793, [(2, 28, 3), (3, 69, 4), (3, 71, 5), (4, 13, 6)]),
  (1690, 797, [(2, 27, 3), (3, 68, 4), (3, 73, 5), (4, 13, 6)]),
  (1715, 800, [(2, 26, 3), (3, 67, 4), (3, 75, 5), (4, 13, 6)]),
  (1740, 803, [(2, 25, 3), (3, 66, 4), (3, 76, 5), (4, 14, 6)]),
  (1766, 807, [(2, 25, 3), (3, 64, 4), (3, 77, 5), (4, 15, 6)]),
  (1792, 811, [(2, 24, 3), (3, 63, 4), (3, 80, 5), (4, 14, 6)]),
  (1818, 813, [(2, 23, 3), (3, 61, 4), (3, 82, 5), (4, 15, 6)]),
  (1845, 816, [(2, 23, 3), (3, 59, 4), (3, 83, 5), (4, 16, 6)]),
  (1872, 821, [(2, 22, 3), (3, 58, 4), (3, 85, 5), (4, 16, 6)]),
  (1900, 823, [(2, 21, 3), (3, 56, 4), (3, 88, 5), (4, 16, 6)])]

theorem small184 : smallOK 184 1888 certs184 = true := by decide +kernel

/-- The certificates for `t = 185`. -/
def certs185 : List Cert := [
  (183, 182, [(1, 182, 1)]),
  (185, 184, [(1, 182, 1)]),
  (187, 186, [(1, 182, 1)]),
  (189, 188, [(1, 182, 1)]),
  (191, 190, [(1, 182, 1)]),
  (193, 192, [(1, 182, 1)]),
  (195, 194, [(1, 182, 1)]),
  (197, 196, [(1, 182, 1)]),
  (199, 198, [(1, 182, 1)]),
  (201, 200, [(1, 182, 1)]),
  (204, 203, [(1, 182, 1)]),
  (207, 206, [(1, 182, 1)]),
  (210, 209, [(1, 182, 1)]),
  (213, 212, [(1, 182, 1)]),
  (216, 215, [(1, 182, 1)]),
  (219, 218, [(1, 182, 1)]),
  (222, 221, [(1, 182, 1)]),
  (225, 224, [(1, 182, 1)]),
  (228, 227, [(1, 182, 1)]),
  (231, 230, [(1, 182, 1)]),
  (234, 233, [(1, 182, 1)]),
  (237, 236, [(1, 182, 1)]),
  (240, 239, [(1, 182, 1)]),
  (243, 242, [(1, 182, 1)]),
  (246, 245, [(1, 182, 1)]),
  (249, 248, [(1, 182, 1)]),
  (252, 251, [(1, 182, 1)]),
  (255, 254, [(1, 182, 1)]),
  (258, 257, [(1, 182, 1)]),
  (261, 260, [(1, 182, 1)]),
  (264, 263, [(1, 182, 1)]),
  (267, 266, [(1, 182, 1)]),
  (271, 270, [(1, 182, 1)]),
  (275, 274, [(1, 182, 1)]),
  (279, 278, [(1, 182, 1)]),
  (283, 282, [(1, 182, 1)]),
  (287, 286, [(1, 182, 1)]),
  (291, 290, [(1, 182, 1)]),
  (295, 294, [(1, 182, 1)]),
  (299, 298, [(1, 182, 1)]),
  (303, 302, [(1, 182, 1)]),
  (307, 306, [(1, 182, 1)]),
  (311, 310, [(1, 182, 1)]),
  (315, 314, [(1, 182, 1)]),
  (319, 318, [(1, 182, 1)]),
  (323, 322, [(1, 182, 1)]),
  (327, 326, [(1, 182, 1)]),
  (331, 330, [(1, 182, 1)]),
  (335, 334, [(1, 182, 1)]),
  (340, 339, [(1, 182, 1)]),
  (345, 344, [(1, 182, 1)]),
  (350, 349, [(1, 182, 1)]),
  (355, 354, [(1, 182, 1)]),
  (360, 359, [(1, 182, 1)]),
  (365, 364, [(1, 182, 1)]),
  (370, 369, [(1, 182, 1)]),
  (375, 374, [(1, 182, 1)]),
  (380, 379, [(1, 182, 1)]),
  (385, 384, [(1, 182, 1)]),
  (390, 389, [(1, 182, 1)]),
  (395, 394, [(1, 182, 1)]),
  (400, 397, [(1, 80, 1), (2, 97, 3), (3, 4, 4), (4, 1, 5)]),
  (405, 402, [(1, 81, 1), (2, 98, 3), (3, 3, 4)]),
  (411, 408, [(1, 83, 1), (2, 99, 3)]),
  (417, 414, [(1, 84, 1), (2, 98, 3)]),
  (423, 420, [(1, 85, 1), (2, 97, 3)]),
  (429, 426, [(1, 86, 1), (2, 96, 3)]),
  (435, 432, [(1, 87, 1), (2, 95, 3)]),
  (441, 438, [(1, 89, 1), (2, 93, 3)]),
  (447, 444, [(1, 90, 1), (2, 92, 3)]),
  (453, 450, [(1, 91, 1), (2, 91, 3)]),
  (459, 456, [(1, 92, 1), (2, 90, 3)]),
  (465, 460, [(1, 52, 1), (2, 122, 3), (3, 6, 4), (4, 2, 5)]),
  (471, 466, [(1, 53, 1), (2, 123, 3), (3, 6, 4)]),
  (478, 473, [(1, 54, 1), (2, 125, 3), (3, 3, 4)]),
  (485, 480, [(1, 54, 1), (2, 127, 3), (3, 1, 4)]),
  (492, 487, [(1, 55, 1), (2, 127, 3)]),
  (499, 492, [(1, 39, 1), (2, 132, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (506, 499, [(1, 39, 1), (2, 135, 3), (3, 8, 4)]),
  (513, 506, [(1, 40, 1), (2, 136, 3), (3, 6, 4)]),
  (520, 511, [(1, 31, 1), (2, 138, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (527, 518, [(1, 31, 1), (2, 140, 3), (3, 10, 4), (4, 1, 5)]),
  (534, 523, [(1, 26, 1), (2, 140, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (542, 531, [(1, 26, 1), (2, 143, 3), (3, 10, 4), (4, 3, 5)]),
  (550, 537, [(1, 22, 1), (2, 144, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (558, 543, [(1, 20, 1), (2, 144, 3), (3, 12, 4), (4, 3, 5), (5, 2, 6), (7, 1, 9)]),
  (566, 549, [(1, 18, 1), (2, 144, 3), (3, 13, 4), (4, 3, 5), (5, 2, 6), (6, 1, 8), (9, 1, 12)]),
  (574, 551, [(2, 181, 3), (3, 1, 5)]),
  (582, 553, [(2, 180, 3), (3, 2, 5)]),
  (590, 555, [(2, 179, 3), (3, 1, 4), (3, 2, 5)]),
  (598, 557, [(2, 177, 3), (3, 2, 4), (3, 3, 5)]),
  (606, 559, [(2, 175, 3), (3, 3, 4), (3, 4, 5)]),
  (615, 562, [(2, 174, 3), (3, 4, 4), (3, 4, 5)]),
  (624, 565, [(2, 172, 3), (3, 6, 4), (3, 4, 5)]),
  (633, 566, [(2, 169, 3), (3, 7, 4), (3, 6, 5)]),
  (642, 569, [(2, 167, 3), (3, 9, 4), (3, 6, 5)]),
  (651, 572, [(2, 165, 3), (3, 10, 4), (3, 7, 5)]),
  (660, 575, [(2, 163, 3), (3, 12, 4), (3, 7, 5)]),
  (669, 578, [(2, 161, 3), (3, 13, 4), (3, 8, 5)]),
  (679, 580, [(2, 158, 3), (3, 15, 4), (3, 9, 5)]),
  (689, 584, [(2, 156, 3), (3, 17, 4), (3, 9, 5)]),
  (699, 588, [(2, 154, 3), (3, 18, 4), (3, 10, 5)]),
  (709, 590, [(2, 151, 3), (3, 20, 4), (3, 11, 5)]),
  (719, 594, [(2, 149, 3), (3, 22, 4), (3, 11, 5)]),
  (729, 596, [(2, 145, 3), (3, 24, 4), (3, 13, 5)]),
  (739, 600, [(2, 144, 3), (3, 25, 4), (3, 13, 5)]),
  (750, 603, [(2, 141, 3), (3, 27, 4), (3, 14, 5)]),
  (761, 606, [(2, 138, 3), (3, 29, 4), (3, 15, 5)]),
  (772, 609, [(2, 135, 3), (3, 31, 4), (3, 16, 5)]),
  (783, 614, [(2, 133, 3), (3, 33, 4), (3, 16, 5)]),
  (794, 617, [(2, 130, 3), (3, 35, 4), (3, 17, 5)]),
  (805, 620, [(2, 127, 3), (3, 37, 4), (3, 18, 5)]),
  (817, 624, [(2, 125, 3), (3, 39, 4), (3, 18, 5)]),
  (829, 628, [(2, 122, 3), (3, 41, 4), (3, 19, 5)]),
  (841, 630, [(2, 119, 3), (3, 43, 4), (3, 20, 5)]),
  (853, 634, [(2, 116, 3), (3, 45, 4), (3, 21, 5)]),
  (865, 638, [(2, 114, 3), (3, 46, 4), (3, 22, 5)]),
  (877, 642, [(2, 112, 3), (3, 48, 4), (3, 22, 5)]),
  (890, 645, [(2, 108, 3), (3, 50, 4), (3, 23, 5), (4, 1, 6)]),
  (903, 650, [(2, 107, 3), (3, 51, 4), (3, 24, 5)]),
  (916, 653, [(2, 104, 3), (3, 53, 4), (3, 24, 5), (4, 1, 6)]),
  (929, 656, [(2, 101, 3), (3, 55, 4), (3, 25, 5), (4, 1, 6)]),
  (942, 659, [(2, 98, 3), (3, 57, 4), (3, 25, 5), (4, 2, 6)]),
  (956, 663, [(2, 95, 3), (3, 59, 4), (3, 26, 5), (4, 2, 6)]),
  (970, 667, [(2, 93, 3), (3, 60, 4), (3, 27, 5), (4, 2, 6)]),
  (984, 671, [(2, 90, 3), (3, 62, 4), (3, 28, 5), (4, 2, 6)]),
  (998, 675, [(2, 88, 3), (3, 63, 4), (3, 29, 5), (4, 2, 6)]),
  (1012, 679, [(2, 86, 3), (3, 64, 4), (3, 30, 5), (4, 2, 6)]),
  (1027, 682, [(2, 83, 3), (3, 66, 4), (3, 30, 5), (4, 3, 6)]),
  (1042, 687, [(2, 81, 3), (3, 67, 4), (3, 31, 5), (4, 3, 6)]),
  (1057, 690, [(2, 78, 3), (3, 69, 4), (3, 32, 5), (4, 3, 6)]),
  (1072, 693, [(2, 76, 3), (3, 70, 4), (3, 33, 5), (4, 3, 6)]),
  (1088, 697, [(2, 74, 3), (3, 71, 4), (3, 33, 5), (4, 4, 6)]),
  (1104, 701, [(2, 71, 3), (3, 72, 4), (3, 35, 5), (4, 4, 6)]),
  (1120, 705, [(2, 69, 3), (3, 73, 4), (3, 36, 5), (4, 4, 6)]),
  (1136, 707, [(2, 67, 3), (3, 74, 4), (3, 36, 5), (4, 5, 6)]),
  (1153, 712, [(2, 65, 3), (3, 75, 4), (3, 38, 5), (4, 4, 6)]),
  (1170, 715, [(2, 63, 3), (3, 75, 4), (3, 39, 5), (4, 5, 6)]),
  (1187, 718, [(2, 60, 3), (3, 77, 4), (3, 40, 5), (4, 5, 6)]),
  (1204, 723, [(2, 59, 3), (3, 77, 4), (3, 41, 5), (4, 5, 6)]),
  (1222, 725, [(2, 57, 3), (3, 77, 4), (3, 42, 5), (4, 6, 6)]),
  (1240, 729, [(2, 55, 3), (3, 78, 4), (3, 43, 5), (4, 6, 6)]),
  (1258, 733, [(2, 53, 3), (3, 79, 4), (3, 44, 5), (4, 6, 6)]),
  (1276, 737, [(2, 52, 3), (3, 79, 4), (3, 45, 5), (4, 6, 6)]),
  (1295, 740, [(2, 50, 3), (3, 79, 4), (3, 46, 5), (4, 7, 6)]),
  (1314, 743, [(2, 48, 3), (3, 79, 4), (3, 48, 5), (4, 7, 6)]),
  (1333, 746, [(2, 46, 3), (3, 79, 4), (3, 50, 5), (4, 7, 6)]),
  (1352, 749, [(2, 45, 3), (3, 79, 4), (3, 50, 5), (4, 8, 6)]),
  (1372, 753, [(2, 43, 3), (3, 79, 4), (3, 52, 5), (4, 8, 6)]),
  (1392, 757, [(2, 42, 3), (3, 79, 4), (3, 53, 5), (4, 8, 6)]),
  (1412, 761, [(2, 41, 3), (3, 79, 4), (3, 54, 5), (4, 8, 6)]),
  (1433, 764, [(2, 39, 3), (3, 79, 4), (3, 56, 5), (4, 8, 6)]),
  (1454, 767, [(2, 38, 3), (3, 78, 4), (3, 57, 5), (4, 9, 6)]),
  (1475, 770, [(2, 37, 3), (3, 77, 4), (3, 58, 5), (4, 10, 6)]),
  (1497, 774, [(2, 36, 3), (3, 77, 4), (3, 59, 5), (4, 10, 6)]),
  (1519, 776, [(2, 34, 3), (3, 76, 4), (3, 62, 5), (4, 10, 6)]),
  (1541, 780, [(2, 33, 3), (3, 76, 4), (3, 63, 5), (4, 10, 6)]),
  (1564, 783, [(2, 32, 3), (3, 75, 4), (3, 64, 5), (4, 11, 6)]),
  (1587, 786, [(2, 31, 3), (3, 74, 4), (3, 66, 5), (4, 11, 6)]),
  (1610, 789, [(2, 30, 3), (3, 73, 4), (3, 67, 5), (4, 12, 6)]),
  (1634, 793, [(2, 29, 3), (3, 72, 4), (3, 69, 5), (4, 12, 6)]),
  (1658, 795, [(2, 28, 3), (3, 71, 4), (3, 71, 5), (4, 12, 6)]),
  (1682, 799, [(2, 28, 3), (3, 69, 4), (3, 72, 5), (4, 13, 6)]),
  (1707, 802, [(2, 27, 3), (3, 68, 4), (3, 73, 5), (4, 14, 6)]),
  (1732, 805, [(2, 26, 3), (3, 67, 4), (3, 75, 5), (4, 14, 6)]),
  (1757, 810, [(2, 25, 3), (3, 66, 4), (3, 77, 5), (4, 14, 6)]),
  (1783, 812, [(2, 24, 3), (3, 64, 4), (3, 80, 5), (4, 14, 6)]),
  (1809, 816, [(2, 24, 3), (3, 63, 4), (3, 80, 5), (4, 15, 6)]),
  (1836, 819, [(2, 23, 3), (3, 61, 4), (3, 83, 5), (4, 15, 6)]),
  (1863, 822, [(2, 22, 3), (3, 60, 4), (3, 84, 5), (4, 16, 6)]),
  (1890, 827, [(2, 22, 3), (3, 58, 4), (3, 86, 5), (4, 16, 6)]),
  (1918, 829, [(2, 21, 3), (3, 56, 4), (3, 88, 5), (4, 17, 6)])]

theorem small185 : smallOK 185 1899 certs185 = true := by decide +kernel

/-- The certificates for `t = 186`. -/
def certs186 : List Cert := [
  (184, 183, [(1, 183, 1)]),
  (186, 185, [(1, 183, 1)]),
  (188, 187, [(1, 183, 1)]),
  (190, 189, [(1, 183, 1)]),
  (192, 191, [(1, 183, 1)]),
  (194, 193, [(1, 183, 1)]),
  (196, 195, [(1, 183, 1)]),
  (198, 197, [(1, 183, 1)]),
  (200, 199, [(1, 183, 1)]),
  (202, 201, [(1, 183, 1)]),
  (205, 204, [(1, 183, 1)]),
  (208, 207, [(1, 183, 1)]),
  (211, 210, [(1, 183, 1)]),
  (214, 213, [(1, 183, 1)]),
  (217, 216, [(1, 183, 1)]),
  (220, 219, [(1, 183, 1)]),
  (223, 222, [(1, 183, 1)]),
  (226, 225, [(1, 183, 1)]),
  (229, 228, [(1, 183, 1)]),
  (232, 231, [(1, 183, 1)]),
  (235, 234, [(1, 183, 1)]),
  (238, 237, [(1, 183, 1)]),
  (241, 240, [(1, 183, 1)]),
  (244, 243, [(1, 183, 1)]),
  (247, 246, [(1, 183, 1)]),
  (250, 249, [(1, 183, 1)]),
  (253, 252, [(1, 183, 1)]),
  (256, 255, [(1, 183, 1)]),
  (259, 258, [(1, 183, 1)]),
  (262, 261, [(1, 183, 1)]),
  (265, 264, [(1, 183, 1)]),
  (268, 267, [(1, 183, 1)]),
  (272, 271, [(1, 183, 1)]),
  (276, 275, [(1, 183, 1)]),
  (280, 279, [(1, 183, 1)]),
  (284, 283, [(1, 183, 1)]),
  (288, 287, [(1, 183, 1)]),
  (292, 291, [(1, 183, 1)]),
  (296, 295, [(1, 183, 1)]),
  (300, 299, [(1, 183, 1)]),
  (304, 303, [(1, 183, 1)]),
  (308, 307, [(1, 183, 1)]),
  (312, 311, [(1, 183, 1)]),
  (316, 315, [(1, 183, 1)]),
  (320, 319, [(1, 183, 1)]),
  (324, 323, [(1, 183, 1)]),
  (328, 327, [(1, 183, 1)]),
  (332, 331, [(1, 183, 1)]),
  (336, 335, [(1, 183, 1)]),
  (341, 340, [(1, 183, 1)]),
  (346, 345, [(1, 183, 1)]),
  (351, 350, [(1, 183, 1)]),
  (356, 355, [(1, 183, 1)]),
  (361, 360, [(1, 183, 1)]),
  (366, 365, [(1, 183, 1)]),
  (371, 370, [(1, 183, 1)]),
  (376, 375, [(1, 183, 1)]),
  (381, 380, [(1, 183, 1)]),
  (386, 385, [(1, 183, 1)]),
  (391, 390, [(1, 183, 1)]),
  (396, 395, [(1, 183, 1)]),
  (401, 398, [(1, 81, 1), (2, 97, 3), (3, 4, 4), (4, 1, 5)]),
  (407, 404, [(1, 82, 1), (2, 98, 3), (3, 3, 4)]),
  (413, 410, [(1, 83, 1), (2, 100, 3)]),
  (419, 416, [(1, 84, 1), (2, 99, 3)]),
  (425, 422, [(1, 85, 1), (2, 98, 3)]),
  (431, 428, [(1, 87, 1), (2, 96, 3)]),
  (437, 434, [(1, 88, 1), (2, 95, 3)]),
  (443, 440, [(1, 89, 1), (2, 94, 3)]),
  (449, 446, [(1, 90, 1), (2, 93, 3)]),
  (455, 452, [(1, 91, 1), (2, 92, 3)]),
  (461, 458, [(1, 93, 1), (2, 90, 3)]),
  (467, 462, [(1, 52, 1), (2, 122, 3), (3, 7, 4), (4, 1, 5), (5, 1, 6)]),
  (474, 469, [(1, 53, 1), (2, 124, 3), (3, 6, 4)]),
  (481, 476, [(1, 54, 1), (2, 126, 3), (3, 3, 4)]),
  (488, 483, [(1, 55, 1), (2, 128, 3)]),
  (495, 490, [(1, 55, 1), (2, 128, 3)]),
  (502, 495, [(1, 39, 1), (2, 133, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (509, 502, [(1, 40, 1), (2, 135, 3), (3, 8, 4)]),
  (516, 509, [(1, 40, 1), (2, 137, 3), (3, 6, 4)]),
  (523, 514, [(1, 31, 1), (2, 139, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (530, 521, [(1, 32, 1), (2, 140, 3), (3, 10, 4), (4, 1, 5)]),
  (537, 526, [(1, 26, 1), (2, 141, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (545, 534, [(1, 26, 1), (2, 144, 3), (3, 10, 4), (4, 3, 5)]),
  (553, 540, [(1, 23, 1), (2, 144, 3), (3, 11, 4), (4, 3, 5), (5, 2, 6)]),
  (561, 546, [(1, 20, 1), (2, 145, 3), (3, 12, 4), (4, 3, 5), (5, 2, 6), (7, 1, 9)]),
  (569, 552, [(1, 18, 1), (2, 145, 3), (3, 13, 4), (4, 3, 5), (5, 2, 6), (6, 1, 8), (9, 1, 12)]),
  (577, 554, [(2, 182, 3), (3, 1, 5)]),
  (585, 556, [(2, 181, 3), (3, 2, 5)]),
  (593, 558, [(2, 180, 3), (3, 1, 4), (3, 2, 5)]),
  (601, 560, [(2, 178, 3), (3, 2, 4), (3, 3, 5)]),
  (610, 561, [(2, 175, 3), (3, 4, 4), (3, 4, 5)]),
  (619, 564, [(2, 173, 3), (3, 5, 4), (3, 5, 5)]),
  (628, 567, [(2, 172, 3), (3, 6, 4), (3, 5, 5)]),
  (637, 570, [(2, 170, 3), (3, 7, 4), (3, 6, 5)]),
  (646, 573, [(2, 168, 3), (3, 9, 4), (3, 6, 5)]),
  (655, 576, [(2, 166, 3), (3, 10, 4), (3, 7, 5)]),
  (664, 577, [(2, 163, 3), (3, 12, 4), (3, 8, 5)]),
  (673, 580, [(2, 161, 3), (3, 13, 4), (3, 9, 5)]),
  (683, 584, [(2, 159, 3), (3, 15, 4), (3, 9, 5)]),
  (693, 588, [(2, 157, 3), (3, 17, 4), (3, 9, 5)]),
  (703, 590, [(2, 154, 3), (3, 19, 4), (3, 10, 5)]),
  (713, 594, [(2, 152, 3), (3, 20, 4), (3, 11, 5)]),
  (723, 596, [(2, 148, 3), (3, 23, 4), (3, 12, 5)]),
  (733, 600, [(2, 147, 3), (3, 24, 4), (3, 12, 5)]),
  (743, 604, [(2, 145, 3), (3, 26, 4), (3, 12, 5)]),
  (754, 607, [(2, 142, 3), (3, 28, 4), (3, 13, 5)]),
  (765, 610, [(2, 139, 3), (3, 30, 4), (3, 14, 5)]),
  (776, 613, [(2, 136, 3), (3, 32, 4), (3, 15, 5)]),
  (787, 616, [(2, 133, 3), (3, 34, 4), (3, 16, 5)]),
  (798, 619, [(2, 130, 3), (3, 36, 4), (3, 17, 5)]),
  (809, 624, [(2, 129, 3), (3, 37, 4), (3, 17, 5)]),
  (821, 626, [(2, 125, 3), (3, 39, 4), (3, 19, 5)]),
  (833, 630, [(2, 122, 3), (3, 41, 4), (3, 20, 5)]),
  (845, 634, [(2, 120, 3), (3, 43, 4), (3, 20, 5)]),
  (857, 638, [(2, 117, 3), (3, 45, 4), (3, 21, 5)]),
  (869, 642, [(2, 115, 3), (3, 47, 4), (3, 21, 5)]),
  (882, 645, [(2, 112, 3), (3, 48, 4), (3, 22, 5), (4, 1, 6)]),
  (895, 650, [(2, 110, 3), (3, 50, 4), (3, 23, 5)]),
  (908, 653, [(2, 107, 3), (3, 52, 4), (3, 23, 5), (4, 1, 6)]),
  (921, 656, [(2, 104, 3), (3, 54, 4), (3, 24, 5), (4, 1, 6)]),
  (934, 661, [(2, 102, 3), (3, 55, 4), (3, 25, 5), (4, 1, 6)]),
  (948, 665, [(2, 99, 3), (3, 57, 4), (3, 26, 5), (4, 1, 6)]),
  (962, 669, [(2, 97, 3), (3, 59, 4), (3, 26, 5), (4, 1, 6)]),
  (976, 671, [(2, 93, 3), (3, 61, 4), (3, 27, 5), (4, 2, 6)]),
  (990, 675, [(2, 91, 3), (3, 62, 4), (3, 28, 5), (4, 2, 6)]),
  (1004, 679, [(2, 88, 3), (3, 64, 4), (3, 29, 5), (4, 2, 6)]),
  (1019, 684, [(2, 86, 3), (3, 65, 4), (3, 30, 5), (4, 2, 6)]),
  (1034, 687, [(2, 83, 3), (3, 67, 4), (3, 30, 5), (4, 3, 6)]),
  (1049, 690, [(2, 81, 3), (3, 68, 4), (3, 31, 5), (4, 3, 6)]),
  (1064, 695, [(2, 79, 3), (3, 69, 4), (3, 32, 5), (4, 3, 6)]),
  (1079, 698, [(2, 76, 3), (3, 71, 4), (3, 33, 5), (4, 3, 6)]),
  (1095, 702, [(2, 74, 3), (3, 72, 4), (3, 34, 5), (4, 3, 6)]),
  (1111, 704, [(2, 71, 3), (3, 73, 4), (3, 35, 5), (4, 4, 6)]),
  (1127, 708, [(2, 69, 3), (3, 74, 4), (3, 36, 5), (4, 4, 6)]),
  (1143, 712, [(2, 67, 3), (3, 75, 4), (3, 37, 5), (4, 4, 6)]),
  (1160, 715, [(2, 65, 3), (3, 75, 4), (3, 38, 5), (4, 5, 6)]),
  (1177, 720, [(2, 63, 3), (3, 76, 4), (3, 39, 5), (4, 5, 6)]),
  (1194, 723, [(2, 61, 3), (3, 77, 4), (3, 40, 5), (4, 5, 6)]),
  (1211, 726, [(2, 59, 3), (3, 77, 4), (3, 41, 5), (4, 6, 6)]),
  (1229, 730, [(2, 57, 3), (3, 78, 4), (3, 42, 5), (4, 6, 6)]),
  (1247, 734, [(2, 55, 3), (3, 79, 4), (3, 43, 5), (4, 6, 6)]),
  (1265, 738, [(2, 53, 3), (3, 80, 4), (3, 44, 5), (4, 6, 6)]),
  (1283, 740, [(2, 51, 3), (3, 80, 4), (3, 45, 5), (4, 7, 6)]),
  (1302, 743, [(2, 50, 3), (3, 79, 4), (3, 47, 5), (4, 7, 6)]),
  (1321, 748, [(2, 48, 3), (3, 80, 4), (3, 48, 5), (4, 7, 6)]),
  (1340, 751, [(2, 47, 3), (3, 80, 4), (3, 49, 5), (4, 7, 6)]),
  (1360, 755, [(2, 45, 3), (3, 80, 4), (3, 51, 5), (4, 7, 6)]),
  (1380, 757, [(2, 43, 3), (3, 80, 4), (3, 52, 5), (4, 8, 6)]),
  (1400, 761, [(2, 42, 3), (3, 80, 4), (3, 53, 5), (4, 8, 6)]),
  (1420, 765, [(2, 41, 3), (3, 79, 4), (3, 55, 5), (4, 8, 6)]),
  (1441, 768, [(2, 39, 3), (3, 79, 4), (3, 56, 5), (4, 9, 6)]),
  (1462, 771, [(2, 38, 3), (3, 79, 4), (3, 57, 5), (4, 9, 6)]),
  (1483, 774, [(2, 37, 3), (3, 78, 4), (3, 58, 5), (4, 10, 6)]),
  (1505, 778, [(2, 36, 3), (3, 77, 4), (3, 60, 5), (4, 10, 6)]),
  (1527, 780, [(2, 34, 3), (3, 77, 4), (3, 62, 5), (4, 10, 6)]),
  (1549, 784, [(2, 33, 3), (3, 76, 4), (3, 64, 5), (4, 10, 6)]),
  (1572, 787, [(2, 32, 3), (3, 75, 4), (3, 65, 5), (4, 11, 6)]),
  (1595, 790, [(2, 31, 3), (3, 74, 4), (3, 67, 5), (4, 11, 6)]),
  (1618, 795, [(2, 30, 3), (3, 74, 4), (3, 68, 5), (4, 11, 6)]),
  (1642, 797, [(2, 29, 3), (3, 73, 4), (3, 69, 5), (4, 12, 6)]),
  (1666, 801, [(2, 29, 3), (3, 71, 4), (3, 70, 5), (4, 13, 6)]),
  (1690, 803, [(2, 28, 3), (3, 70, 4), (3, 72, 5), (4, 13, 6)]),
  (1715, 808, [(2, 27, 3), (3, 69, 4), (3, 74, 5), (4, 13, 6)]),
  (1740, 811, [(2, 26, 3), (3, 68, 4), (3, 76, 5), (4, 13, 6)]),
  (1766, 813, [(2, 25, 3), (3, 66, 4), (3, 78, 5), (4, 14, 6)]),
  (1792, 817, [(2, 25, 3), (3, 64, 4), (3, 79, 5), (4, 15, 6)]),
  (1818, 821, [(2, 24, 3), (3, 63, 4), (3, 81, 5), (4, 15, 6)]),
  (1845, 824, [(2, 23, 3), (3, 62, 4), (3, 83, 5), (4, 15, 6)]),
  (1872, 827, [(2, 23, 3), (3, 60, 4), (3, 83, 5), (4, 17, 6)]),
  (1900, 831, [(2, 22, 3), (3, 58, 4), (3, 86, 5), (4, 17, 6)]),
  (1928, 835, [(2, 21, 3), (3, 57, 4), (3, 89, 5), (4, 16, 6)])]

theorem small186 : smallOK 186 1911 certs186 = true := by decide +kernel

/-- The certificates for `t = 187`. -/
def certs187 : List Cert := [
  (185, 184, [(1, 184, 1)]),
  (187, 186, [(1, 184, 1)]),
  (189, 188, [(1, 184, 1)]),
  (191, 190, [(1, 184, 1)]),
  (193, 192, [(1, 184, 1)]),
  (195, 194, [(1, 184, 1)]),
  (197, 196, [(1, 184, 1)]),
  (199, 198, [(1, 184, 1)]),
  (201, 200, [(1, 184, 1)]),
  (204, 203, [(1, 184, 1)]),
  (207, 206, [(1, 184, 1)]),
  (210, 209, [(1, 184, 1)]),
  (213, 212, [(1, 184, 1)]),
  (216, 215, [(1, 184, 1)]),
  (219, 218, [(1, 184, 1)]),
  (222, 221, [(1, 184, 1)]),
  (225, 224, [(1, 184, 1)]),
  (228, 227, [(1, 184, 1)]),
  (231, 230, [(1, 184, 1)]),
  (234, 233, [(1, 184, 1)]),
  (237, 236, [(1, 184, 1)]),
  (240, 239, [(1, 184, 1)]),
  (243, 242, [(1, 184, 1)]),
  (246, 245, [(1, 184, 1)]),
  (249, 248, [(1, 184, 1)]),
  (252, 251, [(1, 184, 1)]),
  (255, 254, [(1, 184, 1)]),
  (258, 257, [(1, 184, 1)]),
  (261, 260, [(1, 184, 1)]),
  (264, 263, [(1, 184, 1)]),
  (267, 266, [(1, 184, 1)]),
  (271, 270, [(1, 184, 1)]),
  (275, 274, [(1, 184, 1)]),
  (279, 278, [(1, 184, 1)]),
  (283, 282, [(1, 184, 1)]),
  (287, 286, [(1, 184, 1)]),
  (291, 290, [(1, 184, 1)]),
  (295, 294, [(1, 184, 1)]),
  (299, 298, [(1, 184, 1)]),
  (303, 302, [(1, 184, 1)]),
  (307, 306, [(1, 184, 1)]),
  (311, 310, [(1, 184, 1)]),
  (315, 314, [(1, 184, 1)]),
  (319, 318, [(1, 184, 1)]),
  (323, 322, [(1, 184, 1)]),
  (327, 326, [(1, 184, 1)]),
  (331, 330, [(1, 184, 1)]),
  (335, 334, [(1, 184, 1)]),
  (340, 339, [(1, 184, 1)]),
  (345, 344, [(1, 184, 1)]),
  (350, 349, [(1, 184, 1)]),
  (355, 354, [(1, 184, 1)]),
  (360, 359, [(1, 184, 1)]),
  (365, 364, [(1, 184, 1)]),
  (370, 369, [(1, 184, 1)]),
  (375, 374, [(1, 184, 1)]),
  (380, 379, [(1, 184, 1)]),
  (385, 384, [(1, 184, 1)]),
  (390, 389, [(1, 184, 1)]),
  (395, 394, [(1, 184, 1)]),
  (400, 399, [(1, 184, 1)]),
  (405, 402, [(1, 81, 1), (2, 98, 3), (3, 5, 4)]),
  (411, 408, [(1, 83, 1), (2, 99, 3), (3, 2, 4)]),
  (417, 414, [(1, 84, 1), (2, 100, 3)]),
  (423, 420, [(1, 85, 1), (2, 99, 3)]),
  (429, 426, [(1, 86, 1), (2, 98, 3)]),
  (435, 432, [(1, 87, 1), (2, 97, 3)]),
  (441, 438, [(1, 89, 1), (2, 95, 3)]),
  (447, 444, [(1, 90, 1), (2, 94, 3)]),
  (453, 450, [(1, 91, 1), (2, 93, 3)]),
  (459, 456, [(1, 92, 1), (2, 92, 3)]),
  (465, 462, [(1, 93, 1), (2, 91, 3)]),
  (471, 466, [(1, 53, 1), (2, 123, 3), (3, 7, 4), (4, 1, 5)]),
  (478, 473, [(1, 54, 1), (2, 125, 3), (3, 5, 4)]),
  (485, 480, [(1, 54, 1), (2, 127, 3), (3, 3, 4)]),
  (492, 487, [(1, 55, 1), (2, 129, 3)]),
  (499, 494, [(1, 56, 1), (2, 128, 3)]),
  (506, 499, [(1, 39, 1), (2, 135, 3), (3, 8, 4), (4, 2, 5)]),
  (513, 506, [(1, 40, 1), (2, 136, 3), (3, 8, 4)]),
  (520, 513, [(1, 40, 1), (2, 139, 3), (3, 5, 4)]),
  (527, 518, [(1, 31, 1), (2, 140, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (534, 525, [(1, 32, 1), (2, 142, 3), (3, 9, 4), (4, 1, 5)]),
  (542, 531, [(1, 26, 1), (2, 143, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (550, 539, [(1, 27, 1), (2, 145, 3), (3, 11, 4), (4, 1, 5)]),
  (558, 545, [(1, 23, 1), (2, 146, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (566, 551, [(1, 20, 1), (2, 146, 3), (3, 12, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8)]),
  (574, 555, [(2, 184, 3)]),
  (582, 557, [(2, 183, 3), (3, 1, 5)]),
  (590, 559, [(2, 181, 3), (3, 1, 4), (3, 2, 5)]),
  (598, 561, [(2, 180, 3), (3, 1, 4), (3, 3, 5)]),
  (606, 563, [(2, 178, 3), (3, 3, 4), (3, 3, 5)]),
  (615, 566, [(2, 177, 3), (3, 3, 4), (3, 4, 5)]),
  (624, 567, [(2, 174, 3), (3, 5, 4), (3, 5, 5)]),
  (633, 570, [(2, 172, 3), (3, 6, 4), (3, 6, 5)]),
  (642, 573, [(2, 170, 3), (3, 8, 4), (3, 6, 5)]),
  (651, 576, [(2, 168, 3), (3, 9, 4), (3, 7, 5)]),
  (660, 579, [(2, 166, 3), (3, 11, 4), (3, 7, 5)]),
  (669, 582, [(2, 164, 3), (3, 12, 4), (3, 8, 5)]),
  (679, 584, [(2, 161, 3), (3, 14, 4), (3, 9, 5)]),
  (689, 588, [(2, 159, 3), (3, 16, 4), (3, 9, 5)]),
  (699, 590, [(2, 156, 3), (3, 18, 4), (3, 10, 5)]),
  (709, 594, [(2, 154, 3), (3, 19, 4), (3, 11, 5)]),
  (719, 598, [(2, 152, 3), (3, 21, 4), (3, 11, 5)]),
  (729, 600, [(2, 149, 3), (3, 23, 4), (3, 12, 5)]),
  (739, 604, [(2, 147, 3), (3, 25, 4), (3, 12, 5)]),
  (750, 607, [(2, 144, 3), (3, 27, 4), (3, 13, 5)]),
  (761, 610, [(2, 141, 3), (3, 29, 4), (3, 14, 5)]),
  (772, 613, [(2, 138, 3), (3, 31, 4), (3, 15, 5)]),
  (783, 618, [(2, 136, 3), (3, 33, 4), (3, 15, 5)]),
  (794, 621, [(2, 133, 3), (3, 35, 4), (3, 16, 5)]),
  (805, 624, [(2, 130, 3), (3, 37, 4), (3, 17, 5)]),
  (817, 628, [(2, 128, 3), (3, 38, 4), (3, 18, 5)]),
  (829, 632, [(2, 125, 3), (3, 40, 4), (3, 19, 5)]),
  (841, 636, [(2, 123, 3), (3, 42, 4), (3, 19, 5)]),
  (853, 638, [(2, 119, 3), (3, 44, 4), (3, 21, 5)]),
  (865, 642, [(2, 117, 3), (3, 46, 4), (3, 21, 5)]),
  (877, 646, [(2, 114, 3), (3, 48, 4), (3, 22, 5)]),
  (890, 649, [(2, 111, 3), (3, 50, 4), (3, 22, 5), (4, 1, 6)]),
  (903, 654, [(2, 109, 3), (3, 51, 4), (3, 23, 5), (4, 1, 6)]),
  (916, 657, [(2, 106, 3), (3, 53, 4), (3, 24, 5), (4, 1, 6)]),
  (929, 660, [(2, 103, 3), (3, 55, 4), (3, 25, 5), (4, 1, 6)]),
  (942, 665, [(2, 101, 3), (3, 57, 4), (3, 25, 5), (4, 1, 6)]),
  (956, 669, [(2, 99, 3), (3, 58, 4), (3, 26, 5), (4, 1, 6)]),
  (970, 673, [(2, 96, 3), (3, 60, 4), (3, 27, 5), (4, 1, 6)]),
  (984, 677, [(2, 94, 3), (3, 61, 4), (3, 27, 5), (4, 2, 6)]),
  (998, 681, [(2, 91, 3), (3, 63, 4), (3, 28, 5), (4, 2, 6)]),
  (1012, 683, [(2, 88, 3), (3, 64, 4), (3, 29, 5), (4, 3, 6)]),
  (1027, 688, [(2, 86, 3), (3, 66, 4), (3, 30, 5), (4, 2, 6)]),
  (1042, 691, [(2, 83, 3), (3, 67, 4), (3, 31, 5), (4, 3, 6)]),
  (1057, 694, [(2, 80, 3), (3, 69, 4), (3, 32, 5), (4, 3, 6)]),
  (1072, 699, [(2, 79, 3), (3, 70, 4), (3, 32, 5), (4, 3, 6)]),
  (1088, 703, [(2, 76, 3), (3, 71, 4), (3, 34, 5), (4, 3, 6)]),
  (1104, 707, [(2, 74, 3), (3, 72, 4), (3, 35, 5), (4, 3, 6)]),
  (1120, 709, [(2, 71, 3), (3, 73, 4), (3, 36, 5), (4, 4, 6)]),
  (1136, 713, [(2, 69, 3), (3, 74, 4), (3, 37, 5), (4, 4, 6)]),
  (1153, 718, [(2, 67, 3), (3, 76, 4), (3, 37, 5), (4, 4, 6)]),
  (1170, 721, [(2, 65, 3), (3, 76, 4), (3, 38, 5), (4, 5, 6)]),
  (1187, 724, [(2, 62, 3), (3, 77, 4), (3, 40, 5), (4, 5, 6)]),
  (1204, 729, [(2, 61, 3), (3, 78, 4), (3, 40, 5), (4, 5, 6)]),
  (1222, 731, [(2, 58, 3), (3, 79, 4), (3, 41, 5), (4, 6, 6)]),
  (1240, 735, [(2, 57, 3), (3, 79, 4), (3, 42, 5), (4, 6, 6)]),
  (1258, 739, [(2, 55, 3), (3, 79, 4), (3, 44, 5), (4, 6, 6)]),
  (1276, 743, [(2, 53, 3), (3, 80, 4), (3, 45, 5), (4, 6, 6)]),
  (1295, 746, [(2, 51, 3), (3, 80, 4), (3, 46, 5), (4, 7, 6)]),
  (1314, 749, [(2, 49, 3), (3, 81, 4), (3, 47, 5), (4, 7, 6)]),
  (1333, 752, [(2, 48, 3), (3, 80, 4), (3, 48, 5), (4, 8, 6)]),
  (1352, 757, [(2, 47, 3), (3, 80, 4), (3, 50, 5), (4, 7, 6)]),
  (1372, 759, [(2, 45, 3), (3, 80, 4), (3, 51, 5), (4, 8, 6)]),
  (1392, 763, [(2, 43, 3), (3, 81, 4), (3, 52, 5), (4, 8, 6)]),
  (1412, 765, [(2, 42, 3), (3, 80, 4), (3, 53, 5), (4, 9, 6)]),
  (1433, 770, [(2, 41, 3), (3, 80, 4), (3, 54, 5), (4, 9, 6)]),
  (1454, 773, [(2, 39, 3), (3, 80, 4), (3, 56, 5), (4, 9, 6)]),
  (1475, 776, [(2, 38, 3), (3, 79, 4), (3, 57, 5), (4, 10, 6)]),
  (1497, 780, [(2, 37, 3), (3, 78, 4), (3, 59, 5), (4, 10, 6)]),
  (1519, 782, [(2, 35, 3), (3, 78, 4), (3, 61, 5), (4, 10, 6)]),
  (1541, 786, [(2, 34, 3), (3, 77, 4), (3, 63, 5), (4, 10, 6)]),
  (1564, 789, [(2, 33, 3), (3, 76, 4), (3, 64, 5), (4, 11, 6)]),
  (1587, 794, [(2, 32, 3), (3, 76, 4), (3, 65, 5), (4, 11, 6)]),
  (1610, 797, [(2, 31, 3), (3, 75, 4), (3, 67, 5), (4, 11, 6)]),
  (1634, 799, [(2, 30, 3), (3, 74, 4), (3, 68, 5), (4, 12, 6)]),
  (1658, 803, [(2, 29, 3), (3, 73, 4), (3, 70, 5), (4, 12, 6)]),
  (1682, 807, [(2, 28, 3), (3, 72, 4), (3, 72, 5), (4, 12, 6)]),
  (1707, 810, [(2, 27, 3), (3, 71, 4), (3, 73, 5), (4, 13, 6)]),
  (1732, 813, [(2, 27, 3), (3, 69, 4), (3, 74, 5), (4, 14, 6)]),
  (1757, 816, [(2, 26, 3), (3, 68, 4), (3, 76, 5), (4, 14, 6)]),
  (1783, 820, [(2, 25, 3), (3, 67, 4), (3, 78, 5), (4, 14, 6)]),
  (1809, 822, [(2, 24, 3), (3, 65, 4), (3, 80, 5), (4, 15, 6)]),
  (1836, 825, [(2, 24, 3), (3, 63, 4), (3, 81, 5), (4, 16, 6)]),
  (1863, 830, [(2, 23, 3), (3, 62, 4), (3, 83, 5), (4, 16, 6)]),
  (1890, 833, [(2, 22, 3), (3, 60, 4), (3, 86, 5), (4, 16, 6)]),
  (1918, 837, [(2, 22, 3), (3, 58, 4), (3, 87, 5), (4, 17, 6)]),
  (1946, 841, [(2, 21, 3), (3, 57, 4), (3, 89, 5), (4, 17, 6)])]

theorem small187 : smallOK 187 1922 certs187 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S188.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {188, 189, 190, 191, 192, 193, 194, 195} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 188`. -/
def certs188 : List Cert := [
  (186, 185, [(1, 185, 1)]),
  (188, 187, [(1, 185, 1)]),
  (190, 189, [(1, 185, 1)]),
  (192, 191, [(1, 185, 1)]),
  (194, 193, [(1, 185, 1)]),
  (196, 195, [(1, 185, 1)]),
  (198, 197, [(1, 185, 1)]),
  (200, 199, [(1, 185, 1)]),
  (202, 201, [(1, 185, 1)]),
  (205, 204, [(1, 185, 1)]),
  (208, 207, [(1, 185, 1)]),
  (211, 210, [(1, 185, 1)]),
  (214, 213, [(1, 185, 1)]),
  (217, 216, [(1, 185, 1)]),
  (220, 219, [(1, 185, 1)]),
  (223, 222, [(1, 185, 1)]),
  (226, 225, [(1, 185, 1)]),
  (229, 228, [(1, 185, 1)]),
  (232, 231, [(1, 185, 1)]),
  (235, 234, [(1, 185, 1)]),
  (238, 237, [(1, 185, 1)]),
  (241, 240, [(1, 185, 1)]),
  (244, 243, [(1, 185, 1)]),
  (247, 246, [(1, 185, 1)]),
  (250, 249, [(1, 185, 1)]),
  (253, 252, [(1, 185, 1)]),
  (256, 255, [(1, 185, 1)]),
  (259, 258, [(1, 185, 1)]),
  (262, 261, [(1, 185, 1)]),
  (265, 264, [(1, 185, 1)]),
  (268, 267, [(1, 185, 1)]),
  (272, 271, [(1, 185, 1)]),
  (276, 275, [(1, 185, 1)]),
  (280, 279, [(1, 185, 1)]),
  (284, 283, [(1, 185, 1)]),
  (288, 287, [(1, 185, 1)]),
  (292, 291, [(1, 185, 1)]),
  (296, 295, [(1, 185, 1)]),
  (300, 299, [(1, 185, 1)]),
  (304, 303, [(1, 185, 1)]),
  (308, 307, [(1, 185, 1)]),
  (312, 311, [(1, 185, 1)]),
  (316, 315, [(1, 185, 1)]),
  (320, 319, [(1, 185, 1)]),
  (324, 323, [(1, 185, 1)]),
  (328, 327, [(1, 185, 1)]),
  (332, 331, [(1, 185, 1)]),
  (336, 335, [(1, 185, 1)]),
  (341, 340, [(1, 185, 1)]),
  (346, 345, [(1, 185, 1)]),
  (351, 350, [(1, 185, 1)]),
  (356, 355, [(1, 185, 1)]),
  (361, 360, [(1, 185, 1)]),
  (366, 365, [(1, 185, 1)]),
  (371, 370, [(1, 185, 1)]),
  (376, 375, [(1, 185, 1)]),
  (381, 380, [(1, 185, 1)]),
  (386, 385, [(1, 185, 1)]),
  (391, 390, [(1, 185, 1)]),
  (396, 395, [(1, 185, 1)]),
  (401, 400, [(1, 185, 1)]),
  (407, 404, [(1, 82, 1), (2, 98, 3), (3, 5, 4)]),
  (413, 410, [(1, 83, 1), (2, 100, 3), (3, 2, 4)]),
  (419, 416, [(1, 84, 1), (2, 101, 3)]),
  (425, 422, [(1, 85, 1), (2, 100, 3)]),
  (431, 428, [(1, 87, 1), (2, 98, 3)]),
  (437, 434, [(1, 88, 1), (2, 97, 3)]),
  (443, 440, [(1, 89, 1), (2, 96, 3)]),
  (449, 446, [(1, 90, 1), (2, 95, 3)]),
  (455, 452, [(1, 91, 1), (2, 94, 3)]),
  (461, 458, [(1, 93, 1), (2, 92, 3)]),
  (467, 464, [(1, 94, 1), (2, 91, 3)]),
  (474, 469, [(1, 53, 1), (2, 124, 3), (3, 7, 4), (4, 1, 5)]),
  (481, 476, [(1, 54, 1), (2, 126, 3), (3, 5, 4)]),
  (488, 483, [(1, 55, 1), (2, 128, 3), (3, 2, 4)]),
  (495, 490, [(1, 55, 1), (2, 130, 3)]),
  (502, 497, [(1, 56, 1), (2, 129, 3)]),
  (509, 502, [(1, 40, 1), (2, 135, 3), (3, 8, 4), (4, 2, 5)]),
  (516, 509, [(1, 40, 1), (2, 137, 3), (3, 8, 4)]),
  (523, 516, [(1, 41, 1), (2, 139, 3), (3, 5, 4)]),
  (530, 521, [(1, 32, 1), (2, 140, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (537, 528, [(1, 32, 1), (2, 143, 3), (3, 9, 4), (4, 1, 5)]),
  (545, 534, [(1, 26, 1), (2, 144, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (553, 542, [(1, 27, 1), (2, 146, 3), (3, 11, 4), (4, 1, 5)]),
  (561, 548, [(1, 23, 1), (2, 147, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (569, 554, [(1, 20, 1), (2, 147, 3), (3, 12, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8)]),
  (577, 558, [(2, 185, 3)]),
  (585, 560, [(2, 184, 3), (3, 1, 5)]),
  (593, 562, [(2, 182, 3), (3, 1, 4), (3, 2, 5)]),
  (601, 564, [(2, 181, 3), (3, 1, 4), (3, 3, 5)]),
  (610, 567, [(2, 180, 3), (3, 2, 4), (3, 3, 5)]),
  (619, 568, [(2, 177, 3), (3, 4, 4), (3, 4, 5)]),
  (628, 571, [(2, 175, 3), (3, 5, 4), (3, 5, 5)]),
  (637, 574, [(2, 173, 3), (3, 7, 4), (3, 5, 5)]),
  (646, 577, [(2, 171, 3), (3, 8, 4), (3, 6, 5)]),
  (655, 580, [(2, 169, 3), (3, 10, 4), (3, 6, 5)]),
  (664, 583, [(2, 167, 3), (3, 11, 4), (3, 7, 5)]),
  (673, 584, [(2, 164, 3), (3, 13, 4), (3, 8, 5)]),
  (683, 588, [(2, 162, 3), (3, 14, 4), (3, 9, 5)]),
  (693, 592, [(2, 160, 3), (3, 16, 4), (3, 9, 5)]),
  (703, 594, [(2, 157, 3), (3, 18, 4), (3, 10, 5)]),
  (713, 598, [(2, 155, 3), (3, 20, 4), (3, 10, 5)]),
  (723, 600, [(2, 152, 3), (3, 21, 4), (3, 12, 5)]),
  (733, 604, [(2, 150, 3), (3, 23, 4), (3, 12, 5)]),
  (743, 606, [(2, 147, 3), (3, 25, 4), (3, 13, 5)]),
  (754, 611, [(2, 145, 3), (3, 27, 4), (3, 13, 5)]),
  (765, 614, [(2, 142, 3), (3, 29, 4), (3, 14, 5)]),
  (776, 617, [(2, 139, 3), (3, 31, 4), (3, 15, 5)]),
  (787, 620, [(2, 136, 3), (3, 33, 4), (3, 16, 5)]),
  (798, 625, [(2, 135, 3), (3, 34, 4), (3, 16, 5)]),
  (809, 628, [(2, 132, 3), (3, 36, 4), (3, 17, 5)]),
  (821, 632, [(2, 129, 3), (3, 38, 4), (3, 18, 5)]),
  (833, 634, [(2, 125, 3), (3, 41, 4), (3, 19, 5)]),
  (845, 638, [(2, 123, 3), (3, 42, 4), (3, 20, 5)]),
  (857, 642, [(2, 120, 3), (3, 44, 4), (3, 21, 5)]),
  (869, 646, [(2, 118, 3), (3, 46, 4), (3, 21, 5)]),
  (882, 651, [(2, 116, 3), (3, 48, 4), (3, 21, 5)]),
  (895, 654, [(2, 112, 3), (3, 50, 4), (3, 23, 5)]),
  (908, 657, [(2, 109, 3), (3, 52, 4), (3, 23, 5), (4, 1, 6)]),
  (921, 660, [(2, 106, 3), (3, 54, 4), (3, 24, 5), (4, 1, 6)]),
  (934, 665, [(2, 104, 3), (3, 55, 4), (3, 25, 5), (4, 1, 6)]),
  (948, 669, [(2, 101, 3), (3, 57, 4), (3, 26, 5), (4, 1, 6)]),
  (962, 673, [(2, 99, 3), (3, 59, 4), (3, 26, 5), (4, 1, 6)]),
  (976, 677, [(2, 96, 3), (3, 61, 4), (3, 27, 5), (4, 1, 6)]),
  (990, 679, [(2, 93, 3), (3, 62, 4), (3, 28, 5), (4, 2, 6)]),
  (1004, 685, [(2, 91, 3), (3, 64, 4), (3, 28, 5), (4, 2, 6)]),
  (1019, 688, [(2, 88, 3), (3, 65, 4), (3, 30, 5), (4, 2, 6)]),
  (1034, 691, [(2, 85, 3), (3, 67, 4), (3, 30, 5), (4, 3, 6)]),
  (1049, 696, [(2, 83, 3), (3, 68, 4), (3, 31, 5), (4, 3, 6)]),
  (1064, 699, [(2, 81, 3), (3, 69, 4), (3, 32, 5), (4, 3, 6)]),
  (1079, 702, [(2, 78, 3), (3, 71, 4), (3, 32, 5), (4, 4, 6)]),
  (1095, 706, [(2, 76, 3), (3, 72, 4), (3, 33, 5), (4, 4, 6)]),
  (1111, 710, [(2, 74, 3), (3, 73, 4), (3, 34, 5), (4, 4, 6)]),
  (1127, 714, [(2, 71, 3), (3, 74, 4), (3, 36, 5), (4, 4, 6)]),
  (1143, 718, [(2, 69, 3), (3, 75, 4), (3, 37, 5), (4, 4, 6)]),
  (1160, 721, [(2, 67, 3), (3, 76, 4), (3, 37, 5), (4, 5, 6)]),
  (1177, 726, [(2, 65, 3), (3, 77, 4), (3, 39, 5), (4, 4, 6)]),
  (1194, 729, [(2, 63, 3), (3, 78, 4), (3, 39, 5), (4, 5, 6)]),
  (1211, 732, [(2, 61, 3), (3, 78, 4), (3, 40, 5), (4, 6, 6)]),
  (1229, 736, [(2, 59, 3), (3, 79, 4), (3, 41, 5), (4, 6, 6)]),
  (1247, 740, [(2, 57, 3), (3, 80, 4), (3, 42, 5), (4, 6, 6)]),
  (1265, 742, [(2, 55, 3), (3, 80, 4), (3, 43, 5), (4, 7, 6)]),
  (1283, 746, [(2, 53, 3), (3, 80, 4), (3, 45, 5), (4, 7, 6)]),
  (1302, 749, [(2, 51, 3), (3, 81, 4), (3, 46, 5), (4, 7, 6)]),
  (1321, 754, [(2, 50, 3), (3, 81, 4), (3, 47, 5), (4, 7, 6)]),
  (1340, 757, [(2, 48, 3), (3, 81, 4), (3, 49, 5), (4, 7, 6)]),
  (1360, 761, [(2, 47, 3), (3, 81, 4), (3, 49, 5), (4, 8, 6)]),
  (1380, 763, [(2, 45, 3), (3, 81, 4), (3, 51, 5), (4, 8, 6)]),
  (1400, 767, [(2, 43, 3), (3, 81, 4), (3, 53, 5), (4, 8, 6)]),
  (1420, 771, [(2, 42, 3), (3, 81, 4), (3, 54, 5), (4, 8, 6)]),
  (1441, 774, [(2, 41, 3), (3, 80, 4), (3, 55, 5), (4, 9, 6)]),
  (1462, 777, [(2, 39, 3), (3, 80, 4), (3, 57, 5), (4, 9, 6)]),
  (1483, 780, [(2, 38, 3), (3, 79, 4), (3, 58, 5), (4, 10, 6)]),
  (1505, 784, [(2, 37, 3), (3, 79, 4), (3, 59, 5), (4, 10, 6)]),
  (1527, 788, [(2, 36, 3), (3, 78, 4), (3, 61, 5), (4, 10, 6)]),
  (1549, 790, [(2, 34, 3), (3, 78, 4), (3, 62, 5), (4, 11, 6)]),
  (1572, 793, [(2, 33, 3), (3, 77, 4), (3, 64, 5), (4, 11, 6)]),
  (1595, 798, [(2, 32, 3), (3, 77, 4), (3, 65, 5), (4, 11, 6)]),
  (1618, 801, [(2, 31, 3), (3, 76, 4), (3, 67, 5), (4, 11, 6)]),
  (1642, 803, [(2, 30, 3), (3, 74, 4), (3, 69, 5), (4, 12, 6)]),
  (1666, 807, [(2, 29, 3), (3, 73, 4), (3, 71, 5), (4, 12, 6)]),
  (1690, 811, [(2, 28, 3), (3, 73, 4), (3, 72, 5), (4, 12, 6)]),
  (1715, 814, [(2, 28, 3), (3, 71, 4), (3, 72, 5), (4, 14, 6)]),
  (1740, 817, [(2, 27, 3), (3, 69, 4), (3, 75, 5), (4, 14, 6)]),
  (1766, 821, [(2, 26, 3), (3, 68, 4), (3, 77, 5), (4, 14, 6)]),
  (1792, 823, [(2, 25, 3), (3, 67, 4), (3, 78, 5), (4, 15, 6)]),
  (1818, 827, [(2, 24, 3), (3, 66, 4), (3, 80, 5), (4, 15, 6)]),
  (1845, 830, [(2, 24, 3), (3, 63, 4), (3, 82, 5), (4, 16, 6)]),
  (1872, 833, [(2, 23, 3), (3, 62, 4), (3, 84, 5), (4, 16, 6)]),
  (1900, 837, [(2, 22, 3), (3, 61, 4), (3, 86, 5), (4, 16, 6)]),
  (1928, 841, [(2, 22, 3), (3, 59, 4), (3, 87, 5), (4, 17, 6)]),
  (1956, 845, [(2, 21, 3), (3, 57, 4), (3, 90, 5), (4, 17, 6)])]

theorem small188 : smallOK 188 1933 certs188 = true := by decide +kernel

/-- The certificates for `t = 189`. -/
def certs189 : List Cert := [
  (187, 186, [(1, 186, 1)]),
  (189, 188, [(1, 186, 1)]),
  (191, 190, [(1, 186, 1)]),
  (193, 192, [(1, 186, 1)]),
  (195, 194, [(1, 186, 1)]),
  (197, 196, [(1, 186, 1)]),
  (199, 198, [(1, 186, 1)]),
  (201, 200, [(1, 186, 1)]),
  (204, 203, [(1, 186, 1)]),
  (207, 206, [(1, 186, 1)]),
  (210, 209, [(1, 186, 1)]),
  (213, 212, [(1, 186, 1)]),
  (216, 215, [(1, 186, 1)]),
  (219, 218, [(1, 186, 1)]),
  (222, 221, [(1, 186, 1)]),
  (225, 224, [(1, 186, 1)]),
  (228, 227, [(1, 186, 1)]),
  (231, 230, [(1, 186, 1)]),
  (234, 233, [(1, 186, 1)]),
  (237, 236, [(1, 186, 1)]),
  (240, 239, [(1, 186, 1)]),
  (243, 242, [(1, 186, 1)]),
  (246, 245, [(1, 186, 1)]),
  (249, 248, [(1, 186, 1)]),
  (252, 251, [(1, 186, 1)]),
  (255, 254, [(1, 186, 1)]),
  (258, 257, [(1, 186, 1)]),
  (261, 260, [(1, 186, 1)]),
  (264, 263, [(1, 186, 1)]),
  (267, 266, [(1, 186, 1)]),
  (271, 270, [(1, 186, 1)]),
  (275, 274, [(1, 186, 1)]),
  (279, 278, [(1, 186, 1)]),
  (283, 282, [(1, 186, 1)]),
  (287, 286, [(1, 186, 1)]),
  (291, 290, [(1, 186, 1)]),
  (295, 294, [(1, 186, 1)]),
  (299, 298, [(1, 186, 1)]),
  (303, 302, [(1, 186, 1)]),
  (307, 306, [(1, 186, 1)]),
  (311, 310, [(1, 186, 1)]),
  (315, 314, [(1, 186, 1)]),
  (319, 318, [(1, 186, 1)]),
  (323, 322, [(1, 186, 1)]),
  (327, 326, [(1, 186, 1)]),
  (331, 330, [(1, 186, 1)]),
  (335, 334, [(1, 186, 1)]),
  (340, 339, [(1, 186, 1)]),
  (345, 344, [(1, 186, 1)]),
  (350, 349, [(1, 186, 1)]),
  (355, 354, [(1, 186, 1)]),
  (360, 359, [(1, 186, 1)]),
  (365, 364, [(1, 186, 1)]),
  (370, 369, [(1, 186, 1)]),
  (375, 374, [(1, 186, 1)]),
  (380, 379, [(1, 186, 1)]),
  (385, 384, [(1, 186, 1)]),
  (390, 389, [(1, 186, 1)]),
  (395, 394, [(1, 186, 1)]),
  (400, 399, [(1, 186, 1)]),
  (405, 404, [(1, 186, 1)]),
  (411, 408, [(1, 83, 1), (2, 99, 3), (3, 4, 4)]),
  (417, 414, [(1, 84, 1), (2, 101, 3), (3, 1, 4)]),
  (423, 420, [(1, 85, 1), (2, 101, 3)]),
  (429, 426, [(1, 86, 1), (2, 100, 3)]),
  (435, 432, [(1, 87, 1), (2, 99, 3)]),
  (441, 438, [(1, 89, 1), (2, 97, 3)]),
  (447, 444, [(1, 90, 1), (2, 96, 3)]),
  (453, 450, [(1, 91, 1), (2, 95, 3)]),
  (459, 456, [(1, 92, 1), (2, 94, 3)]),
  (465, 462, [(1, 93, 1), (2, 93, 3)]),
  (471, 468, [(1, 95, 1), (2, 91, 3)]),
  (478, 473, [(1, 54, 1), (2, 125, 3), (3, 7, 4)]),
  (485, 480, [(1, 54, 1), (2, 127, 3), (3, 5, 4)]),
  (492, 487, [(1, 55, 1), (2, 129, 3), (3, 2, 4)]),
  (499, 494, [(1, 56, 1), (2, 130, 3)]),
  (506, 501, [(1, 57, 1), (2, 129, 3)]),
  (513, 506, [(1, 40, 1), (2, 136, 3), (3, 9, 4), (4, 1, 5)]),
  (520, 513, [(1, 40, 1), (2, 139, 3), (3, 7, 4)]),
  (527, 520, [(1, 41, 1), (2, 140, 3), (3, 5, 4)]),
  (534, 525, [(1, 32, 1), (2, 142, 3), (3, 9, 4), (4, 3, 5)]),
  (542, 533, [(1, 32, 1), (2, 144, 3), (3, 10, 4)]),
  (550, 539, [(1, 27, 1), (2, 145, 3), (3, 11, 4), (4, 2, 5), (5, 1, 6)]),
  (558, 545, [(1, 23, 1), (2, 146, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8), (8, 1, 11)]),
  (566, 553, [(1, 23, 1), (2, 148, 3), (3, 12, 4), (4, 3, 5)]),
  (574, 559, [(1, 20, 1), (2, 149, 3), (3, 12, 4), (4, 3, 5), (5, 2, 6)]),
  (582, 561, [(2, 185, 3), (3, 1, 5)]),
  (590, 563, [(2, 184, 3), (3, 2, 5)]),
  (598, 565, [(2, 183, 3), (3, 1, 4), (3, 2, 5)]),
  (606, 567, [(2, 181, 3), (3, 2, 4), (3, 3, 5)]),
  (615, 570, [(2, 180, 3), (3, 3, 4), (3, 3, 5)]),
  (624, 573, [(2, 178, 3), (3, 4, 4), (3, 4, 5)]),
  (633, 574, [(2, 175, 3), (3, 6, 4), (3, 5, 5)]),
  (642, 577, [(2, 173, 3), (3, 7, 4), (3, 6, 5)]),
  (651, 580, [(2, 171, 3), (3, 9, 4), (3, 6, 5)]),
  (660, 583, [(2, 169, 3), (3, 10, 4), (3, 7, 5)]),
  (669, 586, [(2, 167, 3), (3, 12, 4), (3, 7, 5)]),
  (679, 590, [(2, 166, 3), (3, 13, 4), (3, 7, 5)]),
  (689, 592, [(2, 162, 3), (3, 15, 4), (3, 9, 5)]),
  (699, 596, [(2, 161, 3), (3, 16, 4), (3, 9, 5)]),
  (709, 598, [(2, 157, 3), (3, 19, 4), (3, 10, 5)]),
  (719, 602, [(2, 155, 3), (3, 20, 4), (3, 11, 5)]),
  (729, 604, [(2, 152, 3), (3, 22, 4), (3, 12, 5)]),
  (739, 608, [(2, 150, 3), (3, 24, 4), (3, 12, 5)]),
  (750, 611, [(2, 147, 3), (3, 26, 4), (3, 13, 5)]),
  (761, 614, [(2, 144, 3), (3, 28, 4), (3, 14, 5)]),
  (772, 619, [(2, 142, 3), (3, 30, 4), (3, 14, 5)]),
  (783, 622, [(2, 139, 3), (3, 32, 4), (3, 15, 5)]),
  (794, 625, [(2, 136, 3), (3, 34, 4), (3, 16, 5)]),
  (805, 628, [(2, 134, 3), (3, 35, 4), (3, 17, 5)]),
  (817, 632, [(2, 131, 3), (3, 37, 4), (3, 18, 5)]),
  (829, 636, [(2, 128, 3), (3, 40, 4), (3, 18, 5)]),
  (841, 640, [(2, 126, 3), (3, 41, 4), (3, 19, 5)]),
  (853, 644, [(2, 123, 3), (3, 43, 4), (3, 20, 5)]),
  (865, 646, [(2, 120, 3), (3, 45, 4), (3, 21, 5)]),
  (877, 650, [(2, 117, 3), (3, 47, 4), (3, 22, 5)]),
  (890, 655, [(2, 115, 3), (3, 49, 4), (3, 22, 5)]),
  (903, 658, [(2, 112, 3), (3, 51, 4), (3, 22, 5), (4, 1, 6)]),
  (916, 661, [(2, 109, 3), (3, 52, 4), (3, 24, 5), (4, 1, 6)]),
  (929, 666, [(2, 107, 3), (3, 54, 4), (3, 24, 5), (4, 1, 6)]),
  (942, 669, [(2, 104, 3), (3, 56, 4), (3, 25, 5), (4, 1, 6)]),
  (956, 673, [(2, 101, 3), (3, 58, 4), (3, 26, 5), (4, 1, 6)]),
  (970, 677, [(2, 98, 3), (3, 60, 4), (3, 26, 5), (4, 2, 6)]),
  (984, 681, [(2, 96, 3), (3, 61, 4), (3, 27, 5), (4, 2, 6)]),
  (998, 685, [(2, 93, 3), (3, 63, 4), (3, 28, 5), (4, 2, 6)]),
  (1012, 689, [(2, 91, 3), (3, 64, 4), (3, 29, 5), (4, 2, 6)]),
  (1027, 692, [(2, 88, 3), (3, 66, 4), (3, 29, 5), (4, 3, 6)]),
  (1042, 697, [(2, 86, 3), (3, 67, 4), (3, 31, 5), (4, 2, 6)]),
  (1057, 700, [(2, 83, 3), (3, 69, 4), (3, 31, 5), (4, 3, 6)]),
  (1072, 703, [(2, 80, 3), (3, 70, 4), (3, 33, 5), (4, 3, 6)]),
  (1088, 707, [(2, 78, 3), (3, 71, 4), (3, 33, 5), (4, 4, 6)]),
  (1104, 711, [(2, 76, 3), (3, 72, 4), (3, 34, 5), (4, 4, 6)]),
  (1120, 715, [(2, 73, 3), (3, 74, 4), (3, 35, 5), (4, 4, 6)]),
  (1136, 719, [(2, 71, 3), (3, 75, 4), (3, 36, 5), (4, 4, 6)]),
  (1153, 722, [(2, 69, 3), (3, 76, 4), (3, 36, 5), (4, 5, 6)]),
  (1170, 727, [(2, 67, 3), (3, 77, 4), (3, 38, 5), (4, 4, 6)]),
  (1187, 730, [(2, 65, 3), (3, 77, 4), (3, 39, 5), (4, 5, 6)]),
  (1204, 733, [(2, 62, 3), (3, 79, 4), (3, 40, 5), (4, 5, 6)]),
  (1222, 737, [(2, 60, 3), (3, 79, 4), (3, 41, 5), (4, 6, 6)]),
  (1240, 741, [(2, 58, 3), (3, 80, 4), (3, 42, 5), (4, 6, 6)]),
  (1258, 745, [(2, 57, 3), (3, 80, 4), (3, 43, 5), (4, 6, 6)]),
  (1276, 749, [(2, 55, 3), (3, 81, 4), (3, 44, 5), (4, 6, 6)]),
  (1295, 752, [(2, 53, 3), (3, 81, 4), (3, 46, 5), (4, 6, 6)]),
  (1314, 755, [(2, 51, 3), (3, 81, 4), (3, 47, 5), (4, 7, 6)]),
  (1333, 758, [(2, 49, 3), (3, 82, 4), (3, 48, 5), (4, 7, 6)]),
  (1352, 763, [(2, 48, 3), (3, 82, 4), (3, 49, 5), (4, 7, 6)]),
  (1372, 765, [(2, 46, 3), (3, 82, 4), (3, 50, 5), (4, 8, 6)]),
  (1392, 769, [(2, 45, 3), (3, 81, 4), (3, 52, 5), (4, 8, 6)]),
  (1412, 773, [(2, 43, 3), (3, 82, 4), (3, 53, 5), (4, 8, 6)]),
  (1433, 776, [(2, 42, 3), (3, 81, 4), (3, 54, 5), (4, 9, 6)]),
  (1454, 779, [(2, 40, 3), (3, 81, 4), (3, 56, 5), (4, 9, 6)]),
  (1475, 782, [(2, 39, 3), (3, 80, 4), (3, 57, 5), (4, 10, 6)]),
  (1497, 786, [(2, 38, 3), (3, 80, 4), (3, 58, 5), (4, 10, 6)]),
  (1519, 790, [(2, 37, 3), (3, 79, 4), (3, 60, 5), (4, 10, 6)]),
  (1541, 792, [(2, 35, 3), (3, 79, 4), (3, 62, 5), (4, 10, 6)]),
  (1564, 795, [(2, 34, 3), (3, 78, 4), (3, 63, 5), (4, 11, 6)]),
  (1587, 800, [(2, 33, 3), (3, 78, 4), (3, 64, 5), (4, 11, 6)]),
  (1610, 803, [(2, 32, 3), (3, 77, 4), (3, 66, 5), (4, 11, 6)]),
  (1634, 805, [(2, 31, 3), (3, 75, 4), (3, 68, 5), (4, 12, 6)]),
  (1658, 809, [(2, 30, 3), (3, 74, 4), (3, 69, 5), (4, 13, 6)]),
  (1682, 813, [(2, 29, 3), (3, 74, 4), (3, 71, 5), (4, 12, 6)]),
  (1707, 816, [(2, 28, 3), (3, 72, 4), (3, 73, 5), (4, 13, 6)]),
  (1732, 819, [(2, 27, 3), (3, 71, 4), (3, 75, 5), (4, 13, 6)]),
  (1757, 822, [(2, 26, 3), (3, 70, 4), (3, 76, 5), (4, 14, 6)]),
  (1783, 826, [(2, 26, 3), (3, 68, 4), (3, 77, 5), (4, 15, 6)]),
  (1809, 830, [(2, 25, 3), (3, 67, 4), (3, 79, 5), (4, 15, 6)]),
  (1836, 833, [(2, 24, 3), (3, 66, 4), (3, 81, 5), (4, 15, 6)]),
  (1863, 836, [(2, 24, 3), (3, 63, 4), (3, 82, 5), (4, 17, 6)]),
  (1890, 839, [(2, 23, 3), (3, 62, 4), (3, 84, 5), (4, 17, 6)]),
  (1918, 843, [(2, 22, 3), (3, 61, 4), (3, 86, 5), (4, 17, 6)]),
  (1946, 847, [(2, 22, 3), (3, 59, 4), (3, 87, 5), (4, 18, 6)])]

theorem small189 : smallOK 189 1944 certs189 = true := by decide +kernel

/-- The certificates for `t = 190`. -/
def certs190 : List Cert := [
  (188, 187, [(1, 187, 1)]),
  (190, 189, [(1, 187, 1)]),
  (192, 191, [(1, 187, 1)]),
  (194, 193, [(1, 187, 1)]),
  (196, 195, [(1, 187, 1)]),
  (198, 197, [(1, 187, 1)]),
  (200, 199, [(1, 187, 1)]),
  (202, 201, [(1, 187, 1)]),
  (205, 204, [(1, 187, 1)]),
  (208, 207, [(1, 187, 1)]),
  (211, 210, [(1, 187, 1)]),
  (214, 213, [(1, 187, 1)]),
  (217, 216, [(1, 187, 1)]),
  (220, 219, [(1, 187, 1)]),
  (223, 222, [(1, 187, 1)]),
  (226, 225, [(1, 187, 1)]),
  (229, 228, [(1, 187, 1)]),
  (232, 231, [(1, 187, 1)]),
  (235, 234, [(1, 187, 1)]),
  (238, 237, [(1, 187, 1)]),
  (241, 240, [(1, 187, 1)]),
  (244, 243, [(1, 187, 1)]),
  (247, 246, [(1, 187, 1)]),
  (250, 249, [(1, 187, 1)]),
  (253, 252, [(1, 187, 1)]),
  (256, 255, [(1, 187, 1)]),
  (259, 258, [(1, 187, 1)]),
  (262, 261, [(1, 187, 1)]),
  (265, 264, [(1, 187, 1)]),
  (268, 267, [(1, 187, 1)]),
  (272, 271, [(1, 187, 1)]),
  (276, 275, [(1, 187, 1)]),
  (280, 279, [(1, 187, 1)]),
  (284, 283, [(1, 187, 1)]),
  (288, 287, [(1, 187, 1)]),
  (292, 291, [(1, 187, 1)]),
  (296, 295, [(1, 187, 1)]),
  (300, 299, [(1, 187, 1)]),
  (304, 303, [(1, 187, 1)]),
  (308, 307, [(1, 187, 1)]),
  (312, 311, [(1, 187, 1)]),
  (316, 315, [(1, 187, 1)]),
  (320, 319, [(1, 187, 1)]),
  (324, 323, [(1, 187, 1)]),
  (328, 327, [(1, 187, 1)]),
  (332, 331, [(1, 187, 1)]),
  (336, 335, [(1, 187, 1)]),
  (341, 340, [(1, 187, 1)]),
  (346, 345, [(1, 187, 1)]),
  (351, 350, [(1, 187, 1)]),
  (356, 355, [(1, 187, 1)]),
  (361, 360, [(1, 187, 1)]),
  (366, 365, [(1, 187, 1)]),
  (371, 370, [(1, 187, 1)]),
  (376, 375, [(1, 187, 1)]),
  (381, 380, [(1, 187, 1)]),
  (386, 385, [(1, 187, 1)]),
  (391, 390, [(1, 187, 1)]),
  (396, 395, [(1, 187, 1)]),
  (401, 400, [(1, 187, 1)]),
  (407, 406, [(1, 187, 1)]),
  (413, 410, [(1, 83, 1), (2, 100, 3), (3, 4, 4)]),
  (419, 416, [(1, 84, 1), (2, 102, 3), (3, 1, 4)]),
  (425, 422, [(1, 85, 1), (2, 102, 3)]),
  (431, 428, [(1, 87, 1), (2, 100, 3)]),
  (437, 434, [(1, 88, 1), (2, 99, 3)]),
  (443, 440, [(1, 89, 1), (2, 98, 3)]),
  (449, 446, [(1, 90, 1), (2, 97, 3)]),
  (455, 452, [(1, 91, 1), (2, 96, 3)]),
  (461, 458, [(1, 93, 1), (2, 94, 3)]),
  (467, 464, [(1, 94, 1), (2, 93, 3)]),
  (474, 471, [(1, 95, 1), (2, 92, 3)]),
  (481, 476, [(1, 54, 1), (2, 126, 3), (3, 7, 4)]),
  (488, 483, [(1, 55, 1), (2, 128, 3), (3, 4, 4)]),
  (495, 490, [(1, 55, 1), (2, 130, 3), (3, 2, 4)]),
  (502, 497, [(1, 56, 1), (2, 131, 3)]),
  (509, 502, [(1, 40, 1), (2, 135, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (516, 509, [(1, 40, 1), (2, 137, 3), (3, 9, 4), (4, 1, 5)]),
  (523, 516, [(1, 41, 1), (2, 139, 3), (3, 7, 4)]),
  (530, 523, [(1, 41, 1), (2, 141, 3), (3, 5, 4)]),
  (537, 528, [(1, 32, 1), (2, 143, 3), (3, 9, 4), (4, 3, 5)]),
  (545, 536, [(1, 33, 1), (2, 145, 3), (3, 9, 4)]),
  (553, 542, [(1, 27, 1), (2, 146, 3), (3, 11, 4), (4, 2, 5), (5, 1, 6)]),
  (561, 548, [(1, 23, 1), (2, 147, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8), (8, 1, 11)]),
  (569, 556, [(1, 23, 1), (2, 149, 3), (3, 12, 4), (4, 3, 5)]),
  (577, 562, [(1, 20, 1), (2, 150, 3), (3, 12, 4), (4, 3, 5), (5, 2, 6)]),
  (585, 564, [(2, 186, 3), (3, 1, 5)]),
  (593, 566, [(2, 185, 3), (3, 2, 5)]),
  (601, 568, [(2, 184, 3), (3, 1, 4), (3, 2, 5)]),
  (610, 571, [(2, 182, 3), (3, 2, 4), (3, 3, 5)]),
  (619, 572, [(2, 180, 3), (3, 3, 4), (3, 4, 5)]),
  (628, 575, [(2, 178, 3), (3, 4, 4), (3, 5, 5)]),
  (637, 578, [(2, 176, 3), (3, 6, 4), (3, 5, 5)]),
  (646, 581, [(2, 175, 3), (3, 7, 4), (3, 5, 5)]),
  (655, 584, [(2, 173, 3), (3, 8, 4), (3, 6, 5)]),
  (664, 587, [(2, 171, 3), (3, 10, 4), (3, 6, 5)]),
  (673, 590, [(2, 169, 3), (3, 11, 4), (3, 7, 5)]),
  (683, 592, [(2, 165, 3), (3, 14, 4), (3, 8, 5)]),
  (693, 596, [(2, 164, 3), (3, 15, 4), (3, 8, 5)]),
  (703, 598, [(2, 160, 3), (3, 17, 4), (3, 10, 5)]),
  (713, 602, [(2, 158, 3), (3, 19, 4), (3, 10, 5)]),
  (723, 604, [(2, 155, 3), (3, 21, 4), (3, 11, 5)]),
  (733, 608, [(2, 153, 3), (3, 22, 4), (3, 12, 5)]),
  (743, 612, [(2, 151, 3), (3, 24, 4), (3, 12, 5)]),
  (754, 615, [(2, 148, 3), (3, 26, 4), (3, 13, 5)]),
  (765, 618, [(2, 145, 3), (3, 28, 4), (3, 14, 5)]),
  (776, 621, [(2, 142, 3), (3, 30, 4), (3, 15, 5)]),
  (787, 626, [(2, 141, 3), (3, 31, 4), (3, 15, 5)]),
  (798, 629, [(2, 138, 3), (3, 33, 4), (3, 16, 5)]),
  (809, 632, [(2, 135, 3), (3, 35, 4), (3, 17, 5)]),
  (821, 636, [(2, 132, 3), (3, 38, 4), (3, 17, 5)]),
  (833, 640, [(2, 129, 3), (3, 40, 4), (3, 18, 5)]),
  (845, 644, [(2, 127, 3), (3, 41, 4), (3, 19, 5)]),
  (857, 646, [(2, 123, 3), (3, 44, 4), (3, 20, 5)]),
  (869, 650, [(2, 121, 3), (3, 45, 4), (3, 21, 5)]),
  (882, 655, [(2, 118, 3), (3, 48, 4), (3, 21, 5)]),
  (895, 658, [(2, 115, 3), (3, 49, 4), (3, 23, 5)]),
  (908, 661, [(2, 112, 3), (3, 51, 4), (3, 23, 5), (4, 1, 6)]),
  (921, 666, [(2, 110, 3), (3, 53, 4), (3, 23, 5), (4, 1, 6)]),
  (934, 669, [(2, 107, 3), (3, 55, 4), (3, 24, 5), (4, 1, 6)]),
  (948, 673, [(2, 104, 3), (3, 57, 4), (3, 25, 5), (4, 1, 6)]),
  (962, 677, [(2, 101, 3), (3, 59, 4), (3, 26, 5), (4, 1, 6)]),
  (976, 681, [(2, 99, 3), (3, 60, 4), (3, 26, 5), (4, 2, 6)]),
  (990, 685, [(2, 96, 3), (3, 62, 4), (3, 27, 5), (4, 2, 6)]),
  (1004, 689, [(2, 94, 3), (3, 63, 4), (3, 28, 5), (4, 2, 6)]),
  (1019, 694, [(2, 91, 3), (3, 65, 4), (3, 29, 5), (4, 2, 6)]),
  (1034, 697, [(2, 88, 3), (3, 67, 4), (3, 30, 5), (4, 2, 6)]),
  (1049, 700, [(2, 85, 3), (3, 68, 4), (3, 31, 5), (4, 3, 6)]),
  (1064, 705, [(2, 84, 3), (3, 69, 4), (3, 31, 5), (4, 3, 6)]),
  (1079, 708, [(2, 81, 3), (3, 71, 4), (3, 32, 5), (4, 3, 6)]),
  (1095, 712, [(2, 78, 3), (3, 72, 4), (3, 34, 5), (4, 3, 6)]),
  (1111, 716, [(2, 76, 3), (3, 73, 4), (3, 34, 5), (4, 4, 6)]),
  (1127, 720, [(2, 74, 3), (3, 74, 4), (3, 35, 5), (4, 4, 6)]),
  (1143, 724, [(2, 72, 3), (3, 75, 4), (3, 36, 5), (4, 4, 6)]),
  (1160, 727, [(2, 69, 3), (3, 77, 4), (3, 37, 5), (4, 4, 6)]),
  (1177, 730, [(2, 67, 3), (3, 77, 4), (3, 38, 5), (4, 5, 6)]),
  (1194, 735, [(2, 65, 3), (3, 78, 4), (3, 39, 5), (4, 5, 6)]),
  (1211, 738, [(2, 63, 3), (3, 79, 4), (3, 40, 5), (4, 5, 6)]),
  (1229, 742, [(2, 61, 3), (3, 80, 4), (3, 41, 5), (4, 5, 6)]),
  (1247, 746, [(2, 59, 3), (3, 80, 4), (3, 42, 5), (4, 6, 6)]),
  (1265, 748, [(2, 56, 3), (3, 81, 4), (3, 44, 5), (4, 6, 6)]),
  (1283, 752, [(2, 55, 3), (3, 81, 4), (3, 44, 5), (4, 7, 6)]),
  (1302, 755, [(2, 53, 3), (3, 81, 4), (3, 46, 5), (4, 7, 6)]),
  (1321, 758, [(2, 51, 3), (3, 82, 4), (3, 47, 5), (4, 7, 6)]),
  (1340, 763, [(2, 49, 3), (3, 83, 4), (3, 48, 5), (4, 7, 6)]),
  (1360, 767, [(2, 48, 3), (3, 82, 4), (3, 50, 5), (4, 7, 6)]),
  (1380, 769, [(2, 46, 3), (3, 82, 4), (3, 51, 5), (4, 8, 6)]),
  (1400, 773, [(2, 45, 3), (3, 82, 4), (3, 52, 5), (4, 8, 6)]),
  (1420, 777, [(2, 43, 3), (3, 82, 4), (3, 54, 5), (4, 8, 6)]),
  (1441, 780, [(2, 42, 3), (3, 82, 4), (3, 54, 5), (4, 9, 6)]),
  (1462, 783, [(2, 40, 3), (3, 82, 4), (3, 56, 5), (4, 9, 6)]),
  (1483, 786, [(2, 39, 3), (3, 81, 4), (3, 57, 5), (4, 10, 6)]),
  (1505, 790, [(2, 38, 3), (3, 80, 4), (3, 59, 5), (4, 10, 6)]),
  (1527, 794, [(2, 37, 3), (3, 80, 4), (3, 60, 5), (4, 10, 6)]),
  (1549, 798, [(2, 35, 3), (3, 80, 4), (3, 62, 5), (4, 10, 6)]),
  (1572, 801, [(2, 34, 3), (3, 79, 4), (3, 63, 5), (4, 11, 6)]),
  (1595, 804, [(2, 33, 3), (3, 78, 4), (3, 65, 5), (4, 11, 6)]),
  (1618, 807, [(2, 32, 3), (3, 77, 4), (3, 66, 5), (4, 12, 6)]),
  (1642, 811, [(2, 31, 3), (3, 76, 4), (3, 68, 5), (4, 12, 6)]),
  (1666, 813, [(2, 30, 3), (3, 75, 4), (3, 69, 5), (4, 13, 6)]),
  (1690, 817, [(2, 29, 3), (3, 74, 4), (3, 71, 5), (4, 13, 6)]),
  (1715, 820, [(2, 28, 3), (3, 73, 4), (3, 73, 5), (4, 13, 6)]),
  (1740, 823, [(2, 27, 3), (3, 72, 4), (3, 74, 5), (4, 14, 6)]),
  (1766, 827, [(2, 27, 3), (3, 70, 4), (3, 75, 5), (4, 15, 6)]),
  (1792, 831, [(2, 26, 3), (3, 69, 4), (3, 77, 5), (4, 15, 6)]),
  (1818, 833, [(2, 25, 3), (3, 67, 4), (3, 80, 5), (4, 15, 6)]),
  (1845, 838, [(2, 24, 3), (3, 66, 4), (3, 82, 5), (4, 15, 6)]),
  (1872, 841, [(2, 24, 3), (3, 64, 4), (3, 83, 5), (4, 16, 6)]),
  (1900, 845, [(2, 23, 3), (3, 63, 4), (3, 85, 5), (4, 16, 6)]),
  (1928, 847, [(2, 22, 3), (3, 61, 4), (3, 87, 5), (4, 17, 6)]),
  (1956, 851, [(2, 22, 3), (3, 59, 4), (3, 88, 5), (4, 18, 6)])]

theorem small190 : smallOK 190 1955 certs190 = true := by decide +kernel

/-- The certificates for `t = 191`. -/
def certs191 : List Cert := [
  (189, 188, [(1, 188, 1)]),
  (191, 190, [(1, 188, 1)]),
  (193, 192, [(1, 188, 1)]),
  (195, 194, [(1, 188, 1)]),
  (197, 196, [(1, 188, 1)]),
  (199, 198, [(1, 188, 1)]),
  (201, 200, [(1, 188, 1)]),
  (204, 203, [(1, 188, 1)]),
  (207, 206, [(1, 188, 1)]),
  (210, 209, [(1, 188, 1)]),
  (213, 212, [(1, 188, 1)]),
  (216, 215, [(1, 188, 1)]),
  (219, 218, [(1, 188, 1)]),
  (222, 221, [(1, 188, 1)]),
  (225, 224, [(1, 188, 1)]),
  (228, 227, [(1, 188, 1)]),
  (231, 230, [(1, 188, 1)]),
  (234, 233, [(1, 188, 1)]),
  (237, 236, [(1, 188, 1)]),
  (240, 239, [(1, 188, 1)]),
  (243, 242, [(1, 188, 1)]),
  (246, 245, [(1, 188, 1)]),
  (249, 248, [(1, 188, 1)]),
  (252, 251, [(1, 188, 1)]),
  (255, 254, [(1, 188, 1)]),
  (258, 257, [(1, 188, 1)]),
  (261, 260, [(1, 188, 1)]),
  (264, 263, [(1, 188, 1)]),
  (267, 266, [(1, 188, 1)]),
  (271, 270, [(1, 188, 1)]),
  (275, 274, [(1, 188, 1)]),
  (279, 278, [(1, 188, 1)]),
  (283, 282, [(1, 188, 1)]),
  (287, 286, [(1, 188, 1)]),
  (291, 290, [(1, 188, 1)]),
  (295, 294, [(1, 188, 1)]),
  (299, 298, [(1, 188, 1)]),
  (303, 302, [(1, 188, 1)]),
  (307, 306, [(1, 188, 1)]),
  (311, 310, [(1, 188, 1)]),
  (315, 314, [(1, 188, 1)]),
  (319, 318, [(1, 188, 1)]),
  (323, 322, [(1, 188, 1)]),
  (327, 326, [(1, 188, 1)]),
  (331, 330, [(1, 188, 1)]),
  (335, 334, [(1, 188, 1)]),
  (340, 339, [(1, 188, 1)]),
  (345, 344, [(1, 188, 1)]),
  (350, 349, [(1, 188, 1)]),
  (355, 354, [(1, 188, 1)]),
  (360, 359, [(1, 188, 1)]),
  (365, 364, [(1, 188, 1)]),
  (370, 369, [(1, 188, 1)]),
  (375, 374, [(1, 188, 1)]),
  (380, 379, [(1, 188, 1)]),
  (385, 384, [(1, 188, 1)]),
  (390, 389, [(1, 188, 1)]),
  (395, 394, [(1, 188, 1)]),
  (400, 399, [(1, 188, 1)]),
  (405, 404, [(1, 188, 1)]),
  (411, 408, [(1, 83, 1), (2, 99, 3), (3, 5, 4), (4, 1, 5)]),
  (417, 414, [(1, 84, 1), (2, 101, 3), (3, 3, 4)]),
  (423, 420, [(1, 85, 1), (2, 103, 3)]),
  (429, 426, [(1, 86, 1), (2, 102, 3)]),
  (435, 432, [(1, 87, 1), (2, 101, 3)]),
  (441, 438, [(1, 89, 1), (2, 99, 3)]),
  (447, 444, [(1, 90, 1), (2, 98, 3)]),
  (453, 450, [(1, 91, 1), (2, 97, 3)]),
  (459, 456, [(1, 92, 1), (2, 96, 3)]),
  (465, 462, [(1, 93, 1), (2, 95, 3)]),
  (471, 468, [(1, 95, 1), (2, 93, 3)]),
  (478, 473, [(1, 54, 1), (2, 125, 3), (3, 7, 4), (4, 1, 5), (5, 1, 6)]),
  (485, 480, [(1, 54, 1), (2, 127, 3), (3, 7, 4)]),
  (492, 487, [(1, 55, 1), (2, 129, 3), (3, 4, 4)]),
  (499, 494, [(1, 56, 1), (2, 131, 3), (3, 1, 4)]),
  (506, 501, [(1, 57, 1), (2, 131, 3)]),
  (513, 506, [(1, 40, 1), (2, 136, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (520, 513, [(1, 40, 1), (2, 139, 3), (3, 8, 4), (4, 1, 5)]),
  (527, 520, [(1, 41, 1), (2, 140, 3), (3, 7, 4)]),
  (534, 525, [(1, 32, 1), (2, 142, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (542, 533, [(1, 32, 1), (2, 144, 3), (3, 10, 4), (4, 2, 5)]),
  (550, 539, [(1, 27, 1), (2, 145, 3), (3, 11, 4), (4, 2, 5), (5, 2, 6), (7, 1, 9)]),
  (558, 547, [(1, 27, 1), (2, 147, 3), (3, 11, 4), (4, 3, 5)]),
  (566, 553, [(1, 23, 1), (2, 148, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (574, 561, [(1, 23, 1), (2, 151, 3), (3, 11, 4), (4, 3, 5)]),
  (582, 565, [(2, 188, 3)]),
  (590, 567, [(2, 187, 3), (3, 1, 5)]),
  (598, 569, [(2, 185, 3), (3, 1, 4), (3, 2, 5)]),
  (606, 571, [(2, 184, 3), (3, 1, 4), (3, 3, 5)]),
  (615, 574, [(2, 183, 3), (3, 2, 4), (3, 3, 5)]),
  (624, 577, [(2, 181, 3), (3, 3, 4), (3, 4, 5)]),
  (633, 580, [(2, 180, 3), (3, 4, 4), (3, 4, 5)]),
  (642, 583, [(2, 178, 3), (3, 6, 4), (3, 4, 5)]),
  (651, 584, [(2, 175, 3), (3, 7, 4), (3, 6, 5)]),
  (660, 587, [(2, 173, 3), (3, 9, 4), (3, 6, 5)]),
  (669, 590, [(2, 171, 3), (3, 10, 4), (3, 7, 5)]),
  (679, 594, [(2, 169, 3), (3, 12, 4), (3, 7, 5)]),
  (689, 596, [(2, 166, 3), (3, 14, 4), (3, 8, 5)]),
  (699, 600, [(2, 164, 3), (3, 15, 4), (3, 9, 5)]),
  (709, 602, [(2, 160, 3), (3, 18, 4), (3, 10, 5)]),
  (719, 606, [(2, 159, 3), (3, 19, 4), (3, 10, 5)]),
  (729, 610, [(2, 157, 3), (3, 21, 4), (3, 10, 5)]),
  (739, 612, [(2, 153, 3), (3, 23, 4), (3, 12, 5)]),
  (750, 615, [(2, 150, 3), (3, 25, 4), (3, 13, 5)]),
  (761, 620, [(2, 149, 3), (3, 26, 4), (3, 13, 5)]),
  (772, 623, [(2, 146, 3), (3, 28, 4), (3, 14, 5)]),
  (783, 626, [(2, 143, 3), (3, 30, 4), (3, 15, 5)]),
  (794, 629, [(2, 140, 3), (3, 32, 4), (3, 16, 5)]),
  (805, 632, [(2, 137, 3), (3, 34, 4), (3, 17, 5)]),
  (817, 636, [(2, 134, 3), (3, 37, 4), (3, 17, 5)]),
  (829, 640, [(2, 131, 3), (3, 39, 4), (3, 18, 5)]),
  (841, 644, [(2, 129, 3), (3, 40, 4), (3, 19, 5)]),
  (853, 648, [(2, 126, 3), (3, 43, 4), (3, 19, 5)]),
  (865, 652, [(2, 124, 3), (3, 44, 4), (3, 20, 5)]),
  (877, 656, [(2, 121, 3), (3, 46, 4), (3, 21, 5)]),
  (890, 659, [(2, 118, 3), (3, 48, 4), (3, 22, 5)]),
  (903, 662, [(2, 114, 3), (3, 51, 4), (3, 22, 5), (4, 1, 6)]),
  (916, 667, [(2, 112, 3), (3, 52, 4), (3, 24, 5)]),
  (929, 670, [(2, 109, 3), (3, 54, 4), (3, 24, 5), (4, 1, 6)]),
  (942, 673, [(2, 106, 3), (3, 56, 4), (3, 25, 5), (4, 1, 6)]),
  (956, 679, [(2, 105, 3), (3, 57, 4), (3, 25, 5), (4, 1, 6)]),
  (970, 681, [(2, 101, 3), (3, 59, 4), (3, 26, 5), (4, 2, 6)]),
  (984, 685, [(2, 98, 3), (3, 61, 4), (3, 27, 5), (4, 2, 6)]),
  (998, 689, [(2, 96, 3), (3, 62, 4), (3, 28, 5), (4, 2, 6)]),
  (1012, 693, [(2, 93, 3), (3, 64, 4), (3, 29, 5), (4, 2, 6)]),
  (1027, 698, [(2, 91, 3), (3, 66, 4), (3, 29, 5), (4, 2, 6)]),
  (1042, 701, [(2, 88, 3), (3, 67, 4), (3, 30, 5), (4, 3, 6)]),
  (1057, 704, [(2, 85, 3), (3, 69, 4), (3, 31, 5), (4, 3, 6)]),
  (1072, 709, [(2, 83, 3), (3, 70, 4), (3, 32, 5), (4, 3, 6)]),
  (1088, 713, [(2, 81, 3), (3, 71, 4), (3, 33, 5), (4, 3, 6)]),
  (1104, 717, [(2, 78, 3), (3, 73, 4), (3, 34, 5), (4, 3, 6)]),
  (1120, 721, [(2, 76, 3), (3, 74, 4), (3, 34, 5), (4, 4, 6)]),
  (1136, 725, [(2, 74, 3), (3, 75, 4), (3, 35, 5), (4, 4, 6)]),
  (1153, 728, [(2, 71, 3), (3, 76, 4), (3, 37, 5), (4, 4, 6)]),
  (1170, 731, [(2, 68, 3), (3, 78, 4), (3, 37, 5), (4, 5, 6)]),
  (1187, 736, [(2, 67, 3), (3, 78, 4), (3, 38, 5), (4, 5, 6)]),
  (1204, 739, [(2, 64, 3), (3, 79, 4), (3, 40, 5), (4, 5, 6)]),
  (1222, 743, [(2, 62, 3), (3, 80, 4), (3, 41, 5), (4, 5, 6)]),
  (1240, 747, [(2, 60, 3), (3, 81, 4), (3, 42, 5), (4, 5, 6)]),
  (1258, 749, [(2, 58, 3), (3, 81, 4), (3, 43, 5), (4, 6, 6)]),
  (1276, 753, [(2, 56, 3), (3, 82, 4), (3, 44, 5), (4, 6, 6)]),
  (1295, 758, [(2, 55, 3), (3, 82, 4), (3, 45, 5), (4, 6, 6)]),
  (1314, 761, [(2, 53, 3), (3, 82, 4), (3, 46, 5), (4, 7, 6)]),
  (1333, 764, [(2, 51, 3), (3, 82, 4), (3, 48, 5), (4, 7, 6)]),
  (1352, 767, [(2, 49, 3), (3, 83, 4), (3, 48, 5), (4, 8, 6)]),
  (1372, 771, [(2, 47, 3), (3, 83, 4), (3, 50, 5), (4, 8, 6)]),
  (1392, 775, [(2, 46, 3), (3, 83, 4), (3, 51, 5), (4, 8, 6)]),
  (1412, 779, [(2, 44, 3), (3, 83, 4), (3, 53, 5), (4, 8, 6)]),
  (1433, 782, [(2, 43, 3), (3, 83, 4), (3, 53, 5), (4, 9, 6)]),
  (1454, 785, [(2, 41, 3), (3, 83, 4), (3, 55, 5), (4, 9, 6)]),
  (1475, 788, [(2, 40, 3), (3, 82, 4), (3, 56, 5), (4, 10, 6)]),
  (1497, 792, [(2, 39, 3), (3, 81, 4), (3, 58, 5), (4, 10, 6)]),
  (1519, 796, [(2, 37, 3), (3, 82, 4), (3, 59, 5), (4, 10, 6)]),
  (1541, 800, [(2, 36, 3), (3, 81, 4), (3, 61, 5), (4, 10, 6)]),
  (1564, 803, [(2, 35, 3), (3, 80, 4), (3, 63, 5), (4, 10, 6)]),
  (1587, 806, [(2, 34, 3), (3, 79, 4), (3, 64, 5), (4, 11, 6)]),
  (1610, 809, [(2, 33, 3), (3, 78, 4), (3, 65, 5), (4, 12, 6)]),
  (1634, 813, [(2, 32, 3), (3, 77, 4), (3, 67, 5), (4, 12, 6)]),
  (1658, 815, [(2, 31, 3), (3, 76, 4), (3, 68, 5), (4, 13, 6)]),
  (1682, 819, [(2, 30, 3), (3, 75, 4), (3, 70, 5), (4, 13, 6)]),
  (1707, 822, [(2, 29, 3), (3, 74, 4), (3, 72, 5), (4, 13, 6)]),
  (1732, 825, [(2, 28, 3), (3, 73, 4), (3, 73, 5), (4, 14, 6)]),
  (1757, 830, [(2, 27, 3), (3, 72, 4), (3, 75, 5), (4, 14, 6)]),
  (1783, 832, [(2, 26, 3), (3, 70, 4), (3, 78, 5), (4, 14, 6)]),
  (1809, 836, [(2, 26, 3), (3, 69, 4), (3, 78, 5), (4, 15, 6)]),
  (1836, 839, [(2, 25, 3), (3, 67, 4), (3, 80, 5), (4, 16, 6)]),
  (1863, 842, [(2, 24, 3), (3, 66, 4), (3, 82, 5), (4, 16, 6)]),
  (1890, 847, [(2, 23, 3), (3, 65, 4), (3, 84, 5), (4, 16, 6)]),
  (1918, 851, [(2, 23, 3), (3, 63, 4), (3, 85, 5), (4, 17, 6)]),
  (1946, 853, [(2, 22, 3), (3, 61, 4), (3, 88, 5), (4, 17, 6)]),
  (1975, 858, [(2, 22, 3), (3, 59, 4), (3, 89, 5), (4, 18, 6)])]

theorem small191 : smallOK 191 1966 certs191 = true := by decide +kernel

/-- The certificates for `t = 192`. -/
def certs192 : List Cert := [
  (190, 189, [(1, 189, 1)]),
  (192, 191, [(1, 189, 1)]),
  (194, 193, [(1, 189, 1)]),
  (196, 195, [(1, 189, 1)]),
  (198, 197, [(1, 189, 1)]),
  (200, 199, [(1, 189, 1)]),
  (202, 201, [(1, 189, 1)]),
  (205, 204, [(1, 189, 1)]),
  (208, 207, [(1, 189, 1)]),
  (211, 210, [(1, 189, 1)]),
  (214, 213, [(1, 189, 1)]),
  (217, 216, [(1, 189, 1)]),
  (220, 219, [(1, 189, 1)]),
  (223, 222, [(1, 189, 1)]),
  (226, 225, [(1, 189, 1)]),
  (229, 228, [(1, 189, 1)]),
  (232, 231, [(1, 189, 1)]),
  (235, 234, [(1, 189, 1)]),
  (238, 237, [(1, 189, 1)]),
  (241, 240, [(1, 189, 1)]),
  (244, 243, [(1, 189, 1)]),
  (247, 246, [(1, 189, 1)]),
  (250, 249, [(1, 189, 1)]),
  (253, 252, [(1, 189, 1)]),
  (256, 255, [(1, 189, 1)]),
  (259, 258, [(1, 189, 1)]),
  (262, 261, [(1, 189, 1)]),
  (265, 264, [(1, 189, 1)]),
  (268, 267, [(1, 189, 1)]),
  (272, 271, [(1, 189, 1)]),
  (276, 275, [(1, 189, 1)]),
  (280, 279, [(1, 189, 1)]),
  (284, 283, [(1, 189, 1)]),
  (288, 287, [(1, 189, 1)]),
  (292, 291, [(1, 189, 1)]),
  (296, 295, [(1, 189, 1)]),
  (300, 299, [(1, 189, 1)]),
  (304, 303, [(1, 189, 1)]),
  (308, 307, [(1, 189, 1)]),
  (312, 311, [(1, 189, 1)]),
  (316, 315, [(1, 189, 1)]),
  (320, 319, [(1, 189, 1)]),
  (324, 323, [(1, 189, 1)]),
  (328, 327, [(1, 189, 1)]),
  (332, 331, [(1, 189, 1)]),
  (336, 335, [(1, 189, 1)]),
  (341, 340, [(1, 189, 1)]),
  (346, 345, [(1, 189, 1)]),
  (351, 350, [(1, 189, 1)]),
  (356, 355, [(1, 189, 1)]),
  (361, 360, [(1, 189, 1)]),
  (366, 365, [(1, 189, 1)]),
  (371, 370, [(1, 189, 1)]),
  (376, 375, [(1, 189, 1)]),
  (381, 380, [(1, 189, 1)]),
  (386, 385, [(1, 189, 1)]),
  (391, 390, [(1, 189, 1)]),
  (396, 395, [(1, 189, 1)]),
  (401, 400, [(1, 189, 1)]),
  (407, 406, [(1, 189, 1)]),
  (413, 410, [(1, 83, 1), (2, 100, 3), (3, 5, 4), (4, 1, 5)]),
  (419, 416, [(1, 84, 1), (2, 102, 3), (3, 3, 4)]),
  (425, 422, [(1, 85, 1), (2, 103, 3), (3, 1, 4)]),
  (431, 428, [(1, 87, 1), (2, 102, 3)]),
  (437, 434, [(1, 88, 1), (2, 101, 3)]),
  (443, 440, [(1, 89, 1), (2, 100, 3)]),
  (449, 446, [(1, 90, 1), (2, 99, 3)]),
  (455, 452, [(1, 91, 1), (2, 98, 3)]),
  (461, 458, [(1, 93, 1), (2, 96, 3)]),
  (467, 464, [(1, 94, 1), (2, 95, 3)]),
  (474, 471, [(1, 95, 1), (2, 94, 3)]),
  (481, 476, [(1, 54, 1), (2, 126, 3), (3, 7, 4), (4, 1, 5), (5, 1, 6)]),
  (488, 483, [(1, 55, 1), (2, 128, 3), (3, 6, 4)]),
  (495, 490, [(1, 55, 1), (2, 130, 3), (3, 4, 4)]),
  (502, 497, [(1, 56, 1), (2, 132, 3), (3, 1, 4)]),
  (509, 504, [(1, 57, 1), (2, 132, 3)]),
  (516, 509, [(1, 40, 1), (2, 137, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (523, 516, [(1, 41, 1), (2, 139, 3), (3, 9, 4)]),
  (530, 523, [(1, 41, 1), (2, 141, 3), (3, 7, 4)]),
  (537, 528, [(1, 32, 1), (2, 143, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (545, 536, [(1, 33, 1), (2, 145, 3), (3, 10, 4), (4, 1, 5)]),
  (553, 542, [(1, 27, 1), (2, 146, 3), (3, 11, 4), (4, 2, 5), (5, 2, 6), (7, 1, 9)]),
  (561, 550, [(1, 27, 1), (2, 148, 3), (3, 11, 4), (4, 3, 5)]),
  (569, 556, [(1, 23, 1), (2, 149, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (577, 564, [(1, 24, 1), (2, 151, 3), (3, 12, 4), (4, 2, 5)]),
  (585, 568, [(2, 189, 3)]),
  (593, 570, [(2, 188, 3), (3, 1, 5)]),
  (601, 572, [(2, 186, 3), (3, 1, 4), (3, 2, 5)]),
  (610, 575, [(2, 185, 3), (3, 1, 4), (3, 3, 5)]),
  (619, 578, [(2, 184, 3), (3, 2, 4), (3, 3, 5)]),
  (628, 579, [(2, 181, 3), (3, 4, 4), (3, 4, 5)]),
  (637, 582, [(2, 179, 3), (3, 5, 4), (3, 5, 5)]),
  (646, 585, [(2, 178, 3), (3, 6, 4), (3, 5, 5)]),
  (655, 588, [(2, 176, 3), (3, 7, 4), (3, 6, 5)]),
  (664, 591, [(2, 174, 3), (3, 9, 4), (3, 6, 5)]),
  (673, 594, [(2, 172, 3), (3, 10, 4), (3, 7, 5)]),
  (683, 596, [(2, 169, 3), (3, 12, 4), (3, 8, 5)]),
  (693, 600, [(2, 167, 3), (3, 14, 4), (3, 8, 5)]),
  (703, 602, [(2, 164, 3), (3, 16, 4), (3, 9, 5)]),
  (713, 606, [(2, 162, 3), (3, 17, 4), (3, 10, 5)]),
  (723, 610, [(2, 160, 3), (3, 19, 4), (3, 10, 5)]),
  (733, 612, [(2, 156, 3), (3, 22, 4), (3, 11, 5)]),
  (743, 616, [(2, 155, 3), (3, 23, 4), (3, 11, 5)]),
  (754, 619, [(2, 152, 3), (3, 25, 4), (3, 12, 5)]),
  (765, 622, [(2, 148, 3), (3, 27, 4), (3, 14, 5)]),
  (776, 627, [(2, 147, 3), (3, 29, 4), (3, 13, 5)]),
  (787, 630, [(2, 144, 3), (3, 31, 4), (3, 14, 5)]),
  (798, 633, [(2, 141, 3), (3, 33, 4), (3, 15, 5)]),
  (809, 636, [(2, 138, 3), (3, 35, 4), (3, 16, 5)]),
  (821, 640, [(2, 135, 3), (3, 37, 4), (3, 17, 5)]),
  (833, 644, [(2, 132, 3), (3, 39, 4), (3, 18, 5)]),
  (845, 648, [(2, 130, 3), (3, 41, 4), (3, 18, 5)]),
  (857, 650, [(2, 126, 3), (3, 43, 4), (3, 20, 5)]),
  (869, 654, [(2, 123, 3), (3, 45, 4), (3, 21, 5)]),
  (882, 659, [(2, 121, 3), (3, 47, 4), (3, 21, 5)]),
  (895, 662, [(2, 118, 3), (3, 49, 4), (3, 22, 5)]),
  (908, 667, [(2, 116, 3), (3, 50, 4), (3, 23, 5)]),
  (921, 670, [(2, 112, 3), (3, 53, 4), (3, 23, 5), (4, 1, 6)]),
  (934, 673, [(2, 109, 3), (3, 55, 4), (3, 24, 5), (4, 1, 6)]),
  (948, 677, [(2, 106, 3), (3, 57, 4), (3, 25, 5), (4, 1, 6)]),
  (962, 681, [(2, 104, 3), (3, 58, 4), (3, 25, 5), (4, 2, 6)]),
  (976, 685, [(2, 101, 3), (3, 60, 4), (3, 26, 5), (4, 2, 6)]),
  (990, 689, [(2, 98, 3), (3, 62, 4), (3, 27, 5), (4, 2, 6)]),
  (1004, 693, [(2, 96, 3), (3, 63, 4), (3, 28, 5), (4, 2, 6)]),
  (1019, 698, [(2, 94, 3), (3, 65, 4), (3, 28, 5), (4, 2, 6)]),
  (1034, 701, [(2, 90, 3), (3, 67, 4), (3, 29, 5), (4, 3, 6)]),
  (1049, 706, [(2, 88, 3), (3, 68, 4), (3, 31, 5), (4, 2, 6)]),
  (1064, 709, [(2, 86, 3), (3, 69, 4), (3, 31, 5), (4, 3, 6)]),
  (1079, 712, [(2, 83, 3), (3, 71, 4), (3, 31, 5), (4, 4, 6)]),
  (1095, 718, [(2, 81, 3), (3, 72, 4), (3, 33, 5), (4, 3, 6)]),
  (1111, 720, [(2, 78, 3), (3, 73, 4), (3, 34, 5), (4, 4, 6)]),
  (1127, 724, [(2, 76, 3), (3, 74, 4), (3, 35, 5), (4, 4, 6)]),
  (1143, 728, [(2, 73, 3), (3, 76, 4), (3, 36, 5), (4, 4, 6)]),
  (1160, 731, [(2, 71, 3), (3, 77, 4), (3, 36, 5), (4, 5, 6)]),
  (1177, 736, [(2, 69, 3), (3, 78, 4), (3, 37, 5), (4, 5, 6)]),
  (1194, 739, [(2, 66, 3), (3, 79, 4), (3, 39, 5), (4, 5, 6)]),
  (1211, 744, [(2, 65, 3), (3, 80, 4), (3, 39, 5), (4, 5, 6)]),
  (1229, 748, [(2, 63, 3), (3, 80, 4), (3, 41, 5), (4, 5, 6)]),
  (1247, 750, [(2, 60, 3), (3, 81, 4), (3, 42, 5), (4, 6, 6)]),
  (1265, 754, [(2, 58, 3), (3, 82, 4), (3, 43, 5), (4, 6, 6)]),
  (1283, 758, [(2, 56, 3), (3, 83, 4), (3, 44, 5), (4, 6, 6)]),
  (1302, 761, [(2, 54, 3), (3, 83, 4), (3, 45, 5), (4, 7, 6)]),
  (1321, 766, [(2, 53, 3), (3, 83, 4), (3, 46, 5), (4, 7, 6)]),
  (1340, 769, [(2, 51, 3), (3, 83, 4), (3, 48, 5), (4, 7, 6)]),
  (1360, 773, [(2, 49, 3), (3, 84, 4), (3, 49, 5), (4, 7, 6)]),
  (1380, 775, [(2, 47, 3), (3, 84, 4), (3, 50, 5), (4, 8, 6)]),
  (1400, 779, [(2, 46, 3), (3, 83, 4), (3, 52, 5), (4, 8, 6)]),
  (1420, 783, [(2, 44, 3), (3, 84, 4), (3, 53, 5), (4, 8, 6)]),
  (1441, 786, [(2, 43, 3), (3, 83, 4), (3, 54, 5), (4, 9, 6)]),
  (1462, 789, [(2, 41, 3), (3, 83, 4), (3, 56, 5), (4, 9, 6)]),
  (1483, 794, [(2, 40, 3), (3, 83, 4), (3, 57, 5), (4, 9, 6)]),
  (1505, 796, [(2, 39, 3), (3, 82, 4), (3, 58, 5), (4, 10, 6)]),
  (1527, 800, [(2, 37, 3), (3, 82, 4), (3, 60, 5), (4, 10, 6)]),
  (1549, 804, [(2, 36, 3), (3, 82, 4), (3, 61, 5), (4, 10, 6)]),
  (1572, 807, [(2, 35, 3), (3, 81, 4), (3, 62, 5), (4, 11, 6)]),
  (1595, 810, [(2, 34, 3), (3, 80, 4), (3, 64, 5), (4, 11, 6)]),
  (1618, 813, [(2, 33, 3), (3, 79, 4), (3, 65, 5), (4, 12, 6)]),
  (1642, 817, [(2, 32, 3), (3, 78, 4), (3, 67, 5), (4, 12, 6)]),
  (1666, 821, [(2, 31, 3), (3, 77, 4), (3, 69, 5), (4, 12, 6)]),
  (1690, 823, [(2, 30, 3), (3, 76, 4), (3, 70, 5), (4, 13, 6)]),
  (1715, 828, [(2, 29, 3), (3, 75, 4), (3, 72, 5), (4, 13, 6)]),
  (1740, 831, [(2, 28, 3), (3, 74, 4), (3, 74, 5), (4, 13, 6)]),
  (1766, 833, [(2, 27, 3), (3, 72, 4), (3, 76, 5), (4, 14, 6)]),
  (1792, 837, [(2, 26, 3), (3, 71, 4), (3, 78, 5), (4, 14, 6)]),
  (1818, 841, [(2, 26, 3), (3, 69, 4), (3, 79, 5), (4, 15, 6)]),
  (1845, 844, [(2, 25, 3), (3, 68, 4), (3, 80, 5), (4, 16, 6)]),
  (1872, 847, [(2, 24, 3), (3, 66, 4), (3, 83, 5), (4, 16, 6)]),
  (1900, 851, [(2, 23, 3), (3, 65, 4), (3, 85, 5), (4, 16, 6)]),
  (1928, 855, [(2, 23, 3), (3, 63, 4), (3, 86, 5), (4, 17, 6)]),
  (1956, 859, [(2, 22, 3), (3, 62, 4), (3, 88, 5), (4, 17, 6)]),
  (1985, 862, [(2, 22, 3), (3, 59, 4), (3, 89, 5), (4, 19, 6)])]

theorem small192 : smallOK 192 1977 certs192 = true := by decide +kernel

/-- The certificates for `t = 193`. -/
def certs193 : List Cert := [
  (191, 190, [(1, 190, 1)]),
  (193, 192, [(1, 190, 1)]),
  (195, 194, [(1, 190, 1)]),
  (197, 196, [(1, 190, 1)]),
  (199, 198, [(1, 190, 1)]),
  (201, 200, [(1, 190, 1)]),
  (204, 203, [(1, 190, 1)]),
  (207, 206, [(1, 190, 1)]),
  (210, 209, [(1, 190, 1)]),
  (213, 212, [(1, 190, 1)]),
  (216, 215, [(1, 190, 1)]),
  (219, 218, [(1, 190, 1)]),
  (222, 221, [(1, 190, 1)]),
  (225, 224, [(1, 190, 1)]),
  (228, 227, [(1, 190, 1)]),
  (231, 230, [(1, 190, 1)]),
  (234, 233, [(1, 190, 1)]),
  (237, 236, [(1, 190, 1)]),
  (240, 239, [(1, 190, 1)]),
  (243, 242, [(1, 190, 1)]),
  (246, 245, [(1, 190, 1)]),
  (249, 248, [(1, 190, 1)]),
  (252, 251, [(1, 190, 1)]),
  (255, 254, [(1, 190, 1)]),
  (258, 257, [(1, 190, 1)]),
  (261, 260, [(1, 190, 1)]),
  (264, 263, [(1, 190, 1)]),
  (267, 266, [(1, 190, 1)]),
  (271, 270, [(1, 190, 1)]),
  (275, 274, [(1, 190, 1)]),
  (279, 278, [(1, 190, 1)]),
  (283, 282, [(1, 190, 1)]),
  (287, 286, [(1, 190, 1)]),
  (291, 290, [(1, 190, 1)]),
  (295, 294, [(1, 190, 1)]),
  (299, 298, [(1, 190, 1)]),
  (303, 302, [(1, 190, 1)]),
  (307, 306, [(1, 190, 1)]),
  (311, 310, [(1, 190, 1)]),
  (315, 314, [(1, 190, 1)]),
  (319, 318, [(1, 190, 1)]),
  (323, 322, [(1, 190, 1)]),
  (327, 326, [(1, 190, 1)]),
  (331, 330, [(1, 190, 1)]),
  (335, 334, [(1, 190, 1)]),
  (340, 339, [(1, 190, 1)]),
  (345, 344, [(1, 190, 1)]),
  (350, 349, [(1, 190, 1)]),
  (355, 354, [(1, 190, 1)]),
  (360, 359, [(1, 190, 1)]),
  (365, 364, [(1, 190, 1)]),
  (370, 369, [(1, 190, 1)]),
  (375, 374, [(1, 190, 1)]),
  (380, 379, [(1, 190, 1)]),
  (385, 384, [(1, 190, 1)]),
  (390, 389, [(1, 190, 1)]),
  (395, 394, [(1, 190, 1)]),
  (400, 399, [(1, 190, 1)]),
  (405, 404, [(1, 190, 1)]),
  (411, 410, [(1, 190, 1)]),
  (417, 414, [(1, 84, 1), (2, 101, 3), (3, 5, 4)]),
  (423, 420, [(1, 85, 1), (2, 103, 3), (3, 2, 4)]),
  (429, 426, [(1, 86, 1), (2, 104, 3)]),
  (435, 432, [(1, 87, 1), (2, 103, 3)]),
  (441, 438, [(1, 89, 1), (2, 101, 3)]),
  (447, 444, [(1, 90, 1), (2, 100, 3)]),
  (453, 450, [(1, 91, 1), (2, 99, 3)]),
  (459, 456, [(1, 92, 1), (2, 98, 3)]),
  (465, 462, [(1, 93, 1), (2, 97, 3)]),
  (471, 468, [(1, 95, 1), (2, 95, 3)]),
  (478, 475, [(1, 96, 1), (2, 94, 3)]),
  (485, 480, [(1, 54, 1), (2, 127, 3), (3, 7, 4), (4, 2, 5)]),
  (492, 487, [(1, 55, 1), (2, 129, 3), (3, 6, 4)]),
  (499, 494, [(1, 56, 1), (2, 131, 3), (3, 3, 4)]),
  (506, 501, [(1, 57, 1), (2, 133, 3)]),
  (513, 508, [(1, 57, 1), (2, 133, 3)]),
  (520, 513, [(1, 40, 1), (2, 139, 3), (3, 8, 4), (4, 2, 5), (5, 1, 6)]),
  (527, 520, [(1, 41, 1), (2, 140, 3), (3, 9, 4)]),
  (534, 527, [(1, 42, 1), (2, 142, 3), (3, 6, 4)]),
  (542, 533, [(1, 32, 1), (2, 144, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (550, 541, [(1, 33, 1), (2, 146, 3), (3, 10, 4), (4, 1, 5)]),
  (558, 547, [(1, 27, 1), (2, 147, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (566, 555, [(1, 27, 1), (2, 150, 3), (3, 11, 4), (4, 2, 5)]),
  (574, 561, [(1, 23, 1), (2, 151, 3), (3, 11, 4), (4, 3, 5), (5, 2, 6)]),
  (582, 567, [(1, 21, 1), (2, 150, 3), (3, 13, 4), (4, 3, 5), (5, 2, 6), (7, 1, 9)]),
  (590, 573, [(1, 18, 1), (2, 152, 3), (3, 13, 4), (4, 3, 5), (5, 2, 6), (6, 1, 8), (9, 1, 12)]),
  (598, 575, [(2, 189, 3), (3, 1, 5)]),
  (606, 577, [(2, 188, 3), (3, 2, 5)]),
  (615, 578, [(2, 186, 3), (3, 1, 4), (3, 3, 5)]),
  (624, 581, [(2, 184, 3), (3, 3, 4), (3, 3, 5)]),
  (633, 584, [(2, 183, 3), (3, 3, 4), (3, 4, 5)]),
  (642, 585, [(2, 180, 3), (3, 5, 4), (3, 5, 5)]),
  (651, 588, [(2, 178, 3), (3, 6, 4), (3, 6, 5)]),
  (660, 591, [(2, 176, 3), (3, 8, 4), (3, 6, 5)]),
  (669, 594, [(2, 174, 3), (3, 9, 4), (3, 7, 5)]),
  (679, 598, [(2, 172, 3), (3, 11, 4), (3, 7, 5)]),
  (689, 600, [(2, 169, 3), (3, 13, 4), (3, 8, 5)]),
  (699, 604, [(2, 167, 3), (3, 15, 4), (3, 8, 5)]),
  (709, 606, [(2, 164, 3), (3, 16, 4), (3, 10, 5)]),
  (719, 610, [(2, 162, 3), (3, 18, 4), (3, 10, 5)]),
  (729, 612, [(2, 159, 3), (3, 20, 4), (3, 11, 5)]),
  (739, 616, [(2, 157, 3), (3, 22, 4), (3, 11, 5)]),
  (750, 619, [(2, 154, 3), (3, 24, 4), (3, 12, 5)]),
  (761, 624, [(2, 152, 3), (3, 26, 4), (3, 12, 5)]),
  (772, 627, [(2, 149, 3), (3, 28, 4), (3, 13, 5)]),
  (783, 630, [(2, 146, 3), (3, 30, 4), (3, 14, 5)]),
  (794, 633, [(2, 143, 3), (3, 32, 4), (3, 15, 5)]),
  (805, 636, [(2, 140, 3), (3, 34, 4), (3, 16, 5)]),
  (817, 640, [(2, 137, 3), (3, 36, 4), (3, 17, 5)]),
  (829, 644, [(2, 134, 3), (3, 38, 4), (3, 18, 5)]),
  (841, 648, [(2, 132, 3), (3, 40, 4), (3, 18, 5)]),
  (853, 652, [(2, 129, 3), (3, 42, 4), (3, 19, 5)]),
  (865, 656, [(2, 127, 3), (3, 43, 4), (3, 20, 5)]),
  (877, 658, [(2, 123, 3), (3, 46, 4), (3, 21, 5)]),
  (890, 663, [(2, 121, 3), (3, 47, 4), (3, 22, 5)]),
  (903, 668, [(2, 119, 3), (3, 49, 4), (3, 22, 5)]),
  (916, 671, [(2, 115, 3), (3, 52, 4), (3, 23, 5)]),
  (929, 674, [(2, 112, 3), (3, 53, 4), (3, 24, 5), (4, 1, 6)]),
  (942, 679, [(2, 110, 3), (3, 55, 4), (3, 24, 5), (4, 1, 6)]),
  (956, 683, [(2, 107, 3), (3, 57, 4), (3, 25, 5), (4, 1, 6)]),
  (970, 687, [(2, 104, 3), (3, 59, 4), (3, 26, 5), (4, 1, 6)]),
  (984, 691, [(2, 102, 3), (3, 60, 4), (3, 27, 5), (4, 1, 6)]),
  (998, 695, [(2, 99, 3), (3, 62, 4), (3, 27, 5), (4, 2, 6)]),
  (1012, 699, [(2, 97, 3), (3, 64, 4), (3, 27, 5), (4, 2, 6)]),
  (1027, 702, [(2, 93, 3), (3, 66, 4), (3, 29, 5), (4, 2, 6)]),
  (1042, 707, [(2, 91, 3), (3, 67, 4), (3, 30, 5), (4, 2, 6)]),
  (1057, 710, [(2, 88, 3), (3, 69, 4), (3, 30, 5), (4, 3, 6)]),
  (1072, 713, [(2, 85, 3), (3, 70, 4), (3, 32, 5), (4, 3, 6)]),
  (1088, 717, [(2, 83, 3), (3, 71, 4), (3, 32, 5), (4, 4, 6)]),
  (1104, 721, [(2, 80, 3), (3, 73, 4), (3, 33, 5), (4, 4, 6)]),
  (1120, 725, [(2, 78, 3), (3, 74, 4), (3, 34, 5), (4, 4, 6)]),
  (1136, 729, [(2, 75, 3), (3, 76, 4), (3, 35, 5), (4, 4, 6)]),
  (1153, 734, [(2, 73, 3), (3, 77, 4), (3, 36, 5), (4, 4, 6)]),
  (1170, 737, [(2, 71, 3), (3, 78, 4), (3, 36, 5), (4, 5, 6)]),
  (1187, 740, [(2, 68, 3), (3, 79, 4), (3, 38, 5), (4, 5, 6)]),
  (1204, 745, [(2, 67, 3), (3, 79, 4), (3, 39, 5), (4, 5, 6)]),
  (1222, 749, [(2, 64, 3), (3, 81, 4), (3, 40, 5), (4, 5, 6)]),
  (1240, 751, [(2, 62, 3), (3, 81, 4), (3, 41, 5), (4, 6, 6)]),
  (1258, 755, [(2, 60, 3), (3, 82, 4), (3, 42, 5), (4, 6, 6)]),
  (1276, 759, [(2, 58, 3), (3, 82, 4), (3, 44, 5), (4, 6, 6)]),
  (1295, 762, [(2, 56, 3), (3, 83, 4), (3, 44, 5), (4, 7, 6)]),
  (1314, 767, [(2, 54, 3), (3, 84, 4), (3, 45, 5), (4, 7, 6)]),
  (1333, 770, [(2, 52, 3), (3, 84, 4), (3, 47, 5), (4, 7, 6)]),
  (1352, 775, [(2, 51, 3), (3, 84, 4), (3, 48, 5), (4, 7, 6)]),
  (1372, 777, [(2, 49, 3), (3, 84, 4), (3, 49, 5), (4, 8, 6)]),
  (1392, 781, [(2, 47, 3), (3, 84, 4), (3, 51, 5), (4, 8, 6)]),
  (1412, 785, [(2, 46, 3), (3, 84, 4), (3, 52, 5), (4, 8, 6)]),
  (1433, 788, [(2, 44, 3), (3, 84, 4), (3, 53, 5), (4, 9, 6)]),
  (1454, 791, [(2, 43, 3), (3, 83, 4), (3, 55, 5), (4, 9, 6)]),
  (1475, 796, [(2, 41, 3), (3, 84, 4), (3, 56, 5), (4, 9, 6)]),
  (1497, 798, [(2, 40, 3), (3, 83, 4), (3, 57, 5), (4, 10, 6)]),
  (1519, 802, [(2, 38, 3), (3, 83, 4), (3, 59, 5), (4, 10, 6)]),
  (1541, 806, [(2, 37, 3), (3, 83, 4), (3, 60, 5), (4, 10, 6)]),
  (1564, 809, [(2, 36, 3), (3, 82, 4), (3, 61, 5), (4, 11, 6)]),
  (1587, 812, [(2, 35, 3), (3, 81, 4), (3, 63, 5), (4, 11, 6)]),
  (1610, 815, [(2, 34, 3), (3, 80, 4), (3, 64, 5), (4, 12, 6)]),
  (1634, 819, [(2, 33, 3), (3, 79, 4), (3, 66, 5), (4, 12, 6)]),
  (1658, 823, [(2, 32, 3), (3, 78, 4), (3, 68, 5), (4, 12, 6)]),
  (1682, 827, [(2, 31, 3), (3, 77, 4), (3, 69, 5), (4, 13, 6)]),
  (1707, 830, [(2, 30, 3), (3, 76, 4), (3, 71, 5), (4, 13, 6)]),
  (1732, 833, [(2, 29, 3), (3, 75, 4), (3, 72, 5), (4, 14, 6)]),
  (1757, 836, [(2, 28, 3), (3, 74, 4), (3, 74, 5), (4, 14, 6)]),
  (1783, 840, [(2, 27, 3), (3, 73, 4), (3, 76, 5), (4, 14, 6)]),
  (1809, 842, [(2, 26, 3), (3, 71, 4), (3, 78, 5), (4, 15, 6)]),
  (1836, 847, [(2, 25, 3), (3, 70, 4), (3, 80, 5), (4, 15, 6)]),
  (1863, 850, [(2, 25, 3), (3, 68, 4), (3, 81, 5), (4, 16, 6)]),
  (1890, 853, [(2, 24, 3), (3, 66, 4), (3, 83, 5), (4, 17, 6)]),
  (1918, 857, [(2, 23, 3), (3, 65, 4), (3, 86, 5), (4, 16, 6)]),
  (1946, 861, [(2, 23, 3), (3, 63, 4), (3, 86, 5), (4, 18, 6)]),
  (1975, 864, [(2, 22, 3), (3, 61, 4), (3, 89, 5), (4, 18, 6)]),
  (2004, 867, [(2, 21, 3), (3, 60, 4), (3, 91, 5), (4, 18, 6)])]

theorem small193 : smallOK 193 1988 certs193 = true := by decide +kernel

/-- The certificates for `t = 194`. -/
def certs194 : List Cert := [
  (192, 191, [(1, 191, 1)]),
  (194, 193, [(1, 191, 1)]),
  (196, 195, [(1, 191, 1)]),
  (198, 197, [(1, 191, 1)]),
  (200, 199, [(1, 191, 1)]),
  (202, 201, [(1, 191, 1)]),
  (205, 204, [(1, 191, 1)]),
  (208, 207, [(1, 191, 1)]),
  (211, 210, [(1, 191, 1)]),
  (214, 213, [(1, 191, 1)]),
  (217, 216, [(1, 191, 1)]),
  (220, 219, [(1, 191, 1)]),
  (223, 222, [(1, 191, 1)]),
  (226, 225, [(1, 191, 1)]),
  (229, 228, [(1, 191, 1)]),
  (232, 231, [(1, 191, 1)]),
  (235, 234, [(1, 191, 1)]),
  (238, 237, [(1, 191, 1)]),
  (241, 240, [(1, 191, 1)]),
  (244, 243, [(1, 191, 1)]),
  (247, 246, [(1, 191, 1)]),
  (250, 249, [(1, 191, 1)]),
  (253, 252, [(1, 191, 1)]),
  (256, 255, [(1, 191, 1)]),
  (259, 258, [(1, 191, 1)]),
  (262, 261, [(1, 191, 1)]),
  (265, 264, [(1, 191, 1)]),
  (268, 267, [(1, 191, 1)]),
  (272, 271, [(1, 191, 1)]),
  (276, 275, [(1, 191, 1)]),
  (280, 279, [(1, 191, 1)]),
  (284, 283, [(1, 191, 1)]),
  (288, 287, [(1, 191, 1)]),
  (292, 291, [(1, 191, 1)]),
  (296, 295, [(1, 191, 1)]),
  (300, 299, [(1, 191, 1)]),
  (304, 303, [(1, 191, 1)]),
  (308, 307, [(1, 191, 1)]),
  (312, 311, [(1, 191, 1)]),
  (316, 315, [(1, 191, 1)]),
  (320, 319, [(1, 191, 1)]),
  (324, 323, [(1, 191, 1)]),
  (328, 327, [(1, 191, 1)]),
  (332, 331, [(1, 191, 1)]),
  (336, 335, [(1, 191, 1)]),
  (341, 340, [(1, 191, 1)]),
  (346, 345, [(1, 191, 1)]),
  (351, 350, [(1, 191, 1)]),
  (356, 355, [(1, 191, 1)]),
  (361, 360, [(1, 191, 1)]),
  (366, 365, [(1, 191, 1)]),
  (371, 370, [(1, 191, 1)]),
  (376, 375, [(1, 191, 1)]),
  (381, 380, [(1, 191, 1)]),
  (386, 385, [(1, 191, 1)]),
  (391, 390, [(1, 191, 1)]),
  (396, 395, [(1, 191, 1)]),
  (401, 400, [(1, 191, 1)]),
  (407, 406, [(1, 191, 1)]),
  (413, 412, [(1, 191, 1)]),
  (419, 416, [(1, 84, 1), (2, 102, 3), (3, 4, 4), (4, 1, 5)]),
  (425, 422, [(1, 85, 1), (2, 103, 3), (3, 3, 4)]),
  (431, 428, [(1, 87, 1), (2, 104, 3)]),
  (437, 434, [(1, 88, 1), (2, 103, 3)]),
  (443, 440, [(1, 89, 1), (2, 102, 3)]),
  (449, 446, [(1, 90, 1), (2, 101, 3)]),
  (455, 452, [(1, 91, 1), (2, 100, 3)]),
  (461, 458, [(1, 93, 1), (2, 98, 3)]),
  (467, 464, [(1, 94, 1), (2, 97, 3)]),
  (474, 471, [(1, 95, 1), (2, 96, 3)]),
  (481, 478, [(1, 97, 1), (2, 94, 3)]),
  (488, 483, [(1, 55, 1), (2, 128, 3), (3, 7, 4), (4, 1, 5)]),
  (495, 490, [(1, 55, 1), (2, 130, 3), (3, 6, 4)]),
  (502, 497, [(1, 56, 1), (2, 132, 3), (3, 3, 4)]),
  (509, 504, [(1, 57, 1), (2, 134, 3)]),
  (516, 511, [(1, 58, 1), (2, 133, 3)]),
  (523, 516, [(1, 41, 1), (2, 139, 3), (3, 9, 4), (4, 2, 5)]),
  (530, 523, [(1, 41, 1), (2, 141, 3), (3, 9, 4)]),
  (537, 530, [(1, 42, 1), (2, 143, 3), (3, 6, 4)]),
  (545, 536, [(1, 33, 1), (2, 145, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (553, 544, [(1, 33, 1), (2, 147, 3), (3, 10, 4), (4, 1, 5)]),
  (561, 550, [(1, 27, 1), (2, 148, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (569, 558, [(1, 28, 1), (2, 150, 3), (3, 11, 4), (4, 2, 5)]),
  (577, 564, [(1, 24, 1), (2, 151, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6)]),
  (585, 570, [(1, 21, 1), (2, 151, 3), (3, 13, 4), (4, 3, 5), (5, 2, 6), (7, 1, 9)]),
  (593, 576, [(1, 18, 1), (2, 153, 3), (3, 13, 4), (4, 3, 5), (5, 2, 6), (6, 1, 8), (9, 1, 12)]),
  (601, 578, [(2, 190, 3), (3, 1, 5)]),
  (610, 579, [(2, 188, 3), (3, 1, 4), (3, 2, 5)]),
  (619, 582, [(2, 187, 3), (3, 1, 4), (3, 3, 5)]),
  (628, 585, [(2, 186, 3), (3, 2, 4), (3, 3, 5)]),
  (637, 586, [(2, 183, 3), (3, 4, 4), (3, 4, 5)]),
  (646, 589, [(2, 181, 3), (3, 5, 4), (3, 5, 5)]),
  (655, 592, [(2, 179, 3), (3, 7, 4), (3, 5, 5)]),
  (664, 595, [(2, 177, 3), (3, 8, 4), (3, 6, 5)]),
  (673, 598, [(2, 175, 3), (3, 10, 4), (3, 6, 5)]),
  (683, 600, [(2, 172, 3), (3, 11, 4), (3, 8, 5)]),
  (693, 604, [(2, 170, 3), (3, 13, 4), (3, 8, 5)]),
  (703, 606, [(2, 167, 3), (3, 15, 4), (3, 9, 5)]),
  (713, 610, [(2, 165, 3), (3, 17, 4), (3, 9, 5)]),
  (723, 614, [(2, 163, 3), (3, 18, 4), (3, 10, 5)]),
  (733, 616, [(2, 160, 3), (3, 20, 4), (3, 11, 5)]),
  (743, 620, [(2, 158, 3), (3, 22, 4), (3, 11, 5)]),
  (754, 623, [(2, 155, 3), (3, 24, 4), (3, 12, 5)]),
  (765, 626, [(2, 152, 3), (3, 26, 4), (3, 13, 5)]),
  (776, 629, [(2, 149, 3), (3, 28, 4), (3, 14, 5)]),
  (787, 634, [(2, 147, 3), (3, 30, 4), (3, 14, 5)]),
  (798, 637, [(2, 144, 3), (3, 32, 4), (3, 15, 5)]),
  (809, 640, [(2, 141, 3), (3, 34, 4), (3, 16, 5)]),
  (821, 644, [(2, 138, 3), (3, 36, 4), (3, 17, 5)]),
  (833, 648, [(2, 136, 3), (3, 38, 4), (3, 17, 5)]),
  (845, 652, [(2, 133, 3), (3, 40, 4), (3, 18, 5)]),
  (857, 656, [(2, 130, 3), (3, 42, 4), (3, 19, 5)]),
  (869, 660, [(2, 128, 3), (3, 44, 4), (3, 19, 5)]),
  (882, 663, [(2, 124, 3), (3, 46, 4), (3, 21, 5)]),
  (895, 666, [(2, 121, 3), (3, 48, 4), (3, 21, 5), (4, 1, 6)]),
  (908, 671, [(2, 118, 3), (3, 50, 4), (3, 23, 5)]),
  (921, 674, [(2, 115, 3), (3, 52, 4), (3, 23, 5), (4, 1, 6)]),
  (934, 679, [(2, 113, 3), (3, 54, 4), (3, 23, 5), (4, 1, 6)]),
  (948, 683, [(2, 110, 3), (3, 56, 4), (3, 24, 5), (4, 1, 6)]),
  (962, 687, [(2, 107, 3), (3, 58, 4), (3, 25, 5), (4, 1, 6)]),
  (976, 691, [(2, 105, 3), (3, 59, 4), (3, 26, 5), (4, 1, 6)]),
  (990, 695, [(2, 102, 3), (3, 61, 4), (3, 27, 5), (4, 1, 6)]),
  (1004, 699, [(2, 99, 3), (3, 63, 4), (3, 27, 5), (4, 2, 6)]),
  (1019, 702, [(2, 96, 3), (3, 65, 4), (3, 28, 5), (4, 2, 6)]),
  (1034, 707, [(2, 94, 3), (3, 66, 4), (3, 29, 5), (4, 2, 6)]),
  (1049, 710, [(2, 91, 3), (3, 68, 4), (3, 29, 5), (4, 3, 6)]),
  (1064, 713, [(2, 88, 3), (3, 69, 4), (3, 31, 5), (4, 3, 6)]),
  (1079, 718, [(2, 86, 3), (3, 71, 4), (3, 31, 5), (4, 3, 6)]),
  (1095, 722, [(2, 83, 3), (3, 72, 4), (3, 33, 5), (4, 3, 6)]),
  (1111, 726, [(2, 81, 3), (3, 73, 4), (3, 33, 5), (4, 4, 6)]),
  (1127, 730, [(2, 78, 3), (3, 75, 4), (3, 34, 5), (4, 4, 6)]),
  (1143, 734, [(2, 76, 3), (3, 76, 4), (3, 35, 5), (4, 4, 6)]),
  (1160, 737, [(2, 73, 3), (3, 77, 4), (3, 36, 5), (4, 5, 6)]),
  (1177, 742, [(2, 71, 3), (3, 79, 4), (3, 37, 5), (4, 4, 6)]),
  (1194, 745, [(2, 69, 3), (3, 79, 4), (3, 38, 5), (4, 5, 6)]),
  (1211, 748, [(2, 66, 3), (3, 80, 4), (3, 40, 5), (4, 5, 6)]),
  (1229, 752, [(2, 64, 3), (3, 81, 4), (3, 40, 5), (4, 6, 6)]),
  (1247, 756, [(2, 62, 3), (3, 82, 4), (3, 41, 5), (4, 6, 6)]),
  (1265, 760, [(2, 60, 3), (3, 83, 4), (3, 42, 5), (4, 6, 6)]),
  (1283, 764, [(2, 58, 3), (3, 83, 4), (3, 44, 5), (4, 6, 6)]),
  (1302, 767, [(2, 56, 3), (3, 84, 4), (3, 44, 5), (4, 7, 6)]),
  (1321, 770, [(2, 54, 3), (3, 84, 4), (3, 46, 5), (4, 7, 6)]),
  (1340, 775, [(2, 53, 3), (3, 84, 4), (3, 47, 5), (4, 7, 6)]),
  (1360, 779, [(2, 51, 3), (3, 85, 4), (3, 48, 5), (4, 7, 6)]),
  (1380, 781, [(2, 49, 3), (3, 84, 4), (3, 50, 5), (4, 8, 6)]),
  (1400, 785, [(2, 47, 3), (3, 85, 4), (3, 51, 5), (4, 8, 6)]),
  (1420, 789, [(2, 46, 3), (3, 85, 4), (3, 52, 5), (4, 8, 6)]),
  (1441, 792, [(2, 44, 3), (3, 85, 4), (3, 53, 5), (4, 9, 6)]),
  (1462, 795, [(2, 43, 3), (3, 84, 4), (3, 54, 5), (4, 10, 6)]),
  (1483, 800, [(2, 41, 3), (3, 85, 4), (3, 56, 5), (4, 9, 6)]),
  (1505, 802, [(2, 40, 3), (3, 83, 4), (3, 58, 5), (4, 10, 6)]),
  (1527, 806, [(2, 38, 3), (3, 84, 4), (3, 59, 5), (4, 10, 6)]),
  (1549, 810, [(2, 37, 3), (3, 83, 4), (3, 61, 5), (4, 10, 6)]),
  (1572, 813, [(2, 36, 3), (3, 82, 4), (3, 62, 5), (4, 11, 6)]),
  (1595, 816, [(2, 35, 3), (3, 81, 4), (3, 64, 5), (4, 11, 6)]),
  (1618, 819, [(2, 34, 3), (3, 80, 4), (3, 65, 5), (4, 12, 6)]),
  (1642, 823, [(2, 33, 3), (3, 79, 4), (3, 67, 5), (4, 12, 6)]),
  (1666, 827, [(2, 32, 3), (3, 79, 4), (3, 68, 5), (4, 12, 6)]),
  (1690, 831, [(2, 31, 3), (3, 78, 4), (3, 69, 5), (4, 13, 6)]),
  (1715, 834, [(2, 30, 3), (3, 77, 4), (3, 71, 5), (4, 13, 6)]),
  (1740, 837, [(2, 29, 3), (3, 75, 4), (3, 73, 5), (4, 14, 6)]),
  (1766, 841, [(2, 28, 3), (3, 74, 4), (3, 75, 5), (4, 14, 6)]),
  (1792, 843, [(2, 27, 3), (3, 73, 4), (3, 76, 5), (4, 15, 6)]),
  (1818, 847, [(2, 26, 3), (3, 72, 4), (3, 78, 5), (4, 15, 6)]),
  (1845, 850, [(2, 25, 3), (3, 70, 4), (3, 81, 5), (4, 15, 6)]),
  (1872, 855, [(2, 25, 3), (3, 69, 4), (3, 81, 5), (4, 16, 6)]),
  (1900, 857, [(2, 24, 3), (3, 67, 4), (3, 83, 5), (4, 17, 6)]),
  (1928, 861, [(2, 23, 3), (3, 65, 4), (3, 86, 5), (4, 17, 6)]),
  (1956, 865, [(2, 23, 3), (3, 63, 4), (3, 87, 5), (4, 18, 6)]),
  (1985, 868, [(2, 22, 3), (3, 62, 4), (3, 89, 5), (4, 18, 6)]),
  (2014, 871, [(2, 21, 3), (3, 60, 4), (3, 92, 5), (4, 18, 6)])]

theorem small194 : smallOK 194 1999 certs194 = true := by decide +kernel

/-- The certificates for `t = 195`. -/
def certs195 : List Cert := [
  (193, 192, [(1, 192, 1)]),
  (195, 194, [(1, 192, 1)]),
  (197, 196, [(1, 192, 1)]),
  (199, 198, [(1, 192, 1)]),
  (201, 200, [(1, 192, 1)]),
  (204, 203, [(1, 192, 1)]),
  (207, 206, [(1, 192, 1)]),
  (210, 209, [(1, 192, 1)]),
  (213, 212, [(1, 192, 1)]),
  (216, 215, [(1, 192, 1)]),
  (219, 218, [(1, 192, 1)]),
  (222, 221, [(1, 192, 1)]),
  (225, 224, [(1, 192, 1)]),
  (228, 227, [(1, 192, 1)]),
  (231, 230, [(1, 192, 1)]),
  (234, 233, [(1, 192, 1)]),
  (237, 236, [(1, 192, 1)]),
  (240, 239, [(1, 192, 1)]),
  (243, 242, [(1, 192, 1)]),
  (246, 245, [(1, 192, 1)]),
  (249, 248, [(1, 192, 1)]),
  (252, 251, [(1, 192, 1)]),
  (255, 254, [(1, 192, 1)]),
  (258, 257, [(1, 192, 1)]),
  (261, 260, [(1, 192, 1)]),
  (264, 263, [(1, 192, 1)]),
  (267, 266, [(1, 192, 1)]),
  (271, 270, [(1, 192, 1)]),
  (275, 274, [(1, 192, 1)]),
  (279, 278, [(1, 192, 1)]),
  (283, 282, [(1, 192, 1)]),
  (287, 286, [(1, 192, 1)]),
  (291, 290, [(1, 192, 1)]),
  (295, 294, [(1, 192, 1)]),
  (299, 298, [(1, 192, 1)]),
  (303, 302, [(1, 192, 1)]),
  (307, 306, [(1, 192, 1)]),
  (311, 310, [(1, 192, 1)]),
  (315, 314, [(1, 192, 1)]),
  (319, 318, [(1, 192, 1)]),
  (323, 322, [(1, 192, 1)]),
  (327, 326, [(1, 192, 1)]),
  (331, 330, [(1, 192, 1)]),
  (335, 334, [(1, 192, 1)]),
  (340, 339, [(1, 192, 1)]),
  (345, 344, [(1, 192, 1)]),
  (350, 349, [(1, 192, 1)]),
  (355, 354, [(1, 192, 1)]),
  (360, 359, [(1, 192, 1)]),
  (365, 364, [(1, 192, 1)]),
  (370, 369, [(1, 192, 1)]),
  (375, 374, [(1, 192, 1)]),
  (380, 379, [(1, 192, 1)]),
  (385, 384, [(1, 192, 1)]),
  (390, 389, [(1, 192, 1)]),
  (395, 394, [(1, 192, 1)]),
  (400, 399, [(1, 192, 1)]),
  (405, 404, [(1, 192, 1)]),
  (411, 410, [(1, 192, 1)]),
  (417, 416, [(1, 192, 1)]),
  (423, 420, [(1, 85, 1), (2, 103, 3), (3, 4, 4)]),
  (429, 426, [(1, 86, 1), (2, 104, 3), (3, 2, 4)]),
  (435, 432, [(1, 87, 1), (2, 105, 3)]),
  (441, 438, [(1, 89, 1), (2, 103, 3)]),
  (447, 444, [(1, 90, 1), (2, 102, 3)]),
  (453, 450, [(1, 91, 1), (2, 101, 3)]),
  (459, 456, [(1, 92, 1), (2, 100, 3)]),
  (465, 462, [(1, 93, 1), (2, 99, 3)]),
  (471, 468, [(1, 95, 1), (2, 97, 3)]),
  (478, 475, [(1, 96, 1), (2, 96, 3)]),
  (485, 482, [(1, 97, 1), (2, 95, 3)]),
  (492, 487, [(1, 55, 1), (2, 129, 3), (3, 7, 4), (4, 1, 5)]),
  (499, 494, [(1, 56, 1), (2, 131, 3), (3, 5, 4)]),
  (506, 501, [(1, 57, 1), (2, 133, 3), (3, 2, 4)]),
  (513, 508, [(1, 57, 1), (2, 135, 3)]),
  (520, 515, [(1, 58, 1), (2, 134, 3)]),
  (527, 520, [(1, 41, 1), (2, 140, 3), (3, 9, 4), (4, 2, 5)]),
  (534, 527, [(1, 42, 1), (2, 142, 3), (3, 8, 4)]),
  (542, 535, [(1, 42, 1), (2, 145, 3), (3, 5, 4)]),
  (550, 541, [(1, 33, 1), (2, 146, 3), (3, 10, 4), (4, 3, 5)]),
  (558, 549, [(1, 33, 1), (2, 149, 3), (3, 10, 4)]),
  (566, 555, [(1, 27, 1), (2, 150, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (574, 563, [(1, 28, 1), (2, 152, 3), (3, 11, 4), (4, 1, 5)]),
  (582, 569, [(1, 24, 1), (2, 153, 3), (3, 12, 4), (4, 3, 5)]),
  (590, 575, [(1, 21, 1), (2, 153, 3), (3, 13, 4), (4, 3, 5), (5, 2, 6)]),
  (598, 579, [(2, 192, 3)]),
  (606, 581, [(2, 191, 3), (3, 1, 5)]),
  (615, 584, [(2, 190, 3), (3, 2, 5)]),
  (624, 585, [(2, 187, 3), (3, 2, 4), (3, 3, 5)]),
  (633, 588, [(2, 186, 3), (3, 3, 4), (3, 3, 5)]),
  (642, 591, [(2, 184, 3), (3, 4, 4), (3, 4, 5)]),
  (651, 592, [(2, 181, 3), (3, 6, 4), (3, 5, 5)]),
  (660, 595, [(2, 179, 3), (3, 7, 4), (3, 6, 5)]),
  (669, 598, [(2, 177, 3), (3, 9, 4), (3, 6, 5)]),
  (679, 602, [(2, 176, 3), (3, 10, 4), (3, 6, 5)]),
  (689, 604, [(2, 172, 3), (3, 12, 4), (3, 8, 5)]),
  (699, 608, [(2, 171, 3), (3, 13, 4), (3, 8, 5)]),
  (709, 610, [(2, 167, 3), (3, 16, 4), (3, 9, 5)]),
  (719, 614, [(2, 165, 3), (3, 17, 4), (3, 10, 5)]),
  (729, 618, [(2, 164, 3), (3, 18, 4), (3, 10, 5)]),
  (739, 620, [(2, 160, 3), (3, 21, 4), (3, 11, 5)]),
  (750, 623, [(2, 157, 3), (3, 23, 4), (3, 12, 5)]),
  (761, 628, [(2, 155, 3), (3, 25, 4), (3, 12, 5)]),
  (772, 631, [(2, 152, 3), (3, 27, 4), (3, 13, 5)]),
  (783, 634, [(2, 149, 3), (3, 29, 4), (3, 14, 5)]),
  (794, 637, [(2, 146, 3), (3, 31, 4), (3, 15, 5)]),
  (805, 642, [(2, 144, 3), (3, 33, 4), (3, 15, 5)]),
  (817, 646, [(2, 142, 3), (3, 34, 4), (3, 16, 5)]),
  (829, 650, [(2, 139, 3), (3, 37, 4), (3, 16, 5)]),
  (841, 652, [(2, 135, 3), (3, 39, 4), (3, 18, 5)]),
  (853, 656, [(2, 132, 3), (3, 41, 4), (3, 19, 5)]),
  (865, 660, [(2, 130, 3), (3, 43, 4), (3, 19, 5)]),
  (877, 664, [(2, 127, 3), (3, 45, 4), (3, 20, 5)]),
  (890, 667, [(2, 123, 3), (3, 47, 4), (3, 22, 5)]),
  (903, 672, [(2, 121, 3), (3, 49, 4), (3, 22, 5)]),
  (916, 675, [(2, 118, 3), (3, 51, 4), (3, 22, 5), (4, 1, 6)]),
  (929, 678, [(2, 115, 3), (3, 53, 4), (3, 23, 5), (4, 1, 6)]),
  (942, 683, [(2, 113, 3), (3, 54, 4), (3, 24, 5), (4, 1, 6)]),
  (956, 687, [(2, 110, 3), (3, 56, 4), (3, 25, 5), (4, 1, 6)]),
  (970, 691, [(2, 107, 3), (3, 58, 4), (3, 26, 5), (4, 1, 6)]),
  (984, 695, [(2, 104, 3), (3, 60, 4), (3, 26, 5), (4, 2, 6)]),
  (998, 699, [(2, 101, 3), (3, 62, 4), (3, 27, 5), (4, 2, 6)]),
  (1012, 703, [(2, 99, 3), (3, 64, 4), (3, 27, 5), (4, 2, 6)]),
  (1027, 708, [(2, 97, 3), (3, 65, 4), (3, 28, 5), (4, 2, 6)]),
  (1042, 711, [(2, 93, 3), (3, 67, 4), (3, 30, 5), (4, 2, 6)]),
  (1057, 714, [(2, 90, 3), (3, 69, 4), (3, 30, 5), (4, 3, 6)]),
  (1072, 719, [(2, 88, 3), (3, 70, 4), (3, 31, 5), (4, 3, 6)]),
  (1088, 723, [(2, 85, 3), (3, 72, 4), (3, 32, 5), (4, 3, 6)]),
  (1104, 727, [(2, 83, 3), (3, 73, 4), (3, 33, 5), (4, 3, 6)]),
  (1120, 731, [(2, 80, 3), (3, 75, 4), (3, 33, 5), (4, 4, 6)]),
  (1136, 735, [(2, 78, 3), (3, 76, 4), (3, 34, 5), (4, 4, 6)]),
  (1153, 738, [(2, 75, 3), (3, 77, 4), (3, 36, 5), (4, 4, 6)]),
  (1170, 743, [(2, 73, 3), (3, 78, 4), (3, 37, 5), (4, 4, 6)]),
  (1187, 746, [(2, 71, 3), (3, 79, 4), (3, 37, 5), (4, 5, 6)]),
  (1204, 749, [(2, 68, 3), (3, 80, 4), (3, 39, 5), (4, 5, 6)]),
  (1222, 753, [(2, 66, 3), (3, 81, 4), (3, 39, 5), (4, 6, 6)]),
  (1240, 757, [(2, 64, 3), (3, 82, 4), (3, 40, 5), (4, 6, 6)]),
  (1258, 761, [(2, 62, 3), (3, 82, 4), (3, 42, 5), (4, 6, 6)]),
  (1276, 765, [(2, 60, 3), (3, 83, 4), (3, 43, 5), (4, 6, 6)]),
  (1295, 770, [(2, 58, 3), (3, 84, 4), (3, 44, 5), (4, 6, 6)]),
  (1314, 773, [(2, 56, 3), (3, 84, 4), (3, 45, 5), (4, 7, 6)]),
  (1333, 776, [(2, 54, 3), (3, 85, 4), (3, 46, 5), (4, 7, 6)]),
  (1352, 779, [(2, 52, 3), (3, 85, 4), (3, 47, 5), (4, 8, 6)]),
  (1372, 783, [(2, 50, 3), (3, 85, 4), (3, 49, 5), (4, 8, 6)]),
  (1392, 787, [(2, 49, 3), (3, 85, 4), (3, 50, 5), (4, 8, 6)]),
  (1412, 791, [(2, 47, 3), (3, 86, 4), (3, 51, 5), (4, 8, 6)]),
  (1433, 794, [(2, 45, 3), (3, 86, 4), (3, 53, 5), (4, 8, 6)]),
  (1454, 797, [(2, 44, 3), (3, 85, 4), (3, 54, 5), (4, 9, 6)]),
  (1475, 800, [(2, 42, 3), (3, 85, 4), (3, 56, 5), (4, 9, 6)]),
  (1497, 804, [(2, 41, 3), (3, 84, 4), (3, 57, 5), (4, 10, 6)]),
  (1519, 808, [(2, 40, 3), (3, 84, 4), (3, 58, 5), (4, 10, 6)]),
  (1541, 812, [(2, 38, 3), (3, 84, 4), (3, 60, 5), (4, 10, 6)]),
  (1564, 815, [(2, 37, 3), (3, 83, 4), (3, 61, 5), (4, 11, 6)]),
  (1587, 818, [(2, 36, 3), (3, 82, 4), (3, 63, 5), (4, 11, 6)]),
  (1610, 821, [(2, 34, 3), (3, 82, 4), (3, 65, 5), (4, 11, 6)]),
  (1634, 825, [(2, 33, 3), (3, 81, 4), (3, 66, 5), (4, 12, 6)]),
  (1658, 829, [(2, 32, 3), (3, 80, 4), (3, 68, 5), (4, 12, 6)]),
  (1682, 833, [(2, 31, 3), (3, 80, 4), (3, 69, 5), (4, 12, 6)]),
  (1707, 836, [(2, 30, 3), (3, 78, 4), (3, 71, 5), (4, 13, 6)]),
  (1732, 839, [(2, 29, 3), (3, 77, 4), (3, 73, 5), (4, 13, 6)]),
  (1757, 842, [(2, 28, 3), (3, 76, 4), (3, 74, 5), (4, 14, 6)]),
  (1783, 846, [(2, 28, 3), (3, 74, 4), (3, 75, 5), (4, 15, 6)]),
  (1809, 850, [(2, 27, 3), (3, 73, 4), (3, 77, 5), (4, 15, 6)]),
  (1836, 853, [(2, 26, 3), (3, 72, 4), (3, 79, 5), (4, 15, 6)]),
  (1863, 856, [(2, 25, 3), (3, 70, 4), (3, 81, 5), (4, 16, 6)]),
  (1890, 859, [(2, 24, 3), (3, 69, 4), (3, 83, 5), (4, 16, 6)]),
  (1918, 863, [(2, 24, 3), (3, 67, 4), (3, 84, 5), (4, 17, 6)]),
  (1946, 867, [(2, 23, 3), (3, 65, 4), (3, 87, 5), (4, 17, 6)]),
  (1975, 870, [(2, 22, 3), (3, 64, 4), (3, 89, 5), (4, 17, 6)]),
  (2004, 875, [(2, 22, 3), (3, 62, 4), (3, 90, 5), (4, 18, 6)]),
  (2034, 877, [(2, 21, 3), (3, 60, 4), (3, 92, 5), (4, 19, 6)])]

theorem small195 : smallOK 195 2010 certs195 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S196.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {196, 197, 198, 199, 200, 201, 202, 203} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 196`. -/
def certs196 : List Cert := [
  (194, 193, [(1, 193, 1)]),
  (196, 195, [(1, 193, 1)]),
  (198, 197, [(1, 193, 1)]),
  (200, 199, [(1, 193, 1)]),
  (202, 201, [(1, 193, 1)]),
  (205, 204, [(1, 193, 1)]),
  (208, 207, [(1, 193, 1)]),
  (211, 210, [(1, 193, 1)]),
  (214, 213, [(1, 193, 1)]),
  (217, 216, [(1, 193, 1)]),
  (220, 219, [(1, 193, 1)]),
  (223, 222, [(1, 193, 1)]),
  (226, 225, [(1, 193, 1)]),
  (229, 228, [(1, 193, 1)]),
  (232, 231, [(1, 193, 1)]),
  (235, 234, [(1, 193, 1)]),
  (238, 237, [(1, 193, 1)]),
  (241, 240, [(1, 193, 1)]),
  (244, 243, [(1, 193, 1)]),
  (247, 246, [(1, 193, 1)]),
  (250, 249, [(1, 193, 1)]),
  (253, 252, [(1, 193, 1)]),
  (256, 255, [(1, 193, 1)]),
  (259, 258, [(1, 193, 1)]),
  (262, 261, [(1, 193, 1)]),
  (265, 264, [(1, 193, 1)]),
  (268, 267, [(1, 193, 1)]),
  (272, 271, [(1, 193, 1)]),
  (276, 275, [(1, 193, 1)]),
  (280, 279, [(1, 193, 1)]),
  (284, 283, [(1, 193, 1)]),
  (288, 287, [(1, 193, 1)]),
  (292, 291, [(1, 193, 1)]),
  (296, 295, [(1, 193, 1)]),
  (300, 299, [(1, 193, 1)]),
  (304, 303, [(1, 193, 1)]),
  (308, 307, [(1, 193, 1)]),
  (312, 311, [(1, 193, 1)]),
  (316, 315, [(1, 193, 1)]),
  (320, 319, [(1, 193, 1)]),
  (324, 323, [(1, 193, 1)]),
  (328, 327, [(1, 193, 1)]),
  (332, 331, [(1, 193, 1)]),
  (336, 335, [(1, 193, 1)]),
  (341, 340, [(1, 193, 1)]),
  (346, 345, [(1, 193, 1)]),
  (351, 350, [(1, 193, 1)]),
  (356, 355, [(1, 193, 1)]),
  (361, 360, [(1, 193, 1)]),
  (366, 365, [(1, 193, 1)]),
  (371, 370, [(1, 193, 1)]),
  (376, 375, [(1, 193, 1)]),
  (381, 380, [(1, 193, 1)]),
  (386, 385, [(1, 193, 1)]),
  (391, 390, [(1, 193, 1)]),
  (396, 395, [(1, 193, 1)]),
  (401, 400, [(1, 193, 1)]),
  (407, 406, [(1, 193, 1)]),
  (413, 412, [(1, 193, 1)]),
  (419, 418, [(1, 193, 1)]),
  (425, 422, [(1, 85, 1), (2, 103, 3), (3, 5, 4)]),
  (431, 428, [(1, 87, 1), (2, 104, 3), (3, 2, 4)]),
  (437, 434, [(1, 88, 1), (2, 105, 3)]),
  (443, 440, [(1, 89, 1), (2, 104, 3)]),
  (449, 446, [(1, 90, 1), (2, 103, 3)]),
  (455, 452, [(1, 91, 1), (2, 102, 3)]),
  (461, 458, [(1, 93, 1), (2, 100, 3)]),
  (467, 464, [(1, 94, 1), (2, 99, 3)]),
  (474, 471, [(1, 95, 1), (2, 98, 3)]),
  (481, 478, [(1, 97, 1), (2, 96, 3)]),
  (488, 485, [(1, 98, 1), (2, 95, 3)]),
  (495, 490, [(1, 55, 1), (2, 130, 3), (3, 7, 4), (4, 1, 5)]),
  (502, 497, [(1, 56, 1), (2, 132, 3), (3, 5, 4)]),
  (509, 504, [(1, 57, 1), (2, 134, 3), (3, 2, 4)]),
  (516, 511, [(1, 58, 1), (2, 135, 3)]),
  (523, 518, [(1, 59, 1), (2, 134, 3)]),
  (530, 523, [(1, 41, 1), (2, 141, 3), (3, 9, 4), (4, 2, 5)]),
  (537, 530, [(1, 42, 1), (2, 143, 3), (3, 8, 4)]),
  (545, 538, [(1, 42, 1), (2, 146, 3), (3, 5, 4)]),
  (553, 544, [(1, 33, 1), (2, 147, 3), (3, 10, 4), (4, 3, 5)]),
  (561, 552, [(1, 33, 1), (2, 150, 3), (3, 10, 4)]),
  (569, 558, [(1, 28, 1), (2, 150, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (577, 566, [(1, 28, 1), (2, 153, 3), (3, 11, 4), (4, 1, 5)]),
  (585, 572, [(1, 24, 1), (2, 154, 3), (3, 12, 4), (4, 3, 5)]),
  (593, 578, [(1, 21, 1), (2, 154, 3), (3, 13, 4), (4, 3, 5), (5, 2, 6)]),
  (601, 582, [(2, 193, 3)]),
  (610, 583, [(2, 191, 3), (3, 2, 5)]),
  (619, 586, [(2, 190, 3), (3, 1, 4), (3, 2, 5)]),
  (628, 589, [(2, 188, 3), (3, 2, 4), (3, 3, 5)]),
  (637, 590, [(2, 186, 3), (3, 3, 4), (3, 4, 5)]),
  (646, 593, [(2, 184, 3), (3, 4, 4), (3, 5, 5)]),
  (655, 596, [(2, 182, 3), (3, 6, 4), (3, 5, 5)]),
  (664, 599, [(2, 180, 3), (3, 7, 4), (3, 6, 5)]),
  (673, 602, [(2, 179, 3), (3, 8, 4), (3, 6, 5)]),
  (683, 604, [(2, 175, 3), (3, 11, 4), (3, 7, 5)]),
  (693, 608, [(2, 174, 3), (3, 12, 4), (3, 7, 5)]),
  (703, 612, [(2, 172, 3), (3, 13, 4), (3, 8, 5)]),
  (713, 614, [(2, 168, 3), (3, 16, 4), (3, 9, 5)]),
  (723, 618, [(2, 167, 3), (3, 17, 4), (3, 9, 5)]),
  (733, 620, [(2, 163, 3), (3, 19, 4), (3, 11, 5)]),
  (743, 624, [(2, 161, 3), (3, 21, 4), (3, 11, 5)]),
  (754, 627, [(2, 158, 3), (3, 23, 4), (3, 12, 5)]),
  (765, 630, [(2, 155, 3), (3, 25, 4), (3, 13, 5)]),
  (776, 635, [(2, 153, 3), (3, 27, 4), (3, 13, 5)]),
  (787, 638, [(2, 150, 3), (3, 29, 4), (3, 14, 5)]),
  (798, 641, [(2, 147, 3), (3, 31, 4), (3, 15, 5)]),
  (809, 644, [(2, 144, 3), (3, 33, 4), (3, 16, 5)]),
  (821, 648, [(2, 141, 3), (3, 35, 4), (3, 17, 5)]),
  (833, 652, [(2, 139, 3), (3, 37, 4), (3, 17, 5)]),
  (845, 656, [(2, 136, 3), (3, 39, 4), (3, 18, 5)]),
  (857, 660, [(2, 133, 3), (3, 41, 4), (3, 19, 5)]),
  (869, 664, [(2, 131, 3), (3, 43, 4), (3, 19, 5)]),
  (882, 667, [(2, 127, 3), (3, 45, 4), (3, 21, 5)]),
  (895, 672, [(2, 125, 3), (3, 47, 4), (3, 21, 5)]),
  (908, 675, [(2, 121, 3), (3, 50, 4), (3, 22, 5)]),
  (921, 680, [(2, 119, 3), (3, 51, 4), (3, 23, 5)]),
  (934, 683, [(2, 116, 3), (3, 53, 4), (3, 23, 5), (4, 1, 6)]),
  (948, 687, [(2, 113, 3), (3, 55, 4), (3, 24, 5), (4, 1, 6)]),
  (962, 691, [(2, 110, 3), (3, 57, 4), (3, 25, 5), (4, 1, 6)]),
  (976, 695, [(2, 107, 3), (3, 59, 4), (3, 26, 5), (4, 1, 6)]),
  (990, 699, [(2, 104, 3), (3, 61, 4), (3, 26, 5), (4, 2, 6)]),
  (1004, 703, [(2, 102, 3), (3, 62, 4), (3, 27, 5), (4, 2, 6)]),
  (1019, 706, [(2, 98, 3), (3, 65, 4), (3, 28, 5), (4, 2, 6)]),
  (1034, 711, [(2, 96, 3), (3, 66, 4), (3, 29, 5), (4, 2, 6)]),
  (1049, 714, [(2, 93, 3), (3, 68, 4), (3, 29, 5), (4, 3, 6)]),
  (1064, 719, [(2, 91, 3), (3, 69, 4), (3, 30, 5), (4, 3, 6)]),
  (1079, 722, [(2, 88, 3), (3, 71, 4), (3, 31, 5), (4, 3, 6)]),
  (1095, 728, [(2, 86, 3), (3, 72, 4), (3, 32, 5), (4, 3, 6)]),
  (1111, 732, [(2, 83, 3), (3, 74, 4), (3, 33, 5), (4, 3, 6)]),
  (1127, 734, [(2, 80, 3), (3, 75, 4), (3, 34, 5), (4, 4, 6)]),
  (1143, 738, [(2, 78, 3), (3, 76, 4), (3, 35, 5), (4, 4, 6)]),
  (1160, 743, [(2, 76, 3), (3, 77, 4), (3, 36, 5), (4, 4, 6)]),
  (1177, 746, [(2, 73, 3), (3, 79, 4), (3, 36, 5), (4, 5, 6)]),
  (1194, 751, [(2, 71, 3), (3, 80, 4), (3, 37, 5), (4, 5, 6)]),
  (1211, 754, [(2, 68, 3), (3, 81, 4), (3, 39, 5), (4, 5, 6)]),
  (1229, 758, [(2, 66, 3), (3, 82, 4), (3, 40, 5), (4, 5, 6)]),
  (1247, 762, [(2, 64, 3), (3, 83, 4), (3, 40, 5), (4, 6, 6)]),
  (1265, 766, [(2, 62, 3), (3, 83, 4), (3, 42, 5), (4, 6, 6)]),
  (1283, 770, [(2, 60, 3), (3, 84, 4), (3, 43, 5), (4, 6, 6)]),
  (1302, 773, [(2, 58, 3), (3, 84, 4), (3, 44, 5), (4, 7, 6)]),
  (1321, 776, [(2, 56, 3), (3, 85, 4), (3, 45, 5), (4, 7, 6)]),
  (1340, 781, [(2, 54, 3), (3, 86, 4), (3, 46, 5), (4, 7, 6)]),
  (1360, 785, [(2, 52, 3), (3, 86, 4), (3, 48, 5), (4, 7, 6)]),
  (1380, 787, [(2, 50, 3), (3, 86, 4), (3, 49, 5), (4, 8, 6)]),
  (1400, 791, [(2, 49, 3), (3, 86, 4), (3, 50, 5), (4, 8, 6)]),
  (1420, 795, [(2, 47, 3), (3, 86, 4), (3, 52, 5), (4, 8, 6)]),
  (1441, 798, [(2, 45, 3), (3, 86, 4), (3, 53, 5), (4, 9, 6)]),
  (1462, 803, [(2, 44, 3), (3, 86, 4), (3, 54, 5), (4, 9, 6)]),
  (1483, 806, [(2, 43, 3), (3, 85, 4), (3, 56, 5), (4, 9, 6)]),
  (1505, 808, [(2, 41, 3), (3, 85, 4), (3, 57, 5), (4, 10, 6)]),
  (1527, 812, [(2, 40, 3), (3, 84, 4), (3, 58, 5), (4, 11, 6)]),
  (1549, 816, [(2, 38, 3), (3, 85, 4), (3, 60, 5), (4, 10, 6)]),
  (1572, 819, [(2, 37, 3), (3, 84, 4), (3, 61, 5), (4, 11, 6)]),
  (1595, 822, [(2, 36, 3), (3, 83, 4), (3, 62, 5), (4, 12, 6)]),
  (1618, 827, [(2, 35, 3), (3, 82, 4), (3, 64, 5), (4, 12, 6)]),
  (1642, 829, [(2, 33, 3), (3, 82, 4), (3, 66, 5), (4, 12, 6)]),
  (1666, 833, [(2, 32, 3), (3, 81, 4), (3, 68, 5), (4, 12, 6)]),
  (1690, 837, [(2, 31, 3), (3, 80, 4), (3, 70, 5), (4, 12, 6)]),
  (1715, 840, [(2, 30, 3), (3, 79, 4), (3, 71, 5), (4, 13, 6)]),
  (1740, 843, [(2, 29, 3), (3, 78, 4), (3, 73, 5), (4, 13, 6)]),
  (1766, 847, [(2, 29, 3), (3, 76, 4), (3, 74, 5), (4, 14, 6)]),
  (1792, 851, [(2, 28, 3), (3, 75, 4), (3, 75, 5), (4, 15, 6)]),
  (1818, 855, [(2, 27, 3), (3, 74, 4), (3, 77, 5), (4, 15, 6)]),
  (1845, 858, [(2, 26, 3), (3, 72, 4), (3, 80, 5), (4, 15, 6)]),
  (1872, 861, [(2, 25, 3), (3, 71, 4), (3, 81, 5), (4, 16, 6)]),
  (1900, 865, [(2, 25, 3), (3, 69, 4), (3, 82, 5), (4, 17, 6)]),
  (1928, 869, [(2, 24, 3), (3, 68, 4), (3, 84, 5), (4, 17, 6)]),
  (1956, 871, [(2, 23, 3), (3, 66, 4), (3, 87, 5), (4, 17, 6)]),
  (1985, 876, [(2, 23, 3), (3, 64, 4), (3, 88, 5), (4, 18, 6)]),
  (2014, 879, [(2, 22, 3), (3, 62, 4), (3, 90, 5), (4, 19, 6)]),
  (2044, 883, [(2, 21, 3), (3, 61, 4), (3, 92, 5), (4, 19, 6)])]

theorem small196 : smallOK 196 2022 certs196 = true := by decide +kernel

/-- The certificates for `t = 197`. -/
def certs197 : List Cert := [
  (195, 194, [(1, 194, 1)]),
  (197, 196, [(1, 194, 1)]),
  (199, 198, [(1, 194, 1)]),
  (201, 200, [(1, 194, 1)]),
  (204, 203, [(1, 194, 1)]),
  (207, 206, [(1, 194, 1)]),
  (210, 209, [(1, 194, 1)]),
  (213, 212, [(1, 194, 1)]),
  (216, 215, [(1, 194, 1)]),
  (219, 218, [(1, 194, 1)]),
  (222, 221, [(1, 194, 1)]),
  (225, 224, [(1, 194, 1)]),
  (228, 227, [(1, 194, 1)]),
  (231, 230, [(1, 194, 1)]),
  (234, 233, [(1, 194, 1)]),
  (237, 236, [(1, 194, 1)]),
  (240, 239, [(1, 194, 1)]),
  (243, 242, [(1, 194, 1)]),
  (246, 245, [(1, 194, 1)]),
  (249, 248, [(1, 194, 1)]),
  (252, 251, [(1, 194, 1)]),
  (255, 254, [(1, 194, 1)]),
  (258, 257, [(1, 194, 1)]),
  (261, 260, [(1, 194, 1)]),
  (264, 263, [(1, 194, 1)]),
  (267, 266, [(1, 194, 1)]),
  (271, 270, [(1, 194, 1)]),
  (275, 274, [(1, 194, 1)]),
  (279, 278, [(1, 194, 1)]),
  (283, 282, [(1, 194, 1)]),
  (287, 286, [(1, 194, 1)]),
  (291, 290, [(1, 194, 1)]),
  (295, 294, [(1, 194, 1)]),
  (299, 298, [(1, 194, 1)]),
  (303, 302, [(1, 194, 1)]),
  (307, 306, [(1, 194, 1)]),
  (311, 310, [(1, 194, 1)]),
  (315, 314, [(1, 194, 1)]),
  (319, 318, [(1, 194, 1)]),
  (323, 322, [(1, 194, 1)]),
  (327, 326, [(1, 194, 1)]),
  (331, 330, [(1, 194, 1)]),
  (335, 334, [(1, 194, 1)]),
  (340, 339, [(1, 194, 1)]),
  (345, 344, [(1, 194, 1)]),
  (350, 349, [(1, 194, 1)]),
  (355, 354, [(1, 194, 1)]),
  (360, 359, [(1, 194, 1)]),
  (365, 364, [(1, 194, 1)]),
  (370, 369, [(1, 194, 1)]),
  (375, 374, [(1, 194, 1)]),
  (380, 379, [(1, 194, 1)]),
  (385, 384, [(1, 194, 1)]),
  (390, 389, [(1, 194, 1)]),
  (395, 394, [(1, 194, 1)]),
  (400, 399, [(1, 194, 1)]),
  (405, 404, [(1, 194, 1)]),
  (411, 410, [(1, 194, 1)]),
  (417, 416, [(1, 194, 1)]),
  (423, 422, [(1, 194, 1)]),
  (429, 426, [(1, 86, 1), (2, 104, 3), (3, 4, 4)]),
  (435, 432, [(1, 87, 1), (2, 106, 3), (3, 1, 4)]),
  (441, 438, [(1, 89, 1), (2, 105, 3)]),
  (447, 444, [(1, 90, 1), (2, 104, 3)]),
  (453, 450, [(1, 91, 1), (2, 103, 3)]),
  (459, 456, [(1, 92, 1), (2, 102, 3)]),
  (465, 462, [(1, 93, 1), (2, 101, 3)]),
  (471, 468, [(1, 95, 1), (2, 99, 3)]),
  (478, 475, [(1, 96, 1), (2, 98, 3)]),
  (485, 482, [(1, 97, 1), (2, 97, 3)]),
  (492, 489, [(1, 99, 1), (2, 95, 3)]),
  (499, 494, [(1, 56, 1), (2, 131, 3), (3, 7, 4)]),
  (506, 501, [(1, 57, 1), (2, 133, 3), (3, 4, 4)]),
  (513, 508, [(1, 57, 1), (2, 135, 3), (3, 2, 4)]),
  (520, 515, [(1, 58, 1), (2, 136, 3)]),
  (527, 522, [(1, 59, 1), (2, 135, 3)]),
  (534, 527, [(1, 42, 1), (2, 142, 3), (3, 9, 4), (4, 1, 5)]),
  (542, 535, [(1, 42, 1), (2, 145, 3), (3, 7, 4)]),
  (550, 541, [(1, 33, 1), (2, 146, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (558, 549, [(1, 33, 1), (2, 149, 3), (3, 10, 4), (4, 2, 5)]),
  (566, 557, [(1, 34, 1), (2, 151, 3), (3, 9, 4)]),
  (574, 563, [(1, 28, 1), (2, 152, 3), (3, 11, 4), (4, 3, 5)]),
  (582, 569, [(1, 24, 1), (2, 153, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (590, 577, [(1, 24, 1), (2, 155, 3), (3, 12, 4), (4, 3, 5)]),
  (598, 583, [(1, 21, 1), (2, 156, 3), (3, 12, 4), (4, 4, 5), (5, 1, 6)]),
  (606, 585, [(2, 193, 3), (3, 1, 5)]),
  (615, 588, [(2, 192, 3), (3, 2, 5)]),
  (624, 589, [(2, 190, 3), (3, 1, 4), (3, 3, 5)]),
  (633, 592, [(2, 189, 3), (3, 2, 4), (3, 3, 5)]),
  (642, 595, [(2, 187, 3), (3, 3, 4), (3, 4, 5)]),
  (651, 598, [(2, 186, 3), (3, 4, 4), (3, 4, 5)]),
  (660, 601, [(2, 184, 3), (3, 6, 4), (3, 4, 5)]),
  (669, 602, [(2, 180, 3), (3, 8, 4), (3, 6, 5)]),
  (679, 606, [(2, 179, 3), (3, 9, 4), (3, 6, 5)]),
  (689, 608, [(2, 176, 3), (3, 11, 4), (3, 7, 5)]),
  (699, 612, [(2, 174, 3), (3, 12, 4), (3, 8, 5)]),
  (709, 616, [(2, 172, 3), (3, 14, 4), (3, 8, 5)]),
  (719, 618, [(2, 169, 3), (3, 16, 4), (3, 9, 5)]),
  (729, 622, [(2, 167, 3), (3, 18, 4), (3, 9, 5)]),
  (739, 624, [(2, 163, 3), (3, 20, 4), (3, 11, 5)]),
  (750, 629, [(2, 162, 3), (3, 21, 4), (3, 11, 5)]),
  (761, 632, [(2, 159, 3), (3, 23, 4), (3, 12, 5)]),
  (772, 635, [(2, 155, 3), (3, 26, 4), (3, 13, 5)]),
  (783, 638, [(2, 152, 3), (3, 28, 4), (3, 14, 5)]),
  (794, 643, [(2, 151, 3), (3, 29, 4), (3, 14, 5)]),
  (805, 646, [(2, 148, 3), (3, 31, 4), (3, 15, 5)]),
  (817, 650, [(2, 145, 3), (3, 34, 4), (3, 15, 5)]),
  (829, 652, [(2, 141, 3), (3, 36, 4), (3, 17, 5)]),
  (841, 656, [(2, 138, 3), (3, 38, 4), (3, 18, 5)]),
  (853, 660, [(2, 135, 3), (3, 40, 4), (3, 19, 5)]),
  (865, 664, [(2, 133, 3), (3, 42, 4), (3, 19, 5)]),
  (877, 668, [(2, 130, 3), (3, 44, 4), (3, 20, 5)]),
  (890, 671, [(2, 126, 3), (3, 47, 4), (3, 21, 5)]),
  (903, 676, [(2, 124, 3), (3, 48, 4), (3, 22, 5)]),
  (916, 679, [(2, 121, 3), (3, 50, 4), (3, 22, 5), (4, 1, 6)]),
  (929, 684, [(2, 119, 3), (3, 52, 4), (3, 23, 5)]),
  (942, 687, [(2, 115, 3), (3, 54, 4), (3, 24, 5), (4, 1, 6)]),
  (956, 691, [(2, 112, 3), (3, 56, 4), (3, 25, 5), (4, 1, 6)]),
  (970, 697, [(2, 111, 3), (3, 58, 4), (3, 24, 5), (4, 1, 6)]),
  (984, 701, [(2, 108, 3), (3, 60, 4), (3, 25, 5), (4, 1, 6)]),
  (998, 703, [(2, 104, 3), (3, 62, 4), (3, 26, 5), (4, 2, 6)]),
  (1012, 707, [(2, 101, 3), (3, 64, 4), (3, 27, 5), (4, 2, 6)]),
  (1027, 712, [(2, 99, 3), (3, 65, 4), (3, 28, 5), (4, 2, 6)]),
  (1042, 717, [(2, 97, 3), (3, 67, 4), (3, 28, 5), (4, 2, 6)]),
  (1057, 720, [(2, 93, 3), (3, 69, 4), (3, 30, 5), (4, 2, 6)]),
  (1072, 723, [(2, 90, 3), (3, 70, 4), (3, 31, 5), (4, 3, 6)]),
  (1088, 727, [(2, 87, 3), (3, 72, 4), (3, 32, 5), (4, 3, 6)]),
  (1104, 731, [(2, 85, 3), (3, 73, 4), (3, 32, 5), (4, 4, 6)]),
  (1120, 735, [(2, 82, 3), (3, 75, 4), (3, 33, 5), (4, 4, 6)]),
  (1136, 739, [(2, 80, 3), (3, 76, 4), (3, 34, 5), (4, 4, 6)]),
  (1153, 744, [(2, 78, 3), (3, 77, 4), (3, 35, 5), (4, 4, 6)]),
  (1170, 747, [(2, 75, 3), (3, 78, 4), (3, 36, 5), (4, 5, 6)]),
  (1187, 752, [(2, 73, 3), (3, 80, 4), (3, 37, 5), (4, 4, 6)]),
  (1204, 755, [(2, 70, 3), (3, 81, 4), (3, 38, 5), (4, 5, 6)]),
  (1222, 759, [(2, 68, 3), (3, 82, 4), (3, 39, 5), (4, 5, 6)]),
  (1240, 763, [(2, 66, 3), (3, 82, 4), (3, 40, 5), (4, 6, 6)]),
  (1258, 767, [(2, 64, 3), (3, 83, 4), (3, 41, 5), (4, 6, 6)]),
  (1276, 771, [(2, 62, 3), (3, 84, 4), (3, 42, 5), (4, 6, 6)]),
  (1295, 774, [(2, 59, 3), (3, 85, 4), (3, 44, 5), (4, 6, 6)]),
  (1314, 779, [(2, 58, 3), (3, 85, 4), (3, 44, 5), (4, 7, 6)]),
  (1333, 782, [(2, 56, 3), (3, 85, 4), (3, 46, 5), (4, 7, 6)]),
  (1352, 785, [(2, 54, 3), (3, 86, 4), (3, 46, 5), (4, 8, 6)]),
  (1372, 789, [(2, 52, 3), (3, 86, 4), (3, 48, 5), (4, 8, 6)]),
  (1392, 793, [(2, 50, 3), (3, 87, 4), (3, 49, 5), (4, 8, 6)]),
  (1412, 797, [(2, 49, 3), (3, 86, 4), (3, 51, 5), (4, 8, 6)]),
  (1433, 800, [(2, 47, 3), (3, 86, 4), (3, 52, 5), (4, 9, 6)]),
  (1454, 803, [(2, 45, 3), (3, 86, 4), (3, 54, 5), (4, 9, 6)]),
  (1475, 808, [(2, 44, 3), (3, 86, 4), (3, 55, 5), (4, 9, 6)]),
  (1497, 810, [(2, 42, 3), (3, 86, 4), (3, 56, 5), (4, 10, 6)]),
  (1519, 814, [(2, 41, 3), (3, 85, 4), (3, 58, 5), (4, 10, 6)]),
  (1541, 818, [(2, 39, 3), (3, 86, 4), (3, 59, 5), (4, 10, 6)]),
  (1564, 821, [(2, 38, 3), (3, 85, 4), (3, 60, 5), (4, 11, 6)]),
  (1587, 824, [(2, 37, 3), (3, 84, 4), (3, 62, 5), (4, 11, 6)]),
  (1610, 829, [(2, 36, 3), (3, 83, 4), (3, 64, 5), (4, 11, 6)]),
  (1634, 831, [(2, 34, 3), (3, 83, 4), (3, 65, 5), (4, 12, 6)]),
  (1658, 835, [(2, 33, 3), (3, 82, 4), (3, 67, 5), (4, 12, 6)]),
  (1682, 839, [(2, 32, 3), (3, 81, 4), (3, 69, 5), (4, 12, 6)]),
  (1707, 842, [(2, 31, 3), (3, 80, 4), (3, 70, 5), (4, 13, 6)]),
  (1732, 845, [(2, 30, 3), (3, 79, 4), (3, 71, 5), (4, 14, 6)]),
  (1757, 850, [(2, 29, 3), (3, 78, 4), (3, 74, 5), (4, 13, 6)]),
  (1783, 852, [(2, 28, 3), (3, 76, 4), (3, 76, 5), (4, 14, 6)]),
  (1809, 856, [(2, 27, 3), (3, 75, 4), (3, 78, 5), (4, 14, 6)]),
  (1836, 859, [(2, 27, 3), (3, 73, 4), (3, 78, 5), (4, 16, 6)]),
  (1863, 862, [(2, 26, 3), (3, 72, 4), (3, 80, 5), (4, 16, 6)]),
  (1890, 867, [(2, 25, 3), (3, 71, 4), (3, 82, 5), (4, 16, 6)]),
  (1918, 871, [(2, 24, 3), (3, 70, 4), (3, 84, 5), (4, 16, 6)]),
  (1946, 873, [(2, 24, 3), (3, 67, 4), (3, 85, 5), (4, 18, 6)]),
  (1975, 878, [(2, 23, 3), (3, 66, 4), (3, 87, 5), (4, 18, 6)]),
  (2004, 881, [(2, 22, 3), (3, 64, 4), (3, 90, 5), (4, 18, 6)]),
  (2034, 885, [(2, 22, 3), (3, 62, 4), (3, 91, 5), (4, 19, 6)])]

theorem small197 : smallOK 197 2033 certs197 = true := by decide +kernel

/-- The certificates for `t = 198`. -/
def certs198 : List Cert := [
  (196, 195, [(1, 195, 1)]),
  (198, 197, [(1, 195, 1)]),
  (200, 199, [(1, 195, 1)]),
  (202, 201, [(1, 195, 1)]),
  (205, 204, [(1, 195, 1)]),
  (208, 207, [(1, 195, 1)]),
  (211, 210, [(1, 195, 1)]),
  (214, 213, [(1, 195, 1)]),
  (217, 216, [(1, 195, 1)]),
  (220, 219, [(1, 195, 1)]),
  (223, 222, [(1, 195, 1)]),
  (226, 225, [(1, 195, 1)]),
  (229, 228, [(1, 195, 1)]),
  (232, 231, [(1, 195, 1)]),
  (235, 234, [(1, 195, 1)]),
  (238, 237, [(1, 195, 1)]),
  (241, 240, [(1, 195, 1)]),
  (244, 243, [(1, 195, 1)]),
  (247, 246, [(1, 195, 1)]),
  (250, 249, [(1, 195, 1)]),
  (253, 252, [(1, 195, 1)]),
  (256, 255, [(1, 195, 1)]),
  (259, 258, [(1, 195, 1)]),
  (262, 261, [(1, 195, 1)]),
  (265, 264, [(1, 195, 1)]),
  (268, 267, [(1, 195, 1)]),
  (272, 271, [(1, 195, 1)]),
  (276, 275, [(1, 195, 1)]),
  (280, 279, [(1, 195, 1)]),
  (284, 283, [(1, 195, 1)]),
  (288, 287, [(1, 195, 1)]),
  (292, 291, [(1, 195, 1)]),
  (296, 295, [(1, 195, 1)]),
  (300, 299, [(1, 195, 1)]),
  (304, 303, [(1, 195, 1)]),
  (308, 307, [(1, 195, 1)]),
  (312, 311, [(1, 195, 1)]),
  (316, 315, [(1, 195, 1)]),
  (320, 319, [(1, 195, 1)]),
  (324, 323, [(1, 195, 1)]),
  (328, 327, [(1, 195, 1)]),
  (332, 331, [(1, 195, 1)]),
  (336, 335, [(1, 195, 1)]),
  (341, 340, [(1, 195, 1)]),
  (346, 345, [(1, 195, 1)]),
  (351, 350, [(1, 195, 1)]),
  (356, 355, [(1, 195, 1)]),
  (361, 360, [(1, 195, 1)]),
  (366, 365, [(1, 195, 1)]),
  (371, 370, [(1, 195, 1)]),
  (376, 375, [(1, 195, 1)]),
  (381, 380, [(1, 195, 1)]),
  (386, 385, [(1, 195, 1)]),
  (391, 390, [(1, 195, 1)]),
  (396, 395, [(1, 195, 1)]),
  (401, 400, [(1, 195, 1)]),
  (407, 406, [(1, 195, 1)]),
  (413, 412, [(1, 195, 1)]),
  (419, 418, [(1, 195, 1)]),
  (425, 424, [(1, 195, 1)]),
  (431, 428, [(1, 87, 1), (2, 104, 3), (3, 4, 4)]),
  (437, 434, [(1, 88, 1), (2, 106, 3), (3, 1, 4)]),
  (443, 440, [(1, 89, 1), (2, 106, 3)]),
  (449, 446, [(1, 90, 1), (2, 105, 3)]),
  (455, 452, [(1, 91, 1), (2, 104, 3)]),
  (461, 458, [(1, 93, 1), (2, 102, 3)]),
  (467, 464, [(1, 94, 1), (2, 101, 3)]),
  (474, 471, [(1, 95, 1), (2, 100, 3)]),
  (481, 478, [(1, 97, 1), (2, 98, 3)]),
  (488, 485, [(1, 98, 1), (2, 97, 3)]),
  (495, 492, [(1, 99, 1), (2, 96, 3)]),
  (502, 497, [(1, 56, 1), (2, 132, 3), (3, 7, 4)]),
  (509, 504, [(1, 57, 1), (2, 134, 3), (3, 4, 4)]),
  (516, 511, [(1, 58, 1), (2, 136, 3), (3, 1, 4)]),
  (523, 518, [(1, 59, 1), (2, 136, 3)]),
  (530, 525, [(1, 59, 1), (2, 136, 3)]),
  (537, 530, [(1, 42, 1), (2, 143, 3), (3, 9, 4), (4, 1, 5)]),
  (545, 538, [(1, 42, 1), (2, 146, 3), (3, 7, 4)]),
  (553, 544, [(1, 33, 1), (2, 147, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (561, 552, [(1, 33, 1), (2, 150, 3), (3, 10, 4), (4, 2, 5)]),
  (569, 560, [(1, 34, 1), (2, 152, 3), (3, 9, 4)]),
  (577, 566, [(1, 28, 1), (2, 153, 3), (3, 11, 4), (4, 3, 5)]),
  (585, 572, [(1, 24, 1), (2, 154, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (593, 580, [(1, 24, 1), (2, 156, 3), (3, 12, 4), (4, 3, 5)]),
  (601, 586, [(1, 21, 1), (2, 157, 3), (3, 12, 4), (4, 4, 5), (5, 1, 6)]),
  (610, 589, [(2, 195, 3)]),
  (619, 590, [(2, 192, 3), (3, 1, 4), (3, 2, 5)]),
  (628, 593, [(2, 191, 3), (3, 1, 4), (3, 3, 5)]),
  (637, 596, [(2, 190, 3), (3, 2, 4), (3, 3, 5)]),
  (646, 597, [(2, 187, 3), (3, 4, 4), (3, 4, 5)]),
  (655, 600, [(2, 185, 3), (3, 5, 4), (3, 5, 5)]),
  (664, 603, [(2, 184, 3), (3, 6, 4), (3, 5, 5)]),
  (673, 606, [(2, 182, 3), (3, 7, 4), (3, 6, 5)]),
  (683, 608, [(2, 179, 3), (3, 9, 4), (3, 7, 5)]),
  (693, 612, [(2, 177, 3), (3, 11, 4), (3, 7, 5)]),
  (703, 614, [(2, 174, 3), (3, 13, 4), (3, 8, 5)]),
  (713, 618, [(2, 172, 3), (3, 14, 4), (3, 9, 5)]),
  (723, 622, [(2, 170, 3), (3, 16, 4), (3, 9, 5)]),
  (733, 624, [(2, 166, 3), (3, 19, 4), (3, 10, 5)]),
  (743, 628, [(2, 165, 3), (3, 20, 4), (3, 10, 5)]),
  (754, 631, [(2, 161, 3), (3, 22, 4), (3, 12, 5)]),
  (765, 636, [(2, 160, 3), (3, 24, 4), (3, 11, 5)]),
  (776, 639, [(2, 157, 3), (3, 26, 4), (3, 12, 5)]),
  (787, 642, [(2, 154, 3), (3, 28, 4), (3, 13, 5)]),
  (798, 645, [(2, 150, 3), (3, 30, 4), (3, 15, 5)]),
  (809, 650, [(2, 149, 3), (3, 32, 4), (3, 14, 5)]),
  (821, 652, [(2, 144, 3), (3, 35, 4), (3, 16, 5)]),
  (833, 656, [(2, 142, 3), (3, 36, 4), (3, 17, 5)]),
  (845, 660, [(2, 139, 3), (3, 38, 4), (3, 18, 5)]),
  (857, 664, [(2, 136, 3), (3, 41, 4), (3, 18, 5)]),
  (869, 668, [(2, 134, 3), (3, 42, 4), (3, 19, 5)]),
  (882, 671, [(2, 130, 3), (3, 45, 4), (3, 20, 5)]),
  (895, 676, [(2, 128, 3), (3, 46, 4), (3, 21, 5)]),
  (908, 679, [(2, 124, 3), (3, 49, 4), (3, 22, 5)]),
  (921, 684, [(2, 122, 3), (3, 51, 4), (3, 22, 5)]),
  (934, 687, [(2, 118, 3), (3, 53, 4), (3, 23, 5), (4, 1, 6)]),
  (948, 691, [(2, 115, 3), (3, 55, 4), (3, 24, 5), (4, 1, 6)]),
  (962, 695, [(2, 112, 3), (3, 57, 4), (3, 25, 5), (4, 1, 6)]),
  (976, 701, [(2, 111, 3), (3, 58, 4), (3, 25, 5), (4, 1, 6)]),
  (990, 703, [(2, 107, 3), (3, 60, 4), (3, 26, 5), (4, 2, 6)]),
  (1004, 707, [(2, 104, 3), (3, 62, 4), (3, 27, 5), (4, 2, 6)]),
  (1019, 712, [(2, 102, 3), (3, 64, 4), (3, 27, 5), (4, 2, 6)]),
  (1034, 717, [(2, 99, 3), (3, 66, 4), (3, 28, 5), (4, 2, 6)]),
  (1049, 720, [(2, 96, 3), (3, 68, 4), (3, 29, 5), (4, 2, 6)]),
  (1064, 723, [(2, 93, 3), (3, 69, 4), (3, 30, 5), (4, 3, 6)]),
  (1079, 728, [(2, 91, 3), (3, 71, 4), (3, 30, 5), (4, 3, 6)]),
  (1095, 732, [(2, 88, 3), (3, 72, 4), (3, 32, 5), (4, 3, 6)]),
  (1111, 736, [(2, 85, 3), (3, 74, 4), (3, 33, 5), (4, 3, 6)]),
  (1127, 740, [(2, 83, 3), (3, 75, 4), (3, 33, 5), (4, 4, 6)]),
  (1143, 744, [(2, 80, 3), (3, 77, 4), (3, 34, 5), (4, 4, 6)]),
  (1160, 749, [(2, 78, 3), (3, 78, 4), (3, 35, 5), (4, 4, 6)]),
  (1177, 752, [(2, 75, 3), (3, 79, 4), (3, 36, 5), (4, 5, 6)]),
  (1194, 755, [(2, 72, 3), (3, 81, 4), (3, 37, 5), (4, 5, 6)]),
  (1211, 760, [(2, 71, 3), (3, 81, 4), (3, 38, 5), (4, 5, 6)]),
  (1229, 764, [(2, 68, 3), (3, 83, 4), (3, 39, 5), (4, 5, 6)]),
  (1247, 768, [(2, 66, 3), (3, 83, 4), (3, 41, 5), (4, 5, 6)]),
  (1265, 772, [(2, 64, 3), (3, 84, 4), (3, 41, 5), (4, 6, 6)]),
  (1283, 774, [(2, 61, 3), (3, 85, 4), (3, 43, 5), (4, 6, 6)]),
  (1302, 779, [(2, 60, 3), (3, 85, 4), (3, 44, 5), (4, 6, 6)]),
  (1321, 782, [(2, 57, 3), (3, 86, 4), (3, 45, 5), (4, 7, 6)]),
  (1340, 787, [(2, 56, 3), (3, 86, 4), (3, 46, 5), (4, 7, 6)]),
  (1360, 791, [(2, 54, 3), (3, 87, 4), (3, 47, 5), (4, 7, 6)]),
  (1380, 793, [(2, 52, 3), (3, 87, 4), (3, 48, 5), (4, 8, 6)]),
  (1400, 797, [(2, 50, 3), (3, 87, 4), (3, 50, 5), (4, 8, 6)]),
  (1420, 801, [(2, 48, 3), (3, 88, 4), (3, 51, 5), (4, 8, 6)]),
  (1441, 804, [(2, 47, 3), (3, 87, 4), (3, 52, 5), (4, 9, 6)]),
  (1462, 807, [(2, 45, 3), (3, 87, 4), (3, 54, 5), (4, 9, 6)]),
  (1483, 812, [(2, 44, 3), (3, 87, 4), (3, 55, 5), (4, 9, 6)]),
  (1505, 816, [(2, 42, 3), (3, 87, 4), (3, 57, 5), (4, 9, 6)]),
  (1527, 818, [(2, 41, 3), (3, 86, 4), (3, 58, 5), (4, 10, 6)]),
  (1549, 822, [(2, 39, 3), (3, 86, 4), (3, 60, 5), (4, 10, 6)]),
  (1572, 825, [(2, 38, 3), (3, 85, 4), (3, 61, 5), (4, 11, 6)]),
  (1595, 830, [(2, 37, 3), (3, 85, 4), (3, 62, 5), (4, 11, 6)]),
  (1618, 833, [(2, 36, 3), (3, 84, 4), (3, 63, 5), (4, 12, 6)]),
  (1642, 837, [(2, 35, 3), (3, 83, 4), (3, 65, 5), (4, 12, 6)]),
  (1666, 839, [(2, 33, 3), (3, 82, 4), (3, 68, 5), (4, 12, 6)]),
  (1690, 843, [(2, 32, 3), (3, 82, 4), (3, 68, 5), (4, 13, 6)]),
  (1715, 846, [(2, 31, 3), (3, 80, 4), (3, 71, 5), (4, 13, 6)]),
  (1740, 851, [(2, 30, 3), (3, 80, 4), (3, 72, 5), (4, 13, 6)]),
  (1766, 853, [(2, 29, 3), (3, 78, 4), (3, 74, 5), (4, 14, 6)]),
  (1792, 857, [(2, 28, 3), (3, 77, 4), (3, 76, 5), (4, 14, 6)]),
  (1818, 861, [(2, 28, 3), (3, 75, 4), (3, 77, 5), (4, 15, 6)]),
  (1845, 864, [(2, 27, 3), (3, 74, 4), (3, 78, 5), (4, 16, 6)]),
  (1872, 867, [(2, 26, 3), (3, 72, 4), (3, 81, 5), (4, 16, 6)]),
  (1900, 871, [(2, 25, 3), (3, 71, 4), (3, 83, 5), (4, 16, 6)]),
  (1928, 875, [(2, 24, 3), (3, 70, 4), (3, 85, 5), (4, 16, 6)]),
  (1956, 879, [(2, 24, 3), (3, 68, 4), (3, 85, 5), (4, 18, 6)]),
  (1985, 882, [(2, 23, 3), (3, 66, 4), (3, 88, 5), (4, 18, 6)]),
  (2014, 885, [(2, 22, 3), (3, 64, 4), (3, 91, 5), (4, 18, 6)]),
  (2044, 889, [(2, 22, 3), (3, 62, 4), (3, 91, 5), (4, 20, 6)])]

theorem small198 : smallOK 198 2044 certs198 = true := by decide +kernel

/-- The certificates for `t = 199`. -/
def certs199 : List Cert := [
  (197, 196, [(1, 196, 1)]),
  (199, 198, [(1, 196, 1)]),
  (201, 200, [(1, 196, 1)]),
  (204, 203, [(1, 196, 1)]),
  (207, 206, [(1, 196, 1)]),
  (210, 209, [(1, 196, 1)]),
  (213, 212, [(1, 196, 1)]),
  (216, 215, [(1, 196, 1)]),
  (219, 218, [(1, 196, 1)]),
  (222, 221, [(1, 196, 1)]),
  (225, 224, [(1, 196, 1)]),
  (228, 227, [(1, 196, 1)]),
  (231, 230, [(1, 196, 1)]),
  (234, 233, [(1, 196, 1)]),
  (237, 236, [(1, 196, 1)]),
  (240, 239, [(1, 196, 1)]),
  (243, 242, [(1, 196, 1)]),
  (246, 245, [(1, 196, 1)]),
  (249, 248, [(1, 196, 1)]),
  (252, 251, [(1, 196, 1)]),
  (255, 254, [(1, 196, 1)]),
  (258, 257, [(1, 196, 1)]),
  (261, 260, [(1, 196, 1)]),
  (264, 263, [(1, 196, 1)]),
  (267, 266, [(1, 196, 1)]),
  (271, 270, [(1, 196, 1)]),
  (275, 274, [(1, 196, 1)]),
  (279, 278, [(1, 196, 1)]),
  (283, 282, [(1, 196, 1)]),
  (287, 286, [(1, 196, 1)]),
  (291, 290, [(1, 196, 1)]),
  (295, 294, [(1, 196, 1)]),
  (299, 298, [(1, 196, 1)]),
  (303, 302, [(1, 196, 1)]),
  (307, 306, [(1, 196, 1)]),
  (311, 310, [(1, 196, 1)]),
  (315, 314, [(1, 196, 1)]),
  (319, 318, [(1, 196, 1)]),
  (323, 322, [(1, 196, 1)]),
  (327, 326, [(1, 196, 1)]),
  (331, 330, [(1, 196, 1)]),
  (335, 334, [(1, 196, 1)]),
  (340, 339, [(1, 196, 1)]),
  (345, 344, [(1, 196, 1)]),
  (350, 349, [(1, 196, 1)]),
  (355, 354, [(1, 196, 1)]),
  (360, 359, [(1, 196, 1)]),
  (365, 364, [(1, 196, 1)]),
  (370, 369, [(1, 196, 1)]),
  (375, 374, [(1, 196, 1)]),
  (380, 379, [(1, 196, 1)]),
  (385, 384, [(1, 196, 1)]),
  (390, 389, [(1, 196, 1)]),
  (395, 394, [(1, 196, 1)]),
  (400, 399, [(1, 196, 1)]),
  (405, 404, [(1, 196, 1)]),
  (411, 410, [(1, 196, 1)]),
  (417, 416, [(1, 196, 1)]),
  (423, 422, [(1, 196, 1)]),
  (429, 426, [(1, 86, 1), (2, 104, 3), (3, 5, 4), (4, 1, 5)]),
  (435, 432, [(1, 87, 1), (2, 106, 3), (3, 3, 4)]),
  (441, 438, [(1, 89, 1), (2, 107, 3)]),
  (447, 444, [(1, 90, 1), (2, 106, 3)]),
  (453, 450, [(1, 91, 1), (2, 105, 3)]),
  (459, 456, [(1, 92, 1), (2, 104, 3)]),
  (465, 462, [(1, 93, 1), (2, 103, 3)]),
  (471, 468, [(1, 95, 1), (2, 101, 3)]),
  (478, 475, [(1, 96, 1), (2, 100, 3)]),
  (485, 482, [(1, 97, 1), (2, 99, 3)]),
  (492, 489, [(1, 99, 1), (2, 97, 3)]),
  (499, 494, [(1, 56, 1), (2, 131, 3), (3, 7, 4), (4, 2, 5)]),
  (506, 501, [(1, 57, 1), (2, 133, 3), (3, 6, 4)]),
  (513, 508, [(1, 57, 1), (2, 135, 3), (3, 4, 4)]),
  (520, 515, [(1, 58, 1), (2, 137, 3), (3, 1, 4)]),
  (527, 522, [(1, 59, 1), (2, 137, 3)]),
  (534, 527, [(1, 42, 1), (2, 142, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (542, 535, [(1, 42, 1), (2, 145, 3), (3, 8, 4), (4, 1, 5)]),
  (550, 543, [(1, 43, 1), (2, 147, 3), (3, 6, 4)]),
  (558, 549, [(1, 33, 1), (2, 149, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (566, 557, [(1, 34, 1), (2, 151, 3), (3, 10, 4), (4, 1, 5)]),
  (574, 563, [(1, 28, 1), (2, 152, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (582, 571, [(1, 28, 1), (2, 155, 3), (3, 11, 4), (4, 2, 5)]),
  (590, 577, [(1, 24, 1), (2, 155, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (598, 583, [(1, 21, 1), (2, 156, 3), (3, 12, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8), (8, 1, 11)]),
  (606, 589, [(2, 196, 3)]),
  (615, 592, [(2, 195, 3), (3, 1, 5)]),
  (624, 595, [(2, 194, 3), (3, 2, 5)]),
  (633, 596, [(2, 192, 3), (3, 1, 4), (3, 3, 5)]),
  (642, 599, [(2, 190, 3), (3, 3, 4), (3, 3, 5)]),
  (651, 602, [(2, 189, 3), (3, 3, 4), (3, 4, 5)]),
  (660, 605, [(2, 187, 3), (3, 5, 4), (3, 4, 5)]),
  (669, 606, [(2, 184, 3), (3, 6, 4), (3, 6, 5)]),
  (679, 610, [(2, 182, 3), (3, 8, 4), (3, 6, 5)]),
  (689, 612, [(2, 179, 3), (3, 10, 4), (3, 7, 5)]),
  (699, 616, [(2, 177, 3), (3, 12, 4), (3, 7, 5)]),
  (709, 620, [(2, 175, 3), (3, 13, 4), (3, 8, 5)]),
  (719, 622, [(2, 172, 3), (3, 15, 4), (3, 9, 5)]),
  (729, 626, [(2, 170, 3), (3, 17, 4), (3, 9, 5)]),
  (739, 628, [(2, 167, 3), (3, 19, 4), (3, 10, 5)]),
  (750, 631, [(2, 164, 3), (3, 21, 4), (3, 11, 5)]),
  (761, 636, [(2, 162, 3), (3, 23, 4), (3, 11, 5)]),
  (772, 639, [(2, 159, 3), (3, 25, 4), (3, 12, 5)]),
  (783, 642, [(2, 156, 3), (3, 27, 4), (3, 13, 5)]),
  (794, 647, [(2, 154, 3), (3, 29, 4), (3, 13, 5)]),
  (805, 650, [(2, 151, 3), (3, 31, 4), (3, 14, 5)]),
  (817, 654, [(2, 148, 3), (3, 33, 4), (3, 15, 5)]),
  (829, 658, [(2, 145, 3), (3, 35, 4), (3, 16, 5)]),
  (841, 662, [(2, 142, 3), (3, 37, 4), (3, 17, 5)]),
  (853, 664, [(2, 138, 3), (3, 40, 4), (3, 18, 5)]),
  (865, 668, [(2, 136, 3), (3, 41, 4), (3, 19, 5)]),
  (877, 672, [(2, 133, 3), (3, 43, 4), (3, 20, 5)]),
  (890, 677, [(2, 131, 3), (3, 45, 4), (3, 20, 5)]),
  (903, 680, [(2, 127, 3), (3, 48, 4), (3, 21, 5)]),
  (916, 685, [(2, 125, 3), (3, 49, 4), (3, 22, 5)]),
  (929, 688, [(2, 121, 3), (3, 52, 4), (3, 22, 5), (4, 1, 6)]),
  (942, 691, [(2, 118, 3), (3, 54, 4), (3, 23, 5), (4, 1, 6)]),
  (956, 695, [(2, 115, 3), (3, 56, 4), (3, 24, 5), (4, 1, 6)]),
  (970, 701, [(2, 113, 3), (3, 58, 4), (3, 24, 5), (4, 1, 6)]),
  (984, 705, [(2, 110, 3), (3, 60, 4), (3, 25, 5), (4, 1, 6)]),
  (998, 709, [(2, 107, 3), (3, 62, 4), (3, 26, 5), (4, 1, 6)]),
  (1012, 713, [(2, 105, 3), (3, 63, 4), (3, 27, 5), (4, 1, 6)]),
  (1027, 716, [(2, 101, 3), (3, 65, 4), (3, 28, 5), (4, 2, 6)]),
  (1042, 721, [(2, 99, 3), (3, 67, 4), (3, 28, 5), (4, 2, 6)]),
  (1057, 724, [(2, 95, 3), (3, 69, 4), (3, 29, 5), (4, 3, 6)]),
  (1072, 729, [(2, 93, 3), (3, 70, 4), (3, 30, 5), (4, 3, 6)]),
  (1088, 733, [(2, 90, 3), (3, 72, 4), (3, 31, 5), (4, 3, 6)]),
  (1104, 737, [(2, 88, 3), (3, 73, 4), (3, 32, 5), (4, 3, 6)]),
  (1120, 741, [(2, 85, 3), (3, 75, 4), (3, 33, 5), (4, 3, 6)]),
  (1136, 745, [(2, 83, 3), (3, 76, 4), (3, 33, 5), (4, 4, 6)]),
  (1153, 748, [(2, 79, 3), (3, 78, 4), (3, 35, 5), (4, 4, 6)]),
  (1170, 753, [(2, 77, 3), (3, 79, 4), (3, 36, 5), (4, 4, 6)]),
  (1187, 758, [(2, 75, 3), (3, 80, 4), (3, 37, 5), (4, 4, 6)]),
  (1204, 761, [(2, 73, 3), (3, 81, 4), (3, 37, 5), (4, 5, 6)]),
  (1222, 765, [(2, 70, 3), (3, 82, 4), (3, 39, 5), (4, 5, 6)]),
  (1240, 769, [(2, 68, 3), (3, 83, 4), (3, 40, 5), (4, 5, 6)]),
  (1258, 773, [(2, 66, 3), (3, 84, 4), (3, 40, 5), (4, 6, 6)]),
  (1276, 775, [(2, 63, 3), (3, 85, 4), (3, 42, 5), (4, 6, 6)]),
  (1295, 780, [(2, 61, 3), (3, 86, 4), (3, 43, 5), (4, 6, 6)]),
  (1314, 783, [(2, 59, 3), (3, 86, 4), (3, 44, 5), (4, 7, 6)]),
  (1333, 788, [(2, 57, 3), (3, 87, 4), (3, 45, 5), (4, 7, 6)]),
  (1352, 791, [(2, 55, 3), (3, 87, 4), (3, 47, 5), (4, 7, 6)]),
  (1372, 795, [(2, 53, 3), (3, 88, 4), (3, 48, 5), (4, 7, 6)]),
  (1392, 799, [(2, 52, 3), (3, 87, 4), (3, 49, 5), (4, 8, 6)]),
  (1412, 803, [(2, 50, 3), (3, 88, 4), (3, 50, 5), (4, 8, 6)]),
  (1433, 806, [(2, 48, 3), (3, 88, 4), (3, 52, 5), (4, 8, 6)]),
  (1454, 809, [(2, 46, 3), (3, 88, 4), (3, 53, 5), (4, 9, 6)]),
  (1475, 814, [(2, 45, 3), (3, 88, 4), (3, 54, 5), (4, 9, 6)]),
  (1497, 818, [(2, 43, 3), (3, 88, 4), (3, 56, 5), (4, 9, 6)]),
  (1519, 820, [(2, 42, 3), (3, 87, 4), (3, 57, 5), (4, 10, 6)]),
  (1541, 824, [(2, 40, 3), (3, 87, 4), (3, 59, 5), (4, 10, 6)]),
  (1564, 827, [(2, 39, 3), (3, 86, 4), (3, 60, 5), (4, 11, 6)]),
  (1587, 832, [(2, 38, 3), (3, 86, 4), (3, 61, 5), (4, 11, 6)]),
  (1610, 835, [(2, 37, 3), (3, 85, 4), (3, 63, 5), (4, 11, 6)]),
  (1634, 839, [(2, 35, 3), (3, 85, 4), (3, 65, 5), (4, 11, 6)]),
  (1658, 841, [(2, 34, 3), (3, 83, 4), (3, 67, 5), (4, 12, 6)]),
  (1682, 845, [(2, 33, 3), (3, 83, 4), (3, 67, 5), (4, 13, 6)]),
  (1707, 848, [(2, 32, 3), (3, 81, 4), (3, 70, 5), (4, 13, 6)]),
  (1732, 853, [(2, 31, 3), (3, 81, 4), (3, 71, 5), (4, 13, 6)]),
  (1757, 856, [(2, 30, 3), (3, 80, 4), (3, 72, 5), (4, 14, 6)]),
  (1783, 860, [(2, 29, 3), (3, 79, 4), (3, 74, 5), (4, 14, 6)]),
  (1809, 862, [(2, 28, 3), (3, 77, 4), (3, 76, 5), (4, 15, 6)]),
  (1836, 867, [(2, 27, 3), (3, 76, 4), (3, 78, 5), (4, 15, 6)]),
  (1863, 870, [(2, 26, 3), (3, 75, 4), (3, 80, 5), (4, 15, 6)]),
  (1890, 873, [(2, 26, 3), (3, 72, 4), (3, 81, 5), (4, 17, 6)]),
  (1918, 877, [(2, 25, 3), (3, 71, 4), (3, 83, 5), (4, 17, 6)]),
  (1946, 881, [(2, 24, 3), (3, 70, 4), (3, 85, 5), (4, 17, 6)]),
  (1975, 884, [(2, 23, 3), (3, 68, 4), (3, 88, 5), (4, 17, 6)]),
  (2004, 887, [(2, 23, 3), (3, 66, 4), (3, 88, 5), (4, 19, 6)]),
  (2034, 891, [(2, 22, 3), (3, 64, 4), (3, 91, 5), (4, 19, 6)]),
  (2064, 895, [(2, 22, 3), (3, 62, 4), (3, 92, 5), (4, 20, 6)])]

theorem small199 : smallOK 199 2055 certs199 = true := by decide +kernel

/-- The certificates for `t = 200`. -/
def certs200 : List Cert := [
  (198, 197, [(1, 197, 1)]),
  (200, 199, [(1, 197, 1)]),
  (202, 201, [(1, 197, 1)]),
  (205, 204, [(1, 197, 1)]),
  (208, 207, [(1, 197, 1)]),
  (211, 210, [(1, 197, 1)]),
  (214, 213, [(1, 197, 1)]),
  (217, 216, [(1, 197, 1)]),
  (220, 219, [(1, 197, 1)]),
  (223, 222, [(1, 197, 1)]),
  (226, 225, [(1, 197, 1)]),
  (229, 228, [(1, 197, 1)]),
  (232, 231, [(1, 197, 1)]),
  (235, 234, [(1, 197, 1)]),
  (238, 237, [(1, 197, 1)]),
  (241, 240, [(1, 197, 1)]),
  (244, 243, [(1, 197, 1)]),
  (247, 246, [(1, 197, 1)]),
  (250, 249, [(1, 197, 1)]),
  (253, 252, [(1, 197, 1)]),
  (256, 255, [(1, 197, 1)]),
  (259, 258, [(1, 197, 1)]),
  (262, 261, [(1, 197, 1)]),
  (265, 264, [(1, 197, 1)]),
  (268, 267, [(1, 197, 1)]),
  (272, 271, [(1, 197, 1)]),
  (276, 275, [(1, 197, 1)]),
  (280, 279, [(1, 197, 1)]),
  (284, 283, [(1, 197, 1)]),
  (288, 287, [(1, 197, 1)]),
  (292, 291, [(1, 197, 1)]),
  (296, 295, [(1, 197, 1)]),
  (300, 299, [(1, 197, 1)]),
  (304, 303, [(1, 197, 1)]),
  (308, 307, [(1, 197, 1)]),
  (312, 311, [(1, 197, 1)]),
  (316, 315, [(1, 197, 1)]),
  (320, 319, [(1, 197, 1)]),
  (324, 323, [(1, 197, 1)]),
  (328, 327, [(1, 197, 1)]),
  (332, 331, [(1, 197, 1)]),
  (336, 335, [(1, 197, 1)]),
  (341, 340, [(1, 197, 1)]),
  (346, 345, [(1, 197, 1)]),
  (351, 350, [(1, 197, 1)]),
  (356, 355, [(1, 197, 1)]),
  (361, 360, [(1, 197, 1)]),
  (366, 365, [(1, 197, 1)]),
  (371, 370, [(1, 197, 1)]),
  (376, 375, [(1, 197, 1)]),
  (381, 380, [(1, 197, 1)]),
  (386, 385, [(1, 197, 1)]),
  (391, 390, [(1, 197, 1)]),
  (396, 395, [(1, 197, 1)]),
  (401, 400, [(1, 197, 1)]),
  (407, 406, [(1, 197, 1)]),
  (413, 412, [(1, 197, 1)]),
  (419, 418, [(1, 197, 1)]),
  (425, 424, [(1, 197, 1)]),
  (431, 428, [(1, 87, 1), (2, 104, 3), (3, 5, 4), (4, 1, 5)]),
  (437, 434, [(1, 88, 1), (2, 106, 3), (3, 3, 4)]),
  (443, 440, [(1, 89, 1), (2, 108, 3)]),
  (449, 446, [(1, 90, 1), (2, 107, 3)]),
  (455, 452, [(1, 91, 1), (2, 106, 3)]),
  (461, 458, [(1, 93, 1), (2, 104, 3)]),
  (467, 464, [(1, 94, 1), (2, 103, 3)]),
  (474, 471, [(1, 95, 1), (2, 102, 3)]),
  (481, 478, [(1, 97, 1), (2, 100, 3)]),
  (488, 485, [(1, 98, 1), (2, 99, 3)]),
  (495, 492, [(1, 99, 1), (2, 98, 3)]),
  (502, 497, [(1, 56, 1), (2, 132, 3), (3, 7, 4), (4, 2, 5)]),
  (509, 504, [(1, 57, 1), (2, 134, 3), (3, 6, 4)]),
  (516, 511, [(1, 58, 1), (2, 136, 3), (3, 3, 4)]),
  (523, 518, [(1, 59, 1), (2, 137, 3), (3, 1, 4)]),
  (530, 525, [(1, 59, 1), (2, 138, 3)]),
  (537, 530, [(1, 42, 1), (2, 143, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (545, 538, [(1, 42, 1), (2, 146, 3), (3, 8, 4), (4, 1, 5)]),
  (553, 546, [(1, 43, 1), (2, 148, 3), (3, 6, 4)]),
  (561, 552, [(1, 33, 1), (2, 150, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (569, 560, [(1, 34, 1), (2, 152, 3), (3, 10, 4), (4, 1, 5)]),
  (577, 566, [(1, 28, 1), (2, 153, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (585, 574, [(1, 28, 1), (2, 156, 3), (3, 11, 4), (4, 2, 5)]),
  (593, 580, [(1, 24, 1), (2, 156, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (601, 586, [(1, 21, 1), (2, 157, 3), (3, 12, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8), (8, 1, 11)]),
  (610, 593, [(1, 19, 1), (2, 157, 3), (3, 14, 4), (4, 3, 5), (5, 2, 6), (6, 1, 8), (9, 1, 12)]),
  (619, 596, [(2, 196, 3), (3, 1, 5)]),
  (628, 597, [(2, 194, 3), (3, 1, 4), (3, 2, 5)]),
  (637, 600, [(2, 193, 3), (3, 1, 4), (3, 3, 5)]),
  (646, 603, [(2, 192, 3), (3, 2, 4), (3, 3, 5)]),
  (655, 606, [(2, 190, 3), (3, 4, 4), (3, 3, 5)]),
  (664, 607, [(2, 187, 3), (3, 5, 4), (3, 5, 5)]),
  (673, 610, [(2, 185, 3), (3, 7, 4), (3, 5, 5)]),
  (683, 614, [(2, 183, 3), (3, 8, 4), (3, 6, 5)]),
  (693, 616, [(2, 180, 3), (3, 10, 4), (3, 7, 5)]),
  (703, 620, [(2, 178, 3), (3, 12, 4), (3, 7, 5)]),
  (713, 622, [(2, 175, 3), (3, 14, 4), (3, 8, 5)]),
  (723, 626, [(2, 173, 3), (3, 15, 4), (3, 9, 5)]),
  (733, 628, [(2, 170, 3), (3, 17, 4), (3, 10, 5)]),
  (743, 632, [(2, 168, 3), (3, 19, 4), (3, 10, 5)]),
  (754, 635, [(2, 165, 3), (3, 21, 4), (3, 11, 5)]),
  (765, 638, [(2, 162, 3), (3, 23, 4), (3, 12, 5)]),
  (776, 643, [(2, 160, 3), (3, 25, 4), (3, 12, 5)]),
  (787, 646, [(2, 157, 3), (3, 27, 4), (3, 13, 5)]),
  (798, 649, [(2, 154, 3), (3, 29, 4), (3, 14, 5)]),
  (809, 654, [(2, 152, 3), (3, 31, 4), (3, 14, 5)]),
  (821, 656, [(2, 148, 3), (3, 33, 4), (3, 16, 5)]),
  (833, 660, [(2, 145, 3), (3, 35, 4), (3, 17, 5)]),
  (845, 664, [(2, 142, 3), (3, 38, 4), (3, 17, 5)]),
  (857, 668, [(2, 139, 3), (3, 40, 4), (3, 18, 5)]),
  (869, 672, [(2, 137, 3), (3, 41, 4), (3, 19, 5)]),
  (882, 675, [(2, 133, 3), (3, 44, 4), (3, 20, 5)]),
  (895, 680, [(2, 131, 3), (3, 46, 4), (3, 20, 5)]),
  (908, 685, [(2, 128, 3), (3, 48, 4), (3, 21, 5)]),
  (921, 688, [(2, 125, 3), (3, 50, 4), (3, 22, 5)]),
  (934, 693, [(2, 123, 3), (3, 52, 4), (3, 22, 5)]),
  (948, 697, [(2, 119, 3), (3, 54, 4), (3, 24, 5)]),
  (962, 701, [(2, 116, 3), (3, 56, 4), (3, 24, 5), (4, 1, 6)]),
  (976, 705, [(2, 113, 3), (3, 58, 4), (3, 25, 5), (4, 1, 6)]),
  (990, 709, [(2, 110, 3), (3, 60, 4), (3, 26, 5), (4, 1, 6)]),
  (1004, 713, [(2, 108, 3), (3, 62, 4), (3, 26, 5), (4, 1, 6)]),
  (1019, 716, [(2, 104, 3), (3, 64, 4), (3, 27, 5), (4, 2, 6)]),
  (1034, 721, [(2, 102, 3), (3, 65, 4), (3, 28, 5), (4, 2, 6)]),
  (1049, 724, [(2, 98, 3), (3, 68, 4), (3, 28, 5), (4, 3, 6)]),
  (1064, 729, [(2, 96, 3), (3, 69, 4), (3, 29, 5), (4, 3, 6)]),
  (1079, 732, [(2, 93, 3), (3, 71, 4), (3, 30, 5), (4, 3, 6)]),
  (1095, 738, [(2, 91, 3), (3, 72, 4), (3, 31, 5), (4, 3, 6)]),
  (1111, 742, [(2, 88, 3), (3, 74, 4), (3, 32, 5), (4, 3, 6)]),
  (1127, 744, [(2, 85, 3), (3, 75, 4), (3, 33, 5), (4, 4, 6)]),
  (1143, 748, [(2, 82, 3), (3, 77, 4), (3, 34, 5), (4, 4, 6)]),
  (1160, 753, [(2, 80, 3), (3, 78, 4), (3, 35, 5), (4, 4, 6)]),
  (1177, 758, [(2, 78, 3), (3, 79, 4), (3, 36, 5), (4, 4, 6)]),
  (1194, 761, [(2, 75, 3), (3, 81, 4), (3, 36, 5), (4, 5, 6)]),
  (1211, 764, [(2, 72, 3), (3, 82, 4), (3, 38, 5), (4, 5, 6)]),
  (1229, 768, [(2, 70, 3), (3, 83, 4), (3, 38, 5), (4, 6, 6)]),
  (1247, 772, [(2, 68, 3), (3, 83, 4), (3, 40, 5), (4, 6, 6)]),
  (1265, 776, [(2, 65, 3), (3, 85, 4), (3, 41, 5), (4, 6, 6)]),
  (1283, 780, [(2, 63, 3), (3, 86, 4), (3, 42, 5), (4, 6, 6)]),
  (1302, 785, [(2, 61, 3), (3, 87, 4), (3, 43, 5), (4, 6, 6)]),
  (1321, 788, [(2, 59, 3), (3, 87, 4), (3, 44, 5), (4, 7, 6)]),
  (1340, 791, [(2, 57, 3), (3, 87, 4), (3, 46, 5), (4, 7, 6)]),
  (1360, 795, [(2, 55, 3), (3, 88, 4), (3, 47, 5), (4, 7, 6)]),
  (1380, 799, [(2, 53, 3), (3, 88, 4), (3, 48, 5), (4, 8, 6)]),
  (1400, 803, [(2, 51, 3), (3, 89, 4), (3, 49, 5), (4, 8, 6)]),
  (1420, 807, [(2, 50, 3), (3, 88, 4), (3, 51, 5), (4, 8, 6)]),
  (1441, 810, [(2, 48, 3), (3, 88, 4), (3, 52, 5), (4, 9, 6)]),
  (1462, 815, [(2, 47, 3), (3, 88, 4), (3, 53, 5), (4, 9, 6)]),
  (1483, 818, [(2, 45, 3), (3, 88, 4), (3, 55, 5), (4, 9, 6)]),
  (1505, 822, [(2, 43, 3), (3, 89, 4), (3, 56, 5), (4, 9, 6)]),
  (1527, 824, [(2, 42, 3), (3, 87, 4), (3, 58, 5), (4, 10, 6)]),
  (1549, 828, [(2, 40, 3), (3, 88, 4), (3, 59, 5), (4, 10, 6)]),
  (1572, 831, [(2, 39, 3), (3, 87, 4), (3, 60, 5), (4, 11, 6)]),
  (1595, 836, [(2, 38, 3), (3, 86, 4), (3, 62, 5), (4, 11, 6)]),
  (1618, 839, [(2, 37, 3), (3, 85, 4), (3, 63, 5), (4, 12, 6)]),
  (1642, 843, [(2, 35, 3), (3, 85, 4), (3, 65, 5), (4, 12, 6)]),
  (1666, 847, [(2, 34, 3), (3, 85, 4), (3, 66, 5), (4, 12, 6)]),
  (1690, 849, [(2, 33, 3), (3, 83, 4), (3, 68, 5), (4, 13, 6)]),
  (1715, 854, [(2, 32, 3), (3, 83, 4), (3, 69, 5), (4, 13, 6)]),
  (1740, 857, [(2, 31, 3), (3, 81, 4), (3, 72, 5), (4, 13, 6)]),
  (1766, 859, [(2, 30, 3), (3, 80, 4), (3, 73, 5), (4, 14, 6)]),
  (1792, 863, [(2, 29, 3), (3, 79, 4), (3, 74, 5), (4, 15, 6)]),
  (1818, 867, [(2, 28, 3), (3, 78, 4), (3, 76, 5), (4, 15, 6)]),
  (1845, 870, [(2, 27, 3), (3, 76, 4), (3, 79, 5), (4, 15, 6)]),
  (1872, 875, [(2, 27, 3), (3, 75, 4), (3, 79, 5), (4, 16, 6)]),
  (1900, 877, [(2, 26, 3), (3, 73, 4), (3, 81, 5), (4, 17, 6)]),
  (1928, 881, [(2, 25, 3), (3, 71, 4), (3, 84, 5), (4, 17, 6)]),
  (1956, 885, [(2, 24, 3), (3, 70, 4), (3, 86, 5), (4, 17, 6)]),
  (1985, 890, [(2, 24, 3), (3, 68, 4), (3, 87, 5), (4, 18, 6)]),
  (2014, 893, [(2, 23, 3), (3, 67, 4), (3, 89, 5), (4, 18, 6)]),
  (2044, 897, [(2, 22, 3), (3, 65, 4), (3, 91, 5), (4, 19, 6)]),
  (2074, 901, [(2, 22, 3), (3, 63, 4), (3, 92, 5), (4, 20, 6)])]

theorem small200 : smallOK 200 2066 certs200 = true := by decide +kernel

/-- The certificates for `t = 201`. -/
def certs201 : List Cert := [
  (199, 198, [(1, 198, 1)]),
  (201, 200, [(1, 198, 1)]),
  (204, 203, [(1, 198, 1)]),
  (207, 206, [(1, 198, 1)]),
  (210, 209, [(1, 198, 1)]),
  (213, 212, [(1, 198, 1)]),
  (216, 215, [(1, 198, 1)]),
  (219, 218, [(1, 198, 1)]),
  (222, 221, [(1, 198, 1)]),
  (225, 224, [(1, 198, 1)]),
  (228, 227, [(1, 198, 1)]),
  (231, 230, [(1, 198, 1)]),
  (234, 233, [(1, 198, 1)]),
  (237, 236, [(1, 198, 1)]),
  (240, 239, [(1, 198, 1)]),
  (243, 242, [(1, 198, 1)]),
  (246, 245, [(1, 198, 1)]),
  (249, 248, [(1, 198, 1)]),
  (252, 251, [(1, 198, 1)]),
  (255, 254, [(1, 198, 1)]),
  (258, 257, [(1, 198, 1)]),
  (261, 260, [(1, 198, 1)]),
  (264, 263, [(1, 198, 1)]),
  (267, 266, [(1, 198, 1)]),
  (271, 270, [(1, 198, 1)]),
  (275, 274, [(1, 198, 1)]),
  (279, 278, [(1, 198, 1)]),
  (283, 282, [(1, 198, 1)]),
  (287, 286, [(1, 198, 1)]),
  (291, 290, [(1, 198, 1)]),
  (295, 294, [(1, 198, 1)]),
  (299, 298, [(1, 198, 1)]),
  (303, 302, [(1, 198, 1)]),
  (307, 306, [(1, 198, 1)]),
  (311, 310, [(1, 198, 1)]),
  (315, 314, [(1, 198, 1)]),
  (319, 318, [(1, 198, 1)]),
  (323, 322, [(1, 198, 1)]),
  (327, 326, [(1, 198, 1)]),
  (331, 330, [(1, 198, 1)]),
  (335, 334, [(1, 198, 1)]),
  (340, 339, [(1, 198, 1)]),
  (345, 344, [(1, 198, 1)]),
  (350, 349, [(1, 198, 1)]),
  (355, 354, [(1, 198, 1)]),
  (360, 359, [(1, 198, 1)]),
  (365, 364, [(1, 198, 1)]),
  (370, 369, [(1, 198, 1)]),
  (375, 374, [(1, 198, 1)]),
  (380, 379, [(1, 198, 1)]),
  (385, 384, [(1, 198, 1)]),
  (390, 389, [(1, 198, 1)]),
  (395, 394, [(1, 198, 1)]),
  (400, 399, [(1, 198, 1)]),
  (405, 404, [(1, 198, 1)]),
  (411, 410, [(1, 198, 1)]),
  (417, 416, [(1, 198, 1)]),
  (423, 422, [(1, 198, 1)]),
  (429, 428, [(1, 198, 1)]),
  (435, 432, [(1, 87, 1), (2, 106, 3), (3, 4, 4), (4, 1, 5)]),
  (441, 438, [(1, 89, 1), (2, 107, 3), (3, 2, 4)]),
  (447, 444, [(1, 90, 1), (2, 108, 3)]),
  (453, 450, [(1, 91, 1), (2, 107, 3)]),
  (459, 456, [(1, 92, 1), (2, 106, 3)]),
  (465, 462, [(1, 93, 1), (2, 105, 3)]),
  (471, 468, [(1, 95, 1), (2, 103, 3)]),
  (478, 475, [(1, 96, 1), (2, 102, 3)]),
  (485, 482, [(1, 97, 1), (2, 101, 3)]),
  (492, 489, [(1, 99, 1), (2, 99, 3)]),
  (499, 496, [(1, 100, 1), (2, 98, 3)]),
  (506, 501, [(1, 57, 1), (2, 133, 3), (3, 7, 4), (4, 1, 5)]),
  (513, 508, [(1, 57, 1), (2, 135, 3), (3, 6, 4)]),
  (520, 515, [(1, 58, 1), (2, 137, 3), (3, 3, 4)]),
  (527, 522, [(1, 59, 1), (2, 139, 3)]),
  (534, 529, [(1, 60, 1), (2, 138, 3)]),
  (542, 535, [(1, 42, 1), (2, 145, 3), (3, 8, 4), (4, 3, 5)]),
  (550, 543, [(1, 43, 1), (2, 147, 3), (3, 8, 4)]),
  (558, 551, [(1, 43, 1), (2, 149, 3), (3, 6, 4)]),
  (566, 557, [(1, 34, 1), (2, 151, 3), (3, 10, 4), (4, 3, 5)]),
  (574, 565, [(1, 34, 1), (2, 154, 3), (3, 10, 4)]),
  (582, 571, [(1, 28, 1), (2, 155, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (590, 579, [(1, 29, 1), (2, 156, 3), (3, 12, 4), (4, 1, 5)]),
  (598, 585, [(1, 24, 1), (2, 158, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6)]),
  (606, 591, [(1, 21, 1), (2, 158, 3), (3, 13, 4), (4, 3, 5), (5, 2, 6), (7, 1, 9)]),
  (615, 596, [(2, 197, 3), (3, 1, 5)]),
  (624, 599, [(2, 197, 3), (3, 1, 5)]),
  (633, 602, [(2, 196, 3), (3, 2, 5)]),
  (642, 603, [(2, 193, 3), (3, 2, 4), (3, 3, 5)]),
  (651, 606, [(2, 192, 3), (3, 3, 4), (3, 3, 5)]),
  (660, 609, [(2, 190, 3), (3, 4, 4), (3, 4, 5)]),
  (669, 610, [(2, 187, 3), (3, 6, 4), (3, 5, 5)]),
  (679, 614, [(2, 185, 3), (3, 7, 4), (3, 6, 5)]),
  (689, 618, [(2, 184, 3), (3, 8, 4), (3, 6, 5)]),
  (699, 620, [(2, 180, 3), (3, 11, 4), (3, 7, 5)]),
  (709, 624, [(2, 179, 3), (3, 12, 4), (3, 7, 5)]),
  (719, 626, [(2, 175, 3), (3, 14, 4), (3, 9, 5)]),
  (729, 630, [(2, 174, 3), (3, 15, 4), (3, 9, 5)]),
  (739, 632, [(2, 170, 3), (3, 18, 4), (3, 10, 5)]),
  (750, 637, [(2, 169, 3), (3, 19, 4), (3, 10, 5)]),
  (761, 640, [(2, 165, 3), (3, 22, 4), (3, 11, 5)]),
  (772, 643, [(2, 162, 3), (3, 24, 4), (3, 12, 5)]),
  (783, 646, [(2, 159, 3), (3, 26, 4), (3, 13, 5)]),
  (794, 651, [(2, 157, 3), (3, 28, 4), (3, 13, 5)]),
  (805, 654, [(2, 154, 3), (3, 30, 4), (3, 14, 5)]),
  (817, 658, [(2, 151, 3), (3, 32, 4), (3, 15, 5)]),
  (829, 662, [(2, 148, 3), (3, 34, 4), (3, 16, 5)]),
  (841, 666, [(2, 146, 3), (3, 36, 4), (3, 16, 5)]),
  (853, 670, [(2, 143, 3), (3, 38, 4), (3, 17, 5)]),
  (865, 672, [(2, 139, 3), (3, 40, 4), (3, 19, 5)]),
  (877, 676, [(2, 136, 3), (3, 43, 4), (3, 19, 5)]),
  (890, 681, [(2, 134, 3), (3, 44, 4), (3, 20, 5)]),
  (903, 684, [(2, 130, 3), (3, 47, 4), (3, 21, 5)]),
  (916, 689, [(2, 128, 3), (3, 49, 4), (3, 21, 5)]),
  (929, 692, [(2, 124, 3), (3, 51, 4), (3, 22, 5), (4, 1, 6)]),
  (942, 697, [(2, 122, 3), (3, 53, 4), (3, 23, 5)]),
  (956, 701, [(2, 119, 3), (3, 55, 4), (3, 23, 5), (4, 1, 6)]),
  (970, 705, [(2, 116, 3), (3, 57, 4), (3, 24, 5), (4, 1, 6)]),
  (984, 709, [(2, 113, 3), (3, 59, 4), (3, 25, 5), (4, 1, 6)]),
  (998, 713, [(2, 110, 3), (3, 61, 4), (3, 26, 5), (4, 1, 6)]),
  (1012, 717, [(2, 107, 3), (3, 63, 4), (3, 26, 5), (4, 2, 6)]),
  (1027, 722, [(2, 105, 3), (3, 64, 4), (3, 27, 5), (4, 2, 6)]),
  (1042, 725, [(2, 101, 3), (3, 67, 4), (3, 28, 5), (4, 2, 6)]),
  (1057, 730, [(2, 99, 3), (3, 68, 4), (3, 29, 5), (4, 2, 6)]),
  (1072, 733, [(2, 95, 3), (3, 70, 4), (3, 30, 5), (4, 3, 6)]),
  (1088, 737, [(2, 93, 3), (3, 71, 4), (3, 31, 5), (4, 3, 6)]),
  (1104, 741, [(2, 90, 3), (3, 73, 4), (3, 31, 5), (4, 4, 6)]),
  (1120, 745, [(2, 87, 3), (3, 75, 4), (3, 32, 5), (4, 4, 6)]),
  (1136, 749, [(2, 84, 3), (3, 77, 4), (3, 33, 5), (4, 4, 6)]),
  (1153, 754, [(2, 82, 3), (3, 78, 4), (3, 34, 5), (4, 4, 6)]),
  (1170, 759, [(2, 80, 3), (3, 79, 4), (3, 35, 5), (4, 4, 6)]),
  (1187, 762, [(2, 77, 3), (3, 80, 4), (3, 36, 5), (4, 5, 6)]),
  (1204, 765, [(2, 74, 3), (3, 82, 4), (3, 37, 5), (4, 5, 6)]),
  (1222, 771, [(2, 72, 3), (3, 83, 4), (3, 38, 5), (4, 5, 6)]),
  (1240, 775, [(2, 70, 3), (3, 84, 4), (3, 39, 5), (4, 5, 6)]),
  (1258, 777, [(2, 67, 3), (3, 85, 4), (3, 40, 5), (4, 6, 6)]),
  (1276, 781, [(2, 65, 3), (3, 85, 4), (3, 42, 5), (4, 6, 6)]),
  (1295, 786, [(2, 63, 3), (3, 86, 4), (3, 43, 5), (4, 6, 6)]),
  (1314, 789, [(2, 61, 3), (3, 87, 4), (3, 43, 5), (4, 7, 6)]),
  (1333, 794, [(2, 59, 3), (3, 88, 4), (3, 44, 5), (4, 7, 6)]),
  (1352, 797, [(2, 57, 3), (3, 88, 4), (3, 46, 5), (4, 7, 6)]),
  (1372, 801, [(2, 55, 3), (3, 88, 4), (3, 47, 5), (4, 8, 6)]),
  (1392, 805, [(2, 53, 3), (3, 89, 4), (3, 48, 5), (4, 8, 6)]),
  (1412, 809, [(2, 51, 3), (3, 89, 4), (3, 50, 5), (4, 8, 6)]),
  (1433, 812, [(2, 49, 3), (3, 89, 4), (3, 52, 5), (4, 8, 6)]),
  (1454, 815, [(2, 48, 3), (3, 89, 4), (3, 52, 5), (4, 9, 6)]),
  (1475, 820, [(2, 46, 3), (3, 89, 4), (3, 54, 5), (4, 9, 6)]),
  (1497, 824, [(2, 45, 3), (3, 89, 4), (3, 55, 5), (4, 9, 6)]),
  (1519, 826, [(2, 43, 3), (3, 88, 4), (3, 57, 5), (4, 10, 6)]),
  (1541, 830, [(2, 41, 3), (3, 89, 4), (3, 58, 5), (4, 10, 6)]),
  (1564, 833, [(2, 40, 3), (3, 88, 4), (3, 59, 5), (4, 11, 6)]),
  (1587, 838, [(2, 39, 3), (3, 87, 4), (3, 61, 5), (4, 11, 6)]),
  (1610, 841, [(2, 37, 3), (3, 87, 4), (3, 63, 5), (4, 11, 6)]),
  (1634, 845, [(2, 36, 3), (3, 86, 4), (3, 64, 5), (4, 12, 6)]),
  (1658, 849, [(2, 35, 3), (3, 86, 4), (3, 65, 5), (4, 12, 6)]),
  (1682, 851, [(2, 34, 3), (3, 84, 4), (3, 67, 5), (4, 13, 6)]),
  (1707, 856, [(2, 33, 3), (3, 84, 4), (3, 68, 5), (4, 13, 6)]),
  (1732, 859, [(2, 32, 3), (3, 82, 4), (3, 70, 5), (4, 14, 6)]),
  (1757, 862, [(2, 31, 3), (3, 81, 4), (3, 72, 5), (4, 14, 6)]),
  (1783, 866, [(2, 30, 3), (3, 80, 4), (3, 74, 5), (4, 14, 6)]),
  (1809, 870, [(2, 29, 3), (3, 79, 4), (3, 75, 5), (4, 15, 6)]),
  (1836, 873, [(2, 28, 3), (3, 78, 4), (3, 77, 5), (4, 15, 6)]),
  (1863, 876, [(2, 27, 3), (3, 76, 4), (3, 79, 5), (4, 16, 6)]),
  (1890, 879, [(2, 26, 3), (3, 75, 4), (3, 81, 5), (4, 16, 6)]),
  (1918, 885, [(2, 26, 3), (3, 73, 4), (3, 82, 5), (4, 17, 6)]),
  (1946, 887, [(2, 25, 3), (3, 71, 4), (3, 84, 5), (4, 18, 6)]),
  (1975, 890, [(2, 24, 3), (3, 70, 4), (3, 86, 5), (4, 18, 6)]),
  (2004, 895, [(2, 23, 3), (3, 69, 4), (3, 88, 5), (4, 18, 6)]),
  (2034, 899, [(2, 23, 3), (3, 66, 4), (3, 90, 5), (4, 19, 6)]),
  (2064, 903, [(2, 22, 3), (3, 65, 4), (3, 92, 5), (4, 19, 6)]),
  (2094, 905, [(2, 21, 3), (3, 63, 4), (3, 94, 5), (4, 20, 6)])]

theorem small201 : smallOK 201 2078 certs201 = true := by decide +kernel

/-- The certificates for `t = 202`. -/
def certs202 : List Cert := [
  (200, 199, [(1, 199, 1)]),
  (202, 201, [(1, 199, 1)]),
  (205, 204, [(1, 199, 1)]),
  (208, 207, [(1, 199, 1)]),
  (211, 210, [(1, 199, 1)]),
  (214, 213, [(1, 199, 1)]),
  (217, 216, [(1, 199, 1)]),
  (220, 219, [(1, 199, 1)]),
  (223, 222, [(1, 199, 1)]),
  (226, 225, [(1, 199, 1)]),
  (229, 228, [(1, 199, 1)]),
  (232, 231, [(1, 199, 1)]),
  (235, 234, [(1, 199, 1)]),
  (238, 237, [(1, 199, 1)]),
  (241, 240, [(1, 199, 1)]),
  (244, 243, [(1, 199, 1)]),
  (247, 246, [(1, 199, 1)]),
  (250, 249, [(1, 199, 1)]),
  (253, 252, [(1, 199, 1)]),
  (256, 255, [(1, 199, 1)]),
  (259, 258, [(1, 199, 1)]),
  (262, 261, [(1, 199, 1)]),
  (265, 264, [(1, 199, 1)]),
  (268, 267, [(1, 199, 1)]),
  (272, 271, [(1, 199, 1)]),
  (276, 275, [(1, 199, 1)]),
  (280, 279, [(1, 199, 1)]),
  (284, 283, [(1, 199, 1)]),
  (288, 287, [(1, 199, 1)]),
  (292, 291, [(1, 199, 1)]),
  (296, 295, [(1, 199, 1)]),
  (300, 299, [(1, 199, 1)]),
  (304, 303, [(1, 199, 1)]),
  (308, 307, [(1, 199, 1)]),
  (312, 311, [(1, 199, 1)]),
  (316, 315, [(1, 199, 1)]),
  (320, 319, [(1, 199, 1)]),
  (324, 323, [(1, 199, 1)]),
  (328, 327, [(1, 199, 1)]),
  (332, 331, [(1, 199, 1)]),
  (336, 335, [(1, 199, 1)]),
  (341, 340, [(1, 199, 1)]),
  (346, 345, [(1, 199, 1)]),
  (351, 350, [(1, 199, 1)]),
  (356, 355, [(1, 199, 1)]),
  (361, 360, [(1, 199, 1)]),
  (366, 365, [(1, 199, 1)]),
  (371, 370, [(1, 199, 1)]),
  (376, 375, [(1, 199, 1)]),
  (381, 380, [(1, 199, 1)]),
  (386, 385, [(1, 199, 1)]),
  (391, 390, [(1, 199, 1)]),
  (396, 395, [(1, 199, 1)]),
  (401, 400, [(1, 199, 1)]),
  (407, 406, [(1, 199, 1)]),
  (413, 412, [(1, 199, 1)]),
  (419, 418, [(1, 199, 1)]),
  (425, 424, [(1, 199, 1)]),
  (431, 430, [(1, 199, 1)]),
  (437, 434, [(1, 88, 1), (2, 106, 3), (3, 5, 4)]),
  (443, 440, [(1, 89, 1), (2, 108, 3), (3, 2, 4)]),
  (449, 446, [(1, 90, 1), (2, 109, 3)]),
  (455, 452, [(1, 91, 1), (2, 108, 3)]),
  (461, 458, [(1, 93, 1), (2, 106, 3)]),
  (467, 464, [(1, 94, 1), (2, 105, 3)]),
  (474, 471, [(1, 95, 1), (2, 104, 3)]),
  (481, 478, [(1, 97, 1), (2, 102, 3)]),
  (488, 485, [(1, 98, 1), (2, 101, 3)]),
  (495, 492, [(1, 99, 1), (2, 100, 3)]),
  (502, 499, [(1, 101, 1), (2, 98, 3)]),
  (509, 504, [(1, 57, 1), (2, 134, 3), (3, 7, 4), (4, 1, 5)]),
  (516, 511, [(1, 58, 1), (2, 136, 3), (3, 5, 4)]),
  (523, 518, [(1, 59, 1), (2, 137, 3), (3, 3, 4)]),
  (530, 525, [(1, 59, 1), (2, 140, 3)]),
  (537, 532, [(1, 60, 1), (2, 139, 3)]),
  (545, 538, [(1, 42, 1), (2, 146, 3), (3, 8, 4), (4, 3, 5)]),
  (553, 546, [(1, 43, 1), (2, 148, 3), (3, 8, 4)]),
  (561, 554, [(1, 44, 1), (2, 150, 3), (3, 5, 4)]),
  (569, 560, [(1, 34, 1), (2, 152, 3), (3, 10, 4), (4, 3, 5)]),
  (577, 568, [(1, 34, 1), (2, 155, 3), (3, 10, 4)]),
  (585, 574, [(1, 28, 1), (2, 156, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (593, 582, [(1, 29, 1), (2, 157, 3), (3, 12, 4), (4, 1, 5)]),
  (601, 588, [(1, 25, 1), (2, 158, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6)]),
  (610, 595, [(1, 22, 1), (2, 159, 3), (3, 13, 4), (4, 3, 5), (5, 2, 6)]),
  (619, 600, [(2, 199, 3)]),
  (628, 601, [(2, 197, 3), (3, 2, 5)]),
  (637, 604, [(2, 196, 3), (3, 1, 4), (3, 2, 5)]),
  (646, 607, [(2, 194, 3), (3, 2, 4), (3, 3, 5)]),
  (655, 608, [(2, 192, 3), (3, 3, 4), (3, 4, 5)]),
  (664, 611, [(2, 190, 3), (3, 4, 4), (3, 5, 5)]),
  (673, 614, [(2, 188, 3), (3, 6, 4), (3, 5, 5)]),
  (683, 618, [(2, 187, 3), (3, 7, 4), (3, 5, 5)]),
  (693, 620, [(2, 183, 3), (3, 9, 4), (3, 7, 5)]),
  (703, 624, [(2, 182, 3), (3, 10, 4), (3, 7, 5)]),
  (713, 626, [(2, 178, 3), (3, 13, 4), (3, 8, 5)]),
  (723, 630, [(2, 177, 3), (3, 14, 4), (3, 8, 5)]),
  (733, 634, [(2, 175, 3), (3, 16, 4), (3, 8, 5)]),
  (743, 636, [(2, 171, 3), (3, 18, 4), (3, 10, 5)]),
  (754, 639, [(2, 168, 3), (3, 20, 4), (3, 11, 5)]),
  (765, 644, [(2, 167, 3), (3, 21, 4), (3, 11, 5)]),
  (776, 647, [(2, 163, 3), (3, 24, 4), (3, 12, 5)]),
  (787, 650, [(2, 160, 3), (3, 26, 4), (3, 13, 5)]),
  (798, 653, [(2, 157, 3), (3, 28, 4), (3, 14, 5)]),
  (809, 658, [(2, 155, 3), (3, 30, 4), (3, 14, 5)]),
  (821, 662, [(2, 152, 3), (3, 32, 4), (3, 15, 5)]),
  (833, 664, [(2, 148, 3), (3, 35, 4), (3, 16, 5)]),
  (845, 668, [(2, 145, 3), (3, 37, 4), (3, 17, 5)]),
  (857, 672, [(2, 142, 3), (3, 39, 4), (3, 18, 5)]),
  (869, 676, [(2, 140, 3), (3, 41, 4), (3, 18, 5)]),
  (882, 681, [(2, 137, 3), (3, 43, 4), (3, 19, 5)]),
  (895, 684, [(2, 134, 3), (3, 45, 4), (3, 20, 5)]),
  (908, 689, [(2, 131, 3), (3, 47, 4), (3, 21, 5)]),
  (921, 692, [(2, 128, 3), (3, 49, 4), (3, 22, 5)]),
  (934, 697, [(2, 125, 3), (3, 52, 4), (3, 22, 5)]),
  (948, 701, [(2, 122, 3), (3, 54, 4), (3, 23, 5)]),
  (962, 705, [(2, 119, 3), (3, 56, 4), (3, 23, 5), (4, 1, 6)]),
  (976, 709, [(2, 116, 3), (3, 58, 4), (3, 24, 5), (4, 1, 6)]),
  (990, 713, [(2, 113, 3), (3, 60, 4), (3, 25, 5), (4, 1, 6)]),
  (1004, 717, [(2, 110, 3), (3, 62, 4), (3, 26, 5), (4, 1, 6)]),
  (1019, 722, [(2, 108, 3), (3, 63, 4), (3, 27, 5), (4, 1, 6)]),
  (1034, 725, [(2, 104, 3), (3, 65, 4), (3, 28, 5), (4, 2, 6)]),
  (1049, 730, [(2, 101, 3), (3, 68, 4), (3, 28, 5), (4, 2, 6)]),
  (1064, 733, [(2, 98, 3), (3, 69, 4), (3, 29, 5), (4, 3, 6)]),
  (1079, 738, [(2, 96, 3), (3, 71, 4), (3, 29, 5), (4, 3, 6)]),
  (1095, 742, [(2, 93, 3), (3, 72, 4), (3, 31, 5), (4, 3, 6)]),
  (1111, 746, [(2, 90, 3), (3, 74, 4), (3, 32, 5), (4, 3, 6)]),
  (1127, 750, [(2, 87, 3), (3, 76, 4), (3, 32, 5), (4, 4, 6)]),
  (1143, 754, [(2, 85, 3), (3, 77, 4), (3, 33, 5), (4, 4, 6)]),
  (1160, 759, [(2, 83, 3), (3, 78, 4), (3, 34, 5), (4, 4, 6)]),
  (1177, 762, [(2, 79, 3), (3, 80, 4), (3, 36, 5), (4, 4, 6)]),
  (1194, 765, [(2, 77, 3), (3, 81, 4), (3, 36, 5), (4, 5, 6)]),
  (1211, 770, [(2, 75, 3), (3, 82, 4), (3, 37, 5), (4, 5, 6)]),
  (1229, 774, [(2, 72, 3), (3, 83, 4), (3, 39, 5), (4, 5, 6)]),
  (1247, 778, [(2, 70, 3), (3, 84, 4), (3, 39, 5), (4, 6, 6)]),
  (1265, 782, [(2, 67, 3), (3, 86, 4), (3, 40, 5), (4, 6, 6)]),
  (1283, 786, [(2, 65, 3), (3, 86, 4), (3, 42, 5), (4, 6, 6)]),
  (1302, 789, [(2, 63, 3), (3, 87, 4), (3, 42, 5), (4, 7, 6)]),
  (1321, 794, [(2, 61, 3), (3, 88, 4), (3, 43, 5), (4, 7, 6)]),
  (1340, 797, [(2, 59, 3), (3, 88, 4), (3, 45, 5), (4, 7, 6)]),
  (1360, 801, [(2, 57, 3), (3, 88, 4), (3, 46, 5), (4, 8, 6)]),
  (1380, 805, [(2, 55, 3), (3, 89, 4), (3, 47, 5), (4, 8, 6)]),
  (1400, 809, [(2, 53, 3), (3, 89, 4), (3, 49, 5), (4, 8, 6)]),
  (1420, 813, [(2, 51, 3), (3, 90, 4), (3, 50, 5), (4, 8, 6)]),
  (1441, 816, [(2, 49, 3), (3, 90, 4), (3, 51, 5), (4, 9, 6)]),
  (1462, 819, [(2, 48, 3), (3, 89, 4), (3, 53, 5), (4, 9, 6)]),
  (1483, 824, [(2, 46, 3), (3, 90, 4), (3, 54, 5), (4, 9, 6)]),
  (1505, 828, [(2, 45, 3), (3, 89, 4), (3, 55, 5), (4, 10, 6)]),
  (1527, 830, [(2, 43, 3), (3, 89, 4), (3, 57, 5), (4, 10, 6)]),
  (1549, 834, [(2, 41, 3), (3, 89, 4), (3, 59, 5), (4, 10, 6)]),
  (1572, 839, [(2, 40, 3), (3, 89, 4), (3, 60, 5), (4, 10, 6)]),
  (1595, 842, [(2, 39, 3), (3, 88, 4), (3, 61, 5), (4, 11, 6)]),
  (1618, 845, [(2, 37, 3), (3, 88, 4), (3, 63, 5), (4, 11, 6)]),
  (1642, 849, [(2, 36, 3), (3, 87, 4), (3, 64, 5), (4, 12, 6)]),
  (1666, 853, [(2, 35, 3), (3, 86, 4), (3, 66, 5), (4, 12, 6)]),
  (1690, 855, [(2, 34, 3), (3, 85, 4), (3, 67, 5), (4, 13, 6)]),
  (1715, 860, [(2, 33, 3), (3, 84, 4), (3, 69, 5), (4, 13, 6)]),
  (1740, 863, [(2, 32, 3), (3, 83, 4), (3, 70, 5), (4, 14, 6)]),
  (1766, 867, [(2, 31, 3), (3, 82, 4), (3, 72, 5), (4, 14, 6)]),
  (1792, 871, [(2, 30, 3), (3, 81, 4), (3, 74, 5), (4, 14, 6)]),
  (1818, 873, [(2, 29, 3), (3, 79, 4), (3, 76, 5), (4, 15, 6)]),
  (1845, 878, [(2, 28, 3), (3, 78, 4), (3, 78, 5), (4, 15, 6)]),
  (1872, 881, [(2, 27, 3), (3, 77, 4), (3, 79, 5), (4, 16, 6)]),
  (1900, 885, [(2, 26, 3), (3, 76, 4), (3, 81, 5), (4, 16, 6)]),
  (1928, 889, [(2, 26, 3), (3, 74, 4), (3, 82, 5), (4, 17, 6)]),
  (1956, 891, [(2, 25, 3), (3, 72, 4), (3, 84, 5), (4, 18, 6)]),
  (1985, 896, [(2, 24, 3), (3, 71, 4), (3, 86, 5), (4, 18, 6)]),
  (2014, 899, [(2, 23, 3), (3, 69, 4), (3, 89, 5), (4, 18, 6)]),
  (2044, 903, [(2, 23, 3), (3, 67, 4), (3, 90, 5), (4, 19, 6)]),
  (2074, 907, [(2, 22, 3), (3, 65, 4), (3, 92, 5), (4, 20, 6)]),
  (2105, 910, [(2, 21, 3), (3, 63, 4), (3, 95, 5), (4, 20, 6)])]

theorem small202 : smallOK 202 2088 certs202 = true := by decide +kernel

/-- The certificates for `t = 203`. -/
def certs203 : List Cert := [
  (201, 200, [(1, 200, 1)]),
  (205, 204, [(1, 200, 1)]),
  (209, 208, [(1, 200, 1)]),
  (213, 212, [(1, 200, 1)]),
  (217, 216, [(1, 200, 1)]),
  (221, 220, [(1, 200, 1)]),
  (225, 224, [(1, 200, 1)]),
  (229, 228, [(1, 200, 1)]),
  (233, 232, [(1, 200, 1)]),
  (237, 236, [(1, 200, 1)]),
  (241, 240, [(1, 200, 1)]),
  (245, 244, [(1, 200, 1)]),
  (249, 248, [(1, 200, 1)]),
  (253, 252, [(1, 200, 1)]),
  (258, 257, [(1, 200, 1)]),
  (263, 262, [(1, 200, 1)]),
  (268, 267, [(1, 200, 1)]),
  (273, 272, [(1, 200, 1)]),
  (278, 277, [(1, 200, 1)]),
  (283, 282, [(1, 200, 1)]),
  (288, 287, [(1, 200, 1)]),
  (293, 292, [(1, 200, 1)]),
  (298, 297, [(1, 200, 1)]),
  (303, 302, [(1, 200, 1)]),
  (309, 308, [(1, 200, 1)]),
  (315, 314, [(1, 200, 1)]),
  (321, 320, [(1, 200, 1)]),
  (327, 326, [(1, 200, 1)]),
  (333, 332, [(1, 200, 1)]),
  (339, 338, [(1, 200, 1)]),
  (345, 344, [(1, 200, 1)]),
  (351, 350, [(1, 200, 1)]),
  (358, 357, [(1, 200, 1)]),
  (365, 364, [(1, 200, 1)]),
  (372, 371, [(1, 200, 1)]),
  (379, 378, [(1, 200, 1)]),
  (386, 385, [(1, 200, 1)]),
  (393, 392, [(1, 200, 1)]),
  (400, 399, [(1, 200, 1)]),
  (408, 407, [(1, 200, 1)]),
  (416, 415, [(1, 200, 1)]),
  (424, 423, [(1, 200, 1)]),
  (432, 431, [(1, 200, 1)]),
  (440, 437, [(1, 88, 1), (2, 107, 3), (3, 5, 4)]),
  (448, 445, [(1, 90, 1), (2, 109, 3), (3, 1, 4)]),
  (456, 453, [(1, 92, 1), (2, 108, 3)]),
  (465, 462, [(1, 93, 1), (2, 107, 3)]),
  (474, 471, [(1, 95, 1), (2, 105, 3)]),
  (483, 480, [(1, 97, 1), (2, 103, 3)]),
  (492, 489, [(1, 99, 1), (2, 101, 3)]),
  (501, 498, [(1, 101, 1), (2, 99, 3)]),
  (511, 506, [(1, 57, 1), (2, 134, 3), (3, 7, 4), (4, 2, 5)]),
  (521, 516, [(1, 58, 1), (2, 137, 3), (3, 5, 4)]),
  (531, 526, [(1, 59, 1), (2, 140, 3), (3, 1, 4)]),
  (541, 536, [(1, 61, 1), (2, 139, 3)]),
  (551, 544, [(1, 43, 1), (2, 147, 3), (3, 9, 4), (4, 1, 5)]),
  (562, 555, [(1, 44, 1), (2, 150, 3), (3, 6, 4)]),
  (573, 564, [(1, 34, 1), (2, 153, 3), (3, 10, 4), (4, 3, 5)]),
  (584, 575, [(1, 35, 1), (2, 156, 3), (3, 9, 4)]),
  (595, 584, [(1, 29, 1), (2, 158, 3), (3, 11, 4), (4, 2, 5)]),
  (606, 593, [(1, 25, 1), (2, 159, 3), (3, 13, 4), (4, 3, 5)]),
  (618, 601, [(2, 200, 3)]),
  (630, 605, [(2, 199, 3), (3, 1, 5)]),
  (642, 607, [(2, 196, 3), (3, 1, 4), (3, 3, 5)]),
  (654, 611, [(2, 194, 3), (3, 3, 4), (3, 3, 5)]),
  (667, 614, [(2, 191, 3), (3, 4, 4), (3, 5, 5)]),
  (680, 619, [(2, 189, 3), (3, 6, 4), (3, 5, 5)]),
  (693, 622, [(2, 185, 3), (3, 9, 4), (3, 6, 5)]),
  (706, 627, [(2, 183, 3), (3, 10, 4), (3, 7, 5)]),
  (720, 631, [(2, 179, 3), (3, 13, 4), (3, 8, 5)]),
  (734, 635, [(2, 175, 3), (3, 16, 4), (3, 9, 5)]),
  (748, 639, [(2, 171, 3), (3, 19, 4), (3, 10, 5)]),
  (762, 645, [(2, 169, 3), (3, 21, 4), (3, 10, 5)]),
  (777, 648, [(2, 164, 3), (3, 24, 4), (3, 12, 5)]),
  (792, 653, [(2, 160, 3), (3, 27, 4), (3, 13, 5)]),
  (807, 658, [(2, 156, 3), (3, 30, 4), (3, 14, 5)]),
  (823, 664, [(2, 153, 3), (3, 32, 4), (3, 15, 5)]),
  (839, 670, [(2, 150, 3), (3, 35, 4), (3, 15, 5)]),
  (855, 674, [(2, 145, 3), (3, 38, 4), (3, 17, 5)]),
  (872, 679, [(2, 141, 3), (3, 41, 4), (3, 18, 5)]),
  (889, 684, [(2, 136, 3), (3, 44, 4), (3, 20, 5)]),
  (906, 689, [(2, 132, 3), (3, 47, 4), (3, 21, 5)]),
  (924, 695, [(2, 128, 3), (3, 50, 4), (3, 22, 5)]),
  (942, 701, [(2, 125, 3), (3, 52, 4), (3, 23, 5)]),
  (960, 707, [(2, 121, 3), (3, 55, 4), (3, 23, 5), (4, 1, 6)]),
  (979, 712, [(2, 117, 3), (3, 58, 4), (3, 24, 5), (4, 1, 6)]),
  (998, 717, [(2, 112, 3), (3, 61, 4), (3, 25, 5), (4, 2, 6)]),
  (1017, 724, [(2, 109, 3), (3, 63, 4), (3, 27, 5), (4, 1, 6)]),
  (1037, 728, [(2, 105, 3), (3, 65, 4), (3, 28, 5), (4, 2, 6)]),
  (1057, 734, [(2, 101, 3), (3, 68, 4), (3, 29, 5), (4, 2, 6)]),
  (1078, 739, [(2, 97, 3), (3, 70, 4), (3, 30, 5), (4, 3, 6)]),
  (1099, 746, [(2, 94, 3), (3, 73, 4), (3, 30, 5), (4, 3, 6)]),
  (1120, 751, [(2, 90, 3), (3, 75, 4), (3, 32, 5), (4, 3, 6)]),
  (1142, 755, [(2, 86, 3), (3, 77, 4), (3, 33, 5), (4, 4, 6)]),
  (1164, 761, [(2, 82, 3), (3, 79, 4), (3, 35, 5), (4, 4, 6)]),
  (1187, 768, [(2, 80, 3), (3, 80, 4), (3, 36, 5), (4, 4, 6)]),
  (1210, 773, [(2, 76, 3), (3, 82, 4), (3, 37, 5), (4, 5, 6)]),
  (1234, 779, [(2, 73, 3), (3, 84, 4), (3, 38, 5), (4, 5, 6)]),
  (1258, 783, [(2, 69, 3), (3, 85, 4), (3, 40, 5), (4, 6, 6)]),
  (1283, 788, [(2, 66, 3), (3, 86, 4), (3, 42, 5), (4, 6, 6)]),
  (1308, 795, [(2, 64, 3), (3, 87, 4), (3, 43, 5), (4, 6, 6)]),
  (1334, 799, [(2, 60, 3), (3, 89, 4), (3, 44, 5), (4, 7, 6)]),
  (1360, 805, [(2, 58, 3), (3, 89, 4), (3, 46, 5), (4, 7, 6)]),
  (1387, 810, [(2, 55, 3), (3, 90, 4), (3, 48, 5), (4, 7, 6)]),
  (1414, 815, [(2, 53, 3), (3, 90, 4), (3, 49, 5), (4, 8, 6)]),
  (1442, 819, [(2, 50, 3), (3, 90, 4), (3, 51, 5), (4, 9, 6)]),
  (1470, 825, [(2, 48, 3), (3, 90, 4), (3, 53, 5), (4, 9, 6)]),
  (1499, 830, [(2, 46, 3), (3, 90, 4), (3, 55, 5), (4, 9, 6)]),
  (1528, 835, [(2, 44, 3), (3, 90, 4), (3, 56, 5), (4, 10, 6)]),
  (1558, 839, [(2, 42, 3), (3, 89, 4), (3, 58, 5), (4, 11, 6)]),
  (1589, 844, [(2, 40, 3), (3, 89, 4), (3, 60, 5), (4, 11, 6)]),
  (1620, 849, [(2, 38, 3), (3, 88, 4), (3, 63, 5), (4, 11, 6)]),
  (1652, 853, [(2, 36, 3), (3, 87, 4), (3, 65, 5), (4, 12, 6)]),
  (1685, 858, [(2, 35, 3), (3, 86, 4), (3, 66, 5), (4, 13, 6)]),
  (1718, 863, [(2, 33, 3), (3, 85, 4), (3, 69, 5), (4, 13, 6)]),
  (1752, 867, [(2, 32, 3), (3, 83, 4), (3, 71, 5), (4, 14, 6)]),
  (1787, 872, [(2, 30, 3), (3, 82, 4), (3, 74, 5), (4, 14, 6)]),
  (1822, 877, [(2, 29, 3), (3, 80, 4), (3, 76, 5), (4, 15, 6)]),
  (1858, 883, [(2, 28, 3), (3, 79, 4), (3, 78, 5), (4, 15, 6)]),
  (1895, 888, [(2, 27, 3), (3, 77, 4), (3, 80, 5), (4, 16, 6)]),
  (1932, 893, [(2, 26, 3), (3, 75, 4), (3, 82, 5), (4, 17, 6)]),
  (1970, 897, [(2, 25, 3), (3, 72, 4), (3, 85, 5), (4, 18, 6)]),
  (2009, 902, [(2, 24, 3), (3, 70, 4), (3, 87, 5), (4, 19, 6)]),
  (2049, 908, [(2, 23, 3), (3, 68, 4), (3, 90, 5), (4, 19, 6)]),
  (2089, 912, [(2, 22, 3), (3, 65, 4), (3, 93, 5), (4, 20, 6)]),
  (2130, 917, [(2, 21, 3), (3, 63, 4), (3, 96, 5), (4, 20, 6)])]

theorem small203 : smallOK 203 2105 certs203 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S204.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {204, 205, 206, 207, 208, 209, 210, 211} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 204`. -/
def certs204 : List Cert := [
  (202, 201, [(1, 201, 1)]),
  (206, 205, [(1, 201, 1)]),
  (210, 209, [(1, 201, 1)]),
  (214, 213, [(1, 201, 1)]),
  (218, 217, [(1, 201, 1)]),
  (222, 221, [(1, 201, 1)]),
  (226, 225, [(1, 201, 1)]),
  (230, 229, [(1, 201, 1)]),
  (234, 233, [(1, 201, 1)]),
  (238, 237, [(1, 201, 1)]),
  (242, 241, [(1, 201, 1)]),
  (246, 245, [(1, 201, 1)]),
  (250, 249, [(1, 201, 1)]),
  (255, 254, [(1, 201, 1)]),
  (260, 259, [(1, 201, 1)]),
  (265, 264, [(1, 201, 1)]),
  (270, 269, [(1, 201, 1)]),
  (275, 274, [(1, 201, 1)]),
  (280, 279, [(1, 201, 1)]),
  (285, 284, [(1, 201, 1)]),
  (290, 289, [(1, 201, 1)]),
  (295, 294, [(1, 201, 1)]),
  (300, 299, [(1, 201, 1)]),
  (306, 305, [(1, 201, 1)]),
  (312, 311, [(1, 201, 1)]),
  (318, 317, [(1, 201, 1)]),
  (324, 323, [(1, 201, 1)]),
  (330, 329, [(1, 201, 1)]),
  (336, 335, [(1, 201, 1)]),
  (342, 341, [(1, 201, 1)]),
  (348, 347, [(1, 201, 1)]),
  (354, 353, [(1, 201, 1)]),
  (361, 360, [(1, 201, 1)]),
  (368, 367, [(1, 201, 1)]),
  (375, 374, [(1, 201, 1)]),
  (382, 381, [(1, 201, 1)]),
  (389, 388, [(1, 201, 1)]),
  (396, 395, [(1, 201, 1)]),
  (403, 402, [(1, 201, 1)]),
  (411, 410, [(1, 201, 1)]),
  (419, 418, [(1, 201, 1)]),
  (427, 426, [(1, 201, 1)]),
  (435, 434, [(1, 201, 1)]),
  (443, 440, [(1, 89, 1), (2, 108, 3), (3, 4, 4)]),
  (451, 448, [(1, 91, 1), (2, 109, 3), (3, 1, 4)]),
  (460, 457, [(1, 92, 1), (2, 109, 3)]),
  (469, 466, [(1, 94, 1), (2, 107, 3)]),
  (478, 475, [(1, 96, 1), (2, 105, 3)]),
  (487, 484, [(1, 98, 1), (2, 103, 3)]),
  (496, 493, [(1, 100, 1), (2, 101, 3)]),
  (505, 502, [(1, 101, 1), (2, 100, 3)]),
  (515, 510, [(1, 58, 1), (2, 135, 3), (3, 7, 4), (4, 1, 5)]),
  (525, 520, [(1, 59, 1), (2, 138, 3), (3, 4, 4)]),
  (535, 530, [(1, 60, 1), (2, 141, 3)]),
  (545, 540, [(1, 61, 1), (2, 140, 3)]),
  (555, 548, [(1, 43, 1), (2, 148, 3), (3, 9, 4), (4, 1, 5)]),
  (566, 559, [(1, 44, 1), (2, 152, 3), (3, 5, 4)]),
  (577, 568, [(1, 34, 1), (2, 155, 3), (3, 10, 4), (4, 2, 5)]),
  (588, 577, [(1, 28, 1), (2, 157, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (599, 588, [(1, 29, 1), (2, 159, 3), (3, 12, 4), (4, 1, 5)]),
  (610, 597, [(1, 25, 1), (2, 161, 3), (3, 12, 4), (4, 3, 5)]),
  (622, 605, [(1, 19, 1), (2, 161, 3), (3, 14, 4), (4, 3, 5), (5, 2, 6), (6, 1, 8), (9, 1, 12)]),
  (634, 607, [(2, 199, 3), (3, 2, 5)]),
  (646, 611, [(2, 197, 3), (3, 1, 4), (3, 3, 5)]),
  (658, 615, [(2, 195, 3), (3, 3, 4), (3, 3, 5)]),
  (671, 618, [(2, 192, 3), (3, 5, 4), (3, 4, 5)]),
  (684, 621, [(2, 189, 3), (3, 6, 4), (3, 6, 5)]),
  (697, 626, [(2, 186, 3), (3, 9, 4), (3, 6, 5)]),
  (710, 631, [(2, 184, 3), (3, 11, 4), (3, 6, 5)]),
  (724, 635, [(2, 180, 3), (3, 13, 4), (3, 8, 5)]),
  (738, 639, [(2, 176, 3), (3, 16, 4), (3, 9, 5)]),
  (752, 643, [(2, 173, 3), (3, 18, 4), (3, 10, 5)]),
  (767, 648, [(2, 169, 3), (3, 21, 4), (3, 11, 5)]),
  (782, 653, [(2, 165, 3), (3, 24, 4), (3, 12, 5)]),
  (797, 658, [(2, 162, 3), (3, 26, 4), (3, 13, 5)]),
  (812, 663, [(2, 158, 3), (3, 29, 4), (3, 14, 5)]),
  (828, 667, [(2, 153, 3), (3, 33, 4), (3, 15, 5)]),
  (844, 673, [(2, 150, 3), (3, 35, 4), (3, 16, 5)]),
  (860, 677, [(2, 145, 3), (3, 38, 4), (3, 18, 5)]),
  (877, 682, [(2, 141, 3), (3, 41, 4), (3, 19, 5)]),
  (894, 689, [(2, 138, 3), (3, 44, 4), (3, 19, 5)]),
  (911, 694, [(2, 134, 3), (3, 47, 4), (3, 20, 5)]),
  (929, 700, [(2, 130, 3), (3, 50, 4), (3, 21, 5)]),
  (947, 704, [(2, 125, 3), (3, 53, 4), (3, 22, 5), (4, 1, 6)]),
  (965, 710, [(2, 121, 3), (3, 56, 4), (3, 23, 5), (4, 1, 6)]),
  (984, 715, [(2, 117, 3), (3, 58, 4), (3, 25, 5), (4, 1, 6)]),
  (1003, 722, [(2, 114, 3), (3, 61, 4), (3, 25, 5), (4, 1, 6)]),
  (1023, 728, [(2, 110, 3), (3, 63, 4), (3, 27, 5), (4, 1, 6)]),
  (1043, 732, [(2, 105, 3), (3, 66, 4), (3, 28, 5), (4, 2, 6)]),
  (1063, 738, [(2, 101, 3), (3, 69, 4), (3, 29, 5), (4, 2, 6)]),
  (1084, 743, [(2, 97, 3), (3, 71, 4), (3, 30, 5), (4, 3, 6)]),
  (1105, 750, [(2, 94, 3), (3, 73, 4), (3, 31, 5), (4, 3, 6)]),
  (1127, 756, [(2, 90, 3), (3, 76, 4), (3, 32, 5), (4, 3, 6)]),
  (1149, 760, [(2, 86, 3), (3, 78, 4), (3, 33, 5), (4, 4, 6)]),
  (1171, 766, [(2, 83, 3), (3, 79, 4), (3, 35, 5), (4, 4, 6)]),
  (1194, 771, [(2, 79, 3), (3, 81, 4), (3, 36, 5), (4, 5, 6)]),
  (1217, 776, [(2, 76, 3), (3, 83, 4), (3, 37, 5), (4, 5, 6)]),
  (1241, 782, [(2, 72, 3), (3, 85, 4), (3, 39, 5), (4, 5, 6)]),
  (1265, 788, [(2, 70, 3), (3, 86, 4), (3, 39, 5), (4, 6, 6)]),
  (1290, 793, [(2, 66, 3), (3, 87, 4), (3, 42, 5), (4, 6, 6)]),
  (1315, 798, [(2, 63, 3), (3, 88, 4), (3, 43, 5), (4, 7, 6)]),
  (1341, 804, [(2, 61, 3), (3, 89, 4), (3, 44, 5), (4, 7, 6)]),
  (1367, 808, [(2, 58, 3), (3, 89, 4), (3, 46, 5), (4, 8, 6)]),
  (1394, 813, [(2, 55, 3), (3, 90, 4), (3, 48, 5), (4, 8, 6)]),
  (1421, 818, [(2, 52, 3), (3, 91, 4), (3, 50, 5), (4, 8, 6)]),
  (1449, 824, [(2, 50, 3), (3, 91, 4), (3, 51, 5), (4, 9, 6)]),
  (1477, 828, [(2, 48, 3), (3, 91, 4), (3, 53, 5), (4, 9, 6)]),
  (1506, 833, [(2, 46, 3), (3, 90, 4), (3, 55, 5), (4, 10, 6)]),
  (1536, 839, [(2, 44, 3), (3, 90, 4), (3, 57, 5), (4, 10, 6)]),
  (1566, 843, [(2, 42, 3), (3, 90, 4), (3, 58, 5), (4, 11, 6)]),
  (1597, 848, [(2, 40, 3), (3, 89, 4), (3, 61, 5), (4, 11, 6)]),
  (1628, 853, [(2, 38, 3), (3, 89, 4), (3, 62, 5), (4, 12, 6)]),
  (1660, 857, [(2, 36, 3), (3, 88, 4), (3, 65, 5), (4, 12, 6)]),
  (1693, 862, [(2, 35, 3), (3, 86, 4), (3, 67, 5), (4, 13, 6)]),
  (1726, 867, [(2, 33, 3), (3, 85, 4), (3, 70, 5), (4, 13, 6)]),
  (1760, 873, [(2, 32, 3), (3, 84, 4), (3, 71, 5), (4, 14, 6)]),
  (1795, 878, [(2, 30, 3), (3, 83, 4), (3, 74, 5), (4, 14, 6)]),
  (1830, 881, [(2, 29, 3), (3, 81, 4), (3, 76, 5), (4, 15, 6)]),
  (1866, 887, [(2, 28, 3), (3, 79, 4), (3, 78, 5), (4, 16, 6)]),
  (1903, 892, [(2, 27, 3), (3, 77, 4), (3, 80, 5), (4, 17, 6)]),
  (1941, 896, [(2, 26, 3), (3, 75, 4), (3, 82, 5), (4, 18, 6)]),
  (1979, 902, [(2, 25, 3), (3, 73, 4), (3, 85, 5), (4, 18, 6)]),
  (2018, 907, [(2, 24, 3), (3, 71, 4), (3, 87, 5), (4, 19, 6)]),
  (2058, 911, [(2, 23, 3), (3, 68, 4), (3, 90, 5), (4, 20, 6)]),
  (2099, 916, [(2, 22, 3), (3, 65, 4), (3, 94, 5), (4, 20, 6)]),
  (2140, 921, [(2, 21, 3), (3, 63, 4), (3, 96, 5), (4, 21, 6)])]

theorem small204 : smallOK 204 2116 certs204 = true := by decide +kernel

/-- The certificates for `t = 205`. -/
def certs205 : List Cert := [
  (203, 202, [(1, 202, 1)]),
  (207, 206, [(1, 202, 1)]),
  (211, 210, [(1, 202, 1)]),
  (215, 214, [(1, 202, 1)]),
  (219, 218, [(1, 202, 1)]),
  (223, 222, [(1, 202, 1)]),
  (227, 226, [(1, 202, 1)]),
  (231, 230, [(1, 202, 1)]),
  (235, 234, [(1, 202, 1)]),
  (239, 238, [(1, 202, 1)]),
  (243, 242, [(1, 202, 1)]),
  (247, 246, [(1, 202, 1)]),
  (251, 250, [(1, 202, 1)]),
  (256, 255, [(1, 202, 1)]),
  (261, 260, [(1, 202, 1)]),
  (266, 265, [(1, 202, 1)]),
  (271, 270, [(1, 202, 1)]),
  (276, 275, [(1, 202, 1)]),
  (281, 280, [(1, 202, 1)]),
  (286, 285, [(1, 202, 1)]),
  (291, 290, [(1, 202, 1)]),
  (296, 295, [(1, 202, 1)]),
  (301, 300, [(1, 202, 1)]),
  (307, 306, [(1, 202, 1)]),
  (313, 312, [(1, 202, 1)]),
  (319, 318, [(1, 202, 1)]),
  (325, 324, [(1, 202, 1)]),
  (331, 330, [(1, 202, 1)]),
  (337, 336, [(1, 202, 1)]),
  (343, 342, [(1, 202, 1)]),
  (349, 348, [(1, 202, 1)]),
  (355, 354, [(1, 202, 1)]),
  (362, 361, [(1, 202, 1)]),
  (369, 368, [(1, 202, 1)]),
  (376, 375, [(1, 202, 1)]),
  (383, 382, [(1, 202, 1)]),
  (390, 389, [(1, 202, 1)]),
  (397, 396, [(1, 202, 1)]),
  (404, 403, [(1, 202, 1)]),
  (412, 411, [(1, 202, 1)]),
  (420, 419, [(1, 202, 1)]),
  (428, 427, [(1, 202, 1)]),
  (436, 435, [(1, 202, 1)]),
  (444, 441, [(1, 89, 1), (2, 108, 3), (3, 5, 4)]),
  (452, 449, [(1, 91, 1), (2, 110, 3), (3, 1, 4)]),
  (461, 458, [(1, 93, 1), (2, 109, 3)]),
  (470, 467, [(1, 94, 1), (2, 108, 3)]),
  (479, 476, [(1, 96, 1), (2, 106, 3)]),
  (488, 485, [(1, 98, 1), (2, 104, 3)]),
  (497, 494, [(1, 100, 1), (2, 102, 3)]),
  (506, 503, [(1, 102, 1), (2, 100, 3)]),
  (516, 511, [(1, 58, 1), (2, 136, 3), (3, 7, 4), (4, 1, 5)]),
  (526, 521, [(1, 59, 1), (2, 138, 3), (3, 5, 4)]),
  (536, 531, [(1, 60, 1), (2, 141, 3), (3, 1, 4)]),
  (546, 541, [(1, 61, 1), (2, 141, 3)]),
  (556, 549, [(1, 43, 1), (2, 149, 3), (3, 9, 4), (4, 1, 5)]),
  (567, 560, [(1, 44, 1), (2, 152, 3), (3, 6, 4)]),
  (578, 569, [(1, 34, 1), (2, 155, 3), (3, 10, 4), (4, 3, 5)]),
  (589, 580, [(1, 35, 1), (2, 158, 3), (3, 9, 4)]),
  (600, 589, [(1, 29, 1), (2, 160, 3), (3, 11, 4), (4, 2, 5)]),
  (612, 599, [(1, 25, 1), (2, 161, 3), (3, 13, 4), (4, 3, 5)]),
  (624, 607, [(2, 202, 3)]),
  (636, 611, [(2, 201, 3), (3, 1, 5)]),
  (648, 613, [(2, 198, 3), (3, 1, 4), (3, 3, 5)]),
  (660, 617, [(2, 196, 3), (3, 3, 4), (3, 3, 5)]),
  (673, 620, [(2, 193, 3), (3, 4, 4), (3, 5, 5)]),
  (686, 625, [(2, 191, 3), (3, 6, 4), (3, 5, 5)]),
  (699, 628, [(2, 187, 3), (3, 9, 4), (3, 6, 5)]),
  (712, 633, [(2, 185, 3), (3, 10, 4), (3, 7, 5)]),
  (726, 637, [(2, 181, 3), (3, 13, 4), (3, 8, 5)]),
  (740, 641, [(2, 177, 3), (3, 16, 4), (3, 9, 5)]),
  (754, 645, [(2, 173, 3), (3, 19, 4), (3, 10, 5)]),
  (769, 650, [(2, 170, 3), (3, 21, 4), (3, 11, 5)]),
  (784, 655, [(2, 166, 3), (3, 24, 4), (3, 12, 5)]),
  (799, 660, [(2, 162, 3), (3, 27, 4), (3, 13, 5)]),
  (814, 665, [(2, 159, 3), (3, 29, 4), (3, 14, 5)]),
  (830, 671, [(2, 155, 3), (3, 32, 4), (3, 15, 5)]),
  (846, 675, [(2, 150, 3), (3, 36, 4), (3, 16, 5)]),
  (862, 681, [(2, 147, 3), (3, 38, 4), (3, 17, 5)]),
  (879, 686, [(2, 143, 3), (3, 41, 4), (3, 18, 5)]),
  (896, 691, [(2, 138, 3), (3, 44, 4), (3, 20, 5)]),
  (913, 696, [(2, 134, 3), (3, 47, 4), (3, 21, 5)]),
  (931, 702, [(2, 130, 3), (3, 50, 4), (3, 22, 5)]),
  (949, 708, [(2, 127, 3), (3, 52, 4), (3, 23, 5)]),
  (967, 712, [(2, 122, 3), (3, 55, 4), (3, 24, 5), (4, 1, 6)]),
  (986, 719, [(2, 118, 3), (3, 59, 4), (3, 24, 5), (4, 1, 6)]),
  (1005, 724, [(2, 114, 3), (3, 61, 4), (3, 26, 5), (4, 1, 6)]),
  (1025, 730, [(2, 110, 3), (3, 64, 4), (3, 26, 5), (4, 2, 6)]),
  (1045, 736, [(2, 106, 3), (3, 67, 4), (3, 27, 5), (4, 2, 6)]),
  (1065, 740, [(2, 102, 3), (3, 69, 4), (3, 28, 5), (4, 3, 6)]),
  (1086, 747, [(2, 98, 3), (3, 72, 4), (3, 29, 5), (4, 3, 6)]),
  (1107, 752, [(2, 94, 3), (3, 74, 4), (3, 31, 5), (4, 3, 6)]),
  (1129, 758, [(2, 91, 3), (3, 76, 4), (3, 32, 5), (4, 3, 6)]),
  (1151, 764, [(2, 87, 3), (3, 78, 4), (3, 33, 5), (4, 4, 6)]),
  (1174, 769, [(2, 83, 3), (3, 80, 4), (3, 35, 5), (4, 4, 6)]),
  (1197, 774, [(2, 80, 3), (3, 81, 4), (3, 36, 5), (4, 5, 6)]),
  (1220, 781, [(2, 77, 3), (3, 83, 4), (3, 37, 5), (4, 5, 6)]),
  (1244, 785, [(2, 73, 3), (3, 85, 4), (3, 38, 5), (4, 6, 6)]),
  (1268, 791, [(2, 70, 3), (3, 86, 4), (3, 40, 5), (4, 6, 6)]),
  (1293, 796, [(2, 67, 3), (3, 87, 4), (3, 42, 5), (4, 6, 6)]),
  (1318, 801, [(2, 64, 3), (3, 88, 4), (3, 43, 5), (4, 7, 6)]),
  (1344, 807, [(2, 61, 3), (3, 90, 4), (3, 44, 5), (4, 7, 6)]),
  (1370, 813, [(2, 59, 3), (3, 90, 4), (3, 46, 5), (4, 7, 6)]),
  (1397, 818, [(2, 56, 3), (3, 91, 4), (3, 47, 5), (4, 8, 6)]),
  (1424, 823, [(2, 53, 3), (3, 92, 4), (3, 49, 5), (4, 8, 6)]),
  (1452, 827, [(2, 51, 3), (3, 91, 4), (3, 51, 5), (4, 9, 6)]),
  (1481, 832, [(2, 48, 3), (3, 92, 4), (3, 53, 5), (4, 9, 6)]),
  (1510, 837, [(2, 46, 3), (3, 91, 4), (3, 55, 5), (4, 10, 6)]),
  (1540, 843, [(2, 44, 3), (3, 91, 4), (3, 57, 5), (4, 10, 6)]),
  (1570, 847, [(2, 42, 3), (3, 91, 4), (3, 58, 5), (4, 11, 6)]),
  (1601, 852, [(2, 40, 3), (3, 90, 4), (3, 61, 5), (4, 11, 6)]),
  (1633, 858, [(2, 38, 3), (3, 90, 4), (3, 63, 5), (4, 11, 6)]),
  (1665, 862, [(2, 37, 3), (3, 88, 4), (3, 65, 5), (4, 12, 6)]),
  (1698, 867, [(2, 35, 3), (3, 87, 4), (3, 67, 5), (4, 13, 6)]),
  (1731, 872, [(2, 33, 3), (3, 87, 4), (3, 69, 5), (4, 13, 6)]),
  (1765, 876, [(2, 32, 3), (3, 85, 4), (3, 71, 5), (4, 14, 6)]),
  (1800, 881, [(2, 31, 3), (3, 83, 4), (3, 73, 5), (4, 15, 6)]),
  (1836, 887, [(2, 29, 3), (3, 82, 4), (3, 76, 5), (4, 15, 6)]),
  (1872, 891, [(2, 28, 3), (3, 80, 4), (3, 78, 5), (4, 16, 6)]),
  (1909, 896, [(2, 27, 3), (3, 78, 4), (3, 80, 5), (4, 17, 6)]),
  (1947, 902, [(2, 26, 3), (3, 76, 4), (3, 83, 5), (4, 17, 6)]),
  (1985, 906, [(2, 25, 3), (3, 74, 4), (3, 85, 5), (4, 18, 6)]),
  (2024, 911, [(2, 24, 3), (3, 71, 4), (3, 88, 5), (4, 19, 6)]),
  (2064, 915, [(2, 23, 3), (3, 69, 4), (3, 90, 5), (4, 20, 6)]),
  (2105, 920, [(2, 22, 3), (3, 66, 4), (3, 94, 5), (4, 20, 6)]),
  (2147, 926, [(2, 21, 3), (3, 64, 4), (3, 96, 5), (4, 21, 6)])]

theorem small205 : smallOK 205 2128 certs205 = true := by decide +kernel

/-- The certificates for `t = 206`. -/
def certs206 : List Cert := [
  (204, 203, [(1, 203, 1)]),
  (207, 206, [(1, 203, 1)]),
  (210, 209, [(1, 203, 1)]),
  (213, 212, [(1, 203, 1)]),
  (216, 215, [(1, 203, 1)]),
  (219, 218, [(1, 203, 1)]),
  (222, 221, [(1, 203, 1)]),
  (225, 224, [(1, 203, 1)]),
  (228, 227, [(1, 203, 1)]),
  (231, 230, [(1, 203, 1)]),
  (234, 233, [(1, 203, 1)]),
  (237, 236, [(1, 203, 1)]),
  (240, 239, [(1, 203, 1)]),
  (243, 242, [(1, 203, 1)]),
  (246, 245, [(1, 203, 1)]),
  (249, 248, [(1, 203, 1)]),
  (252, 251, [(1, 203, 1)]),
  (255, 254, [(1, 203, 1)]),
  (258, 257, [(1, 203, 1)]),
  (261, 260, [(1, 203, 1)]),
  (264, 263, [(1, 203, 1)]),
  (267, 266, [(1, 203, 1)]),
  (271, 270, [(1, 203, 1)]),
  (275, 274, [(1, 203, 1)]),
  (279, 278, [(1, 203, 1)]),
  (283, 282, [(1, 203, 1)]),
  (287, 286, [(1, 203, 1)]),
  (291, 290, [(1, 203, 1)]),
  (295, 294, [(1, 203, 1)]),
  (299, 298, [(1, 203, 1)]),
  (303, 302, [(1, 203, 1)]),
  (307, 306, [(1, 203, 1)]),
  (311, 310, [(1, 203, 1)]),
  (315, 314, [(1, 203, 1)]),
  (319, 318, [(1, 203, 1)]),
  (323, 322, [(1, 203, 1)]),
  (327, 326, [(1, 203, 1)]),
  (331, 330, [(1, 203, 1)]),
  (335, 334, [(1, 203, 1)]),
  (340, 339, [(1, 203, 1)]),
  (345, 344, [(1, 203, 1)]),
  (350, 349, [(1, 203, 1)]),
  (355, 354, [(1, 203, 1)]),
  (360, 359, [(1, 203, 1)]),
  (365, 364, [(1, 203, 1)]),
  (370, 369, [(1, 203, 1)]),
  (375, 374, [(1, 203, 1)]),
  (380, 379, [(1, 203, 1)]),
  (385, 384, [(1, 203, 1)]),
  (390, 389, [(1, 203, 1)]),
  (395, 394, [(1, 203, 1)]),
  (400, 399, [(1, 203, 1)]),
  (405, 404, [(1, 203, 1)]),
  (411, 410, [(1, 203, 1)]),
  (417, 416, [(1, 203, 1)]),
  (423, 422, [(1, 203, 1)]),
  (429, 428, [(1, 203, 1)]),
  (435, 434, [(1, 203, 1)]),
  (441, 440, [(1, 203, 1)]),
  (447, 444, [(1, 90, 1), (2, 109, 3), (3, 4, 4)]),
  (453, 450, [(1, 91, 1), (2, 110, 3), (3, 2, 4)]),
  (459, 456, [(1, 92, 1), (2, 111, 3)]),
  (465, 462, [(1, 93, 1), (2, 110, 3)]),
  (471, 468, [(1, 95, 1), (2, 108, 3)]),
  (478, 475, [(1, 96, 1), (2, 107, 3)]),
  (485, 482, [(1, 97, 1), (2, 106, 3)]),
  (492, 489, [(1, 99, 1), (2, 104, 3)]),
  (499, 496, [(1, 100, 1), (2, 103, 3)]),
  (506, 503, [(1, 102, 1), (2, 101, 3)]),
  (513, 510, [(1, 103, 1), (2, 100, 3)]),
  (520, 515, [(1, 58, 1), (2, 137, 3), (3, 7, 4), (4, 1, 5)]),
  (527, 522, [(1, 59, 1), (2, 139, 3), (3, 5, 4)]),
  (534, 529, [(1, 60, 1), (2, 141, 3), (3, 2, 4)]),
  (542, 537, [(1, 61, 1), (2, 142, 3)]),
  (550, 545, [(1, 62, 1), (2, 141, 3)]),
  (558, 551, [(1, 43, 1), (2, 149, 3), (3, 9, 4), (4, 2, 5)]),
  (566, 559, [(1, 44, 1), (2, 152, 3), (3, 7, 4)]),
  (574, 567, [(1, 45, 1), (2, 154, 3), (3, 4, 4)]),
  (582, 573, [(1, 35, 1), (2, 155, 3), (3, 11, 4), (4, 2, 5)]),
  (590, 581, [(1, 35, 1), (2, 158, 3), (3, 10, 4)]),
  (598, 587, [(1, 29, 1), (2, 159, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (606, 595, [(1, 29, 1), (2, 162, 3), (3, 11, 4), (4, 1, 5)]),
  (615, 602, [(1, 25, 1), (2, 162, 3), (3, 13, 4), (4, 3, 5)]),
  (624, 609, [(1, 22, 1), (2, 163, 3), (3, 13, 4), (4, 4, 5), (5, 1, 6)]),
  (633, 612, [(2, 202, 3), (3, 1, 5)]),
  (642, 615, [(2, 201, 3), (3, 2, 5)]),
  (651, 616, [(2, 199, 3), (3, 1, 4), (3, 3, 5)]),
  (660, 619, [(2, 198, 3), (3, 2, 4), (3, 3, 5)]),
  (669, 622, [(2, 196, 3), (3, 3, 4), (3, 4, 5)]),
  (679, 624, [(2, 193, 3), (3, 5, 4), (3, 5, 5)]),
  (689, 628, [(2, 192, 3), (3, 6, 4), (3, 5, 5)]),
  (699, 630, [(2, 189, 3), (3, 8, 4), (3, 6, 5)]),
  (709, 634, [(2, 187, 3), (3, 10, 4), (3, 6, 5)]),
  (719, 636, [(2, 184, 3), (3, 11, 4), (3, 8, 5)]),
  (729, 640, [(2, 182, 3), (3, 13, 4), (3, 8, 5)]),
  (739, 644, [(2, 180, 3), (3, 15, 4), (3, 8, 5)]),
  (750, 647, [(2, 177, 3), (3, 17, 4), (3, 9, 5)]),
  (761, 650, [(2, 174, 3), (3, 19, 4), (3, 10, 5)]),
  (772, 653, [(2, 170, 3), (3, 22, 4), (3, 11, 5)]),
  (783, 658, [(2, 169, 3), (3, 23, 4), (3, 11, 5)]),
  (794, 661, [(2, 166, 3), (3, 25, 4), (3, 12, 5)]),
  (805, 664, [(2, 162, 3), (3, 28, 4), (3, 13, 5)]),
  (817, 668, [(2, 159, 3), (3, 30, 4), (3, 14, 5)]),
  (829, 672, [(2, 157, 3), (3, 31, 4), (3, 15, 5)]),
  (841, 676, [(2, 154, 3), (3, 34, 4), (3, 15, 5)]),
  (853, 680, [(2, 151, 3), (3, 36, 4), (3, 16, 5)]),
  (865, 684, [(2, 148, 3), (3, 38, 4), (3, 17, 5)]),
  (877, 688, [(2, 145, 3), (3, 40, 4), (3, 18, 5)]),
  (890, 691, [(2, 141, 3), (3, 43, 4), (3, 19, 5)]),
  (903, 696, [(2, 139, 3), (3, 45, 4), (3, 19, 5)]),
  (916, 699, [(2, 135, 3), (3, 47, 4), (3, 21, 5)]),
  (929, 704, [(2, 133, 3), (3, 49, 4), (3, 21, 5)]),
  (942, 707, [(2, 129, 3), (3, 51, 4), (3, 22, 5), (4, 1, 6)]),
  (956, 711, [(2, 126, 3), (3, 53, 4), (3, 23, 5), (4, 1, 6)]),
  (970, 717, [(2, 124, 3), (3, 55, 4), (3, 24, 5)]),
  (984, 721, [(2, 121, 3), (3, 57, 4), (3, 24, 5), (4, 1, 6)]),
  (998, 725, [(2, 118, 3), (3, 59, 4), (3, 25, 5), (4, 1, 6)]),
  (1012, 729, [(2, 115, 3), (3, 61, 4), (3, 26, 5), (4, 1, 6)]),
  (1027, 732, [(2, 111, 3), (3, 64, 4), (3, 26, 5), (4, 2, 6)]),
  (1042, 737, [(2, 108, 3), (3, 66, 4), (3, 27, 5), (4, 2, 6)]),
  (1057, 742, [(2, 106, 3), (3, 67, 4), (3, 28, 5), (4, 2, 6)]),
  (1072, 745, [(2, 102, 3), (3, 70, 4), (3, 28, 5), (4, 3, 6)]),
  (1088, 749, [(2, 99, 3), (3, 71, 4), (3, 30, 5), (4, 3, 6)]),
  (1104, 753, [(2, 96, 3), (3, 73, 4), (3, 31, 5), (4, 3, 6)]),
  (1120, 759, [(2, 94, 3), (3, 75, 4), (3, 31, 5), (4, 3, 6)]),
  (1136, 763, [(2, 91, 3), (3, 77, 4), (3, 32, 5), (4, 3, 6)]),
  (1153, 766, [(2, 88, 3), (3, 78, 4), (3, 33, 5), (4, 4, 6)]),
  (1170, 771, [(2, 85, 3), (3, 80, 4), (3, 34, 5), (4, 4, 6)]),
  (1187, 776, [(2, 83, 3), (3, 81, 4), (3, 35, 5), (4, 4, 6)]),
  (1204, 779, [(2, 80, 3), (3, 82, 4), (3, 36, 5), (4, 5, 6)]),
  (1222, 783, [(2, 77, 3), (3, 84, 4), (3, 37, 5), (4, 5, 6)]),
  (1240, 787, [(2, 75, 3), (3, 85, 4), (3, 38, 5), (4, 5, 6)]),
  (1258, 791, [(2, 72, 3), (3, 86, 4), (3, 39, 5), (4, 6, 6)]),
  (1276, 795, [(2, 70, 3), (3, 87, 4), (3, 40, 5), (4, 6, 6)]),
  (1295, 800, [(2, 68, 3), (3, 88, 4), (3, 41, 5), (4, 6, 6)]),
  (1314, 803, [(2, 65, 3), (3, 89, 4), (3, 42, 5), (4, 7, 6)]),
  (1333, 808, [(2, 63, 3), (3, 90, 4), (3, 44, 5), (4, 6, 6)]),
  (1352, 811, [(2, 61, 3), (3, 90, 4), (3, 45, 5), (4, 7, 6)]),
  (1372, 815, [(2, 59, 3), (3, 91, 4), (3, 46, 5), (4, 7, 6)]),
  (1392, 819, [(2, 57, 3), (3, 91, 4), (3, 47, 5), (4, 8, 6)]),
  (1412, 823, [(2, 55, 3), (3, 92, 4), (3, 48, 5), (4, 8, 6)]),
  (1433, 826, [(2, 53, 3), (3, 92, 4), (3, 49, 5), (4, 9, 6)]),
  (1454, 831, [(2, 51, 3), (3, 92, 4), (3, 51, 5), (4, 9, 6)]),
  (1475, 834, [(2, 49, 3), (3, 92, 4), (3, 53, 5), (4, 9, 6)]),
  (1497, 838, [(2, 48, 3), (3, 92, 4), (3, 53, 5), (4, 10, 6)]),
  (1519, 842, [(2, 46, 3), (3, 92, 4), (3, 55, 5), (4, 10, 6)]),
  (1541, 846, [(2, 45, 3), (3, 92, 4), (3, 56, 5), (4, 10, 6)]),
  (1564, 849, [(2, 43, 3), (3, 91, 4), (3, 58, 5), (4, 11, 6)]),
  (1587, 854, [(2, 42, 3), (3, 91, 4), (3, 59, 5), (4, 11, 6)]),
  (1610, 857, [(2, 40, 3), (3, 91, 4), (3, 61, 5), (4, 11, 6)]),
  (1634, 861, [(2, 39, 3), (3, 90, 4), (3, 62, 5), (4, 12, 6)]),
  (1658, 865, [(2, 37, 3), (3, 90, 4), (3, 65, 5), (4, 11, 6)]),
  (1682, 867, [(2, 36, 3), (3, 89, 4), (3, 65, 5), (4, 13, 6)]),
  (1707, 872, [(2, 35, 3), (3, 88, 4), (3, 67, 5), (4, 13, 6)]),
  (1732, 875, [(2, 34, 3), (3, 87, 4), (3, 69, 5), (4, 13, 6)]),
  (1757, 878, [(2, 33, 3), (3, 86, 4), (3, 70, 5), (4, 14, 6)]),
  (1783, 882, [(2, 32, 3), (3, 85, 4), (3, 71, 5), (4, 15, 6)]),
  (1809, 886, [(2, 31, 3), (3, 84, 4), (3, 73, 5), (4, 15, 6)]),
  (1836, 889, [(2, 30, 3), (3, 82, 4), (3, 75, 5), (4, 16, 6)]),
  (1863, 892, [(2, 29, 3), (3, 81, 4), (3, 77, 5), (4, 16, 6)]),
  (1890, 897, [(2, 28, 3), (3, 80, 4), (3, 79, 5), (4, 16, 6)]),
  (1918, 901, [(2, 27, 3), (3, 79, 4), (3, 81, 5), (4, 16, 6)]),
  (1946, 903, [(2, 26, 3), (3, 77, 4), (3, 83, 5), (4, 17, 6)]),
  (1975, 908, [(2, 25, 3), (3, 76, 4), (3, 85, 5), (4, 17, 6)]),
  (2004, 911, [(2, 25, 3), (3, 73, 4), (3, 86, 5), (4, 19, 6)]),
  (2034, 915, [(2, 24, 3), (3, 72, 4), (3, 88, 5), (4, 19, 6)]),
  (2064, 919, [(2, 23, 3), (3, 70, 4), (3, 91, 5), (4, 19, 6)]),
  (2094, 923, [(2, 23, 3), (3, 68, 4), (3, 92, 5), (4, 20, 6)]),
  (2125, 926, [(2, 22, 3), (3, 66, 4), (3, 94, 5), (4, 21, 6)]),
  (2156, 931, [(2, 21, 3), (3, 65, 4), (3, 97, 5), (4, 20, 6)])]

theorem small206 : smallOK 206 2133 certs206 = true := by decide +kernel

/-- The certificates for `t = 207`. -/
def certs207 : List Cert := [
  (205, 204, [(1, 204, 1)]),
  (209, 208, [(1, 204, 1)]),
  (213, 212, [(1, 204, 1)]),
  (217, 216, [(1, 204, 1)]),
  (221, 220, [(1, 204, 1)]),
  (225, 224, [(1, 204, 1)]),
  (229, 228, [(1, 204, 1)]),
  (233, 232, [(1, 204, 1)]),
  (237, 236, [(1, 204, 1)]),
  (241, 240, [(1, 204, 1)]),
  (245, 244, [(1, 204, 1)]),
  (249, 248, [(1, 204, 1)]),
  (253, 252, [(1, 204, 1)]),
  (258, 257, [(1, 204, 1)]),
  (263, 262, [(1, 204, 1)]),
  (268, 267, [(1, 204, 1)]),
  (273, 272, [(1, 204, 1)]),
  (278, 277, [(1, 204, 1)]),
  (283, 282, [(1, 204, 1)]),
  (288, 287, [(1, 204, 1)]),
  (293, 292, [(1, 204, 1)]),
  (298, 297, [(1, 204, 1)]),
  (303, 302, [(1, 204, 1)]),
  (309, 308, [(1, 204, 1)]),
  (315, 314, [(1, 204, 1)]),
  (321, 320, [(1, 204, 1)]),
  (327, 326, [(1, 204, 1)]),
  (333, 332, [(1, 204, 1)]),
  (339, 338, [(1, 204, 1)]),
  (345, 344, [(1, 204, 1)]),
  (351, 350, [(1, 204, 1)]),
  (358, 357, [(1, 204, 1)]),
  (365, 364, [(1, 204, 1)]),
  (372, 371, [(1, 204, 1)]),
  (379, 378, [(1, 204, 1)]),
  (386, 385, [(1, 204, 1)]),
  (393, 392, [(1, 204, 1)]),
  (400, 399, [(1, 204, 1)]),
  (408, 407, [(1, 204, 1)]),
  (416, 415, [(1, 204, 1)]),
  (424, 423, [(1, 204, 1)]),
  (432, 431, [(1, 204, 1)]),
  (440, 439, [(1, 204, 1)]),
  (448, 445, [(1, 90, 1), (2, 109, 3), (3, 5, 4)]),
  (456, 453, [(1, 92, 1), (2, 111, 3), (3, 1, 4)]),
  (465, 462, [(1, 93, 1), (2, 111, 3)]),
  (474, 471, [(1, 95, 1), (2, 109, 3)]),
  (483, 480, [(1, 97, 1), (2, 107, 3)]),
  (492, 489, [(1, 99, 1), (2, 105, 3)]),
  (501, 498, [(1, 101, 1), (2, 103, 3)]),
  (511, 508, [(1, 103, 1), (2, 101, 3)]),
  (521, 516, [(1, 58, 1), (2, 137, 3), (3, 7, 4), (4, 2, 5)]),
  (531, 526, [(1, 59, 1), (2, 140, 3), (3, 5, 4)]),
  (541, 536, [(1, 61, 1), (2, 142, 3), (3, 1, 4)]),
  (551, 546, [(1, 62, 1), (2, 142, 3)]),
  (562, 555, [(1, 44, 1), (2, 150, 3), (3, 9, 4), (4, 1, 5)]),
  (573, 566, [(1, 45, 1), (2, 153, 3), (3, 6, 4)]),
  (584, 575, [(1, 35, 1), (2, 156, 3), (3, 10, 4), (4, 3, 5)]),
  (595, 586, [(1, 35, 1), (2, 160, 3), (3, 9, 4)]),
  (606, 595, [(1, 29, 1), (2, 162, 3), (3, 11, 4), (4, 2, 5)]),
  (618, 605, [(1, 25, 1), (2, 163, 3), (3, 13, 4), (4, 3, 5)]),
  (630, 613, [(2, 204, 3)]),
  (642, 617, [(2, 203, 3), (3, 1, 5)]),
  (654, 619, [(2, 200, 3), (3, 1, 4), (3, 3, 5)]),
  (667, 624, [(2, 198, 3), (3, 3, 4), (3, 3, 5)]),
  (680, 627, [(2, 195, 3), (3, 5, 4), (3, 4, 5)]),
  (693, 630, [(2, 192, 3), (3, 6, 4), (3, 6, 5)]),
  (706, 635, [(2, 189, 3), (3, 9, 4), (3, 6, 5)]),
  (720, 639, [(2, 186, 3), (3, 11, 4), (3, 7, 5)]),
  (734, 643, [(2, 182, 3), (3, 14, 4), (3, 8, 5)]),
  (748, 649, [(2, 180, 3), (3, 16, 4), (3, 8, 5)]),
  (762, 653, [(2, 176, 3), (3, 18, 4), (3, 10, 5)]),
  (777, 658, [(2, 172, 3), (3, 21, 4), (3, 11, 5)]),
  (792, 663, [(2, 168, 3), (3, 24, 4), (3, 12, 5)]),
  (807, 668, [(2, 165, 3), (3, 27, 4), (3, 12, 5)]),
  (823, 672, [(2, 160, 3), (3, 30, 4), (3, 14, 5)]),
  (839, 678, [(2, 156, 3), (3, 33, 4), (3, 15, 5)]),
  (855, 682, [(2, 151, 3), (3, 36, 4), (3, 17, 5)]),
  (872, 687, [(2, 147, 3), (3, 39, 4), (3, 18, 5)]),
  (889, 694, [(2, 144, 3), (3, 42, 4), (3, 18, 5)]),
  (906, 699, [(2, 140, 3), (3, 45, 4), (3, 19, 5)]),
  (924, 705, [(2, 136, 3), (3, 48, 4), (3, 20, 5)]),
  (942, 711, [(2, 132, 3), (3, 51, 4), (3, 21, 5)]),
  (960, 715, [(2, 127, 3), (3, 54, 4), (3, 22, 5), (4, 1, 6)]),
  (979, 720, [(2, 122, 3), (3, 57, 4), (3, 24, 5), (4, 1, 6)]),
  (998, 727, [(2, 119, 3), (3, 59, 4), (3, 25, 5), (4, 1, 6)]),
  (1017, 732, [(2, 114, 3), (3, 63, 4), (3, 25, 5), (4, 2, 6)]),
  (1037, 738, [(2, 111, 3), (3, 65, 4), (3, 26, 5), (4, 2, 6)]),
  (1057, 744, [(2, 107, 3), (3, 67, 4), (3, 28, 5), (4, 2, 6)]),
  (1078, 749, [(2, 102, 3), (3, 70, 4), (3, 29, 5), (4, 3, 6)]),
  (1099, 754, [(2, 98, 3), (3, 73, 4), (3, 30, 5), (4, 3, 6)]),
  (1120, 761, [(2, 95, 3), (3, 75, 4), (3, 31, 5), (4, 3, 6)]),
  (1142, 767, [(2, 91, 3), (3, 77, 4), (3, 33, 5), (4, 3, 6)]),
  (1164, 771, [(2, 87, 3), (3, 79, 4), (3, 34, 5), (4, 4, 6)]),
  (1187, 778, [(2, 84, 3), (3, 81, 4), (3, 35, 5), (4, 4, 6)]),
  (1210, 783, [(2, 80, 3), (3, 83, 4), (3, 36, 5), (4, 5, 6)]),
  (1234, 789, [(2, 77, 3), (3, 85, 4), (3, 37, 5), (4, 5, 6)]),
  (1258, 795, [(2, 74, 3), (3, 86, 4), (3, 39, 5), (4, 5, 6)]),
  (1283, 800, [(2, 70, 3), (3, 88, 4), (3, 40, 5), (4, 6, 6)]),
  (1308, 805, [(2, 67, 3), (3, 89, 4), (3, 42, 5), (4, 6, 6)]),
  (1334, 811, [(2, 64, 3), (3, 90, 4), (3, 43, 5), (4, 7, 6)]),
  (1360, 815, [(2, 61, 3), (3, 91, 4), (3, 45, 5), (4, 7, 6)]),
  (1387, 822, [(2, 58, 3), (3, 92, 4), (3, 47, 5), (4, 7, 6)]),
  (1414, 827, [(2, 56, 3), (3, 92, 4), (3, 48, 5), (4, 8, 6)]),
  (1442, 831, [(2, 53, 3), (3, 92, 4), (3, 50, 5), (4, 9, 6)]),
  (1470, 837, [(2, 51, 3), (3, 93, 4), (3, 51, 5), (4, 9, 6)]),
  (1499, 842, [(2, 48, 3), (3, 93, 4), (3, 54, 5), (4, 9, 6)]),
  (1528, 847, [(2, 46, 3), (3, 93, 4), (3, 55, 5), (4, 10, 6)]),
  (1558, 851, [(2, 44, 3), (3, 92, 4), (3, 57, 5), (4, 11, 6)]),
  (1589, 856, [(2, 42, 3), (3, 92, 4), (3, 59, 5), (4, 11, 6)]),
  (1620, 861, [(2, 40, 3), (3, 91, 4), (3, 61, 5), (4, 12, 6)]),
  (1652, 867, [(2, 38, 3), (3, 91, 4), (3, 63, 5), (4, 12, 6)]),
  (1685, 872, [(2, 37, 3), (3, 89, 4), (3, 65, 5), (4, 13, 6)]),
  (1718, 877, [(2, 35, 3), (3, 89, 4), (3, 67, 5), (4, 13, 6)]),
  (1752, 881, [(2, 33, 3), (3, 87, 4), (3, 70, 5), (4, 14, 6)]),
  (1787, 886, [(2, 32, 3), (3, 86, 4), (3, 72, 5), (4, 14, 6)]),
  (1822, 891, [(2, 30, 3), (3, 85, 4), (3, 75, 5), (4, 14, 6)]),
  (1858, 897, [(2, 29, 3), (3, 83, 4), (3, 77, 5), (4, 15, 6)]),
  (1895, 902, [(2, 28, 3), (3, 81, 4), (3, 79, 5), (4, 16, 6)]),
  (1932, 905, [(2, 27, 3), (3, 78, 4), (3, 82, 5), (4, 17, 6)]),
  (1970, 911, [(2, 26, 3), (3, 77, 4), (3, 83, 5), (4, 18, 6)]),
  (2009, 916, [(2, 25, 3), (3, 74, 4), (3, 87, 5), (4, 18, 6)]),
  (2049, 920, [(2, 24, 3), (3, 72, 4), (3, 88, 5), (4, 20, 6)]),
  (2089, 926, [(2, 23, 3), (3, 70, 4), (3, 91, 5), (4, 20, 6)]),
  (2130, 931, [(2, 22, 3), (3, 67, 4), (3, 94, 5), (4, 21, 6)]),
  (2172, 935, [(2, 21, 3), (3, 64, 4), (3, 98, 5), (4, 21, 6)])]

theorem small207 : smallOK 207 2151 certs207 = true := by decide +kernel

/-- The certificates for `t = 208`. -/
def certs208 : List Cert := [
  (206, 205, [(1, 205, 1)]),
  (210, 209, [(1, 205, 1)]),
  (214, 213, [(1, 205, 1)]),
  (218, 217, [(1, 205, 1)]),
  (222, 221, [(1, 205, 1)]),
  (226, 225, [(1, 205, 1)]),
  (230, 229, [(1, 205, 1)]),
  (234, 233, [(1, 205, 1)]),
  (238, 237, [(1, 205, 1)]),
  (242, 241, [(1, 205, 1)]),
  (246, 245, [(1, 205, 1)]),
  (250, 249, [(1, 205, 1)]),
  (255, 254, [(1, 205, 1)]),
  (260, 259, [(1, 205, 1)]),
  (265, 264, [(1, 205, 1)]),
  (270, 269, [(1, 205, 1)]),
  (275, 274, [(1, 205, 1)]),
  (280, 279, [(1, 205, 1)]),
  (285, 284, [(1, 205, 1)]),
  (290, 289, [(1, 205, 1)]),
  (295, 294, [(1, 205, 1)]),
  (300, 299, [(1, 205, 1)]),
  (306, 305, [(1, 205, 1)]),
  (312, 311, [(1, 205, 1)]),
  (318, 317, [(1, 205, 1)]),
  (324, 323, [(1, 205, 1)]),
  (330, 329, [(1, 205, 1)]),
  (336, 335, [(1, 205, 1)]),
  (342, 341, [(1, 205, 1)]),
  (348, 347, [(1, 205, 1)]),
  (354, 353, [(1, 205, 1)]),
  (361, 360, [(1, 205, 1)]),
  (368, 367, [(1, 205, 1)]),
  (375, 374, [(1, 205, 1)]),
  (382, 381, [(1, 205, 1)]),
  (389, 388, [(1, 205, 1)]),
  (396, 395, [(1, 205, 1)]),
  (403, 402, [(1, 205, 1)]),
  (411, 410, [(1, 205, 1)]),
  (419, 418, [(1, 205, 1)]),
  (427, 426, [(1, 205, 1)]),
  (435, 434, [(1, 205, 1)]),
  (443, 442, [(1, 205, 1)]),
  (451, 448, [(1, 91, 1), (2, 109, 3), (3, 5, 4)]),
  (460, 457, [(1, 92, 1), (2, 112, 3), (3, 1, 4)]),
  (469, 466, [(1, 94, 1), (2, 111, 3)]),
  (478, 475, [(1, 96, 1), (2, 109, 3)]),
  (487, 484, [(1, 98, 1), (2, 107, 3)]),
  (496, 493, [(1, 100, 1), (2, 105, 3)]),
  (505, 502, [(1, 101, 1), (2, 104, 3)]),
  (515, 512, [(1, 103, 1), (2, 102, 3)]),
  (525, 520, [(1, 59, 1), (2, 138, 3), (3, 7, 4), (4, 1, 5)]),
  (535, 530, [(1, 60, 1), (2, 141, 3), (3, 4, 4)]),
  (545, 540, [(1, 61, 1), (2, 144, 3)]),
  (555, 550, [(1, 62, 1), (2, 143, 3)]),
  (566, 559, [(1, 44, 1), (2, 152, 3), (3, 9, 4)]),
  (577, 570, [(1, 45, 1), (2, 155, 3), (3, 5, 4)]),
  (588, 579, [(1, 35, 1), (2, 157, 3), (3, 11, 4), (4, 2, 5)]),
  (599, 588, [(1, 29, 1), (2, 159, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (610, 599, [(1, 30, 1), (2, 162, 3), (3, 12, 4), (4, 1, 5)]),
  (622, 609, [(1, 25, 1), (2, 165, 3), (3, 12, 4), (4, 3, 5)]),
  (634, 617, [(1, 20, 1), (2, 164, 3), (3, 14, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8), (8, 1, 11)]),
  (646, 619, [(2, 203, 3), (3, 2, 5)]),
  (658, 623, [(2, 201, 3), (3, 1, 4), (3, 3, 5)]),
  (671, 626, [(2, 198, 3), (3, 3, 4), (3, 4, 5)]),
  (684, 631, [(2, 197, 3), (3, 4, 4), (3, 4, 5)]),
  (697, 634, [(2, 193, 3), (3, 7, 4), (3, 5, 5)]),
  (710, 639, [(2, 191, 3), (3, 8, 4), (3, 6, 5)]),
  (724, 643, [(2, 187, 3), (3, 11, 4), (3, 7, 5)]),
  (738, 647, [(2, 183, 3), (3, 14, 4), (3, 8, 5)]),
  (752, 651, [(2, 179, 3), (3, 17, 4), (3, 9, 5)]),
  (767, 656, [(2, 176, 3), (3, 19, 4), (3, 10, 5)]),
  (782, 661, [(2, 172, 3), (3, 22, 4), (3, 11, 5)]),
  (797, 666, [(2, 168, 3), (3, 25, 4), (3, 12, 5)]),
  (812, 671, [(2, 165, 3), (3, 27, 4), (3, 13, 5)]),
  (828, 677, [(2, 161, 3), (3, 30, 4), (3, 14, 5)]),
  (844, 681, [(2, 156, 3), (3, 34, 4), (3, 15, 5)]),
  (860, 687, [(2, 153, 3), (3, 36, 4), (3, 16, 5)]),
  (877, 692, [(2, 148, 3), (3, 40, 4), (3, 17, 5)]),
  (894, 697, [(2, 144, 3), (3, 42, 4), (3, 19, 5)]),
  (911, 702, [(2, 140, 3), (3, 45, 4), (3, 20, 5)]),
  (929, 708, [(2, 136, 3), (3, 48, 4), (3, 21, 5)]),
  (947, 714, [(2, 132, 3), (3, 51, 4), (3, 22, 5)]),
  (965, 718, [(2, 127, 3), (3, 54, 4), (3, 23, 5), (4, 1, 6)]),
  (984, 725, [(2, 123, 3), (3, 57, 4), (3, 24, 5), (4, 1, 6)]),
  (1003, 730, [(2, 119, 3), (3, 60, 4), (3, 25, 5), (4, 1, 6)]),
  (1023, 736, [(2, 115, 3), (3, 63, 4), (3, 25, 5), (4, 2, 6)]),
  (1043, 742, [(2, 111, 3), (3, 65, 4), (3, 27, 5), (4, 2, 6)]),
  (1063, 748, [(2, 107, 3), (3, 68, 4), (3, 28, 5), (4, 2, 6)]),
  (1084, 753, [(2, 103, 3), (3, 70, 4), (3, 29, 5), (4, 3, 6)]),
  (1105, 760, [(2, 99, 3), (3, 73, 4), (3, 30, 5), (4, 3, 6)]),
  (1127, 766, [(2, 95, 3), (3, 76, 4), (3, 31, 5), (4, 3, 6)]),
  (1149, 770, [(2, 91, 3), (3, 78, 4), (3, 32, 5), (4, 4, 6)]),
  (1171, 776, [(2, 87, 3), (3, 80, 4), (3, 34, 5), (4, 4, 6)]),
  (1194, 783, [(2, 84, 3), (3, 82, 4), (3, 35, 5), (4, 4, 6)]),
  (1217, 788, [(2, 81, 3), (3, 83, 4), (3, 36, 5), (4, 5, 6)]),
  (1241, 792, [(2, 76, 3), (3, 86, 4), (3, 38, 5), (4, 5, 6)]),
  (1265, 798, [(2, 73, 3), (3, 87, 4), (3, 39, 5), (4, 6, 6)]),
  (1290, 803, [(2, 70, 3), (3, 88, 4), (3, 41, 5), (4, 6, 6)]),
  (1315, 810, [(2, 67, 3), (3, 90, 4), (3, 42, 5), (4, 6, 6)]),
  (1341, 814, [(2, 64, 3), (3, 90, 4), (3, 44, 5), (4, 7, 6)]),
  (1367, 820, [(2, 61, 3), (3, 92, 4), (3, 45, 5), (4, 7, 6)]),
  (1394, 825, [(2, 58, 3), (3, 92, 4), (3, 47, 5), (4, 8, 6)]),
  (1421, 830, [(2, 56, 3), (3, 92, 4), (3, 49, 5), (4, 8, 6)]),
  (1449, 836, [(2, 53, 3), (3, 93, 4), (3, 51, 5), (4, 8, 6)]),
  (1477, 840, [(2, 51, 3), (3, 93, 4), (3, 52, 5), (4, 9, 6)]),
  (1506, 847, [(2, 49, 3), (3, 93, 4), (3, 54, 5), (4, 9, 6)]),
  (1536, 851, [(2, 46, 3), (3, 93, 4), (3, 56, 5), (4, 10, 6)]),
  (1566, 855, [(2, 44, 3), (3, 93, 4), (3, 57, 5), (4, 11, 6)]),
  (1597, 860, [(2, 42, 3), (3, 92, 4), (3, 60, 5), (4, 11, 6)]),
  (1628, 865, [(2, 40, 3), (3, 92, 4), (3, 61, 5), (4, 12, 6)]),
  (1660, 871, [(2, 38, 3), (3, 91, 4), (3, 64, 5), (4, 12, 6)]),
  (1693, 876, [(2, 37, 3), (3, 90, 4), (3, 65, 5), (4, 13, 6)]),
  (1726, 881, [(2, 35, 3), (3, 89, 4), (3, 68, 5), (4, 13, 6)]),
  (1760, 885, [(2, 33, 3), (3, 88, 4), (3, 70, 5), (4, 14, 6)]),
  (1795, 890, [(2, 32, 3), (3, 86, 4), (3, 72, 5), (4, 15, 6)]),
  (1830, 895, [(2, 31, 3), (3, 84, 4), (3, 74, 5), (4, 16, 6)]),
  (1866, 901, [(2, 29, 3), (3, 84, 4), (3, 77, 5), (4, 15, 6)]),
  (1903, 906, [(2, 28, 3), (3, 82, 4), (3, 79, 5), (4, 16, 6)]),
  (1941, 910, [(2, 27, 3), (3, 79, 4), (3, 82, 5), (4, 17, 6)]),
  (1979, 914, [(2, 26, 3), (3, 77, 4), (3, 84, 5), (4, 18, 6)]),
  (2018, 921, [(2, 25, 3), (3, 75, 4), (3, 87, 5), (4, 18, 6)]),
  (2058, 925, [(2, 24, 3), (3, 72, 4), (3, 89, 5), (4, 20, 6)]),
  (2099, 930, [(2, 23, 3), (3, 70, 4), (3, 92, 5), (4, 20, 6)]),
  (2140, 935, [(2, 22, 3), (3, 67, 4), (3, 95, 5), (4, 21, 6)]),
  (2182, 941, [(2, 21, 3), (3, 65, 4), (3, 98, 5), (4, 21, 6)])]

theorem small208 : smallOK 208 2161 certs208 = true := by decide +kernel

/-- The certificates for `t = 209`. -/
def certs209 : List Cert := [
  (207, 206, [(1, 206, 1)]),
  (211, 210, [(1, 206, 1)]),
  (215, 214, [(1, 206, 1)]),
  (219, 218, [(1, 206, 1)]),
  (223, 222, [(1, 206, 1)]),
  (227, 226, [(1, 206, 1)]),
  (231, 230, [(1, 206, 1)]),
  (235, 234, [(1, 206, 1)]),
  (239, 238, [(1, 206, 1)]),
  (243, 242, [(1, 206, 1)]),
  (247, 246, [(1, 206, 1)]),
  (251, 250, [(1, 206, 1)]),
  (256, 255, [(1, 206, 1)]),
  (261, 260, [(1, 206, 1)]),
  (266, 265, [(1, 206, 1)]),
  (271, 270, [(1, 206, 1)]),
  (276, 275, [(1, 206, 1)]),
  (281, 280, [(1, 206, 1)]),
  (286, 285, [(1, 206, 1)]),
  (291, 290, [(1, 206, 1)]),
  (296, 295, [(1, 206, 1)]),
  (301, 300, [(1, 206, 1)]),
  (307, 306, [(1, 206, 1)]),
  (313, 312, [(1, 206, 1)]),
  (319, 318, [(1, 206, 1)]),
  (325, 324, [(1, 206, 1)]),
  (331, 330, [(1, 206, 1)]),
  (337, 336, [(1, 206, 1)]),
  (343, 342, [(1, 206, 1)]),
  (349, 348, [(1, 206, 1)]),
  (355, 354, [(1, 206, 1)]),
  (362, 361, [(1, 206, 1)]),
  (369, 368, [(1, 206, 1)]),
  (376, 375, [(1, 206, 1)]),
  (383, 382, [(1, 206, 1)]),
  (390, 389, [(1, 206, 1)]),
  (397, 396, [(1, 206, 1)]),
  (404, 403, [(1, 206, 1)]),
  (412, 411, [(1, 206, 1)]),
  (420, 419, [(1, 206, 1)]),
  (428, 427, [(1, 206, 1)]),
  (436, 435, [(1, 206, 1)]),
  (444, 443, [(1, 206, 1)]),
  (452, 449, [(1, 91, 1), (2, 110, 3), (3, 5, 4)]),
  (461, 458, [(1, 93, 1), (2, 112, 3), (3, 1, 4)]),
  (470, 467, [(1, 94, 1), (2, 112, 3)]),
  (479, 476, [(1, 96, 1), (2, 110, 3)]),
  (488, 485, [(1, 98, 1), (2, 108, 3)]),
  (497, 494, [(1, 100, 1), (2, 106, 3)]),
  (506, 503, [(1, 102, 1), (2, 104, 3)]),
  (516, 513, [(1, 104, 1), (2, 102, 3)]),
  (526, 521, [(1, 59, 1), (2, 138, 3), (3, 8, 4), (4, 1, 5)]),
  (536, 531, [(1, 60, 1), (2, 141, 3), (3, 5, 4)]),
  (546, 541, [(1, 61, 1), (2, 144, 3), (3, 1, 4)]),
  (556, 551, [(1, 62, 1), (2, 144, 3)]),
  (567, 560, [(1, 44, 1), (2, 152, 3), (3, 9, 4), (4, 1, 5)]),
  (578, 571, [(1, 45, 1), (2, 155, 3), (3, 6, 4)]),
  (589, 580, [(1, 35, 1), (2, 158, 3), (3, 10, 4), (4, 3, 5)]),
  (600, 591, [(1, 36, 1), (2, 161, 3), (3, 9, 4)]),
  (612, 601, [(1, 30, 1), (2, 163, 3), (3, 11, 4), (4, 2, 5)]),
  (624, 611, [(1, 25, 1), (2, 165, 3), (3, 13, 4), (4, 3, 5)]),
  (636, 619, [(2, 206, 3)]),
  (648, 623, [(2, 205, 3), (3, 1, 5)]),
  (660, 625, [(2, 202, 3), (3, 1, 4), (3, 3, 5)]),
  (673, 630, [(2, 200, 3), (3, 3, 4), (3, 3, 5)]),
  (686, 633, [(2, 197, 3), (3, 5, 4), (3, 4, 5)]),
  (699, 636, [(2, 194, 3), (3, 6, 4), (3, 6, 5)]),
  (712, 641, [(2, 191, 3), (3, 9, 4), (3, 6, 5)]),
  (726, 645, [(2, 188, 3), (3, 11, 4), (3, 7, 5)]),
  (740, 649, [(2, 184, 3), (3, 14, 4), (3, 8, 5)]),
  (754, 655, [(2, 182, 3), (3, 16, 4), (3, 8, 5)]),
  (769, 660, [(2, 178, 3), (3, 19, 4), (3, 9, 5)]),
  (784, 663, [(2, 173, 3), (3, 22, 4), (3, 11, 5)]),
  (799, 668, [(2, 169, 3), (3, 25, 4), (3, 12, 5)]),
  (814, 673, [(2, 165, 3), (3, 28, 4), (3, 13, 5)]),
  (830, 679, [(2, 162, 3), (3, 30, 4), (3, 14, 5)]),
  (846, 683, [(2, 157, 3), (3, 33, 4), (3, 16, 5)]),
  (862, 689, [(2, 153, 3), (3, 37, 4), (3, 16, 5)]),
  (879, 694, [(2, 149, 3), (3, 39, 4), (3, 18, 5)]),
  (896, 699, [(2, 144, 3), (3, 43, 4), (3, 19, 5)]),
  (913, 704, [(2, 140, 3), (3, 46, 4), (3, 20, 5)]),
  (931, 710, [(2, 136, 3), (3, 49, 4), (3, 21, 5)]),
  (949, 716, [(2, 132, 3), (3, 52, 4), (3, 22, 5)]),
  (967, 722, [(2, 129, 3), (3, 54, 4), (3, 23, 5)]),
  (986, 727, [(2, 124, 3), (3, 57, 4), (3, 24, 5), (4, 1, 6)]),
  (1005, 734, [(2, 121, 3), (3, 60, 4), (3, 24, 5), (4, 1, 6)]),
  (1025, 740, [(2, 116, 3), (3, 63, 4), (3, 26, 5), (4, 1, 6)]),
  (1045, 744, [(2, 111, 3), (3, 66, 4), (3, 27, 5), (4, 2, 6)]),
  (1065, 750, [(2, 107, 3), (3, 69, 4), (3, 28, 5), (4, 2, 6)]),
  (1086, 757, [(2, 104, 3), (3, 71, 4), (3, 29, 5), (4, 2, 6)]),
  (1107, 762, [(2, 100, 3), (3, 73, 4), (3, 30, 5), (4, 3, 6)]),
  (1129, 768, [(2, 96, 3), (3, 76, 4), (3, 31, 5), (4, 3, 6)]),
  (1151, 774, [(2, 92, 3), (3, 78, 4), (3, 32, 5), (4, 4, 6)]),
  (1174, 779, [(2, 88, 3), (3, 80, 4), (3, 34, 5), (4, 4, 6)]),
  (1197, 786, [(2, 85, 3), (3, 82, 4), (3, 35, 5), (4, 4, 6)]),
  (1220, 791, [(2, 81, 3), (3, 84, 4), (3, 36, 5), (4, 5, 6)]),
  (1244, 797, [(2, 78, 3), (3, 86, 4), (3, 37, 5), (4, 5, 6)]),
  (1268, 801, [(2, 74, 3), (3, 87, 4), (3, 39, 5), (4, 6, 6)]),
  (1293, 808, [(2, 71, 3), (3, 89, 4), (3, 40, 5), (4, 6, 6)]),
  (1318, 813, [(2, 68, 3), (3, 90, 4), (3, 42, 5), (4, 6, 6)]),
  (1344, 819, [(2, 65, 3), (3, 91, 4), (3, 43, 5), (4, 7, 6)]),
  (1370, 823, [(2, 62, 3), (3, 92, 4), (3, 45, 5), (4, 7, 6)]),
  (1397, 828, [(2, 59, 3), (3, 92, 4), (3, 47, 5), (4, 8, 6)]),
  (1424, 833, [(2, 56, 3), (3, 93, 4), (3, 49, 5), (4, 8, 6)]),
  (1452, 839, [(2, 54, 3), (3, 93, 4), (3, 50, 5), (4, 9, 6)]),
  (1481, 844, [(2, 51, 3), (3, 94, 4), (3, 52, 5), (4, 9, 6)]),
  (1510, 849, [(2, 49, 3), (3, 94, 4), (3, 53, 5), (4, 10, 6)]),
  (1540, 855, [(2, 46, 3), (3, 94, 4), (3, 56, 5), (4, 10, 6)]),
  (1570, 859, [(2, 44, 3), (3, 94, 4), (3, 57, 5), (4, 11, 6)]),
  (1601, 864, [(2, 42, 3), (3, 93, 4), (3, 60, 5), (4, 11, 6)]),
  (1633, 870, [(2, 40, 3), (3, 93, 4), (3, 62, 5), (4, 11, 6)]),
  (1665, 874, [(2, 38, 3), (3, 92, 4), (3, 64, 5), (4, 12, 6)]),
  (1698, 879, [(2, 37, 3), (3, 90, 4), (3, 66, 5), (4, 13, 6)]),
  (1731, 884, [(2, 35, 3), (3, 90, 4), (3, 68, 5), (4, 13, 6)]),
  (1765, 890, [(2, 34, 3), (3, 88, 4), (3, 70, 5), (4, 14, 6)]),
  (1800, 895, [(2, 32, 3), (3, 87, 4), (3, 73, 5), (4, 14, 6)]),
  (1836, 899, [(2, 31, 3), (3, 85, 4), (3, 74, 5), (4, 16, 6)]),
  (1872, 905, [(2, 29, 3), (3, 84, 4), (3, 78, 5), (4, 15, 6)]),
  (1909, 910, [(2, 28, 3), (3, 82, 4), (3, 80, 5), (4, 16, 6)]),
  (1947, 914, [(2, 27, 3), (3, 80, 4), (3, 82, 5), (4, 17, 6)]),
  (1985, 920, [(2, 26, 3), (3, 78, 4), (3, 84, 5), (4, 18, 6)]),
  (2024, 925, [(2, 25, 3), (3, 76, 4), (3, 87, 5), (4, 18, 6)]),
  (2064, 929, [(2, 24, 3), (3, 73, 4), (3, 89, 5), (4, 20, 6)]),
  (2105, 934, [(2, 23, 3), (3, 71, 4), (3, 92, 5), (4, 20, 6)]),
  (2147, 940, [(2, 22, 3), (3, 68, 4), (3, 95, 5), (4, 21, 6)]),
  (2189, 946, [(2, 21, 3), (3, 66, 4), (3, 98, 5), (4, 21, 6)])]

theorem small209 : smallOK 209 2172 certs209 = true := by decide +kernel

/-- The certificates for `t = 210`. -/
def certs210 : List Cert := [
  (208, 207, [(1, 207, 1)]),
  (212, 211, [(1, 207, 1)]),
  (216, 215, [(1, 207, 1)]),
  (220, 219, [(1, 207, 1)]),
  (224, 223, [(1, 207, 1)]),
  (228, 227, [(1, 207, 1)]),
  (232, 231, [(1, 207, 1)]),
  (236, 235, [(1, 207, 1)]),
  (240, 239, [(1, 207, 1)]),
  (244, 243, [(1, 207, 1)]),
  (248, 247, [(1, 207, 1)]),
  (252, 251, [(1, 207, 1)]),
  (257, 256, [(1, 207, 1)]),
  (262, 261, [(1, 207, 1)]),
  (267, 266, [(1, 207, 1)]),
  (272, 271, [(1, 207, 1)]),
  (277, 276, [(1, 207, 1)]),
  (282, 281, [(1, 207, 1)]),
  (287, 286, [(1, 207, 1)]),
  (292, 291, [(1, 207, 1)]),
  (297, 296, [(1, 207, 1)]),
  (302, 301, [(1, 207, 1)]),
  (308, 307, [(1, 207, 1)]),
  (314, 313, [(1, 207, 1)]),
  (320, 319, [(1, 207, 1)]),
  (326, 325, [(1, 207, 1)]),
  (332, 331, [(1, 207, 1)]),
  (338, 337, [(1, 207, 1)]),
  (344, 343, [(1, 207, 1)]),
  (350, 349, [(1, 207, 1)]),
  (357, 356, [(1, 207, 1)]),
  (364, 363, [(1, 207, 1)]),
  (371, 370, [(1, 207, 1)]),
  (378, 377, [(1, 207, 1)]),
  (385, 384, [(1, 207, 1)]),
  (392, 391, [(1, 207, 1)]),
  (399, 398, [(1, 207, 1)]),
  (406, 405, [(1, 207, 1)]),
  (414, 413, [(1, 207, 1)]),
  (422, 421, [(1, 207, 1)]),
  (430, 429, [(1, 207, 1)]),
  (438, 437, [(1, 207, 1)]),
  (446, 445, [(1, 207, 1)]),
  (454, 451, [(1, 91, 1), (2, 110, 3), (3, 5, 4), (4, 1, 5)]),
  (463, 460, [(1, 93, 1), (2, 113, 3), (3, 1, 4)]),
  (472, 469, [(1, 95, 1), (2, 112, 3)]),
  (481, 478, [(1, 97, 1), (2, 110, 3)]),
  (490, 487, [(1, 98, 1), (2, 109, 3)]),
  (499, 496, [(1, 100, 1), (2, 107, 3)]),
  (508, 505, [(1, 102, 1), (2, 105, 3)]),
  (518, 515, [(1, 104, 1), (2, 103, 3)]),
  (528, 523, [(1, 59, 1), (2, 139, 3), (3, 7, 4), (4, 2, 5)]),
  (538, 533, [(1, 60, 1), (2, 142, 3), (3, 5, 4)]),
  (548, 543, [(1, 61, 1), (2, 145, 3), (3, 1, 4)]),
  (558, 553, [(1, 62, 1), (2, 145, 3)]),
  (569, 562, [(1, 44, 1), (2, 153, 3), (3, 9, 4), (4, 1, 5)]),
  (580, 573, [(1, 45, 1), (2, 156, 3), (3, 6, 4)]),
  (591, 582, [(1, 35, 1), (2, 158, 3), (3, 11, 4), (4, 2, 5), (5, 1, 6)]),
  (602, 593, [(1, 36, 1), (2, 161, 3), (3, 10, 4)]),
  (614, 603, [(1, 30, 1), (2, 164, 3), (3, 11, 4), (4, 2, 5)]),
  (626, 613, [(1, 26, 1), (2, 165, 3), (3, 13, 4), (4, 3, 5)]),
  (638, 623, [(1, 22, 1), (2, 168, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6)]),
  (650, 625, [(2, 205, 3), (3, 2, 5)]),
  (663, 628, [(2, 203, 3), (3, 1, 4), (3, 3, 5)]),
  (676, 633, [(2, 201, 3), (3, 3, 4), (3, 3, 5)]),
  (689, 636, [(2, 198, 3), (3, 5, 4), (3, 4, 5)]),
  (702, 639, [(2, 195, 3), (3, 6, 4), (3, 6, 5)]),
  (716, 645, [(2, 193, 3), (3, 8, 4), (3, 6, 5)]),
  (730, 649, [(2, 189, 3), (3, 11, 4), (3, 7, 5)]),
  (744, 653, [(2, 185, 3), (3, 14, 4), (3, 8, 5)]),
  (758, 657, [(2, 181, 3), (3, 17, 4), (3, 9, 5)]),
  (773, 662, [(2, 178, 3), (3, 19, 4), (3, 10, 5)]),
  (788, 667, [(2, 174, 3), (3, 22, 4), (3, 11, 5)]),
  (803, 672, [(2, 170, 3), (3, 25, 4), (3, 12, 5)]),
  (819, 678, [(2, 167, 3), (3, 27, 4), (3, 13, 5)]),
  (835, 682, [(2, 162, 3), (3, 31, 4), (3, 14, 5)]),
  (851, 688, [(2, 158, 3), (3, 34, 4), (3, 15, 5)]),
  (868, 693, [(2, 154, 3), (3, 37, 4), (3, 16, 5)]),
  (885, 698, [(2, 149, 3), (3, 40, 4), (3, 18, 5)]),
  (902, 703, [(2, 145, 3), (3, 43, 4), (3, 19, 5)]),
  (920, 709, [(2, 141, 3), (3, 46, 4), (3, 20, 5)]),
  (938, 715, [(2, 137, 3), (3, 49, 4), (3, 21, 5)]),
  (956, 721, [(2, 133, 3), (3, 52, 4), (3, 22, 5)]),
  (975, 726, [(2, 128, 3), (3, 55, 4), (3, 23, 5), (4, 1, 6)]),
  (994, 733, [(2, 125, 3), (3, 58, 4), (3, 24, 5)]),
  (1013, 738, [(2, 120, 3), (3, 61, 4), (3, 25, 5), (4, 1, 6)]),
  (1033, 744, [(2, 116, 3), (3, 64, 4), (3, 26, 5), (4, 1, 6)]),
  (1053, 750, [(2, 112, 3), (3, 66, 4), (3, 27, 5), (4, 2, 6)]),
  (1074, 755, [(2, 107, 3), (3, 69, 4), (3, 28, 5), (4, 3, 6)]),
  (1095, 760, [(2, 103, 3), (3, 72, 4), (3, 29, 5), (4, 3, 6)]),
  (1116, 767, [(2, 100, 3), (3, 74, 4), (3, 30, 5), (4, 3, 6)]),
  (1138, 773, [(2, 96, 3), (3, 76, 4), (3, 32, 5), (4, 3, 6)]),
  (1160, 779, [(2, 92, 3), (3, 79, 4), (3, 33, 5), (4, 3, 6)]),
  (1183, 784, [(2, 88, 3), (3, 81, 4), (3, 34, 5), (4, 4, 6)]),
  (1206, 789, [(2, 84, 3), (3, 83, 4), (3, 35, 5), (4, 5, 6)]),
  (1230, 795, [(2, 80, 3), (3, 85, 4), (3, 37, 5), (4, 5, 6)]),
  (1254, 801, [(2, 77, 3), (3, 87, 4), (3, 38, 5), (4, 5, 6)]),
  (1279, 808, [(2, 74, 3), (3, 88, 4), (3, 40, 5), (4, 5, 6)]),
  (1304, 813, [(2, 71, 3), (3, 89, 4), (3, 41, 5), (4, 6, 6)]),
  (1330, 817, [(2, 67, 3), (3, 91, 4), (3, 42, 5), (4, 7, 6)]),
  (1356, 823, [(2, 64, 3), (3, 92, 4), (3, 44, 5), (4, 7, 6)]),
  (1383, 828, [(2, 61, 3), (3, 93, 4), (3, 45, 5), (4, 8, 6)]),
  (1410, 835, [(2, 59, 3), (3, 93, 4), (3, 47, 5), (4, 8, 6)]),
  (1438, 839, [(2, 55, 3), (3, 94, 4), (3, 50, 5), (4, 8, 6)]),
  (1466, 845, [(2, 53, 3), (3, 95, 4), (3, 50, 5), (4, 9, 6)]),
  (1495, 850, [(2, 51, 3), (3, 94, 4), (3, 53, 5), (4, 9, 6)]),
  (1524, 855, [(2, 48, 3), (3, 95, 4), (3, 54, 5), (4, 10, 6)]),
  (1554, 861, [(2, 46, 3), (3, 95, 4), (3, 56, 5), (4, 10, 6)]),
  (1585, 864, [(2, 44, 3), (3, 94, 4), (3, 58, 5), (4, 11, 6)]),
  (1616, 871, [(2, 42, 3), (3, 94, 4), (3, 60, 5), (4, 11, 6)]),
  (1648, 875, [(2, 40, 3), (3, 93, 4), (3, 62, 5), (4, 12, 6)]),
  (1680, 881, [(2, 38, 3), (3, 93, 4), (3, 64, 5), (4, 12, 6)]),
  (1713, 886, [(2, 37, 3), (3, 91, 4), (3, 66, 5), (4, 13, 6)]),
  (1747, 890, [(2, 35, 3), (3, 90, 4), (3, 68, 5), (4, 14, 6)]),
  (1781, 894, [(2, 33, 3), (3, 89, 4), (3, 71, 5), (4, 14, 6)]),
  (1816, 899, [(2, 32, 3), (3, 87, 4), (3, 73, 5), (4, 15, 6)]),
  (1852, 905, [(2, 30, 3), (3, 86, 4), (3, 76, 5), (4, 15, 6)]),
  (1889, 910, [(2, 29, 3), (3, 84, 4), (3, 78, 5), (4, 16, 6)]),
  (1926, 915, [(2, 28, 3), (3, 82, 4), (3, 80, 5), (4, 17, 6)]),
  (1964, 919, [(2, 27, 3), (3, 80, 4), (3, 82, 5), (4, 18, 6)]),
  (2003, 926, [(2, 26, 3), (3, 78, 4), (3, 85, 5), (4, 18, 6)]),
  (2043, 930, [(2, 25, 3), (3, 75, 4), (3, 88, 5), (4, 19, 6)]),
  (2083, 934, [(2, 24, 3), (3, 73, 4), (3, 90, 5), (4, 20, 6)]),
  (2124, 941, [(2, 23, 3), (3, 71, 4), (3, 93, 5), (4, 20, 6)]),
  (2166, 945, [(2, 22, 3), (3, 68, 4), (3, 96, 5), (4, 21, 6)]),
  (2209, 950, [(2, 21, 3), (3, 65, 4), (3, 99, 5), (4, 22, 6)])]

theorem small210 : smallOK 210 2184 certs210 = true := by decide +kernel

/-- The certificates for `t = 211`. -/
def certs211 : List Cert := [
  (209, 208, [(1, 208, 1)]),
  (213, 212, [(1, 208, 1)]),
  (217, 216, [(1, 208, 1)]),
  (221, 220, [(1, 208, 1)]),
  (225, 224, [(1, 208, 1)]),
  (229, 228, [(1, 208, 1)]),
  (233, 232, [(1, 208, 1)]),
  (237, 236, [(1, 208, 1)]),
  (241, 240, [(1, 208, 1)]),
  (245, 244, [(1, 208, 1)]),
  (249, 248, [(1, 208, 1)]),
  (253, 252, [(1, 208, 1)]),
  (258, 257, [(1, 208, 1)]),
  (263, 262, [(1, 208, 1)]),
  (268, 267, [(1, 208, 1)]),
  (273, 272, [(1, 208, 1)]),
  (278, 277, [(1, 208, 1)]),
  (283, 282, [(1, 208, 1)]),
  (288, 287, [(1, 208, 1)]),
  (293, 292, [(1, 208, 1)]),
  (298, 297, [(1, 208, 1)]),
  (303, 302, [(1, 208, 1)]),
  (309, 308, [(1, 208, 1)]),
  (315, 314, [(1, 208, 1)]),
  (321, 320, [(1, 208, 1)]),
  (327, 326, [(1, 208, 1)]),
  (333, 332, [(1, 208, 1)]),
  (339, 338, [(1, 208, 1)]),
  (345, 344, [(1, 208, 1)]),
  (351, 350, [(1, 208, 1)]),
  (358, 357, [(1, 208, 1)]),
  (365, 364, [(1, 208, 1)]),
  (372, 371, [(1, 208, 1)]),
  (379, 378, [(1, 208, 1)]),
  (386, 385, [(1, 208, 1)]),
  (393, 392, [(1, 208, 1)]),
  (400, 399, [(1, 208, 1)]),
  (408, 407, [(1, 208, 1)]),
  (416, 415, [(1, 208, 1)]),
  (424, 423, [(1, 208, 1)]),
  (432, 431, [(1, 208, 1)]),
  (440, 439, [(1, 208, 1)]),
  (448, 447, [(1, 208, 1)]),
  (456, 453, [(1, 92, 1), (2, 111, 3), (3, 5, 4)]),
  (465, 462, [(1, 93, 1), (2, 113, 3), (3, 2, 4)]),
  (474, 471, [(1, 95, 1), (2, 113, 3)]),
  (483, 480, [(1, 97, 1), (2, 111, 3)]),
  (492, 489, [(1, 99, 1), (2, 109, 3)]),
  (501, 498, [(1, 101, 1), (2, 107, 3)]),
  (511, 508, [(1, 103, 1), (2, 105, 3)]),
  (521, 518, [(1, 105, 1), (2, 103, 3)]),
  (531, 526, [(1, 59, 1), (2, 140, 3), (3, 7, 4), (4, 2, 5)]),
  (541, 536, [(1, 61, 1), (2, 142, 3), (3, 5, 4)]),
  (551, 546, [(1, 62, 1), (2, 145, 3), (3, 1, 4)]),
  (562, 557, [(1, 63, 1), (2, 145, 3)]),
  (573, 566, [(1, 45, 1), (2, 153, 3), (3, 9, 4), (4, 1, 5)]),
  (584, 577, [(1, 45, 1), (2, 157, 3), (3, 6, 4)]),
  (595, 586, [(1, 35, 1), (2, 160, 3), (3, 10, 4), (4, 3, 5)]),
  (606, 597, [(1, 36, 1), (2, 163, 3), (3, 9, 4)]),
  (618, 607, [(1, 30, 1), (2, 165, 3), (3, 11, 4), (4, 2, 5)]),
  (630, 617, [(1, 26, 1), (2, 166, 3), (3, 13, 4), (4, 3, 5)]),
  (642, 625, [(2, 208, 3)]),
  (654, 629, [(2, 207, 3), (3, 1, 5)]),
  (667, 632, [(2, 204, 3), (3, 1, 4), (3, 3, 5)]),
  (680, 635, [(2, 201, 3), (3, 3, 4), (3, 4, 5)]),
  (693, 640, [(2, 199, 3), (3, 5, 4), (3, 4, 5)]),
  (706, 643, [(2, 196, 3), (3, 7, 4), (3, 5, 5)]),
  (720, 647, [(2, 192, 3), (3, 9, 4), (3, 7, 5)]),
  (734, 651, [(2, 189, 3), (3, 11, 4), (3, 8, 5)]),
  (748, 657, [(2, 186, 3), (3, 14, 4), (3, 8, 5)]),
  (762, 661, [(2, 183, 3), (3, 16, 4), (3, 9, 5)]),
  (777, 666, [(2, 179, 3), (3, 19, 4), (3, 10, 5)]),
  (792, 671, [(2, 175, 3), (3, 22, 4), (3, 11, 5)]),
  (807, 676, [(2, 171, 3), (3, 25, 4), (3, 12, 5)]),
  (823, 680, [(2, 166, 3), (3, 28, 4), (3, 14, 5)]),
  (839, 686, [(2, 163, 3), (3, 31, 4), (3, 14, 5)]),
  (855, 690, [(2, 158, 3), (3, 34, 4), (3, 16, 5)]),
  (872, 697, [(2, 155, 3), (3, 37, 4), (3, 16, 5)]),
  (889, 702, [(2, 150, 3), (3, 40, 4), (3, 18, 5)]),
  (906, 707, [(2, 146, 3), (3, 43, 4), (3, 19, 5)]),
  (924, 713, [(2, 142, 3), (3, 46, 4), (3, 20, 5)]),
  (942, 719, [(2, 138, 3), (3, 49, 4), (3, 21, 5)]),
  (960, 725, [(2, 134, 3), (3, 52, 4), (3, 22, 5)]),
  (979, 730, [(2, 129, 3), (3, 55, 4), (3, 23, 5), (4, 1, 6)]),
  (998, 735, [(2, 124, 3), (3, 59, 4), (3, 24, 5), (4, 1, 6)]),
  (1017, 742, [(2, 121, 3), (3, 61, 4), (3, 25, 5), (4, 1, 6)]),
  (1037, 746, [(2, 116, 3), (3, 64, 4), (3, 26, 5), (4, 2, 6)]),
  (1057, 752, [(2, 112, 3), (3, 67, 4), (3, 27, 5), (4, 2, 6)]),
  (1078, 759, [(2, 108, 3), (3, 70, 4), (3, 28, 5), (4, 2, 6)]),
  (1099, 764, [(2, 104, 3), (3, 72, 4), (3, 29, 5), (4, 3, 6)]),
  (1120, 771, [(2, 100, 3), (3, 75, 4), (3, 30, 5), (4, 3, 6)]),
  (1142, 777, [(2, 97, 3), (3, 77, 4), (3, 31, 5), (4, 3, 6)]),
  (1164, 781, [(2, 92, 3), (3, 79, 4), (3, 33, 5), (4, 4, 6)]),
  (1187, 788, [(2, 89, 3), (3, 81, 4), (3, 34, 5), (4, 4, 6)]),
  (1210, 793, [(2, 85, 3), (3, 83, 4), (3, 35, 5), (4, 5, 6)]),
  (1234, 799, [(2, 81, 3), (3, 85, 4), (3, 37, 5), (4, 5, 6)]),
  (1258, 805, [(2, 78, 3), (3, 87, 4), (3, 38, 5), (4, 5, 6)]),
  (1283, 810, [(2, 74, 3), (3, 89, 4), (3, 39, 5), (4, 6, 6)]),
  (1308, 815, [(2, 71, 3), (3, 90, 4), (3, 40, 5), (4, 7, 6)]),
  (1334, 821, [(2, 67, 3), (3, 92, 4), (3, 42, 5), (4, 7, 6)]),
  (1360, 827, [(2, 65, 3), (3, 92, 4), (3, 44, 5), (4, 7, 6)]),
  (1387, 832, [(2, 61, 3), (3, 94, 4), (3, 46, 5), (4, 7, 6)]),
  (1414, 837, [(2, 59, 3), (3, 94, 4), (3, 47, 5), (4, 8, 6)]),
  (1442, 843, [(2, 56, 3), (3, 95, 4), (3, 49, 5), (4, 8, 6)]),
  (1470, 849, [(2, 54, 3), (3, 95, 4), (3, 50, 5), (4, 9, 6)]),
  (1499, 854, [(2, 51, 3), (3, 95, 4), (3, 53, 5), (4, 9, 6)]),
  (1528, 859, [(2, 49, 3), (3, 95, 4), (3, 54, 5), (4, 10, 6)]),
  (1558, 863, [(2, 46, 3), (3, 95, 4), (3, 57, 5), (4, 10, 6)]),
  (1589, 868, [(2, 44, 3), (3, 95, 4), (3, 58, 5), (4, 11, 6)]),
  (1620, 875, [(2, 42, 3), (3, 95, 4), (3, 60, 5), (4, 11, 6)]),
  (1652, 879, [(2, 40, 3), (3, 94, 4), (3, 62, 5), (4, 12, 6)]),
  (1685, 884, [(2, 38, 3), (3, 93, 4), (3, 65, 5), (4, 12, 6)]),
  (1718, 889, [(2, 37, 3), (3, 92, 4), (3, 66, 5), (4, 13, 6)]),
  (1752, 895, [(2, 35, 3), (3, 91, 4), (3, 69, 5), (4, 13, 6)]),
  (1787, 900, [(2, 34, 3), (3, 89, 4), (3, 71, 5), (4, 14, 6)]),
  (1822, 903, [(2, 32, 3), (3, 88, 4), (3, 73, 5), (4, 15, 6)]),
  (1858, 909, [(2, 31, 3), (3, 86, 4), (3, 75, 5), (4, 16, 6)]),
  (1895, 914, [(2, 29, 3), (3, 85, 4), (3, 78, 5), (4, 16, 6)]),
  (1932, 919, [(2, 28, 3), (3, 83, 4), (3, 80, 5), (4, 17, 6)]),
  (1970, 925, [(2, 27, 3), (3, 81, 4), (3, 83, 5), (4, 17, 6)]),
  (2009, 930, [(2, 26, 3), (3, 79, 4), (3, 85, 5), (4, 18, 6)]),
  (2049, 934, [(2, 25, 3), (3, 76, 4), (3, 88, 5), (4, 19, 6)]),
  (2089, 940, [(2, 24, 3), (3, 74, 4), (3, 90, 5), (4, 20, 6)]),
  (2130, 945, [(2, 23, 3), (3, 72, 4), (3, 93, 5), (4, 20, 6)]),
  (2172, 949, [(2, 22, 3), (3, 69, 4), (3, 96, 5), (4, 21, 6)]),
  (2215, 954, [(2, 21, 3), (3, 66, 4), (3, 99, 5), (4, 22, 6)])]

theorem small211 : smallOK 211 2195 certs211 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S212.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {212, 213, 214, 215, 216, 217, 218, 219} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 212`. -/
def certs212 : List Cert := [
  (210, 209, [(1, 209, 1)]),
  (214, 213, [(1, 209, 1)]),
  (218, 217, [(1, 209, 1)]),
  (222, 221, [(1, 209, 1)]),
  (226, 225, [(1, 209, 1)]),
  (230, 229, [(1, 209, 1)]),
  (234, 233, [(1, 209, 1)]),
  (238, 237, [(1, 209, 1)]),
  (242, 241, [(1, 209, 1)]),
  (246, 245, [(1, 209, 1)]),
  (250, 249, [(1, 209, 1)]),
  (255, 254, [(1, 209, 1)]),
  (260, 259, [(1, 209, 1)]),
  (265, 264, [(1, 209, 1)]),
  (270, 269, [(1, 209, 1)]),
  (275, 274, [(1, 209, 1)]),
  (280, 279, [(1, 209, 1)]),
  (285, 284, [(1, 209, 1)]),
  (290, 289, [(1, 209, 1)]),
  (295, 294, [(1, 209, 1)]),
  (300, 299, [(1, 209, 1)]),
  (306, 305, [(1, 209, 1)]),
  (312, 311, [(1, 209, 1)]),
  (318, 317, [(1, 209, 1)]),
  (324, 323, [(1, 209, 1)]),
  (330, 329, [(1, 209, 1)]),
  (336, 335, [(1, 209, 1)]),
  (342, 341, [(1, 209, 1)]),
  (348, 347, [(1, 209, 1)]),
  (354, 353, [(1, 209, 1)]),
  (361, 360, [(1, 209, 1)]),
  (368, 367, [(1, 209, 1)]),
  (375, 374, [(1, 209, 1)]),
  (382, 381, [(1, 209, 1)]),
  (389, 388, [(1, 209, 1)]),
  (396, 395, [(1, 209, 1)]),
  (403, 402, [(1, 209, 1)]),
  (411, 410, [(1, 209, 1)]),
  (419, 418, [(1, 209, 1)]),
  (427, 426, [(1, 209, 1)]),
  (435, 434, [(1, 209, 1)]),
  (443, 442, [(1, 209, 1)]),
  (451, 450, [(1, 209, 1)]),
  (460, 457, [(1, 92, 1), (2, 112, 3), (3, 5, 4)]),
  (469, 466, [(1, 94, 1), (2, 114, 3), (3, 1, 4)]),
  (478, 475, [(1, 96, 1), (2, 113, 3)]),
  (487, 484, [(1, 98, 1), (2, 111, 3)]),
  (496, 493, [(1, 100, 1), (2, 109, 3)]),
  (505, 502, [(1, 101, 1), (2, 108, 3)]),
  (515, 512, [(1, 103, 1), (2, 106, 3)]),
  (525, 522, [(1, 105, 1), (2, 104, 3)]),
  (535, 530, [(1, 60, 1), (2, 141, 3), (3, 7, 4), (4, 1, 5)]),
  (545, 540, [(1, 61, 1), (2, 144, 3), (3, 4, 4)]),
  (555, 550, [(1, 62, 1), (2, 147, 3)]),
  (566, 561, [(1, 63, 1), (2, 146, 3)]),
  (577, 570, [(1, 45, 1), (2, 155, 3), (3, 9, 4)]),
  (588, 581, [(1, 46, 1), (2, 158, 3), (3, 5, 4)]),
  (599, 590, [(1, 36, 1), (2, 160, 3), (3, 11, 4), (4, 2, 5)]),
  (610, 599, [(1, 30, 1), (2, 162, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (622, 611, [(1, 30, 1), (2, 166, 3), (3, 12, 4), (4, 1, 5)]),
  (634, 621, [(1, 26, 1), (2, 168, 3), (3, 12, 4), (4, 3, 5)]),
  (646, 629, [(1, 20, 1), (2, 168, 3), (3, 14, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8), (8, 1, 11)]),
  (658, 631, [(2, 207, 3), (3, 2, 5)]),
  (671, 636, [(2, 206, 3), (3, 1, 4), (3, 2, 5)]),
  (684, 639, [(2, 203, 3), (3, 3, 4), (3, 3, 5)]),
  (697, 642, [(2, 199, 3), (3, 5, 4), (3, 5, 5)]),
  (710, 647, [(2, 197, 3), (3, 7, 4), (3, 5, 5)]),
  (724, 651, [(2, 194, 3), (3, 9, 4), (3, 6, 5)]),
  (738, 655, [(2, 190, 3), (3, 12, 4), (3, 7, 5)]),
  (752, 659, [(2, 186, 3), (3, 14, 4), (3, 9, 5)]),
  (767, 664, [(2, 182, 3), (3, 17, 4), (3, 10, 5)]),
  (782, 669, [(2, 179, 3), (3, 20, 4), (3, 10, 5)]),
  (797, 674, [(2, 175, 3), (3, 23, 4), (3, 11, 5)]),
  (812, 679, [(2, 171, 3), (3, 26, 4), (3, 12, 5)]),
  (828, 685, [(2, 168, 3), (3, 28, 4), (3, 13, 5)]),
  (844, 689, [(2, 163, 3), (3, 31, 4), (3, 15, 5)]),
  (860, 695, [(2, 159, 3), (3, 35, 4), (3, 15, 5)]),
  (877, 700, [(2, 155, 3), (3, 37, 4), (3, 17, 5)]),
  (894, 705, [(2, 150, 3), (3, 41, 4), (3, 18, 5)]),
  (911, 710, [(2, 146, 3), (3, 44, 4), (3, 19, 5)]),
  (929, 716, [(2, 142, 3), (3, 47, 4), (3, 20, 5)]),
  (947, 722, [(2, 138, 3), (3, 50, 4), (3, 21, 5)]),
  (965, 728, [(2, 134, 3), (3, 53, 4), (3, 22, 5)]),
  (984, 733, [(2, 129, 3), (3, 56, 4), (3, 23, 5), (4, 1, 6)]),
  (1003, 740, [(2, 125, 3), (3, 59, 4), (3, 24, 5), (4, 1, 6)]),
  (1023, 746, [(2, 121, 3), (3, 62, 4), (3, 25, 5), (4, 1, 6)]),
  (1043, 750, [(2, 116, 3), (3, 65, 4), (3, 26, 5), (4, 2, 6)]),
  (1063, 758, [(2, 113, 3), (3, 67, 4), (3, 27, 5), (4, 2, 6)]),
  (1084, 763, [(2, 108, 3), (3, 70, 4), (3, 29, 5), (4, 2, 6)]),
  (1105, 768, [(2, 104, 3), (3, 73, 4), (3, 29, 5), (4, 3, 6)]),
  (1127, 774, [(2, 100, 3), (3, 75, 4), (3, 31, 5), (4, 3, 6)]),
  (1149, 780, [(2, 96, 3), (3, 78, 4), (3, 31, 5), (4, 4, 6)]),
  (1171, 786, [(2, 92, 3), (3, 80, 4), (3, 33, 5), (4, 4, 6)]),
  (1194, 793, [(2, 89, 3), (3, 82, 4), (3, 34, 5), (4, 4, 6)]),
  (1217, 798, [(2, 85, 3), (3, 84, 4), (3, 35, 5), (4, 5, 6)]),
  (1241, 804, [(2, 81, 3), (3, 86, 4), (3, 37, 5), (4, 5, 6)]),
  (1265, 810, [(2, 78, 3), (3, 88, 4), (3, 38, 5), (4, 5, 6)]),
  (1290, 815, [(2, 74, 3), (3, 90, 4), (3, 39, 5), (4, 6, 6)]),
  (1315, 820, [(2, 71, 3), (3, 91, 4), (3, 41, 5), (4, 6, 6)]),
  (1341, 826, [(2, 68, 3), (3, 92, 4), (3, 42, 5), (4, 7, 6)]),
  (1367, 832, [(2, 65, 3), (3, 93, 4), (3, 44, 5), (4, 7, 6)]),
  (1394, 837, [(2, 62, 3), (3, 94, 4), (3, 46, 5), (4, 7, 6)]),
  (1421, 842, [(2, 59, 3), (3, 95, 4), (3, 47, 5), (4, 8, 6)]),
  (1449, 848, [(2, 56, 3), (3, 96, 4), (3, 49, 5), (4, 8, 6)]),
  (1477, 852, [(2, 53, 3), (3, 96, 4), (3, 51, 5), (4, 9, 6)]),
  (1506, 857, [(2, 51, 3), (3, 96, 4), (3, 52, 5), (4, 10, 6)]),
  (1536, 863, [(2, 49, 3), (3, 96, 4), (3, 54, 5), (4, 10, 6)]),
  (1566, 869, [(2, 47, 3), (3, 96, 4), (3, 56, 5), (4, 10, 6)]),
  (1597, 874, [(2, 44, 3), (3, 96, 4), (3, 59, 5), (4, 10, 6)]),
  (1628, 879, [(2, 42, 3), (3, 95, 4), (3, 61, 5), (4, 11, 6)]),
  (1660, 883, [(2, 40, 3), (3, 94, 4), (3, 63, 5), (4, 12, 6)]),
  (1693, 888, [(2, 38, 3), (3, 94, 4), (3, 65, 5), (4, 12, 6)]),
  (1726, 893, [(2, 37, 3), (3, 92, 4), (3, 67, 5), (4, 13, 6)]),
  (1760, 899, [(2, 35, 3), (3, 92, 4), (3, 69, 5), (4, 13, 6)]),
  (1795, 904, [(2, 34, 3), (3, 90, 4), (3, 71, 5), (4, 14, 6)]),
  (1830, 909, [(2, 32, 3), (3, 89, 4), (3, 73, 5), (4, 15, 6)]),
  (1866, 913, [(2, 31, 3), (3, 87, 4), (3, 75, 5), (4, 16, 6)]),
  (1903, 918, [(2, 29, 3), (3, 85, 4), (3, 79, 5), (4, 16, 6)]),
  (1941, 924, [(2, 28, 3), (3, 84, 4), (3, 80, 5), (4, 17, 6)]),
  (1979, 928, [(2, 27, 3), (3, 81, 4), (3, 83, 5), (4, 18, 6)]),
  (2018, 933, [(2, 26, 3), (3, 79, 4), (3, 85, 5), (4, 19, 6)]),
  (2058, 939, [(2, 25, 3), (3, 77, 4), (3, 88, 5), (4, 19, 6)]),
  (2099, 944, [(2, 24, 3), (3, 74, 4), (3, 91, 5), (4, 20, 6)]),
  (2140, 949, [(2, 23, 3), (3, 72, 4), (3, 93, 5), (4, 21, 6)]),
  (2182, 955, [(2, 22, 3), (3, 70, 4), (3, 96, 5), (4, 21, 6)]),
  (2225, 960, [(2, 21, 3), (3, 67, 4), (3, 99, 5), (4, 22, 6)])]

theorem small212 : smallOK 212 2206 certs212 = true := by decide +kernel

/-- The certificates for `t = 213`. -/
def certs213 : List Cert := [
  (211, 210, [(1, 210, 1)]),
  (215, 214, [(1, 210, 1)]),
  (219, 218, [(1, 210, 1)]),
  (223, 222, [(1, 210, 1)]),
  (227, 226, [(1, 210, 1)]),
  (231, 230, [(1, 210, 1)]),
  (235, 234, [(1, 210, 1)]),
  (239, 238, [(1, 210, 1)]),
  (243, 242, [(1, 210, 1)]),
  (247, 246, [(1, 210, 1)]),
  (251, 250, [(1, 210, 1)]),
  (256, 255, [(1, 210, 1)]),
  (261, 260, [(1, 210, 1)]),
  (266, 265, [(1, 210, 1)]),
  (271, 270, [(1, 210, 1)]),
  (276, 275, [(1, 210, 1)]),
  (281, 280, [(1, 210, 1)]),
  (286, 285, [(1, 210, 1)]),
  (291, 290, [(1, 210, 1)]),
  (296, 295, [(1, 210, 1)]),
  (301, 300, [(1, 210, 1)]),
  (307, 306, [(1, 210, 1)]),
  (313, 312, [(1, 210, 1)]),
  (319, 318, [(1, 210, 1)]),
  (325, 324, [(1, 210, 1)]),
  (331, 330, [(1, 210, 1)]),
  (337, 336, [(1, 210, 1)]),
  (343, 342, [(1, 210, 1)]),
  (349, 348, [(1, 210, 1)]),
  (355, 354, [(1, 210, 1)]),
  (362, 361, [(1, 210, 1)]),
  (369, 368, [(1, 210, 1)]),
  (376, 375, [(1, 210, 1)]),
  (383, 382, [(1, 210, 1)]),
  (390, 389, [(1, 210, 1)]),
  (397, 396, [(1, 210, 1)]),
  (404, 403, [(1, 210, 1)]),
  (412, 411, [(1, 210, 1)]),
  (420, 419, [(1, 210, 1)]),
  (428, 427, [(1, 210, 1)]),
  (436, 435, [(1, 210, 1)]),
  (444, 443, [(1, 210, 1)]),
  (452, 451, [(1, 210, 1)]),
  (461, 458, [(1, 93, 1), (2, 112, 3), (3, 5, 4)]),
  (470, 467, [(1, 94, 1), (2, 115, 3), (3, 1, 4)]),
  (479, 476, [(1, 96, 1), (2, 114, 3)]),
  (488, 485, [(1, 98, 1), (2, 112, 3)]),
  (497, 494, [(1, 100, 1), (2, 110, 3)]),
  (506, 503, [(1, 102, 1), (2, 108, 3)]),
  (516, 513, [(1, 104, 1), (2, 106, 3)]),
  (526, 523, [(1, 106, 1), (2, 104, 3)]),
  (536, 531, [(1, 60, 1), (2, 141, 3), (3, 8, 4), (4, 1, 5)]),
  (546, 541, [(1, 61, 1), (2, 144, 3), (3, 5, 4)]),
  (556, 551, [(1, 62, 1), (2, 147, 3), (3, 1, 4)]),
  (567, 562, [(1, 63, 1), (2, 147, 3)]),
  (578, 571, [(1, 45, 1), (2, 155, 3), (3, 9, 4), (4, 1, 5)]),
  (589, 582, [(1, 46, 1), (2, 158, 3), (3, 6, 4)]),
  (600, 591, [(1, 36, 1), (2, 161, 3), (3, 10, 4), (4, 3, 5)]),
  (612, 603, [(1, 36, 1), (2, 165, 3), (3, 9, 4)]),
  (624, 613, [(1, 30, 1), (2, 167, 3), (3, 11, 4), (4, 2, 5)]),
  (636, 623, [(1, 26, 1), (2, 168, 3), (3, 13, 4), (4, 3, 5)]),
  (648, 631, [(2, 210, 3)]),
  (660, 635, [(2, 209, 3), (3, 1, 5)]),
  (673, 638, [(2, 206, 3), (3, 1, 4), (3, 3, 5)]),
  (686, 641, [(2, 203, 3), (3, 3, 4), (3, 4, 5)]),
  (699, 646, [(2, 201, 3), (3, 5, 4), (3, 4, 5)]),
  (712, 649, [(2, 198, 3), (3, 7, 4), (3, 5, 5)]),
  (726, 653, [(2, 194, 3), (3, 9, 4), (3, 7, 5)]),
  (740, 657, [(2, 191, 3), (3, 11, 4), (3, 8, 5)]),
  (754, 663, [(2, 188, 3), (3, 14, 4), (3, 8, 5)]),
  (769, 668, [(2, 185, 3), (3, 16, 4), (3, 9, 5)]),
  (784, 673, [(2, 181, 3), (3, 19, 4), (3, 10, 5)]),
  (799, 676, [(2, 176, 3), (3, 22, 4), (3, 12, 5)]),
  (814, 681, [(2, 172, 3), (3, 25, 4), (3, 13, 5)]),
  (830, 687, [(2, 168, 3), (3, 29, 4), (3, 13, 5)]),
  (846, 693, [(2, 165, 3), (3, 31, 4), (3, 14, 5)]),
  (862, 697, [(2, 160, 3), (3, 34, 4), (3, 16, 5)]),
  (879, 702, [(2, 155, 3), (3, 38, 4), (3, 17, 5)]),
  (896, 707, [(2, 151, 3), (3, 41, 4), (3, 18, 5)]),
  (913, 714, [(2, 148, 3), (3, 43, 4), (3, 19, 5)]),
  (931, 720, [(2, 144, 3), (3, 46, 4), (3, 20, 5)]),
  (949, 726, [(2, 140, 3), (3, 49, 4), (3, 21, 5)]),
  (967, 730, [(2, 134, 3), (3, 53, 4), (3, 22, 5), (4, 1, 6)]),
  (986, 737, [(2, 131, 3), (3, 56, 4), (3, 23, 5)]),
  (1005, 742, [(2, 126, 3), (3, 59, 4), (3, 24, 5), (4, 1, 6)]),
  (1025, 748, [(2, 122, 3), (3, 62, 4), (3, 25, 5), (4, 1, 6)]),
  (1045, 754, [(2, 118, 3), (3, 64, 4), (3, 26, 5), (4, 2, 6)]),
  (1065, 760, [(2, 114, 3), (3, 67, 4), (3, 27, 5), (4, 2, 6)]),
  (1086, 765, [(2, 109, 3), (3, 70, 4), (3, 28, 5), (4, 3, 6)]),
  (1107, 772, [(2, 105, 3), (3, 73, 4), (3, 29, 5), (4, 3, 6)]),
  (1129, 778, [(2, 101, 3), (3, 76, 4), (3, 30, 5), (4, 3, 6)]),
  (1151, 784, [(2, 97, 3), (3, 78, 4), (3, 32, 5), (4, 3, 6)]),
  (1174, 789, [(2, 93, 3), (3, 80, 4), (3, 33, 5), (4, 4, 6)]),
  (1197, 796, [(2, 90, 3), (3, 82, 4), (3, 34, 5), (4, 4, 6)]),
  (1220, 801, [(2, 86, 3), (3, 84, 4), (3, 35, 5), (4, 5, 6)]),
  (1244, 807, [(2, 82, 3), (3, 86, 4), (3, 37, 5), (4, 5, 6)]),
  (1268, 813, [(2, 79, 3), (3, 88, 4), (3, 38, 5), (4, 5, 6)]),
  (1293, 818, [(2, 75, 3), (3, 90, 4), (3, 39, 5), (4, 6, 6)]),
  (1318, 825, [(2, 72, 3), (3, 91, 4), (3, 41, 5), (4, 6, 6)]),
  (1344, 829, [(2, 68, 3), (3, 93, 4), (3, 42, 5), (4, 7, 6)]),
  (1370, 835, [(2, 65, 3), (3, 94, 4), (3, 44, 5), (4, 7, 6)]),
  (1397, 840, [(2, 62, 3), (3, 95, 4), (3, 45, 5), (4, 8, 6)]),
  (1424, 845, [(2, 59, 3), (3, 95, 4), (3, 48, 5), (4, 8, 6)]),
  (1452, 851, [(2, 57, 3), (3, 96, 4), (3, 49, 5), (4, 8, 6)]),
  (1481, 856, [(2, 54, 3), (3, 96, 4), (3, 51, 5), (4, 9, 6)]),
  (1510, 861, [(2, 51, 3), (3, 97, 4), (3, 53, 5), (4, 9, 6)]),
  (1540, 867, [(2, 49, 3), (3, 97, 4), (3, 54, 5), (4, 10, 6)]),
  (1570, 871, [(2, 47, 3), (3, 96, 4), (3, 56, 5), (4, 11, 6)]),
  (1601, 878, [(2, 45, 3), (3, 96, 4), (3, 58, 5), (4, 11, 6)]),
  (1633, 882, [(2, 42, 3), (3, 96, 4), (3, 61, 5), (4, 11, 6)]),
  (1665, 888, [(2, 41, 3), (3, 95, 4), (3, 62, 5), (4, 12, 6)]),
  (1698, 893, [(2, 39, 3), (3, 94, 4), (3, 64, 5), (4, 13, 6)]),
  (1731, 898, [(2, 37, 3), (3, 93, 4), (3, 67, 5), (4, 13, 6)]),
  (1765, 902, [(2, 35, 3), (3, 92, 4), (3, 69, 5), (4, 14, 6)]),
  (1800, 907, [(2, 34, 3), (3, 90, 4), (3, 71, 5), (4, 15, 6)]),
  (1836, 913, [(2, 32, 3), (3, 90, 4), (3, 73, 5), (4, 15, 6)]),
  (1872, 917, [(2, 31, 3), (3, 87, 4), (3, 76, 5), (4, 16, 6)]),
  (1909, 922, [(2, 29, 3), (3, 86, 4), (3, 79, 5), (4, 16, 6)]),
  (1947, 928, [(2, 28, 3), (3, 84, 4), (3, 81, 5), (4, 17, 6)]),
  (1985, 932, [(2, 27, 3), (3, 82, 4), (3, 83, 5), (4, 18, 6)]),
  (2024, 937, [(2, 26, 3), (3, 80, 4), (3, 85, 5), (4, 19, 6)]),
  (2064, 943, [(2, 25, 3), (3, 78, 4), (3, 88, 5), (4, 19, 6)]),
  (2105, 948, [(2, 24, 3), (3, 75, 4), (3, 91, 5), (4, 20, 6)]),
  (2147, 954, [(2, 23, 3), (3, 73, 4), (3, 94, 5), (4, 20, 6)]),
  (2189, 958, [(2, 22, 3), (3, 70, 4), (3, 96, 5), (4, 22, 6)]),
  (2232, 963, [(2, 21, 3), (3, 67, 4), (3, 100, 5), (4, 22, 6)])]

theorem small213 : smallOK 213 2217 certs213 = true := by decide +kernel

/-- The certificates for `t = 214`. -/
def certs214 : List Cert := [
  (212, 211, [(1, 211, 1)]),
  (216, 215, [(1, 211, 1)]),
  (220, 219, [(1, 211, 1)]),
  (224, 223, [(1, 211, 1)]),
  (228, 227, [(1, 211, 1)]),
  (232, 231, [(1, 211, 1)]),
  (236, 235, [(1, 211, 1)]),
  (240, 239, [(1, 211, 1)]),
  (244, 243, [(1, 211, 1)]),
  (248, 247, [(1, 211, 1)]),
  (252, 251, [(1, 211, 1)]),
  (257, 256, [(1, 211, 1)]),
  (262, 261, [(1, 211, 1)]),
  (267, 266, [(1, 211, 1)]),
  (272, 271, [(1, 211, 1)]),
  (277, 276, [(1, 211, 1)]),
  (282, 281, [(1, 211, 1)]),
  (287, 286, [(1, 211, 1)]),
  (292, 291, [(1, 211, 1)]),
  (297, 296, [(1, 211, 1)]),
  (302, 301, [(1, 211, 1)]),
  (308, 307, [(1, 211, 1)]),
  (314, 313, [(1, 211, 1)]),
  (320, 319, [(1, 211, 1)]),
  (326, 325, [(1, 211, 1)]),
  (332, 331, [(1, 211, 1)]),
  (338, 337, [(1, 211, 1)]),
  (344, 343, [(1, 211, 1)]),
  (350, 349, [(1, 211, 1)]),
  (357, 356, [(1, 211, 1)]),
  (364, 363, [(1, 211, 1)]),
  (371, 370, [(1, 211, 1)]),
  (378, 377, [(1, 211, 1)]),
  (385, 384, [(1, 211, 1)]),
  (392, 391, [(1, 211, 1)]),
  (399, 398, [(1, 211, 1)]),
  (406, 405, [(1, 211, 1)]),
  (414, 413, [(1, 211, 1)]),
  (422, 421, [(1, 211, 1)]),
  (430, 429, [(1, 211, 1)]),
  (438, 437, [(1, 211, 1)]),
  (446, 445, [(1, 211, 1)]),
  (454, 453, [(1, 211, 1)]),
  (463, 460, [(1, 93, 1), (2, 113, 3), (3, 5, 4)]),
  (472, 469, [(1, 95, 1), (2, 115, 3), (3, 1, 4)]),
  (481, 478, [(1, 97, 1), (2, 114, 3)]),
  (490, 487, [(1, 98, 1), (2, 113, 3)]),
  (499, 496, [(1, 100, 1), (2, 111, 3)]),
  (508, 505, [(1, 102, 1), (2, 109, 3)]),
  (518, 515, [(1, 104, 1), (2, 107, 3)]),
  (528, 525, [(1, 106, 1), (2, 105, 3)]),
  (538, 533, [(1, 60, 1), (2, 142, 3), (3, 7, 4), (4, 2, 5)]),
  (548, 543, [(1, 61, 1), (2, 145, 3), (3, 5, 4)]),
  (558, 553, [(1, 62, 1), (2, 148, 3), (3, 1, 4)]),
  (569, 564, [(1, 64, 1), (2, 147, 3)]),
  (580, 573, [(1, 45, 1), (2, 156, 3), (3, 9, 4), (4, 1, 5)]),
  (591, 584, [(1, 46, 1), (2, 159, 3), (3, 6, 4)]),
  (602, 593, [(1, 36, 1), (2, 161, 3), (3, 11, 4), (4, 2, 5), (5, 1, 6)]),
  (614, 605, [(1, 37, 1), (2, 165, 3), (3, 9, 4)]),
  (626, 615, [(1, 30, 1), (2, 168, 3), (3, 11, 4), (4, 2, 5)]),
  (638, 625, [(1, 26, 1), (2, 169, 3), (3, 13, 4), (4, 3, 5)]),
  (650, 635, [(1, 23, 1), (2, 171, 3), (3, 13, 4), (4, 4, 5)]),
  (663, 638, [(2, 210, 3), (3, 1, 5)]),
  (676, 641, [(2, 207, 3), (3, 1, 4), (3, 3, 5)]),
  (689, 644, [(2, 204, 3), (3, 3, 4), (3, 4, 5)]),
  (702, 649, [(2, 202, 3), (3, 5, 4), (3, 4, 5)]),
  (716, 653, [(2, 199, 3), (3, 7, 4), (3, 5, 5)]),
  (730, 657, [(2, 196, 3), (3, 9, 4), (3, 6, 5)]),
  (744, 661, [(2, 192, 3), (3, 12, 4), (3, 7, 5)]),
  (758, 665, [(2, 188, 3), (3, 14, 4), (3, 9, 5)]),
  (773, 670, [(2, 184, 3), (3, 17, 4), (3, 10, 5)]),
  (788, 675, [(2, 181, 3), (3, 20, 4), (3, 10, 5)]),
  (803, 680, [(2, 177, 3), (3, 23, 4), (3, 11, 5)]),
  (819, 686, [(2, 173, 3), (3, 26, 4), (3, 12, 5)]),
  (835, 690, [(2, 168, 3), (3, 29, 4), (3, 14, 5)]),
  (851, 696, [(2, 165, 3), (3, 32, 4), (3, 14, 5)]),
  (868, 701, [(2, 160, 3), (3, 35, 4), (3, 16, 5)]),
  (885, 706, [(2, 155, 3), (3, 39, 4), (3, 17, 5)]),
  (902, 713, [(2, 152, 3), (3, 41, 4), (3, 18, 5)]),
  (920, 717, [(2, 147, 3), (3, 44, 4), (3, 20, 5)]),
  (938, 723, [(2, 143, 3), (3, 47, 4), (3, 21, 5)]),
  (956, 729, [(2, 139, 3), (3, 50, 4), (3, 22, 5)]),
  (975, 734, [(2, 134, 3), (3, 54, 4), (3, 22, 5), (4, 1, 6)]),
  (994, 741, [(2, 130, 3), (3, 57, 4), (3, 23, 5), (4, 1, 6)]),
  (1013, 748, [(2, 127, 3), (3, 59, 4), (3, 24, 5), (4, 1, 6)]),
  (1033, 752, [(2, 121, 3), (3, 63, 4), (3, 25, 5), (4, 2, 6)]),
  (1053, 758, [(2, 117, 3), (3, 66, 4), (3, 26, 5), (4, 2, 6)]),
  (1074, 765, [(2, 113, 3), (3, 69, 4), (3, 27, 5), (4, 2, 6)]),
  (1095, 770, [(2, 108, 3), (3, 72, 4), (3, 28, 5), (4, 3, 6)]),
  (1116, 777, [(2, 105, 3), (3, 74, 4), (3, 29, 5), (4, 3, 6)]),
  (1138, 783, [(2, 101, 3), (3, 76, 4), (3, 31, 5), (4, 3, 6)]),
  (1160, 789, [(2, 97, 3), (3, 79, 4), (3, 32, 5), (4, 3, 6)]),
  (1183, 794, [(2, 93, 3), (3, 81, 4), (3, 33, 5), (4, 4, 6)]),
  (1206, 801, [(2, 89, 3), (3, 84, 4), (3, 34, 5), (4, 4, 6)]),
  (1230, 805, [(2, 85, 3), (3, 85, 4), (3, 36, 5), (4, 5, 6)]),
  (1254, 813, [(2, 82, 3), (3, 87, 4), (3, 37, 5), (4, 5, 6)]),
  (1279, 818, [(2, 78, 3), (3, 89, 4), (3, 39, 5), (4, 5, 6)]),
  (1304, 823, [(2, 74, 3), (3, 91, 4), (3, 40, 5), (4, 6, 6)]),
  (1330, 829, [(2, 71, 3), (3, 92, 4), (3, 42, 5), (4, 6, 6)]),
  (1356, 835, [(2, 68, 3), (3, 93, 4), (3, 43, 5), (4, 7, 6)]),
  (1383, 840, [(2, 65, 3), (3, 94, 4), (3, 45, 5), (4, 7, 6)]),
  (1410, 845, [(2, 62, 3), (3, 95, 4), (3, 46, 5), (4, 8, 6)]),
  (1438, 851, [(2, 59, 3), (3, 96, 4), (3, 48, 5), (4, 8, 6)]),
  (1466, 857, [(2, 56, 3), (3, 97, 4), (3, 50, 5), (4, 8, 6)]),
  (1495, 862, [(2, 53, 3), (3, 97, 4), (3, 52, 5), (4, 9, 6)]),
  (1524, 867, [(2, 51, 3), (3, 97, 4), (3, 53, 5), (4, 10, 6)]),
  (1554, 873, [(2, 49, 3), (3, 97, 4), (3, 55, 5), (4, 10, 6)]),
  (1585, 878, [(2, 46, 3), (3, 97, 4), (3, 58, 5), (4, 10, 6)]),
  (1616, 883, [(2, 44, 3), (3, 97, 4), (3, 59, 5), (4, 11, 6)]),
  (1648, 887, [(2, 42, 3), (3, 96, 4), (3, 61, 5), (4, 12, 6)]),
  (1680, 893, [(2, 40, 3), (3, 96, 4), (3, 63, 5), (4, 12, 6)]),
  (1713, 898, [(2, 38, 3), (3, 95, 4), (3, 65, 5), (4, 13, 6)]),
  (1747, 902, [(2, 36, 3), (3, 94, 4), (3, 68, 5), (4, 13, 6)]),
  (1781, 908, [(2, 35, 3), (3, 92, 4), (3, 70, 5), (4, 14, 6)]),
  (1816, 913, [(2, 33, 3), (3, 91, 4), (3, 73, 5), (4, 14, 6)]),
  (1852, 919, [(2, 32, 3), (3, 90, 4), (3, 74, 5), (4, 15, 6)]),
  (1889, 924, [(2, 31, 3), (3, 88, 4), (3, 76, 5), (4, 16, 6)]),
  (1926, 929, [(2, 29, 3), (3, 87, 4), (3, 79, 5), (4, 16, 6)]),
  (1964, 933, [(2, 28, 3), (3, 84, 4), (3, 82, 5), (4, 17, 6)]),
  (2003, 938, [(2, 27, 3), (3, 82, 4), (3, 84, 5), (4, 18, 6)]),
  (2043, 944, [(2, 26, 3), (3, 80, 4), (3, 86, 5), (4, 19, 6)]),
  (2083, 948, [(2, 25, 3), (3, 77, 4), (3, 89, 5), (4, 20, 6)]),
  (2124, 953, [(2, 24, 3), (3, 75, 4), (3, 91, 5), (4, 21, 6)]),
  (2166, 959, [(2, 23, 3), (3, 72, 4), (3, 95, 5), (4, 21, 6)]),
  (2209, 964, [(2, 22, 3), (3, 70, 4), (3, 97, 5), (4, 22, 6)]),
  (2253, 970, [(2, 21, 3), (3, 67, 4), (3, 100, 5), (4, 23, 6)])]

theorem small214 : smallOK 214 2228 certs214 = true := by decide +kernel

/-- The certificates for `t = 215`. -/
def certs215 : List Cert := [
  (213, 212, [(1, 212, 1)]),
  (217, 216, [(1, 212, 1)]),
  (221, 220, [(1, 212, 1)]),
  (225, 224, [(1, 212, 1)]),
  (229, 228, [(1, 212, 1)]),
  (233, 232, [(1, 212, 1)]),
  (237, 236, [(1, 212, 1)]),
  (241, 240, [(1, 212, 1)]),
  (245, 244, [(1, 212, 1)]),
  (249, 248, [(1, 212, 1)]),
  (253, 252, [(1, 212, 1)]),
  (258, 257, [(1, 212, 1)]),
  (263, 262, [(1, 212, 1)]),
  (268, 267, [(1, 212, 1)]),
  (273, 272, [(1, 212, 1)]),
  (278, 277, [(1, 212, 1)]),
  (283, 282, [(1, 212, 1)]),
  (288, 287, [(1, 212, 1)]),
  (293, 292, [(1, 212, 1)]),
  (298, 297, [(1, 212, 1)]),
  (303, 302, [(1, 212, 1)]),
  (309, 308, [(1, 212, 1)]),
  (315, 314, [(1, 212, 1)]),
  (321, 320, [(1, 212, 1)]),
  (327, 326, [(1, 212, 1)]),
  (333, 332, [(1, 212, 1)]),
  (339, 338, [(1, 212, 1)]),
  (345, 344, [(1, 212, 1)]),
  (351, 350, [(1, 212, 1)]),
  (358, 357, [(1, 212, 1)]),
  (365, 364, [(1, 212, 1)]),
  (372, 371, [(1, 212, 1)]),
  (379, 378, [(1, 212, 1)]),
  (386, 385, [(1, 212, 1)]),
  (393, 392, [(1, 212, 1)]),
  (400, 399, [(1, 212, 1)]),
  (408, 407, [(1, 212, 1)]),
  (416, 415, [(1, 212, 1)]),
  (424, 423, [(1, 212, 1)]),
  (432, 431, [(1, 212, 1)]),
  (440, 439, [(1, 212, 1)]),
  (448, 447, [(1, 212, 1)]),
  (456, 455, [(1, 212, 1)]),
  (465, 462, [(1, 93, 1), (2, 113, 3), (3, 5, 4), (4, 1, 5)]),
  (474, 471, [(1, 95, 1), (2, 116, 3), (3, 1, 4)]),
  (483, 480, [(1, 97, 1), (2, 115, 3)]),
  (492, 489, [(1, 99, 1), (2, 113, 3)]),
  (501, 498, [(1, 101, 1), (2, 111, 3)]),
  (511, 508, [(1, 103, 1), (2, 109, 3)]),
  (521, 518, [(1, 105, 1), (2, 107, 3)]),
  (531, 528, [(1, 107, 1), (2, 105, 3)]),
  (541, 536, [(1, 61, 1), (2, 142, 3), (3, 8, 4), (4, 1, 5)]),
  (551, 546, [(1, 62, 1), (2, 145, 3), (3, 5, 4)]),
  (562, 557, [(1, 63, 1), (2, 149, 3)]),
  (573, 568, [(1, 64, 1), (2, 148, 3)]),
  (584, 577, [(1, 45, 1), (2, 157, 3), (3, 9, 4), (4, 1, 5)]),
  (595, 588, [(1, 46, 1), (2, 160, 3), (3, 6, 4)]),
  (606, 597, [(1, 36, 1), (2, 163, 3), (3, 10, 4), (4, 3, 5)]),
  (618, 609, [(1, 37, 1), (2, 166, 3), (3, 9, 4)]),
  (630, 619, [(1, 30, 1), (2, 169, 3), (3, 11, 4), (4, 2, 5)]),
  (642, 629, [(1, 26, 1), (2, 170, 3), (3, 13, 4), (4, 3, 5)]),
  (654, 637, [(2, 212, 3)]),
  (667, 640, [(2, 210, 3), (3, 2, 5)]),
  (680, 645, [(2, 209, 3), (3, 1, 4), (3, 2, 5)]),
  (693, 648, [(2, 206, 3), (3, 3, 4), (3, 3, 5)]),
  (706, 651, [(2, 202, 3), (3, 5, 4), (3, 5, 5)]),
  (720, 655, [(2, 199, 3), (3, 7, 4), (3, 6, 5)]),
  (734, 661, [(2, 197, 3), (3, 9, 4), (3, 6, 5)]),
  (748, 665, [(2, 193, 3), (3, 12, 4), (3, 7, 5)]),
  (762, 669, [(2, 189, 3), (3, 15, 4), (3, 8, 5)]),
  (777, 674, [(2, 186, 3), (3, 17, 4), (3, 9, 5)]),
  (792, 679, [(2, 182, 3), (3, 20, 4), (3, 10, 5)]),
  (807, 684, [(2, 178, 3), (3, 23, 4), (3, 11, 5)]),
  (823, 688, [(2, 173, 3), (3, 26, 4), (3, 13, 5)]),
  (839, 694, [(2, 170, 3), (3, 29, 4), (3, 13, 5)]),
  (855, 700, [(2, 166, 3), (3, 32, 4), (3, 14, 5)]),
  (872, 705, [(2, 161, 3), (3, 35, 4), (3, 16, 5)]),
  (889, 710, [(2, 157, 3), (3, 38, 4), (3, 17, 5)]),
  (906, 715, [(2, 152, 3), (3, 42, 4), (3, 18, 5)]),
  (924, 721, [(2, 148, 3), (3, 45, 4), (3, 19, 5)]),
  (942, 727, [(2, 144, 3), (3, 48, 4), (3, 20, 5)]),
  (960, 733, [(2, 140, 3), (3, 51, 4), (3, 21, 5)]),
  (979, 738, [(2, 135, 3), (3, 54, 4), (3, 22, 5), (4, 1, 6)]),
  (998, 745, [(2, 131, 3), (3, 57, 4), (3, 23, 5), (4, 1, 6)]),
  (1017, 750, [(2, 126, 3), (3, 60, 4), (3, 25, 5), (4, 1, 6)]),
  (1037, 756, [(2, 122, 3), (3, 63, 4), (3, 25, 5), (4, 2, 6)]),
  (1057, 762, [(2, 118, 3), (3, 66, 4), (3, 26, 5), (4, 2, 6)]),
  (1078, 769, [(2, 114, 3), (3, 69, 4), (3, 27, 5), (4, 2, 6)]),
  (1099, 774, [(2, 109, 3), (3, 72, 4), (3, 28, 5), (4, 3, 6)]),
  (1120, 779, [(2, 105, 3), (3, 74, 4), (3, 30, 5), (4, 3, 6)]),
  (1142, 785, [(2, 101, 3), (3, 77, 4), (3, 30, 5), (4, 4, 6)]),
  (1164, 791, [(2, 97, 3), (3, 79, 4), (3, 32, 5), (4, 4, 6)]),
  (1187, 798, [(2, 93, 3), (3, 82, 4), (3, 33, 5), (4, 4, 6)]),
  (1210, 803, [(2, 89, 3), (3, 84, 4), (3, 34, 5), (4, 5, 6)]),
  (1234, 809, [(2, 85, 3), (3, 86, 4), (3, 36, 5), (4, 5, 6)]),
  (1258, 815, [(2, 82, 3), (3, 88, 4), (3, 37, 5), (4, 5, 6)]),
  (1283, 822, [(2, 79, 3), (3, 89, 4), (3, 39, 5), (4, 5, 6)]),
  (1308, 827, [(2, 75, 3), (3, 91, 4), (3, 40, 5), (4, 6, 6)]),
  (1334, 833, [(2, 72, 3), (3, 92, 4), (3, 42, 5), (4, 6, 6)]),
  (1360, 837, [(2, 68, 3), (3, 94, 4), (3, 43, 5), (4, 7, 6)]),
  (1387, 844, [(2, 65, 3), (3, 95, 4), (3, 45, 5), (4, 7, 6)]),
  (1414, 849, [(2, 62, 3), (3, 96, 4), (3, 46, 5), (4, 8, 6)]),
  (1442, 855, [(2, 59, 3), (3, 97, 4), (3, 48, 5), (4, 8, 6)]),
  (1470, 861, [(2, 57, 3), (3, 97, 4), (3, 50, 5), (4, 8, 6)]),
  (1499, 866, [(2, 54, 3), (3, 98, 4), (3, 51, 5), (4, 9, 6)]),
  (1528, 871, [(2, 51, 3), (3, 98, 4), (3, 54, 5), (4, 9, 6)]),
  (1558, 877, [(2, 49, 3), (3, 98, 4), (3, 55, 5), (4, 10, 6)]),
  (1589, 882, [(2, 47, 3), (3, 98, 4), (3, 57, 5), (4, 10, 6)]),
  (1620, 887, [(2, 45, 3), (3, 97, 4), (3, 59, 5), (4, 11, 6)]),
  (1652, 891, [(2, 42, 3), (3, 97, 4), (3, 61, 5), (4, 12, 6)]),
  (1685, 896, [(2, 40, 3), (3, 96, 4), (3, 64, 5), (4, 12, 6)]),
  (1718, 903, [(2, 39, 3), (3, 95, 4), (3, 65, 5), (4, 13, 6)]),
  (1752, 907, [(2, 37, 3), (3, 94, 4), (3, 67, 5), (4, 14, 6)]),
  (1787, 912, [(2, 35, 3), (3, 93, 4), (3, 70, 5), (4, 14, 6)]),
  (1822, 917, [(2, 34, 3), (3, 91, 4), (3, 72, 5), (4, 15, 6)]),
  (1858, 923, [(2, 32, 3), (3, 91, 4), (3, 74, 5), (4, 15, 6)]),
  (1895, 928, [(2, 31, 3), (3, 89, 4), (3, 76, 5), (4, 16, 6)]),
  (1932, 933, [(2, 29, 3), (3, 87, 4), (3, 80, 5), (4, 16, 6)]),
  (1970, 937, [(2, 28, 3), (3, 85, 4), (3, 82, 5), (4, 17, 6)]),
  (2009, 942, [(2, 27, 3), (3, 83, 4), (3, 84, 5), (4, 18, 6)]),
  (2049, 948, [(2, 26, 3), (3, 81, 4), (3, 86, 5), (4, 19, 6)]),
  (2089, 952, [(2, 25, 3), (3, 78, 4), (3, 89, 5), (4, 20, 6)]),
  (2130, 959, [(2, 24, 3), (3, 76, 4), (3, 92, 5), (4, 20, 6)]),
  (2172, 963, [(2, 23, 3), (3, 73, 4), (3, 95, 5), (4, 21, 6)]),
  (2215, 968, [(2, 22, 3), (3, 70, 4), (3, 98, 5), (4, 22, 6)]),
  (2259, 974, [(2, 21, 3), (3, 68, 4), (3, 100, 5), (4, 23, 6)])]

theorem small215 : smallOK 215 2240 certs215 = true := by decide +kernel

/-- The certificates for `t = 216`. -/
def certs216 : List Cert := [
  (214, 213, [(1, 213, 1)]),
  (218, 217, [(1, 213, 1)]),
  (222, 221, [(1, 213, 1)]),
  (226, 225, [(1, 213, 1)]),
  (230, 229, [(1, 213, 1)]),
  (234, 233, [(1, 213, 1)]),
  (238, 237, [(1, 213, 1)]),
  (242, 241, [(1, 213, 1)]),
  (246, 245, [(1, 213, 1)]),
  (250, 249, [(1, 213, 1)]),
  (255, 254, [(1, 213, 1)]),
  (260, 259, [(1, 213, 1)]),
  (265, 264, [(1, 213, 1)]),
  (270, 269, [(1, 213, 1)]),
  (275, 274, [(1, 213, 1)]),
  (280, 279, [(1, 213, 1)]),
  (285, 284, [(1, 213, 1)]),
  (290, 289, [(1, 213, 1)]),
  (295, 294, [(1, 213, 1)]),
  (300, 299, [(1, 213, 1)]),
  (306, 305, [(1, 213, 1)]),
  (312, 311, [(1, 213, 1)]),
  (318, 317, [(1, 213, 1)]),
  (324, 323, [(1, 213, 1)]),
  (330, 329, [(1, 213, 1)]),
  (336, 335, [(1, 213, 1)]),
  (342, 341, [(1, 213, 1)]),
  (348, 347, [(1, 213, 1)]),
  (354, 353, [(1, 213, 1)]),
  (361, 360, [(1, 213, 1)]),
  (368, 367, [(1, 213, 1)]),
  (375, 374, [(1, 213, 1)]),
  (382, 381, [(1, 213, 1)]),
  (389, 388, [(1, 213, 1)]),
  (396, 395, [(1, 213, 1)]),
  (403, 402, [(1, 213, 1)]),
  (411, 410, [(1, 213, 1)]),
  (419, 418, [(1, 213, 1)]),
  (427, 426, [(1, 213, 1)]),
  (435, 434, [(1, 213, 1)]),
  (443, 442, [(1, 213, 1)]),
  (451, 450, [(1, 213, 1)]),
  (460, 459, [(1, 213, 1)]),
  (469, 466, [(1, 94, 1), (2, 114, 3), (3, 5, 4)]),
  (478, 475, [(1, 96, 1), (2, 117, 3)]),
  (487, 484, [(1, 98, 1), (2, 115, 3)]),
  (496, 493, [(1, 100, 1), (2, 113, 3)]),
  (505, 502, [(1, 101, 1), (2, 112, 3)]),
  (515, 512, [(1, 103, 1), (2, 110, 3)]),
  (525, 522, [(1, 105, 1), (2, 108, 3)]),
  (535, 532, [(1, 107, 1), (2, 106, 3)]),
  (545, 540, [(1, 61, 1), (2, 144, 3), (3, 7, 4), (4, 1, 5)]),
  (555, 550, [(1, 62, 1), (2, 147, 3), (3, 4, 4)]),
  (566, 561, [(1, 63, 1), (2, 150, 3)]),
  (577, 572, [(1, 65, 1), (2, 148, 3)]),
  (588, 581, [(1, 46, 1), (2, 158, 3), (3, 9, 4)]),
  (599, 592, [(1, 47, 1), (2, 161, 3), (3, 5, 4)]),
  (610, 601, [(1, 36, 1), (2, 164, 3), (3, 11, 4), (4, 2, 5)]),
  (622, 611, [(1, 30, 1), (2, 166, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (634, 623, [(1, 31, 1), (2, 169, 3), (3, 12, 4), (4, 1, 5)]),
  (646, 633, [(1, 26, 1), (2, 172, 3), (3, 12, 4), (4, 3, 5)]),
  (658, 641, [(1, 20, 1), (2, 172, 3), (3, 14, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8), (8, 1, 11)]),
  (671, 644, [(2, 211, 3), (3, 2, 5)]),
  (684, 647, [(2, 209, 3), (3, 1, 4), (3, 3, 5)]),
  (697, 652, [(2, 207, 3), (3, 3, 4), (3, 3, 5)]),
  (710, 655, [(2, 204, 3), (3, 5, 4), (3, 4, 5)]),
  (724, 659, [(2, 200, 3), (3, 7, 4), (3, 6, 5)]),
  (738, 663, [(2, 197, 3), (3, 9, 4), (3, 7, 5)]),
  (752, 667, [(2, 193, 3), (3, 12, 4), (3, 8, 5)]),
  (767, 672, [(2, 189, 3), (3, 15, 4), (3, 9, 5)]),
  (782, 677, [(2, 186, 3), (3, 17, 4), (3, 10, 5)]),
  (797, 682, [(2, 182, 3), (3, 20, 4), (3, 11, 5)]),
  (812, 687, [(2, 178, 3), (3, 23, 4), (3, 12, 5)]),
  (828, 693, [(2, 175, 3), (3, 26, 4), (3, 12, 5)]),
  (844, 697, [(2, 169, 3), (3, 30, 4), (3, 14, 5)]),
  (860, 703, [(2, 166, 3), (3, 32, 4), (3, 15, 5)]),
  (877, 708, [(2, 161, 3), (3, 36, 4), (3, 16, 5)]),
  (894, 713, [(2, 157, 3), (3, 39, 4), (3, 17, 5)]),
  (911, 720, [(2, 154, 3), (3, 41, 4), (3, 18, 5)]),
  (929, 724, [(2, 148, 3), (3, 45, 4), (3, 20, 5)]),
  (947, 730, [(2, 144, 3), (3, 48, 4), (3, 21, 5)]),
  (965, 736, [(2, 140, 3), (3, 51, 4), (3, 22, 5)]),
  (984, 743, [(2, 136, 3), (3, 54, 4), (3, 23, 5)]),
  (1003, 748, [(2, 131, 3), (3, 58, 4), (3, 23, 5), (4, 1, 6)]),
  (1023, 754, [(2, 127, 3), (3, 60, 4), (3, 25, 5), (4, 1, 6)]),
  (1043, 760, [(2, 122, 3), (3, 64, 4), (3, 25, 5), (4, 2, 6)]),
  (1063, 766, [(2, 118, 3), (3, 67, 4), (3, 26, 5), (4, 2, 6)]),
  (1084, 773, [(2, 114, 3), (3, 70, 4), (3, 27, 5), (4, 2, 6)]),
  (1105, 778, [(2, 110, 3), (3, 72, 4), (3, 28, 5), (4, 3, 6)]),
  (1127, 784, [(2, 105, 3), (3, 75, 4), (3, 30, 5), (4, 3, 6)]),
  (1149, 790, [(2, 101, 3), (3, 78, 4), (3, 31, 5), (4, 3, 6)]),
  (1171, 796, [(2, 97, 3), (3, 80, 4), (3, 32, 5), (4, 4, 6)]),
  (1194, 803, [(2, 94, 3), (3, 82, 4), (3, 33, 5), (4, 4, 6)]),
  (1217, 808, [(2, 90, 3), (3, 84, 4), (3, 35, 5), (4, 4, 6)]),
  (1241, 814, [(2, 86, 3), (3, 86, 4), (3, 36, 5), (4, 5, 6)]),
  (1265, 820, [(2, 82, 3), (3, 89, 4), (3, 37, 5), (4, 5, 6)]),
  (1290, 825, [(2, 78, 3), (3, 90, 4), (3, 39, 5), (4, 6, 6)]),
  (1315, 832, [(2, 75, 3), (3, 92, 4), (3, 40, 5), (4, 6, 6)]),
  (1341, 838, [(2, 72, 3), (3, 93, 4), (3, 42, 5), (4, 6, 6)]),
  (1367, 842, [(2, 68, 3), (3, 95, 4), (3, 43, 5), (4, 7, 6)]),
  (1394, 849, [(2, 66, 3), (3, 95, 4), (3, 45, 5), (4, 7, 6)]),
  (1421, 854, [(2, 62, 3), (3, 97, 4), (3, 46, 5), (4, 8, 6)]),
  (1449, 860, [(2, 60, 3), (3, 97, 4), (3, 48, 5), (4, 8, 6)]),
  (1477, 864, [(2, 56, 3), (3, 98, 4), (3, 50, 5), (4, 9, 6)]),
  (1506, 869, [(2, 54, 3), (3, 98, 4), (3, 51, 5), (4, 10, 6)]),
  (1536, 875, [(2, 51, 3), (3, 99, 4), (3, 53, 5), (4, 10, 6)]),
  (1566, 881, [(2, 49, 3), (3, 99, 4), (3, 55, 5), (4, 10, 6)]),
  (1597, 886, [(2, 47, 3), (3, 98, 4), (3, 57, 5), (4, 11, 6)]),
  (1628, 891, [(2, 45, 3), (3, 98, 4), (3, 59, 5), (4, 11, 6)]),
  (1660, 897, [(2, 43, 3), (3, 97, 4), (3, 61, 5), (4, 12, 6)]),
  (1693, 902, [(2, 41, 3), (3, 97, 4), (3, 63, 5), (4, 12, 6)]),
  (1726, 907, [(2, 39, 3), (3, 96, 4), (3, 65, 5), (4, 13, 6)]),
  (1760, 911, [(2, 37, 3), (3, 95, 4), (3, 67, 5), (4, 14, 6)]),
  (1795, 916, [(2, 35, 3), (3, 94, 4), (3, 70, 5), (4, 14, 6)]),
  (1830, 921, [(2, 34, 3), (3, 92, 4), (3, 72, 5), (4, 15, 6)]),
  (1866, 927, [(2, 32, 3), (3, 91, 4), (3, 75, 5), (4, 15, 6)]),
  (1903, 932, [(2, 31, 3), (3, 89, 4), (3, 77, 5), (4, 16, 6)]),
  (1941, 938, [(2, 30, 3), (3, 87, 4), (3, 79, 5), (4, 17, 6)]),
  (1979, 942, [(2, 28, 3), (3, 86, 4), (3, 82, 5), (4, 17, 6)]),
  (2018, 947, [(2, 27, 3), (3, 83, 4), (3, 85, 5), (4, 18, 6)]),
  (2058, 953, [(2, 26, 3), (3, 81, 4), (3, 87, 5), (4, 19, 6)]),
  (2099, 958, [(2, 25, 3), (3, 79, 4), (3, 89, 5), (4, 20, 6)]),
  (2140, 963, [(2, 24, 3), (3, 76, 4), (3, 92, 5), (4, 21, 6)]),
  (2182, 969, [(2, 23, 3), (3, 74, 4), (3, 95, 5), (4, 21, 6)]),
  (2225, 974, [(2, 22, 3), (3, 71, 4), (3, 98, 5), (4, 22, 6)]),
  (2269, 978, [(2, 21, 3), (3, 68, 4), (3, 101, 5), (4, 23, 6)])]

theorem small216 : smallOK 216 2251 certs216 = true := by decide +kernel

/-- The certificates for `t = 217`. -/
def certs217 : List Cert := [
  (215, 214, [(1, 214, 1)]),
  (219, 218, [(1, 214, 1)]),
  (223, 222, [(1, 214, 1)]),
  (227, 226, [(1, 214, 1)]),
  (231, 230, [(1, 214, 1)]),
  (235, 234, [(1, 214, 1)]),
  (239, 238, [(1, 214, 1)]),
  (243, 242, [(1, 214, 1)]),
  (247, 246, [(1, 214, 1)]),
  (251, 250, [(1, 214, 1)]),
  (256, 255, [(1, 214, 1)]),
  (261, 260, [(1, 214, 1)]),
  (266, 265, [(1, 214, 1)]),
  (271, 270, [(1, 214, 1)]),
  (276, 275, [(1, 214, 1)]),
  (281, 280, [(1, 214, 1)]),
  (286, 285, [(1, 214, 1)]),
  (291, 290, [(1, 214, 1)]),
  (296, 295, [(1, 214, 1)]),
  (301, 300, [(1, 214, 1)]),
  (307, 306, [(1, 214, 1)]),
  (313, 312, [(1, 214, 1)]),
  (319, 318, [(1, 214, 1)]),
  (325, 324, [(1, 214, 1)]),
  (331, 330, [(1, 214, 1)]),
  (337, 336, [(1, 214, 1)]),
  (343, 342, [(1, 214, 1)]),
  (349, 348, [(1, 214, 1)]),
  (355, 354, [(1, 214, 1)]),
  (362, 361, [(1, 214, 1)]),
  (369, 368, [(1, 214, 1)]),
  (376, 375, [(1, 214, 1)]),
  (383, 382, [(1, 214, 1)]),
  (390, 389, [(1, 214, 1)]),
  (397, 396, [(1, 214, 1)]),
  (404, 403, [(1, 214, 1)]),
  (412, 411, [(1, 214, 1)]),
  (420, 419, [(1, 214, 1)]),
  (428, 427, [(1, 214, 1)]),
  (436, 435, [(1, 214, 1)]),
  (444, 443, [(1, 214, 1)]),
  (452, 451, [(1, 214, 1)]),
  (461, 460, [(1, 214, 1)]),
  (470, 467, [(1, 94, 1), (2, 115, 3), (3, 5, 4)]),
  (479, 476, [(1, 96, 1), (2, 117, 3), (3, 1, 4)]),
  (488, 485, [(1, 98, 1), (2, 116, 3)]),
  (497, 494, [(1, 100, 1), (2, 114, 3)]),
  (506, 503, [(1, 102, 1), (2, 112, 3)]),
  (516, 513, [(1, 104, 1), (2, 110, 3)]),
  (526, 523, [(1, 106, 1), (2, 108, 3)]),
  (536, 533, [(1, 108, 1), (2, 106, 3)]),
  (546, 541, [(1, 61, 1), (2, 144, 3), (3, 8, 4), (4, 1, 5)]),
  (556, 551, [(1, 62, 1), (2, 147, 3), (3, 5, 4)]),
  (567, 562, [(1, 63, 1), (2, 150, 3), (3, 1, 4)]),
  (578, 573, [(1, 65, 1), (2, 149, 3)]),
  (589, 582, [(1, 46, 1), (2, 158, 3), (3, 9, 4), (4, 1, 5)]),
  (600, 593, [(1, 47, 1), (2, 161, 3), (3, 6, 4)]),
  (612, 603, [(1, 36, 1), (2, 165, 3), (3, 10, 4), (4, 3, 5)]),
  (624, 615, [(1, 37, 1), (2, 168, 3), (3, 9, 4)]),
  (636, 625, [(1, 31, 1), (2, 170, 3), (3, 12, 4), (4, 1, 5)]),
  (648, 635, [(1, 26, 1), (2, 172, 3), (3, 13, 4), (4, 3, 5)]),
  (660, 643, [(2, 214, 3)]),
  (673, 646, [(2, 212, 3), (3, 2, 5)]),
  (686, 651, [(2, 211, 3), (3, 1, 4), (3, 2, 5)]),
  (699, 654, [(2, 208, 3), (3, 3, 4), (3, 3, 5)]),
  (712, 657, [(2, 204, 3), (3, 5, 4), (3, 5, 5)]),
  (726, 661, [(2, 201, 3), (3, 7, 4), (3, 6, 5)]),
  (740, 667, [(2, 199, 3), (3, 9, 4), (3, 6, 5)]),
  (754, 671, [(2, 195, 3), (3, 12, 4), (3, 7, 5)]),
  (769, 676, [(2, 192, 3), (3, 14, 4), (3, 8, 5)]),
  (784, 681, [(2, 188, 3), (3, 17, 4), (3, 9, 5)]),
  (799, 686, [(2, 184, 3), (3, 20, 4), (3, 10, 5)]),
  (814, 689, [(2, 179, 3), (3, 23, 4), (3, 12, 5)]),
  (830, 695, [(2, 175, 3), (3, 26, 4), (3, 13, 5)]),
  (846, 701, [(2, 172, 3), (3, 29, 4), (3, 13, 5)]),
  (862, 705, [(2, 167, 3), (3, 32, 4), (3, 15, 5)]),
  (879, 710, [(2, 162, 3), (3, 36, 4), (3, 16, 5)]),
  (896, 717, [(2, 159, 3), (3, 38, 4), (3, 17, 5)]),
  (913, 722, [(2, 154, 3), (3, 42, 4), (3, 18, 5)]),
  (931, 728, [(2, 150, 3), (3, 45, 4), (3, 19, 5)]),
  (949, 734, [(2, 146, 3), (3, 48, 4), (3, 20, 5)]),
  (967, 740, [(2, 142, 3), (3, 51, 4), (3, 21, 5)]),
  (986, 745, [(2, 137, 3), (3, 54, 4), (3, 22, 5), (4, 1, 6)]),
  (1005, 750, [(2, 132, 3), (3, 57, 4), (3, 24, 5), (4, 1, 6)]),
  (1025, 758, [(2, 128, 3), (3, 61, 4), (3, 24, 5), (4, 1, 6)]),
  (1045, 762, [(2, 123, 3), (3, 64, 4), (3, 25, 5), (4, 2, 6)]),
  (1065, 768, [(2, 119, 3), (3, 66, 4), (3, 27, 5), (4, 2, 6)]),
  (1086, 775, [(2, 115, 3), (3, 69, 4), (3, 28, 5), (4, 2, 6)]),
  (1107, 782, [(2, 111, 3), (3, 72, 4), (3, 29, 5), (4, 2, 6)]),
  (1129, 786, [(2, 106, 3), (3, 75, 4), (3, 30, 5), (4, 3, 6)]),
  (1151, 794, [(2, 103, 3), (3, 77, 4), (3, 31, 5), (4, 3, 6)]),
  (1174, 799, [(2, 98, 3), (3, 80, 4), (3, 32, 5), (4, 4, 6)]),
  (1197, 806, [(2, 94, 3), (3, 83, 4), (3, 33, 5), (4, 4, 6)]),
  (1220, 811, [(2, 90, 3), (3, 85, 4), (3, 35, 5), (4, 4, 6)]),
  (1244, 817, [(2, 86, 3), (3, 87, 4), (3, 36, 5), (4, 5, 6)]),
  (1268, 823, [(2, 83, 3), (3, 89, 4), (3, 37, 5), (4, 5, 6)]),
  (1293, 828, [(2, 79, 3), (3, 90, 4), (3, 39, 5), (4, 6, 6)]),
  (1318, 835, [(2, 76, 3), (3, 92, 4), (3, 40, 5), (4, 6, 6)]),
  (1344, 841, [(2, 72, 3), (3, 94, 4), (3, 42, 5), (4, 6, 6)]),
  (1370, 845, [(2, 69, 3), (3, 95, 4), (3, 43, 5), (4, 7, 6)]),
  (1397, 852, [(2, 66, 3), (3, 96, 4), (3, 45, 5), (4, 7, 6)]),
  (1424, 857, [(2, 63, 3), (3, 97, 4), (3, 46, 5), (4, 8, 6)]),
  (1452, 863, [(2, 60, 3), (3, 98, 4), (3, 48, 5), (4, 8, 6)]),
  (1481, 868, [(2, 57, 3), (3, 98, 4), (3, 50, 5), (4, 9, 6)]),
  (1510, 873, [(2, 54, 3), (3, 99, 4), (3, 52, 5), (4, 9, 6)]),
  (1540, 879, [(2, 52, 3), (3, 99, 4), (3, 53, 5), (4, 10, 6)]),
  (1570, 885, [(2, 49, 3), (3, 100, 4), (3, 55, 5), (4, 10, 6)]),
  (1601, 890, [(2, 47, 3), (3, 99, 4), (3, 57, 5), (4, 11, 6)]),
  (1633, 894, [(2, 45, 3), (3, 98, 4), (3, 59, 5), (4, 12, 6)]),
  (1665, 900, [(2, 43, 3), (3, 98, 4), (3, 61, 5), (4, 12, 6)]),
  (1698, 905, [(2, 41, 3), (3, 97, 4), (3, 63, 5), (4, 13, 6)]),
  (1731, 910, [(2, 39, 3), (3, 96, 4), (3, 66, 5), (4, 13, 6)]),
  (1765, 916, [(2, 37, 3), (3, 96, 4), (3, 68, 5), (4, 13, 6)]),
  (1800, 921, [(2, 35, 3), (3, 95, 4), (3, 70, 5), (4, 14, 6)]),
  (1836, 925, [(2, 34, 3), (3, 93, 4), (3, 72, 5), (4, 15, 6)]),
  (1872, 931, [(2, 32, 3), (3, 92, 4), (3, 75, 5), (4, 15, 6)]),
  (1909, 936, [(2, 31, 3), (3, 90, 4), (3, 77, 5), (4, 16, 6)]),
  (1947, 942, [(2, 30, 3), (3, 88, 4), (3, 79, 5), (4, 17, 6)]),
  (1985, 946, [(2, 28, 3), (3, 86, 4), (3, 83, 5), (4, 17, 6)]),
  (2024, 951, [(2, 27, 3), (3, 84, 4), (3, 85, 5), (4, 18, 6)]),
  (2064, 957, [(2, 26, 3), (3, 82, 4), (3, 87, 5), (4, 19, 6)]),
  (2105, 962, [(2, 25, 3), (3, 80, 4), (3, 89, 5), (4, 20, 6)]),
  (2147, 966, [(2, 24, 3), (3, 77, 4), (3, 92, 5), (4, 21, 6)]),
  (2189, 972, [(2, 23, 3), (3, 74, 4), (3, 95, 5), (4, 22, 6)]),
  (2232, 977, [(2, 22, 3), (3, 72, 4), (3, 98, 5), (4, 22, 6)]),
  (2276, 983, [(2, 21, 3), (3, 69, 4), (3, 101, 5), (4, 23, 6)])]

theorem small217 : smallOK 217 2262 certs217 = true := by decide +kernel

/-- The certificates for `t = 218`. -/
def certs218 : List Cert := [
  (216, 215, [(1, 215, 1)]),
  (220, 219, [(1, 215, 1)]),
  (224, 223, [(1, 215, 1)]),
  (228, 227, [(1, 215, 1)]),
  (232, 231, [(1, 215, 1)]),
  (236, 235, [(1, 215, 1)]),
  (240, 239, [(1, 215, 1)]),
  (244, 243, [(1, 215, 1)]),
  (248, 247, [(1, 215, 1)]),
  (252, 251, [(1, 215, 1)]),
  (257, 256, [(1, 215, 1)]),
  (262, 261, [(1, 215, 1)]),
  (267, 266, [(1, 215, 1)]),
  (272, 271, [(1, 215, 1)]),
  (277, 276, [(1, 215, 1)]),
  (282, 281, [(1, 215, 1)]),
  (287, 286, [(1, 215, 1)]),
  (292, 291, [(1, 215, 1)]),
  (297, 296, [(1, 215, 1)]),
  (302, 301, [(1, 215, 1)]),
  (308, 307, [(1, 215, 1)]),
  (314, 313, [(1, 215, 1)]),
  (320, 319, [(1, 215, 1)]),
  (326, 325, [(1, 215, 1)]),
  (332, 331, [(1, 215, 1)]),
  (338, 337, [(1, 215, 1)]),
  (344, 343, [(1, 215, 1)]),
  (350, 349, [(1, 215, 1)]),
  (357, 356, [(1, 215, 1)]),
  (364, 363, [(1, 215, 1)]),
  (371, 370, [(1, 215, 1)]),
  (378, 377, [(1, 215, 1)]),
  (385, 384, [(1, 215, 1)]),
  (392, 391, [(1, 215, 1)]),
  (399, 398, [(1, 215, 1)]),
  (406, 405, [(1, 215, 1)]),
  (414, 413, [(1, 215, 1)]),
  (422, 421, [(1, 215, 1)]),
  (430, 429, [(1, 215, 1)]),
  (438, 437, [(1, 215, 1)]),
  (446, 445, [(1, 215, 1)]),
  (454, 453, [(1, 215, 1)]),
  (463, 462, [(1, 215, 1)]),
  (472, 469, [(1, 95, 1), (2, 115, 3), (3, 5, 4)]),
  (481, 478, [(1, 97, 1), (2, 117, 3), (3, 1, 4)]),
  (490, 487, [(1, 98, 1), (2, 117, 3)]),
  (499, 496, [(1, 100, 1), (2, 115, 3)]),
  (508, 505, [(1, 102, 1), (2, 113, 3)]),
  (518, 515, [(1, 104, 1), (2, 111, 3)]),
  (528, 525, [(1, 106, 1), (2, 109, 3)]),
  (538, 535, [(1, 108, 1), (2, 107, 3)]),
  (548, 543, [(1, 61, 1), (2, 145, 3), (3, 7, 4), (4, 2, 5)]),
  (558, 553, [(1, 62, 1), (2, 148, 3), (3, 5, 4)]),
  (569, 564, [(1, 64, 1), (2, 150, 3), (3, 1, 4)]),
  (580, 575, [(1, 65, 1), (2, 150, 3)]),
  (591, 584, [(1, 46, 1), (2, 159, 3), (3, 9, 4), (4, 1, 5)]),
  (602, 595, [(1, 47, 1), (2, 162, 3), (3, 6, 4)]),
  (614, 605, [(1, 37, 1), (2, 165, 3), (3, 10, 4), (4, 3, 5)]),
  (626, 617, [(1, 37, 1), (2, 169, 3), (3, 9, 4)]),
  (638, 627, [(1, 31, 1), (2, 171, 3), (3, 12, 4), (4, 1, 5)]),
  (650, 637, [(1, 26, 1), (2, 173, 3), (3, 13, 4), (4, 3, 5)]),
  (663, 646, [(1, 21, 1), (2, 172, 3), (3, 14, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8), (9, 1, 12)]),
  (676, 649, [(2, 213, 3), (3, 2, 5)]),
  (689, 654, [(2, 212, 3), (3, 1, 4), (3, 2, 5)]),
  (702, 657, [(2, 209, 3), (3, 3, 4), (3, 3, 5)]),
  (716, 661, [(2, 206, 3), (3, 5, 4), (3, 4, 5)]),
  (730, 665, [(2, 202, 3), (3, 7, 4), (3, 6, 5)]),
  (744, 669, [(2, 199, 3), (3, 9, 4), (3, 7, 5)]),
  (758, 673, [(2, 195, 3), (3, 12, 4), (3, 8, 5)]),
  (773, 678, [(2, 191, 3), (3, 15, 4), (3, 9, 5)]),
  (788, 683, [(2, 187, 3), (3, 18, 4), (3, 10, 5)]),
  (803, 688, [(2, 184, 3), (3, 20, 4), (3, 11, 5)]),
  (819, 694, [(2, 180, 3), (3, 24, 4), (3, 11, 5)]),
  (835, 698, [(2, 175, 3), (3, 27, 4), (3, 13, 5)]),
  (851, 704, [(2, 172, 3), (3, 29, 4), (3, 14, 5)]),
  (868, 709, [(2, 167, 3), (3, 33, 4), (3, 15, 5)]),
  (885, 716, [(2, 164, 3), (3, 36, 4), (3, 15, 5)]),
  (902, 721, [(2, 159, 3), (3, 39, 4), (3, 17, 5)]),
  (920, 727, [(2, 155, 3), (3, 42, 4), (3, 18, 5)]),
  (938, 731, [(2, 149, 3), (3, 46, 4), (3, 20, 5)]),
  (956, 737, [(2, 145, 3), (3, 49, 4), (3, 21, 5)]),
  (975, 744, [(2, 141, 3), (3, 52, 4), (3, 22, 5)]),
  (994, 749, [(2, 136, 3), (3, 55, 4), (3, 23, 5), (4, 1, 6)]),
  (1013, 756, [(2, 132, 3), (3, 59, 4), (3, 23, 5), (4, 1, 6)]),
  (1033, 762, [(2, 128, 3), (3, 61, 4), (3, 25, 5), (4, 1, 6)]),
  (1053, 768, [(2, 123, 3), (3, 65, 4), (3, 26, 5), (4, 1, 6)]),
  (1074, 773, [(2, 118, 3), (3, 68, 4), (3, 27, 5), (4, 2, 6)]),
  (1095, 780, [(2, 114, 3), (3, 71, 4), (3, 28, 5), (4, 2, 6)]),
  (1116, 785, [(2, 110, 3), (3, 73, 4), (3, 29, 5), (4, 3, 6)]),
  (1138, 793, [(2, 107, 3), (3, 76, 4), (3, 29, 5), (4, 3, 6)]),
  (1160, 799, [(2, 102, 3), (3, 79, 4), (3, 31, 5), (4, 3, 6)]),
  (1183, 804, [(2, 98, 3), (3, 81, 4), (3, 32, 5), (4, 4, 6)]),
  (1206, 811, [(2, 94, 3), (3, 84, 4), (3, 33, 5), (4, 4, 6)]),
  (1230, 817, [(2, 90, 3), (3, 86, 4), (3, 35, 5), (4, 4, 6)]),
  (1254, 823, [(2, 86, 3), (3, 88, 4), (3, 36, 5), (4, 5, 6)]),
  (1279, 828, [(2, 82, 3), (3, 90, 4), (3, 38, 5), (4, 5, 6)]),
  (1304, 833, [(2, 78, 3), (3, 92, 4), (3, 39, 5), (4, 6, 6)]),
  (1330, 839, [(2, 75, 3), (3, 93, 4), (3, 40, 5), (4, 7, 6)]),
  (1356, 845, [(2, 71, 3), (3, 95, 4), (3, 42, 5), (4, 7, 6)]),
  (1383, 852, [(2, 69, 3), (3, 96, 4), (3, 43, 5), (4, 7, 6)]),
  (1410, 857, [(2, 65, 3), (3, 97, 4), (3, 45, 5), (4, 8, 6)]),
  (1438, 863, [(2, 62, 3), (3, 98, 4), (3, 47, 5), (4, 8, 6)]),
  (1466, 869, [(2, 59, 3), (3, 99, 4), (3, 49, 5), (4, 8, 6)]),
  (1495, 874, [(2, 57, 3), (3, 99, 4), (3, 50, 5), (4, 9, 6)]),
  (1524, 879, [(2, 54, 3), (3, 99, 4), (3, 52, 5), (4, 10, 6)]),
  (1554, 885, [(2, 51, 3), (3, 100, 4), (3, 54, 5), (4, 10, 6)]),
  (1585, 890, [(2, 49, 3), (3, 100, 4), (3, 56, 5), (4, 10, 6)]),
  (1616, 895, [(2, 47, 3), (3, 99, 4), (3, 58, 5), (4, 11, 6)]),
  (1648, 901, [(2, 44, 3), (3, 100, 4), (3, 60, 5), (4, 11, 6)]),
  (1680, 905, [(2, 42, 3), (3, 99, 4), (3, 62, 5), (4, 12, 6)]),
  (1713, 910, [(2, 40, 3), (3, 98, 4), (3, 64, 5), (4, 13, 6)]),
  (1747, 916, [(2, 38, 3), (3, 97, 4), (3, 67, 5), (4, 13, 6)]),
  (1781, 920, [(2, 37, 3), (3, 95, 4), (3, 69, 5), (4, 14, 6)]),
  (1816, 927, [(2, 35, 3), (3, 95, 4), (3, 71, 5), (4, 14, 6)]),
  (1852, 931, [(2, 34, 3), (3, 93, 4), (3, 72, 5), (4, 16, 6)]),
  (1889, 936, [(2, 32, 3), (3, 92, 4), (3, 75, 5), (4, 16, 6)]),
  (1926, 941, [(2, 31, 3), (3, 90, 4), (3, 77, 5), (4, 17, 6)]),
  (1964, 947, [(2, 29, 3), (3, 89, 4), (3, 80, 5), (4, 17, 6)]),
  (2003, 952, [(2, 28, 3), (3, 86, 4), (3, 83, 5), (4, 18, 6)]),
  (2043, 956, [(2, 27, 3), (3, 84, 4), (3, 85, 5), (4, 19, 6)]),
  (2083, 962, [(2, 26, 3), (3, 82, 4), (3, 87, 5), (4, 20, 6)]),
  (2124, 967, [(2, 25, 3), (3, 79, 4), (3, 90, 5), (4, 21, 6)]),
  (2166, 973, [(2, 24, 3), (3, 77, 4), (3, 93, 5), (4, 21, 6)]),
  (2209, 978, [(2, 23, 3), (3, 74, 4), (3, 96, 5), (4, 22, 6)]),
  (2253, 984, [(2, 22, 3), (3, 72, 4), (3, 98, 5), (4, 23, 6)]),
  (2298, 989, [(2, 21, 3), (3, 69, 4), (3, 102, 5), (4, 23, 6)])]

theorem small218 : smallOK 218 2273 certs218 = true := by decide +kernel

/-- The certificates for `t = 219`. -/
def certs219 : List Cert := [
  (217, 216, [(1, 216, 1)]),
  (221, 220, [(1, 216, 1)]),
  (225, 224, [(1, 216, 1)]),
  (229, 228, [(1, 216, 1)]),
  (233, 232, [(1, 216, 1)]),
  (237, 236, [(1, 216, 1)]),
  (241, 240, [(1, 216, 1)]),
  (245, 244, [(1, 216, 1)]),
  (249, 248, [(1, 216, 1)]),
  (253, 252, [(1, 216, 1)]),
  (258, 257, [(1, 216, 1)]),
  (263, 262, [(1, 216, 1)]),
  (268, 267, [(1, 216, 1)]),
  (273, 272, [(1, 216, 1)]),
  (278, 277, [(1, 216, 1)]),
  (283, 282, [(1, 216, 1)]),
  (288, 287, [(1, 216, 1)]),
  (293, 292, [(1, 216, 1)]),
  (298, 297, [(1, 216, 1)]),
  (303, 302, [(1, 216, 1)]),
  (309, 308, [(1, 216, 1)]),
  (315, 314, [(1, 216, 1)]),
  (321, 320, [(1, 216, 1)]),
  (327, 326, [(1, 216, 1)]),
  (333, 332, [(1, 216, 1)]),
  (339, 338, [(1, 216, 1)]),
  (345, 344, [(1, 216, 1)]),
  (351, 350, [(1, 216, 1)]),
  (358, 357, [(1, 216, 1)]),
  (365, 364, [(1, 216, 1)]),
  (372, 371, [(1, 216, 1)]),
  (379, 378, [(1, 216, 1)]),
  (386, 385, [(1, 216, 1)]),
  (393, 392, [(1, 216, 1)]),
  (400, 399, [(1, 216, 1)]),
  (408, 407, [(1, 216, 1)]),
  (416, 415, [(1, 216, 1)]),
  (424, 423, [(1, 216, 1)]),
  (432, 431, [(1, 216, 1)]),
  (440, 439, [(1, 216, 1)]),
  (448, 447, [(1, 216, 1)]),
  (456, 455, [(1, 216, 1)]),
  (465, 464, [(1, 216, 1)]),
  (474, 471, [(1, 95, 1), (2, 116, 3), (3, 5, 4)]),
  (483, 480, [(1, 97, 1), (2, 118, 3), (3, 1, 4)]),
  (492, 489, [(1, 99, 1), (2, 117, 3)]),
  (501, 498, [(1, 101, 1), (2, 115, 3)]),
  (511, 508, [(1, 103, 1), (2, 113, 3)]),
  (521, 518, [(1, 105, 1), (2, 111, 3)]),
  (531, 528, [(1, 107, 1), (2, 109, 3)]),
  (541, 538, [(1, 109, 1), (2, 107, 3)]),
  (551, 546, [(1, 62, 1), (2, 145, 3), (3, 8, 4), (4, 1, 5)]),
  (562, 557, [(1, 63, 1), (2, 149, 3), (3, 4, 4)]),
  (573, 568, [(1, 64, 1), (2, 152, 3)]),
  (584, 579, [(1, 65, 1), (2, 151, 3)]),
  (595, 588, [(1, 46, 1), (2, 160, 3), (3, 9, 4), (4, 1, 5)]),
  (606, 599, [(1, 47, 1), (2, 163, 3), (3, 6, 4)]),
  (618, 609, [(1, 37, 1), (2, 166, 3), (3, 11, 4), (4, 2, 5)]),
  (630, 621, [(1, 38, 1), (2, 169, 3), (3, 9, 4)]),
  (642, 631, [(1, 31, 1), (2, 172, 3), (3, 12, 4), (4, 1, 5)]),
  (654, 641, [(1, 27, 1), (2, 173, 3), (3, 13, 4), (4, 3, 5)]),
  (667, 650, [(1, 21, 1), (2, 173, 3), (3, 15, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8), (8, 1, 10)]),
  (680, 653, [(2, 214, 3), (3, 2, 5)]),
  (693, 656, [(2, 212, 3), (3, 1, 4), (3, 3, 5)]),
  (706, 661, [(2, 210, 3), (3, 3, 4), (3, 3, 5)]),
  (720, 665, [(2, 207, 3), (3, 5, 4), (3, 4, 5)]),
  (734, 669, [(2, 203, 3), (3, 8, 4), (3, 5, 5)]),
  (748, 673, [(2, 200, 3), (3, 10, 4), (3, 6, 5)]),
  (762, 677, [(2, 196, 3), (3, 12, 4), (3, 8, 5)]),
  (777, 682, [(2, 192, 3), (3, 15, 4), (3, 9, 5)]),
  (792, 687, [(2, 189, 3), (3, 18, 4), (3, 9, 5)]),
  (807, 692, [(2, 185, 3), (3, 21, 4), (3, 10, 5)]),
  (823, 696, [(2, 180, 3), (3, 24, 4), (3, 12, 5)]),
  (839, 702, [(2, 176, 3), (3, 27, 4), (3, 13, 5)]),
  (855, 708, [(2, 173, 3), (3, 30, 4), (3, 13, 5)]),
  (872, 713, [(2, 168, 3), (3, 33, 4), (3, 15, 5)]),
  (889, 718, [(2, 163, 3), (3, 37, 4), (3, 16, 5)]),
  (906, 725, [(2, 160, 3), (3, 39, 4), (3, 17, 5)]),
  (924, 729, [(2, 154, 3), (3, 43, 4), (3, 19, 5)]),
  (942, 735, [(2, 150, 3), (3, 46, 4), (3, 20, 5)]),
  (960, 741, [(2, 146, 3), (3, 49, 4), (3, 21, 5)]),
  (979, 748, [(2, 142, 3), (3, 52, 4), (3, 22, 5)]),
  (998, 753, [(2, 137, 3), (3, 56, 4), (3, 22, 5), (4, 1, 6)]),
  (1017, 758, [(2, 132, 3), (3, 59, 4), (3, 24, 5), (4, 1, 6)]),
  (1037, 766, [(2, 129, 3), (3, 62, 4), (3, 24, 5), (4, 1, 6)]),
  (1057, 772, [(2, 124, 3), (3, 65, 4), (3, 26, 5), (4, 1, 6)]),
  (1078, 777, [(2, 119, 3), (3, 68, 4), (3, 27, 5), (4, 2, 6)]),
  (1099, 784, [(2, 115, 3), (3, 71, 4), (3, 28, 5), (4, 2, 6)]),
  (1120, 789, [(2, 111, 3), (3, 73, 4), (3, 29, 5), (4, 3, 6)]),
  (1142, 795, [(2, 106, 3), (3, 77, 4), (3, 30, 5), (4, 3, 6)]),
  (1164, 801, [(2, 102, 3), (3, 79, 4), (3, 31, 5), (4, 4, 6)]),
  (1187, 808, [(2, 99, 3), (3, 81, 4), (3, 32, 5), (4, 4, 6)]),
  (1210, 813, [(2, 94, 3), (3, 84, 4), (3, 34, 5), (4, 4, 6)]),
  (1234, 819, [(2, 90, 3), (3, 86, 4), (3, 35, 5), (4, 5, 6)]),
  (1258, 825, [(2, 86, 3), (3, 88, 4), (3, 37, 5), (4, 5, 6)]),
  (1283, 832, [(2, 83, 3), (3, 90, 4), (3, 38, 5), (4, 5, 6)]),
  (1308, 837, [(2, 79, 3), (3, 92, 4), (3, 39, 5), (4, 6, 6)]),
  (1334, 843, [(2, 75, 3), (3, 94, 4), (3, 41, 5), (4, 6, 6)]),
  (1360, 849, [(2, 72, 3), (3, 95, 4), (3, 42, 5), (4, 7, 6)]),
  (1387, 854, [(2, 68, 3), (3, 97, 4), (3, 44, 5), (4, 7, 6)]),
  (1414, 861, [(2, 66, 3), (3, 97, 4), (3, 45, 5), (4, 8, 6)]),
  (1442, 867, [(2, 63, 3), (3, 98, 4), (3, 47, 5), (4, 8, 6)]),
  (1470, 873, [(2, 60, 3), (3, 99, 4), (3, 49, 5), (4, 8, 6)]),
  (1499, 878, [(2, 57, 3), (3, 100, 4), (3, 50, 5), (4, 9, 6)]),
  (1528, 883, [(2, 54, 3), (3, 100, 4), (3, 53, 5), (4, 9, 6)]),
  (1558, 889, [(2, 52, 3), (3, 100, 4), (3, 54, 5), (4, 10, 6)]),
  (1589, 894, [(2, 49, 3), (3, 101, 4), (3, 56, 5), (4, 10, 6)]),
  (1620, 899, [(2, 47, 3), (3, 100, 4), (3, 58, 5), (4, 11, 6)]),
  (1652, 905, [(2, 45, 3), (3, 100, 4), (3, 60, 5), (4, 11, 6)]),
  (1685, 910, [(2, 43, 3), (3, 99, 4), (3, 62, 5), (4, 12, 6)]),
  (1718, 915, [(2, 41, 3), (3, 98, 4), (3, 64, 5), (4, 13, 6)]),
  (1752, 919, [(2, 39, 3), (3, 97, 4), (3, 66, 5), (4, 14, 6)]),
  (1787, 924, [(2, 37, 3), (3, 96, 4), (3, 69, 5), (4, 14, 6)]),
  (1822, 931, [(2, 35, 3), (3, 96, 4), (3, 71, 5), (4, 14, 6)]),
  (1858, 935, [(2, 34, 3), (3, 94, 4), (3, 72, 5), (4, 16, 6)]),
  (1895, 940, [(2, 32, 3), (3, 92, 4), (3, 76, 5), (4, 16, 6)]),
  (1932, 945, [(2, 31, 3), (3, 90, 4), (3, 78, 5), (4, 17, 6)]),
  (1970, 951, [(2, 30, 3), (3, 89, 4), (3, 79, 5), (4, 18, 6)]),
  (2009, 956, [(2, 28, 3), (3, 87, 4), (3, 83, 5), (4, 18, 6)]),
  (2049, 962, [(2, 27, 3), (3, 85, 4), (3, 86, 5), (4, 18, 6)]),
  (2089, 966, [(2, 26, 3), (3, 82, 4), (3, 88, 5), (4, 20, 6)]),
  (2130, 971, [(2, 25, 3), (3, 80, 4), (3, 90, 5), (4, 21, 6)]),
  (2172, 977, [(2, 24, 3), (3, 78, 4), (3, 93, 5), (4, 21, 6)]),
  (2215, 982, [(2, 23, 3), (3, 75, 4), (3, 96, 5), (4, 22, 6)]),
  (2259, 988, [(2, 22, 3), (3, 72, 4), (3, 99, 5), (4, 23, 6)]),
  (2304, 993, [(2, 21, 3), (3, 69, 4), (3, 102, 5), (4, 24, 6)])]

theorem small219 : smallOK 219 2285 certs219 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S220.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {220, 221, 222, 223, 224, 225, 226, 227} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 220`. -/
def certs220 : List Cert := [
  (218, 217, [(1, 217, 1)]),
  (222, 221, [(1, 217, 1)]),
  (226, 225, [(1, 217, 1)]),
  (230, 229, [(1, 217, 1)]),
  (234, 233, [(1, 217, 1)]),
  (238, 237, [(1, 217, 1)]),
  (242, 241, [(1, 217, 1)]),
  (246, 245, [(1, 217, 1)]),
  (250, 249, [(1, 217, 1)]),
  (255, 254, [(1, 217, 1)]),
  (260, 259, [(1, 217, 1)]),
  (265, 264, [(1, 217, 1)]),
  (270, 269, [(1, 217, 1)]),
  (275, 274, [(1, 217, 1)]),
  (280, 279, [(1, 217, 1)]),
  (285, 284, [(1, 217, 1)]),
  (290, 289, [(1, 217, 1)]),
  (295, 294, [(1, 217, 1)]),
  (300, 299, [(1, 217, 1)]),
  (306, 305, [(1, 217, 1)]),
  (312, 311, [(1, 217, 1)]),
  (318, 317, [(1, 217, 1)]),
  (324, 323, [(1, 217, 1)]),
  (330, 329, [(1, 217, 1)]),
  (336, 335, [(1, 217, 1)]),
  (342, 341, [(1, 217, 1)]),
  (348, 347, [(1, 217, 1)]),
  (354, 353, [(1, 217, 1)]),
  (361, 360, [(1, 217, 1)]),
  (368, 367, [(1, 217, 1)]),
  (375, 374, [(1, 217, 1)]),
  (382, 381, [(1, 217, 1)]),
  (389, 388, [(1, 217, 1)]),
  (396, 395, [(1, 217, 1)]),
  (403, 402, [(1, 217, 1)]),
  (411, 410, [(1, 217, 1)]),
  (419, 418, [(1, 217, 1)]),
  (427, 426, [(1, 217, 1)]),
  (435, 434, [(1, 217, 1)]),
  (443, 442, [(1, 217, 1)]),
  (451, 450, [(1, 217, 1)]),
  (460, 459, [(1, 217, 1)]),
  (469, 468, [(1, 217, 1)]),
  (478, 475, [(1, 96, 1), (2, 117, 3), (3, 4, 4)]),
  (487, 484, [(1, 98, 1), (2, 119, 3)]),
  (496, 493, [(1, 100, 1), (2, 117, 3)]),
  (505, 502, [(1, 101, 1), (2, 116, 3)]),
  (515, 512, [(1, 103, 1), (2, 114, 3)]),
  (525, 522, [(1, 105, 1), (2, 112, 3)]),
  (535, 532, [(1, 107, 1), (2, 110, 3)]),
  (545, 542, [(1, 109, 1), (2, 108, 3)]),
  (555, 550, [(1, 62, 1), (2, 147, 3), (3, 7, 4), (4, 1, 5)]),
  (566, 561, [(1, 63, 1), (2, 150, 3), (3, 4, 4)]),
  (577, 572, [(1, 65, 1), (2, 152, 3)]),
  (588, 581, [(1, 46, 1), (2, 158, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (599, 592, [(1, 47, 1), (2, 161, 3), (3, 9, 4)]),
  (610, 603, [(1, 47, 1), (2, 164, 3), (3, 6, 4)]),
  (622, 613, [(1, 37, 1), (2, 167, 3), (3, 11, 4), (4, 2, 5)]),
  (634, 623, [(1, 31, 1), (2, 169, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (646, 635, [(1, 31, 1), (2, 173, 3), (3, 12, 4), (4, 1, 5)]),
  (658, 645, [(1, 27, 1), (2, 175, 3), (3, 13, 4), (4, 2, 5)]),
  (671, 654, [(1, 21, 1), (2, 175, 3), (3, 14, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (684, 657, [(2, 215, 3), (3, 2, 5)]),
  (697, 660, [(2, 213, 3), (3, 1, 4), (3, 3, 5)]),
  (710, 663, [(2, 210, 3), (3, 3, 4), (3, 4, 5)]),
  (724, 667, [(2, 207, 3), (3, 5, 4), (3, 5, 5)]),
  (738, 671, [(2, 203, 3), (3, 8, 4), (3, 6, 5)]),
  (752, 677, [(2, 201, 3), (3, 10, 4), (3, 6, 5)]),
  (767, 680, [(2, 196, 3), (3, 13, 4), (3, 8, 5)]),
  (782, 685, [(2, 192, 3), (3, 16, 4), (3, 9, 5)]),
  (797, 690, [(2, 189, 3), (3, 18, 4), (3, 10, 5)]),
  (812, 695, [(2, 185, 3), (3, 21, 4), (3, 11, 5)]),
  (828, 701, [(2, 181, 3), (3, 24, 4), (3, 12, 5)]),
  (844, 705, [(2, 176, 3), (3, 28, 4), (3, 13, 5)]),
  (860, 711, [(2, 173, 3), (3, 30, 4), (3, 14, 5)]),
  (877, 716, [(2, 168, 3), (3, 34, 4), (3, 15, 5)]),
  (894, 723, [(2, 165, 3), (3, 36, 4), (3, 16, 5)]),
  (911, 728, [(2, 160, 3), (3, 40, 4), (3, 17, 5)]),
  (929, 734, [(2, 156, 3), (3, 43, 4), (3, 18, 5)]),
  (947, 738, [(2, 150, 3), (3, 47, 4), (3, 20, 5)]),
  (965, 744, [(2, 146, 3), (3, 50, 4), (3, 21, 5)]),
  (984, 751, [(2, 142, 3), (3, 53, 4), (3, 22, 5)]),
  (1003, 756, [(2, 137, 3), (3, 56, 4), (3, 23, 5), (4, 1, 6)]),
  (1023, 762, [(2, 132, 3), (3, 60, 4), (3, 24, 5), (4, 1, 6)]),
  (1043, 770, [(2, 129, 3), (3, 62, 4), (3, 25, 5), (4, 1, 6)]),
  (1063, 776, [(2, 125, 3), (3, 65, 4), (3, 26, 5), (4, 1, 6)]),
  (1084, 781, [(2, 119, 3), (3, 69, 4), (3, 27, 5), (4, 2, 6)]),
  (1105, 788, [(2, 116, 3), (3, 71, 4), (3, 28, 5), (4, 2, 6)]),
  (1127, 794, [(2, 111, 3), (3, 74, 4), (3, 29, 5), (4, 3, 6)]),
  (1149, 800, [(2, 107, 3), (3, 77, 4), (3, 30, 5), (4, 3, 6)]),
  (1171, 806, [(2, 103, 3), (3, 79, 4), (3, 32, 5), (4, 3, 6)]),
  (1194, 811, [(2, 98, 3), (3, 82, 4), (3, 33, 5), (4, 4, 6)]),
  (1217, 818, [(2, 94, 3), (3, 85, 4), (3, 34, 5), (4, 4, 6)]),
  (1241, 824, [(2, 90, 3), (3, 87, 4), (3, 35, 5), (4, 5, 6)]),
  (1265, 830, [(2, 87, 3), (3, 89, 4), (3, 36, 5), (4, 5, 6)]),
  (1290, 837, [(2, 83, 3), (3, 91, 4), (3, 38, 5), (4, 5, 6)]),
  (1315, 842, [(2, 79, 3), (3, 93, 4), (3, 39, 5), (4, 6, 6)]),
  (1341, 848, [(2, 76, 3), (3, 94, 4), (3, 41, 5), (4, 6, 6)]),
  (1367, 854, [(2, 72, 3), (3, 96, 4), (3, 42, 5), (4, 7, 6)]),
  (1394, 859, [(2, 69, 3), (3, 97, 4), (3, 44, 5), (4, 7, 6)]),
  (1421, 866, [(2, 66, 3), (3, 98, 4), (3, 46, 5), (4, 7, 6)]),
  (1449, 870, [(2, 62, 3), (3, 99, 4), (3, 48, 5), (4, 8, 6)]),
  (1477, 876, [(2, 60, 3), (3, 100, 4), (3, 48, 5), (4, 9, 6)]),
  (1506, 881, [(2, 57, 3), (3, 100, 4), (3, 51, 5), (4, 9, 6)]),
  (1536, 887, [(2, 54, 3), (3, 101, 4), (3, 52, 5), (4, 10, 6)]),
  (1566, 893, [(2, 52, 3), (3, 101, 4), (3, 54, 5), (4, 10, 6)]),
  (1597, 898, [(2, 49, 3), (3, 101, 4), (3, 56, 5), (4, 11, 6)]),
  (1628, 903, [(2, 47, 3), (3, 101, 4), (3, 58, 5), (4, 11, 6)]),
  (1660, 909, [(2, 45, 3), (3, 100, 4), (3, 60, 5), (4, 12, 6)]),
  (1693, 914, [(2, 43, 3), (3, 100, 4), (3, 62, 5), (4, 12, 6)]),
  (1726, 919, [(2, 41, 3), (3, 99, 4), (3, 64, 5), (4, 13, 6)]),
  (1760, 923, [(2, 39, 3), (3, 98, 4), (3, 66, 5), (4, 14, 6)]),
  (1795, 930, [(2, 37, 3), (3, 97, 4), (3, 69, 5), (4, 14, 6)]),
  (1830, 935, [(2, 35, 3), (3, 96, 4), (3, 72, 5), (4, 14, 6)]),
  (1866, 939, [(2, 34, 3), (3, 94, 4), (3, 73, 5), (4, 16, 6)]),
  (1903, 944, [(2, 32, 3), (3, 93, 4), (3, 76, 5), (4, 16, 6)]),
  (1941, 950, [(2, 31, 3), (3, 91, 4), (3, 78, 5), (4, 17, 6)]),
  (1979, 956, [(2, 30, 3), (3, 89, 4), (3, 80, 5), (4, 18, 6)]),
  (2018, 961, [(2, 28, 3), (3, 88, 4), (3, 83, 5), (4, 18, 6)]),
  (2058, 965, [(2, 27, 3), (3, 85, 4), (3, 86, 5), (4, 19, 6)]),
  (2099, 970, [(2, 26, 3), (3, 83, 4), (3, 88, 5), (4, 20, 6)]),
  (2140, 977, [(2, 25, 3), (3, 81, 4), (3, 91, 5), (4, 20, 6)]),
  (2182, 981, [(2, 24, 3), (3, 78, 4), (3, 93, 5), (4, 22, 6)]),
  (2225, 988, [(2, 23, 3), (3, 76, 4), (3, 96, 5), (4, 22, 6)]),
  (2269, 992, [(2, 22, 3), (3, 73, 4), (3, 99, 5), (4, 23, 6)]),
  (2314, 997, [(2, 21, 3), (3, 70, 4), (3, 102, 5), (4, 24, 6)])]

theorem small220 : smallOK 220 2296 certs220 = true := by decide +kernel

/-- The certificates for `t = 221`. -/
def certs221 : List Cert := [
  (219, 218, [(1, 218, 1)]),
  (223, 222, [(1, 218, 1)]),
  (227, 226, [(1, 218, 1)]),
  (231, 230, [(1, 218, 1)]),
  (235, 234, [(1, 218, 1)]),
  (239, 238, [(1, 218, 1)]),
  (243, 242, [(1, 218, 1)]),
  (247, 246, [(1, 218, 1)]),
  (251, 250, [(1, 218, 1)]),
  (256, 255, [(1, 218, 1)]),
  (261, 260, [(1, 218, 1)]),
  (266, 265, [(1, 218, 1)]),
  (271, 270, [(1, 218, 1)]),
  (276, 275, [(1, 218, 1)]),
  (281, 280, [(1, 218, 1)]),
  (286, 285, [(1, 218, 1)]),
  (291, 290, [(1, 218, 1)]),
  (296, 295, [(1, 218, 1)]),
  (301, 300, [(1, 218, 1)]),
  (307, 306, [(1, 218, 1)]),
  (313, 312, [(1, 218, 1)]),
  (319, 318, [(1, 218, 1)]),
  (325, 324, [(1, 218, 1)]),
  (331, 330, [(1, 218, 1)]),
  (337, 336, [(1, 218, 1)]),
  (343, 342, [(1, 218, 1)]),
  (349, 348, [(1, 218, 1)]),
  (355, 354, [(1, 218, 1)]),
  (362, 361, [(1, 218, 1)]),
  (369, 368, [(1, 218, 1)]),
  (376, 375, [(1, 218, 1)]),
  (383, 382, [(1, 218, 1)]),
  (390, 389, [(1, 218, 1)]),
  (397, 396, [(1, 218, 1)]),
  (404, 403, [(1, 218, 1)]),
  (412, 411, [(1, 218, 1)]),
  (420, 419, [(1, 218, 1)]),
  (428, 427, [(1, 218, 1)]),
  (436, 435, [(1, 218, 1)]),
  (444, 443, [(1, 218, 1)]),
  (452, 451, [(1, 218, 1)]),
  (461, 460, [(1, 218, 1)]),
  (470, 469, [(1, 218, 1)]),
  (479, 476, [(1, 96, 1), (2, 117, 3), (3, 5, 4)]),
  (488, 485, [(1, 98, 1), (2, 119, 3), (3, 1, 4)]),
  (497, 494, [(1, 100, 1), (2, 118, 3)]),
  (506, 503, [(1, 102, 1), (2, 116, 3)]),
  (516, 513, [(1, 104, 1), (2, 114, 3)]),
  (526, 523, [(1, 106, 1), (2, 112, 3)]),
  (536, 533, [(1, 108, 1), (2, 110, 3)]),
  (546, 543, [(1, 110, 1), (2, 108, 3)]),
  (556, 551, [(1, 62, 1), (2, 147, 3), (3, 7, 4), (4, 2, 5)]),
  (567, 562, [(1, 63, 1), (2, 150, 3), (3, 5, 4)]),
  (578, 573, [(1, 65, 1), (2, 153, 3)]),
  (589, 584, [(1, 66, 1), (2, 152, 3)]),
  (600, 593, [(1, 47, 1), (2, 161, 3), (3, 9, 4), (4, 1, 5)]),
  (612, 605, [(1, 48, 1), (2, 164, 3), (3, 6, 4)]),
  (624, 615, [(1, 37, 1), (2, 168, 3), (3, 11, 4), (4, 2, 5)]),
  (636, 625, [(1, 31, 1), (2, 170, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (648, 637, [(1, 31, 1), (2, 174, 3), (3, 12, 4), (4, 1, 5)]),
  (660, 647, [(1, 27, 1), (2, 175, 3), (3, 13, 4), (4, 3, 5)]),
  (673, 656, [(1, 21, 1), (2, 175, 3), (3, 15, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8), (8, 1, 10)]),
  (686, 659, [(2, 216, 3), (3, 2, 5)]),
  (699, 662, [(2, 214, 3), (3, 1, 4), (3, 3, 5)]),
  (712, 667, [(2, 212, 3), (3, 3, 4), (3, 3, 5)]),
  (726, 671, [(2, 209, 3), (3, 5, 4), (3, 4, 5)]),
  (740, 675, [(2, 205, 3), (3, 8, 4), (3, 5, 5)]),
  (754, 679, [(2, 202, 3), (3, 10, 4), (3, 6, 5)]),
  (769, 684, [(2, 198, 3), (3, 13, 4), (3, 7, 5)]),
  (784, 689, [(2, 195, 3), (3, 15, 4), (3, 8, 5)]),
  (799, 694, [(2, 191, 3), (3, 18, 4), (3, 9, 5)]),
  (814, 697, [(2, 186, 3), (3, 21, 4), (3, 11, 5)]),
  (830, 703, [(2, 182, 3), (3, 24, 4), (3, 12, 5)]),
  (846, 709, [(2, 179, 3), (3, 27, 4), (3, 12, 5)]),
  (862, 713, [(2, 173, 3), (3, 31, 4), (3, 14, 5)]),
  (879, 720, [(2, 170, 3), (3, 33, 4), (3, 15, 5)]),
  (896, 725, [(2, 165, 3), (3, 37, 4), (3, 16, 5)]),
  (913, 730, [(2, 161, 3), (3, 40, 4), (3, 17, 5)]),
  (931, 736, [(2, 156, 3), (3, 43, 4), (3, 19, 5)]),
  (949, 742, [(2, 152, 3), (3, 46, 4), (3, 20, 5)]),
  (967, 748, [(2, 148, 3), (3, 49, 4), (3, 21, 5)]),
  (986, 755, [(2, 144, 3), (3, 53, 4), (3, 21, 5)]),
  (1005, 760, [(2, 139, 3), (3, 56, 4), (3, 23, 5)]),
  (1025, 766, [(2, 134, 3), (3, 59, 4), (3, 24, 5), (4, 1, 6)]),
  (1045, 772, [(2, 129, 3), (3, 63, 4), (3, 25, 5), (4, 1, 6)]),
  (1065, 778, [(2, 125, 3), (3, 66, 4), (3, 25, 5), (4, 2, 6)]),
  (1086, 783, [(2, 120, 3), (3, 69, 4), (3, 27, 5), (4, 2, 6)]),
  (1107, 790, [(2, 116, 3), (3, 72, 4), (3, 28, 5), (4, 2, 6)]),
  (1129, 796, [(2, 112, 3), (3, 74, 4), (3, 29, 5), (4, 3, 6)]),
  (1151, 802, [(2, 107, 3), (3, 77, 4), (3, 31, 5), (4, 3, 6)]),
  (1174, 809, [(2, 103, 3), (3, 80, 4), (3, 31, 5), (4, 4, 6)]),
  (1197, 814, [(2, 99, 3), (3, 82, 4), (3, 33, 5), (4, 4, 6)]),
  (1220, 821, [(2, 95, 3), (3, 85, 4), (3, 34, 5), (4, 4, 6)]),
  (1244, 827, [(2, 91, 3), (3, 87, 4), (3, 35, 5), (4, 5, 6)]),
  (1268, 833, [(2, 87, 3), (3, 89, 4), (3, 37, 5), (4, 5, 6)]),
  (1293, 840, [(2, 84, 3), (3, 91, 4), (3, 38, 5), (4, 5, 6)]),
  (1318, 845, [(2, 80, 3), (3, 93, 4), (3, 39, 5), (4, 6, 6)]),
  (1344, 851, [(2, 76, 3), (3, 95, 4), (3, 41, 5), (4, 6, 6)]),
  (1370, 857, [(2, 73, 3), (3, 96, 4), (3, 42, 5), (4, 7, 6)]),
  (1397, 862, [(2, 69, 3), (3, 98, 4), (3, 44, 5), (4, 7, 6)]),
  (1424, 869, [(2, 67, 3), (3, 98, 4), (3, 45, 5), (4, 8, 6)]),
  (1452, 875, [(2, 63, 3), (3, 100, 4), (3, 47, 5), (4, 8, 6)]),
  (1481, 880, [(2, 60, 3), (3, 101, 4), (3, 49, 5), (4, 8, 6)]),
  (1510, 885, [(2, 57, 3), (3, 101, 4), (3, 51, 5), (4, 9, 6)]),
  (1540, 891, [(2, 55, 3), (3, 101, 4), (3, 52, 5), (4, 10, 6)]),
  (1570, 897, [(2, 52, 3), (3, 102, 4), (3, 54, 5), (4, 10, 6)]),
  (1601, 902, [(2, 50, 3), (3, 101, 4), (3, 56, 5), (4, 11, 6)]),
  (1633, 908, [(2, 47, 3), (3, 102, 4), (3, 58, 5), (4, 11, 6)]),
  (1665, 912, [(2, 45, 3), (3, 101, 4), (3, 60, 5), (4, 12, 6)]),
  (1698, 917, [(2, 43, 3), (3, 100, 4), (3, 62, 5), (4, 13, 6)]),
  (1731, 922, [(2, 41, 3), (3, 99, 4), (3, 65, 5), (4, 13, 6)]),
  (1765, 928, [(2, 39, 3), (3, 99, 4), (3, 66, 5), (4, 14, 6)]),
  (1800, 933, [(2, 37, 3), (3, 98, 4), (3, 69, 5), (4, 14, 6)]),
  (1836, 939, [(2, 36, 3), (3, 96, 4), (3, 71, 5), (4, 15, 6)]),
  (1872, 943, [(2, 34, 3), (3, 95, 4), (3, 73, 5), (4, 16, 6)]),
  (1909, 948, [(2, 32, 3), (3, 94, 4), (3, 76, 5), (4, 16, 6)]),
  (1947, 954, [(2, 31, 3), (3, 92, 4), (3, 78, 5), (4, 17, 6)]),
  (1985, 960, [(2, 30, 3), (3, 90, 4), (3, 80, 5), (4, 18, 6)]),
  (2024, 965, [(2, 28, 3), (3, 89, 4), (3, 83, 5), (4, 18, 6)]),
  (2064, 969, [(2, 27, 3), (3, 86, 4), (3, 86, 5), (4, 19, 6)]),
  (2105, 976, [(2, 26, 3), (3, 84, 4), (3, 89, 5), (4, 19, 6)]),
  (2147, 980, [(2, 25, 3), (3, 81, 4), (3, 91, 5), (4, 21, 6)]),
  (2189, 986, [(2, 24, 3), (3, 79, 4), (3, 94, 5), (4, 21, 6)]),
  (2232, 991, [(2, 23, 3), (3, 76, 4), (3, 97, 5), (4, 22, 6)]),
  (2276, 997, [(2, 22, 3), (3, 74, 4), (3, 99, 5), (4, 23, 6)]),
  (2321, 1002, [(2, 21, 3), (3, 71, 4), (3, 102, 5), (4, 24, 6)])]

theorem small221 : smallOK 221 2307 certs221 = true := by decide +kernel

/-- The certificates for `t = 222`. -/
def certs222 : List Cert := [
  (220, 219, [(1, 219, 1)]),
  (224, 223, [(1, 219, 1)]),
  (228, 227, [(1, 219, 1)]),
  (232, 231, [(1, 219, 1)]),
  (236, 235, [(1, 219, 1)]),
  (240, 239, [(1, 219, 1)]),
  (244, 243, [(1, 219, 1)]),
  (248, 247, [(1, 219, 1)]),
  (252, 251, [(1, 219, 1)]),
  (257, 256, [(1, 219, 1)]),
  (262, 261, [(1, 219, 1)]),
  (267, 266, [(1, 219, 1)]),
  (272, 271, [(1, 219, 1)]),
  (277, 276, [(1, 219, 1)]),
  (282, 281, [(1, 219, 1)]),
  (287, 286, [(1, 219, 1)]),
  (292, 291, [(1, 219, 1)]),
  (297, 296, [(1, 219, 1)]),
  (302, 301, [(1, 219, 1)]),
  (308, 307, [(1, 219, 1)]),
  (314, 313, [(1, 219, 1)]),
  (320, 319, [(1, 219, 1)]),
  (326, 325, [(1, 219, 1)]),
  (332, 331, [(1, 219, 1)]),
  (338, 337, [(1, 219, 1)]),
  (344, 343, [(1, 219, 1)]),
  (350, 349, [(1, 219, 1)]),
  (357, 356, [(1, 219, 1)]),
  (364, 363, [(1, 219, 1)]),
  (371, 370, [(1, 219, 1)]),
  (378, 377, [(1, 219, 1)]),
  (385, 384, [(1, 219, 1)]),
  (392, 391, [(1, 219, 1)]),
  (399, 398, [(1, 219, 1)]),
  (406, 405, [(1, 219, 1)]),
  (414, 413, [(1, 219, 1)]),
  (422, 421, [(1, 219, 1)]),
  (430, 429, [(1, 219, 1)]),
  (438, 437, [(1, 219, 1)]),
  (446, 445, [(1, 219, 1)]),
  (454, 453, [(1, 219, 1)]),
  (463, 462, [(1, 219, 1)]),
  (472, 471, [(1, 219, 1)]),
  (481, 478, [(1, 97, 1), (2, 117, 3), (3, 5, 4)]),
  (490, 487, [(1, 98, 1), (2, 120, 3), (3, 1, 4)]),
  (499, 496, [(1, 100, 1), (2, 119, 3)]),
  (508, 505, [(1, 102, 1), (2, 117, 3)]),
  (518, 515, [(1, 104, 1), (2, 115, 3)]),
  (528, 525, [(1, 106, 1), (2, 113, 3)]),
  (538, 535, [(1, 108, 1), (2, 111, 3)]),
  (548, 545, [(1, 110, 1), (2, 109, 3)]),
  (558, 553, [(1, 62, 1), (2, 148, 3), (3, 7, 4), (4, 2, 5)]),
  (569, 564, [(1, 64, 1), (2, 150, 3), (3, 5, 4)]),
  (580, 575, [(1, 65, 1), (2, 154, 3)]),
  (591, 586, [(1, 66, 1), (2, 153, 3)]),
  (602, 595, [(1, 47, 1), (2, 162, 3), (3, 9, 4), (4, 1, 5)]),
  (614, 607, [(1, 48, 1), (2, 165, 3), (3, 6, 4)]),
  (626, 617, [(1, 37, 1), (2, 169, 3), (3, 10, 4), (4, 3, 5)]),
  (638, 627, [(1, 31, 1), (2, 171, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (650, 639, [(1, 31, 1), (2, 175, 3), (3, 12, 4), (4, 1, 5)]),
  (663, 650, [(1, 27, 1), (2, 176, 3), (3, 13, 4), (4, 3, 5)]),
  (676, 659, [(1, 21, 1), (2, 176, 3), (3, 15, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8), (8, 1, 10)]),
  (689, 662, [(2, 217, 3), (3, 2, 5)]),
  (702, 665, [(2, 214, 3), (3, 2, 4), (3, 3, 5)]),
  (716, 669, [(2, 212, 3), (3, 3, 4), (3, 4, 5)]),
  (730, 673, [(2, 209, 3), (3, 5, 4), (3, 5, 5)]),
  (744, 677, [(2, 205, 3), (3, 8, 4), (3, 6, 5)]),
  (758, 683, [(2, 203, 3), (3, 10, 4), (3, 6, 5)]),
  (773, 686, [(2, 198, 3), (3, 13, 4), (3, 8, 5)]),
  (788, 691, [(2, 194, 3), (3, 16, 4), (3, 9, 5)]),
  (803, 696, [(2, 191, 3), (3, 18, 4), (3, 10, 5)]),
  (819, 702, [(2, 187, 3), (3, 21, 4), (3, 11, 5)]),
  (835, 706, [(2, 182, 3), (3, 25, 4), (3, 12, 5)]),
  (851, 712, [(2, 178, 3), (3, 28, 4), (3, 13, 5)]),
  (868, 719, [(2, 175, 3), (3, 31, 4), (3, 13, 5)]),
  (885, 724, [(2, 170, 3), (3, 34, 4), (3, 15, 5)]),
  (902, 729, [(2, 165, 3), (3, 38, 4), (3, 16, 5)]),
  (920, 735, [(2, 161, 3), (3, 41, 4), (3, 17, 5)]),
  (938, 741, [(2, 157, 3), (3, 44, 4), (3, 18, 5)]),
  (956, 747, [(2, 152, 3), (3, 47, 4), (3, 20, 5)]),
  (975, 752, [(2, 147, 3), (3, 51, 4), (3, 21, 5)]),
  (994, 759, [(2, 143, 3), (3, 54, 4), (3, 22, 5)]),
  (1013, 764, [(2, 138, 3), (3, 57, 4), (3, 23, 5), (4, 1, 6)]),
  (1033, 770, [(2, 133, 3), (3, 61, 4), (3, 24, 5), (4, 1, 6)]),
  (1053, 776, [(2, 129, 3), (3, 63, 4), (3, 25, 5), (4, 2, 6)]),
  (1074, 783, [(2, 125, 3), (3, 66, 4), (3, 26, 5), (4, 2, 6)]),
  (1095, 790, [(2, 121, 3), (3, 69, 4), (3, 27, 5), (4, 2, 6)]),
  (1116, 795, [(2, 116, 3), (3, 72, 4), (3, 28, 5), (4, 3, 6)]),
  (1138, 801, [(2, 111, 3), (3, 76, 4), (3, 29, 5), (4, 3, 6)]),
  (1160, 807, [(2, 107, 3), (3, 78, 4), (3, 31, 5), (4, 3, 6)]),
  (1183, 814, [(2, 103, 3), (3, 81, 4), (3, 31, 5), (4, 4, 6)]),
  (1206, 819, [(2, 98, 3), (3, 84, 4), (3, 33, 5), (4, 4, 6)]),
  (1230, 827, [(2, 95, 3), (3, 86, 4), (3, 34, 5), (4, 4, 6)]),
  (1254, 833, [(2, 91, 3), (3, 88, 4), (3, 35, 5), (4, 5, 6)]),
  (1279, 838, [(2, 87, 3), (3, 90, 4), (3, 37, 5), (4, 5, 6)]),
  (1304, 845, [(2, 83, 3), (3, 92, 4), (3, 38, 5), (4, 6, 6)]),
  (1330, 851, [(2, 79, 3), (3, 94, 4), (3, 40, 5), (4, 6, 6)]),
  (1356, 857, [(2, 76, 3), (3, 96, 4), (3, 41, 5), (4, 6, 6)]),
  (1383, 862, [(2, 72, 3), (3, 97, 4), (3, 43, 5), (4, 7, 6)]),
  (1410, 869, [(2, 69, 3), (3, 99, 4), (3, 44, 5), (4, 7, 6)]),
  (1438, 873, [(2, 65, 3), (3, 100, 4), (3, 46, 5), (4, 8, 6)]),
  (1466, 879, [(2, 62, 3), (3, 101, 4), (3, 48, 5), (4, 8, 6)]),
  (1495, 886, [(2, 60, 3), (3, 101, 4), (3, 49, 5), (4, 9, 6)]),
  (1524, 891, [(2, 57, 3), (3, 102, 4), (3, 51, 5), (4, 9, 6)]),
  (1554, 895, [(2, 54, 3), (3, 102, 4), (3, 53, 5), (4, 10, 6)]),
  (1585, 902, [(2, 51, 3), (3, 103, 4), (3, 55, 5), (4, 10, 6)]),
  (1616, 907, [(2, 49, 3), (3, 102, 4), (3, 57, 5), (4, 11, 6)]),
  (1648, 913, [(2, 47, 3), (3, 102, 4), (3, 59, 5), (4, 11, 6)]),
  (1680, 917, [(2, 44, 3), (3, 102, 4), (3, 61, 5), (4, 12, 6)]),
  (1713, 924, [(2, 43, 3), (3, 101, 4), (3, 62, 5), (4, 13, 6)]),
  (1747, 928, [(2, 40, 3), (3, 100, 4), (3, 66, 5), (4, 13, 6)]),
  (1781, 934, [(2, 39, 3), (3, 99, 4), (3, 67, 5), (4, 14, 6)]),
  (1816, 939, [(2, 37, 3), (3, 98, 4), (3, 69, 5), (4, 15, 6)]),
  (1852, 943, [(2, 35, 3), (3, 97, 4), (3, 72, 5), (4, 15, 6)]),
  (1889, 950, [(2, 34, 3), (3, 95, 4), (3, 74, 5), (4, 16, 6)]),
  (1926, 955, [(2, 32, 3), (3, 94, 4), (3, 77, 5), (4, 16, 6)]),
  (1964, 959, [(2, 31, 3), (3, 92, 4), (3, 78, 5), (4, 18, 6)]),
  (2003, 966, [(2, 29, 3), (3, 91, 4), (3, 82, 5), (4, 17, 6)]),
  (2043, 970, [(2, 28, 3), (3, 88, 4), (3, 84, 5), (4, 19, 6)]),
  (2083, 976, [(2, 27, 3), (3, 86, 4), (3, 87, 5), (4, 19, 6)]),
  (2124, 981, [(2, 26, 3), (3, 84, 4), (3, 89, 5), (4, 20, 6)]),
  (2166, 987, [(2, 25, 3), (3, 81, 4), (3, 92, 5), (4, 21, 6)]),
  (2209, 992, [(2, 24, 3), (3, 79, 4), (3, 94, 5), (4, 22, 6)]),
  (2253, 998, [(2, 23, 3), (3, 76, 4), (3, 97, 5), (4, 23, 6)]),
  (2298, 1003, [(2, 22, 3), (3, 73, 4), (3, 100, 5), (4, 24, 6)]),
  (2343, 1008, [(2, 21, 3), (3, 70, 4), (3, 104, 5), (4, 24, 6)])]

theorem small222 : smallOK 222 2318 certs222 = true := by decide +kernel

/-- The certificates for `t = 223`. -/
def certs223 : List Cert := [
  (221, 220, [(1, 220, 1)]),
  (225, 224, [(1, 220, 1)]),
  (229, 228, [(1, 220, 1)]),
  (233, 232, [(1, 220, 1)]),
  (237, 236, [(1, 220, 1)]),
  (241, 240, [(1, 220, 1)]),
  (245, 244, [(1, 220, 1)]),
  (249, 248, [(1, 220, 1)]),
  (253, 252, [(1, 220, 1)]),
  (258, 257, [(1, 220, 1)]),
  (263, 262, [(1, 220, 1)]),
  (268, 267, [(1, 220, 1)]),
  (273, 272, [(1, 220, 1)]),
  (278, 277, [(1, 220, 1)]),
  (283, 282, [(1, 220, 1)]),
  (288, 287, [(1, 220, 1)]),
  (293, 292, [(1, 220, 1)]),
  (298, 297, [(1, 220, 1)]),
  (303, 302, [(1, 220, 1)]),
  (309, 308, [(1, 220, 1)]),
  (315, 314, [(1, 220, 1)]),
  (321, 320, [(1, 220, 1)]),
  (327, 326, [(1, 220, 1)]),
  (333, 332, [(1, 220, 1)]),
  (339, 338, [(1, 220, 1)]),
  (345, 344, [(1, 220, 1)]),
  (351, 350, [(1, 220, 1)]),
  (358, 357, [(1, 220, 1)]),
  (365, 364, [(1, 220, 1)]),
  (372, 371, [(1, 220, 1)]),
  (379, 378, [(1, 220, 1)]),
  (386, 385, [(1, 220, 1)]),
  (393, 392, [(1, 220, 1)]),
  (400, 399, [(1, 220, 1)]),
  (408, 407, [(1, 220, 1)]),
  (416, 415, [(1, 220, 1)]),
  (424, 423, [(1, 220, 1)]),
  (432, 431, [(1, 220, 1)]),
  (440, 439, [(1, 220, 1)]),
  (448, 447, [(1, 220, 1)]),
  (456, 455, [(1, 220, 1)]),
  (465, 464, [(1, 220, 1)]),
  (474, 473, [(1, 220, 1)]),
  (483, 480, [(1, 97, 1), (2, 118, 3), (3, 5, 4)]),
  (492, 489, [(1, 99, 1), (2, 120, 3), (3, 1, 4)]),
  (501, 498, [(1, 101, 1), (2, 119, 3)]),
  (511, 508, [(1, 103, 1), (2, 117, 3)]),
  (521, 518, [(1, 105, 1), (2, 115, 3)]),
  (531, 528, [(1, 107, 1), (2, 113, 3)]),
  (541, 538, [(1, 109, 1), (2, 111, 3)]),
  (551, 548, [(1, 111, 1), (2, 109, 3)]),
  (562, 557, [(1, 63, 1), (2, 149, 3), (3, 7, 4), (4, 1, 5)]),
  (573, 568, [(1, 64, 1), (2, 152, 3), (3, 4, 4)]),
  (584, 579, [(1, 65, 1), (2, 155, 3)]),
  (595, 590, [(1, 67, 1), (2, 153, 3)]),
  (606, 599, [(1, 47, 1), (2, 163, 3), (3, 9, 4), (4, 1, 5)]),
  (618, 611, [(1, 48, 1), (2, 166, 3), (3, 6, 4)]),
  (630, 621, [(1, 38, 1), (2, 169, 3), (3, 11, 4), (4, 2, 5)]),
  (642, 631, [(1, 31, 1), (2, 172, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (654, 643, [(1, 32, 1), (2, 175, 3), (3, 12, 4), (4, 1, 5)]),
  (667, 654, [(1, 27, 1), (2, 178, 3), (3, 13, 4), (4, 2, 5)]),
  (680, 663, [(1, 21, 1), (2, 178, 3), (3, 14, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (693, 666, [(2, 218, 3), (3, 2, 5)]),
  (706, 669, [(2, 216, 3), (3, 1, 4), (3, 3, 5)]),
  (720, 673, [(2, 213, 3), (3, 3, 4), (3, 4, 5)]),
  (734, 677, [(2, 210, 3), (3, 5, 4), (3, 5, 5)]),
  (748, 681, [(2, 206, 3), (3, 8, 4), (3, 6, 5)]),
  (762, 685, [(2, 203, 3), (3, 10, 4), (3, 7, 5)]),
  (777, 690, [(2, 199, 3), (3, 13, 4), (3, 8, 5)]),
  (792, 695, [(2, 196, 3), (3, 15, 4), (3, 9, 5)]),
  (807, 700, [(2, 192, 3), (3, 18, 4), (3, 10, 5)]),
  (823, 704, [(2, 187, 3), (3, 22, 4), (3, 11, 5)]),
  (839, 710, [(2, 183, 3), (3, 25, 4), (3, 12, 5)]),
  (855, 716, [(2, 180, 3), (3, 27, 4), (3, 13, 5)]),
  (872, 721, [(2, 175, 3), (3, 31, 4), (3, 14, 5)]),
  (889, 726, [(2, 170, 3), (3, 34, 4), (3, 16, 5)]),
  (906, 733, [(2, 167, 3), (3, 37, 4), (3, 16, 5)]),
  (924, 737, [(2, 161, 3), (3, 41, 4), (3, 18, 5)]),
  (942, 743, [(2, 156, 3), (3, 45, 4), (3, 19, 5)]),
  (960, 749, [(2, 152, 3), (3, 48, 4), (3, 20, 5)]),
  (979, 756, [(2, 148, 3), (3, 51, 4), (3, 21, 5)]),
  (998, 761, [(2, 143, 3), (3, 54, 4), (3, 22, 5), (4, 1, 6)]),
  (1017, 768, [(2, 139, 3), (3, 57, 4), (3, 23, 5), (4, 1, 6)]),
  (1037, 774, [(2, 134, 3), (3, 61, 4), (3, 24, 5), (4, 1, 6)]),
  (1057, 780, [(2, 130, 3), (3, 64, 4), (3, 25, 5), (4, 1, 6)]),
  (1078, 787, [(2, 126, 3), (3, 67, 4), (3, 26, 5), (4, 1, 6)]),
  (1099, 792, [(2, 120, 3), (3, 70, 4), (3, 28, 5), (4, 2, 6)]),
  (1120, 799, [(2, 117, 3), (3, 73, 4), (3, 28, 5), (4, 2, 6)]),
  (1142, 805, [(2, 112, 3), (3, 76, 4), (3, 29, 5), (4, 3, 6)]),
  (1164, 811, [(2, 108, 3), (3, 78, 4), (3, 31, 5), (4, 3, 6)]),
  (1187, 818, [(2, 104, 3), (3, 81, 4), (3, 32, 5), (4, 3, 6)]),
  (1210, 823, [(2, 99, 3), (3, 84, 4), (3, 33, 5), (4, 4, 6)]),
  (1234, 829, [(2, 95, 3), (3, 86, 4), (3, 34, 5), (4, 5, 6)]),
  (1258, 835, [(2, 91, 3), (3, 88, 4), (3, 36, 5), (4, 5, 6)]),
  (1283, 842, [(2, 87, 3), (3, 91, 4), (3, 37, 5), (4, 5, 6)]),
  (1308, 847, [(2, 83, 3), (3, 93, 4), (3, 38, 5), (4, 6, 6)]),
  (1334, 853, [(2, 79, 3), (3, 95, 4), (3, 40, 5), (4, 6, 6)]),
  (1360, 859, [(2, 76, 3), (3, 96, 4), (3, 41, 5), (4, 7, 6)]),
  (1387, 866, [(2, 73, 3), (3, 97, 4), (3, 43, 5), (4, 7, 6)]),
  (1414, 871, [(2, 69, 3), (3, 99, 4), (3, 44, 5), (4, 8, 6)]),
  (1442, 877, [(2, 66, 3), (3, 100, 4), (3, 46, 5), (4, 8, 6)]),
  (1470, 883, [(2, 63, 3), (3, 101, 4), (3, 47, 5), (4, 9, 6)]),
  (1499, 888, [(2, 60, 3), (3, 101, 4), (3, 50, 5), (4, 9, 6)]),
  (1528, 895, [(2, 57, 3), (3, 103, 4), (3, 51, 5), (4, 9, 6)]),
  (1558, 899, [(2, 54, 3), (3, 103, 4), (3, 53, 5), (4, 10, 6)]),
  (1589, 906, [(2, 52, 3), (3, 103, 4), (3, 55, 5), (4, 10, 6)]),
  (1620, 911, [(2, 49, 3), (3, 103, 4), (3, 57, 5), (4, 11, 6)]),
  (1652, 917, [(2, 47, 3), (3, 103, 4), (3, 59, 5), (4, 11, 6)]),
  (1685, 922, [(2, 45, 3), (3, 102, 4), (3, 61, 5), (4, 12, 6)]),
  (1718, 927, [(2, 43, 3), (3, 101, 4), (3, 63, 5), (4, 13, 6)]),
  (1752, 933, [(2, 41, 3), (3, 101, 4), (3, 65, 5), (4, 13, 6)]),
  (1787, 938, [(2, 39, 3), (3, 100, 4), (3, 67, 5), (4, 14, 6)]),
  (1822, 943, [(2, 37, 3), (3, 99, 4), (3, 70, 5), (4, 14, 6)]),
  (1858, 949, [(2, 35, 3), (3, 98, 4), (3, 72, 5), (4, 15, 6)]),
  (1895, 954, [(2, 34, 3), (3, 96, 4), (3, 74, 5), (4, 16, 6)]),
  (1932, 959, [(2, 32, 3), (3, 95, 4), (3, 77, 5), (4, 16, 6)]),
  (1970, 965, [(2, 31, 3), (3, 93, 4), (3, 79, 5), (4, 17, 6)]),
  (2009, 970, [(2, 30, 3), (3, 91, 4), (3, 81, 5), (4, 18, 6)]),
  (2049, 974, [(2, 28, 3), (3, 89, 4), (3, 84, 5), (4, 19, 6)]),
  (2089, 980, [(2, 27, 3), (3, 87, 4), (3, 87, 5), (4, 19, 6)]),
  (2130, 985, [(2, 26, 3), (3, 84, 4), (3, 90, 5), (4, 20, 6)]),
  (2172, 991, [(2, 25, 3), (3, 82, 4), (3, 92, 5), (4, 21, 6)]),
  (2215, 996, [(2, 24, 3), (3, 79, 4), (3, 95, 5), (4, 22, 6)]),
  (2259, 1002, [(2, 23, 3), (3, 77, 4), (3, 97, 5), (4, 23, 6)]),
  (2304, 1007, [(2, 22, 3), (3, 74, 4), (3, 100, 5), (4, 24, 6)]),
  (2350, 1013, [(2, 21, 3), (3, 71, 4), (3, 104, 5), (4, 24, 6)])]

theorem small223 : smallOK 223 2329 certs223 = true := by decide +kernel

/-- The certificates for `t = 224`. -/
def certs224 : List Cert := [
  (222, 221, [(1, 221, 1)]),
  (226, 225, [(1, 221, 1)]),
  (230, 229, [(1, 221, 1)]),
  (234, 233, [(1, 221, 1)]),
  (238, 237, [(1, 221, 1)]),
  (242, 241, [(1, 221, 1)]),
  (246, 245, [(1, 221, 1)]),
  (250, 249, [(1, 221, 1)]),
  (255, 254, [(1, 221, 1)]),
  (260, 259, [(1, 221, 1)]),
  (265, 264, [(1, 221, 1)]),
  (270, 269, [(1, 221, 1)]),
  (275, 274, [(1, 221, 1)]),
  (280, 279, [(1, 221, 1)]),
  (285, 284, [(1, 221, 1)]),
  (290, 289, [(1, 221, 1)]),
  (295, 294, [(1, 221, 1)]),
  (300, 299, [(1, 221, 1)]),
  (306, 305, [(1, 221, 1)]),
  (312, 311, [(1, 221, 1)]),
  (318, 317, [(1, 221, 1)]),
  (324, 323, [(1, 221, 1)]),
  (330, 329, [(1, 221, 1)]),
  (336, 335, [(1, 221, 1)]),
  (342, 341, [(1, 221, 1)]),
  (348, 347, [(1, 221, 1)]),
  (354, 353, [(1, 221, 1)]),
  (361, 360, [(1, 221, 1)]),
  (368, 367, [(1, 221, 1)]),
  (375, 374, [(1, 221, 1)]),
  (382, 381, [(1, 221, 1)]),
  (389, 388, [(1, 221, 1)]),
  (396, 395, [(1, 221, 1)]),
  (403, 402, [(1, 221, 1)]),
  (411, 410, [(1, 221, 1)]),
  (419, 418, [(1, 221, 1)]),
  (427, 426, [(1, 221, 1)]),
  (435, 434, [(1, 221, 1)]),
  (443, 442, [(1, 221, 1)]),
  (451, 450, [(1, 221, 1)]),
  (460, 459, [(1, 221, 1)]),
  (469, 468, [(1, 221, 1)]),
  (478, 477, [(1, 221, 1)]),
  (487, 484, [(1, 98, 1), (2, 119, 3), (3, 4, 4)]),
  (496, 493, [(1, 100, 1), (2, 121, 3)]),
  (505, 502, [(1, 101, 1), (2, 120, 3)]),
  (515, 512, [(1, 103, 1), (2, 118, 3)]),
  (525, 522, [(1, 105, 1), (2, 116, 3)]),
  (535, 532, [(1, 107, 1), (2, 114, 3)]),
  (545, 542, [(1, 109, 1), (2, 112, 3)]),
  (555, 552, [(1, 111, 1), (2, 110, 3)]),
  (566, 561, [(1, 63, 1), (2, 150, 3), (3, 7, 4), (4, 1, 5)]),
  (577, 572, [(1, 65, 1), (2, 153, 3), (3, 3, 4)]),
  (588, 583, [(1, 66, 1), (2, 155, 3)]),
  (599, 592, [(1, 47, 1), (2, 161, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (610, 603, [(1, 47, 1), (2, 164, 3), (3, 10, 4)]),
  (622, 615, [(1, 48, 1), (2, 168, 3), (3, 5, 4)]),
  (634, 625, [(1, 38, 1), (2, 171, 3), (3, 11, 4), (4, 1, 5)]),
  (646, 635, [(1, 31, 1), (2, 173, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (658, 645, [(1, 27, 1), (2, 175, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8), (8, 1, 10)]),
  (671, 656, [(1, 24, 1), (2, 177, 3), (3, 13, 4), (4, 4, 5), (5, 2, 6), (7, 1, 9)]),
  (684, 665, [(2, 220, 3), (3, 1, 5)]),
  (697, 668, [(2, 218, 3), (3, 1, 4), (3, 2, 5)]),
  (710, 671, [(2, 216, 3), (3, 2, 4), (3, 3, 5)]),
  (724, 675, [(2, 213, 3), (3, 4, 4), (3, 4, 5)]),
  (738, 679, [(2, 210, 3), (3, 6, 4), (3, 5, 5)]),
  (752, 685, [(2, 208, 3), (3, 8, 4), (3, 5, 5)]),
  (767, 688, [(2, 203, 3), (3, 11, 4), (3, 7, 5)]),
  (782, 693, [(2, 199, 3), (3, 14, 4), (3, 8, 5)]),
  (797, 698, [(2, 196, 3), (3, 16, 4), (3, 9, 5)]),
  (812, 703, [(2, 192, 3), (3, 19, 4), (3, 10, 5)]),
  (828, 709, [(2, 188, 3), (3, 22, 4), (3, 11, 5)]),
  (844, 715, [(2, 185, 3), (3, 25, 4), (3, 11, 5)]),
  (860, 719, [(2, 179, 3), (3, 29, 4), (3, 13, 5)]),
  (877, 724, [(2, 175, 3), (3, 31, 4), (3, 15, 5)]),
  (894, 731, [(2, 171, 3), (3, 35, 4), (3, 15, 5)]),
  (911, 736, [(2, 166, 3), (3, 38, 4), (3, 17, 5)]),
  (929, 742, [(2, 162, 3), (3, 41, 4), (3, 18, 5)]),
  (947, 748, [(2, 158, 3), (3, 44, 4), (3, 19, 5)]),
  (965, 754, [(2, 153, 3), (3, 48, 4), (3, 20, 5)]),
  (984, 759, [(2, 148, 3), (3, 51, 4), (3, 22, 5)]),
  (1003, 766, [(2, 144, 3), (3, 55, 4), (3, 22, 5)]),
  (1023, 772, [(2, 139, 3), (3, 58, 4), (3, 23, 5), (4, 1, 6)]),
  (1043, 778, [(2, 135, 3), (3, 61, 4), (3, 24, 5), (4, 1, 6)]),
  (1063, 784, [(2, 130, 3), (3, 64, 4), (3, 25, 5), (4, 2, 6)]),
  (1084, 791, [(2, 126, 3), (3, 67, 4), (3, 26, 5), (4, 2, 6)]),
  (1105, 796, [(2, 121, 3), (3, 70, 4), (3, 27, 5), (4, 3, 6)]),
  (1127, 802, [(2, 116, 3), (3, 74, 4), (3, 28, 5), (4, 3, 6)]),
  (1149, 810, [(2, 113, 3), (3, 76, 4), (3, 29, 5), (4, 3, 6)]),
  (1171, 816, [(2, 108, 3), (3, 79, 4), (3, 31, 5), (4, 3, 6)]),
  (1194, 821, [(2, 103, 3), (3, 82, 4), (3, 32, 5), (4, 4, 6)]),
  (1217, 828, [(2, 100, 3), (3, 84, 4), (3, 33, 5), (4, 4, 6)]),
  (1241, 834, [(2, 95, 3), (3, 87, 4), (3, 34, 5), (4, 5, 6)]),
  (1265, 840, [(2, 91, 3), (3, 89, 4), (3, 36, 5), (4, 5, 6)]),
  (1290, 847, [(2, 88, 3), (3, 91, 4), (3, 37, 5), (4, 5, 6)]),
  (1315, 852, [(2, 83, 3), (3, 94, 4), (3, 38, 5), (4, 6, 6)]),
  (1341, 858, [(2, 80, 3), (3, 95, 4), (3, 40, 5), (4, 6, 6)]),
  (1367, 864, [(2, 76, 3), (3, 97, 4), (3, 41, 5), (4, 7, 6)]),
  (1394, 871, [(2, 73, 3), (3, 98, 4), (3, 43, 5), (4, 7, 6)]),
  (1421, 876, [(2, 69, 3), (3, 100, 4), (3, 45, 5), (4, 7, 6)]),
  (1449, 882, [(2, 66, 3), (3, 101, 4), (3, 46, 5), (4, 8, 6)]),
  (1477, 888, [(2, 63, 3), (3, 102, 4), (3, 48, 5), (4, 8, 6)]),
  (1506, 893, [(2, 60, 3), (3, 102, 4), (3, 50, 5), (4, 9, 6)]),
  (1536, 899, [(2, 57, 3), (3, 103, 4), (3, 52, 5), (4, 9, 6)]),
  (1566, 905, [(2, 55, 3), (3, 103, 4), (3, 53, 5), (4, 10, 6)]),
  (1597, 910, [(2, 52, 3), (3, 103, 4), (3, 55, 5), (4, 11, 6)]),
  (1628, 915, [(2, 49, 3), (3, 104, 4), (3, 57, 5), (4, 11, 6)]),
  (1660, 921, [(2, 47, 3), (3, 103, 4), (3, 59, 5), (4, 12, 6)]),
  (1693, 926, [(2, 45, 3), (3, 103, 4), (3, 61, 5), (4, 12, 6)]),
  (1726, 931, [(2, 43, 3), (3, 102, 4), (3, 63, 5), (4, 13, 6)]),
  (1760, 937, [(2, 41, 3), (3, 101, 4), (3, 65, 5), (4, 14, 6)]),
  (1795, 942, [(2, 39, 3), (3, 100, 4), (3, 68, 5), (4, 14, 6)]),
  (1830, 947, [(2, 37, 3), (3, 99, 4), (3, 70, 5), (4, 15, 6)]),
  (1866, 953, [(2, 35, 3), (3, 99, 4), (3, 72, 5), (4, 15, 6)]),
  (1903, 958, [(2, 34, 3), (3, 97, 4), (3, 74, 5), (4, 16, 6)]),
  (1941, 964, [(2, 32, 3), (3, 96, 4), (3, 77, 5), (4, 16, 6)]),
  (1979, 968, [(2, 31, 3), (3, 93, 4), (3, 79, 5), (4, 18, 6)]),
  (2018, 973, [(2, 29, 3), (3, 92, 4), (3, 82, 5), (4, 18, 6)]),
  (2058, 979, [(2, 28, 3), (3, 90, 4), (3, 84, 5), (4, 19, 6)]),
  (2099, 984, [(2, 27, 3), (3, 87, 4), (3, 87, 5), (4, 20, 6)]),
  (2140, 989, [(2, 26, 3), (3, 85, 4), (3, 89, 5), (4, 21, 6)]),
  (2182, 995, [(2, 25, 3), (3, 82, 4), (3, 92, 5), (4, 22, 6)]),
  (2225, 1000, [(2, 24, 3), (3, 80, 4), (3, 95, 5), (4, 22, 6)]),
  (2269, 1006, [(2, 23, 3), (3, 77, 4), (3, 98, 5), (4, 23, 6)]),
  (2314, 1011, [(2, 22, 3), (3, 74, 4), (3, 101, 5), (4, 24, 6)]),
  (2360, 1017, [(2, 21, 3), (3, 71, 4), (3, 104, 5), (4, 25, 6)])]

theorem small224 : smallOK 224 2340 certs224 = true := by decide +kernel

/-- The certificates for `t = 225`. -/
def certs225 : List Cert := [
  (223, 222, [(1, 222, 1)]),
  (227, 226, [(1, 222, 1)]),
  (231, 230, [(1, 222, 1)]),
  (235, 234, [(1, 222, 1)]),
  (239, 238, [(1, 222, 1)]),
  (243, 242, [(1, 222, 1)]),
  (247, 246, [(1, 222, 1)]),
  (251, 250, [(1, 222, 1)]),
  (256, 255, [(1, 222, 1)]),
  (261, 260, [(1, 222, 1)]),
  (266, 265, [(1, 222, 1)]),
  (271, 270, [(1, 222, 1)]),
  (276, 275, [(1, 222, 1)]),
  (281, 280, [(1, 222, 1)]),
  (286, 285, [(1, 222, 1)]),
  (291, 290, [(1, 222, 1)]),
  (296, 295, [(1, 222, 1)]),
  (301, 300, [(1, 222, 1)]),
  (307, 306, [(1, 222, 1)]),
  (313, 312, [(1, 222, 1)]),
  (319, 318, [(1, 222, 1)]),
  (325, 324, [(1, 222, 1)]),
  (331, 330, [(1, 222, 1)]),
  (337, 336, [(1, 222, 1)]),
  (343, 342, [(1, 222, 1)]),
  (349, 348, [(1, 222, 1)]),
  (355, 354, [(1, 222, 1)]),
  (362, 361, [(1, 222, 1)]),
  (369, 368, [(1, 222, 1)]),
  (376, 375, [(1, 222, 1)]),
  (383, 382, [(1, 222, 1)]),
  (390, 389, [(1, 222, 1)]),
  (397, 396, [(1, 222, 1)]),
  (404, 403, [(1, 222, 1)]),
  (412, 411, [(1, 222, 1)]),
  (420, 419, [(1, 222, 1)]),
  (428, 427, [(1, 222, 1)]),
  (436, 435, [(1, 222, 1)]),
  (444, 443, [(1, 222, 1)]),
  (452, 451, [(1, 222, 1)]),
  (461, 460, [(1, 222, 1)]),
  (470, 469, [(1, 222, 1)]),
  (479, 478, [(1, 222, 1)]),
  (488, 485, [(1, 98, 1), (2, 119, 3), (3, 5, 4)]),
  (497, 494, [(1, 100, 1), (2, 121, 3), (3, 1, 4)]),
  (506, 503, [(1, 102, 1), (2, 120, 3)]),
  (516, 513, [(1, 104, 1), (2, 118, 3)]),
  (526, 523, [(1, 106, 1), (2, 116, 3)]),
  (536, 533, [(1, 108, 1), (2, 114, 3)]),
  (546, 543, [(1, 110, 1), (2, 112, 3)]),
  (556, 553, [(1, 112, 1), (2, 110, 3)]),
  (567, 562, [(1, 63, 1), (2, 150, 3), (3, 8, 4), (4, 1, 5)]),
  (578, 573, [(1, 65, 1), (2, 153, 3), (3, 4, 4)]),
  (589, 584, [(1, 66, 1), (2, 156, 3)]),
  (600, 595, [(1, 67, 1), (2, 155, 3)]),
  (612, 605, [(1, 48, 1), (2, 164, 3), (3, 10, 4)]),
  (624, 617, [(1, 48, 1), (2, 168, 3), (3, 6, 4)]),
  (636, 627, [(1, 38, 1), (2, 171, 3), (3, 11, 4), (4, 2, 5)]),
  (648, 637, [(1, 31, 1), (2, 174, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (660, 649, [(1, 32, 1), (2, 177, 3), (3, 12, 4), (4, 1, 5)]),
  (673, 658, [(1, 24, 1), (2, 177, 3), (3, 14, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8), (8, 1, 11)]),
  (686, 669, [(1, 21, 1), (2, 180, 3), (3, 14, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (699, 672, [(2, 220, 3), (3, 2, 5)]),
  (712, 675, [(2, 218, 3), (3, 1, 4), (3, 3, 5)]),
  (726, 679, [(2, 215, 3), (3, 3, 4), (3, 4, 5)]),
  (740, 683, [(2, 212, 3), (3, 5, 4), (3, 5, 5)]),
  (754, 687, [(2, 208, 3), (3, 8, 4), (3, 6, 5)]),
  (769, 692, [(2, 205, 3), (3, 10, 4), (3, 7, 5)]),
  (784, 697, [(2, 202, 3), (3, 13, 4), (3, 7, 5)]),
  (799, 702, [(2, 198, 3), (3, 16, 4), (3, 8, 5)]),
  (814, 707, [(2, 194, 3), (3, 19, 4), (3, 9, 5)]),
  (830, 711, [(2, 189, 3), (3, 22, 4), (3, 11, 5)]),
  (846, 717, [(2, 185, 3), (3, 25, 4), (3, 12, 5)]),
  (862, 723, [(2, 182, 3), (3, 28, 4), (3, 12, 5)]),
  (879, 728, [(2, 177, 3), (3, 31, 4), (3, 14, 5)]),
  (896, 733, [(2, 172, 3), (3, 35, 4), (3, 15, 5)]),
  (913, 738, [(2, 167, 3), (3, 38, 4), (3, 17, 5)]),
  (931, 744, [(2, 163, 3), (3, 41, 4), (3, 18, 5)]),
  (949, 750, [(2, 158, 3), (3, 45, 4), (3, 19, 5)]),
  (967, 756, [(2, 154, 3), (3, 48, 4), (3, 20, 5)]),
  (986, 763, [(2, 150, 3), (3, 51, 4), (3, 21, 5)]),
  (1005, 768, [(2, 145, 3), (3, 54, 4), (3, 22, 5), (4, 1, 6)]),
  (1025, 774, [(2, 140, 3), (3, 58, 4), (3, 23, 5), (4, 1, 6)]),
  (1045, 782, [(2, 136, 3), (3, 61, 4), (3, 24, 5), (4, 1, 6)]),
  (1065, 788, [(2, 132, 3), (3, 64, 4), (3, 25, 5), (4, 1, 6)]),
  (1086, 793, [(2, 126, 3), (3, 68, 4), (3, 26, 5), (4, 2, 6)]),
  (1107, 800, [(2, 122, 3), (3, 71, 4), (3, 27, 5), (4, 2, 6)]),
  (1129, 806, [(2, 118, 3), (3, 73, 4), (3, 28, 5), (4, 3, 6)]),
  (1151, 812, [(2, 113, 3), (3, 77, 4), (3, 29, 5), (4, 3, 6)]),
  (1174, 819, [(2, 109, 3), (3, 79, 4), (3, 31, 5), (4, 3, 6)]),
  (1197, 824, [(2, 104, 3), (3, 82, 4), (3, 32, 5), (4, 4, 6)]),
  (1220, 831, [(2, 100, 3), (3, 85, 4), (3, 33, 5), (4, 4, 6)]),
  (1244, 837, [(2, 96, 3), (3, 87, 4), (3, 34, 5), (4, 5, 6)]),
  (1268, 843, [(2, 92, 3), (3, 89, 4), (3, 36, 5), (4, 5, 6)]),
  (1293, 850, [(2, 88, 3), (3, 92, 4), (3, 37, 5), (4, 5, 6)]),
  (1318, 855, [(2, 84, 3), (3, 94, 4), (3, 38, 5), (4, 6, 6)]),
  (1344, 861, [(2, 80, 3), (3, 96, 4), (3, 40, 5), (4, 6, 6)]),
  (1370, 867, [(2, 77, 3), (3, 97, 4), (3, 41, 5), (4, 7, 6)]),
  (1397, 874, [(2, 73, 3), (3, 99, 4), (3, 43, 5), (4, 7, 6)]),
  (1424, 879, [(2, 70, 3), (3, 100, 4), (3, 44, 5), (4, 8, 6)]),
  (1452, 885, [(2, 67, 3), (3, 101, 4), (3, 46, 5), (4, 8, 6)]),
  (1481, 892, [(2, 64, 3), (3, 102, 4), (3, 48, 5), (4, 8, 6)]),
  (1510, 897, [(2, 61, 3), (3, 103, 4), (3, 49, 5), (4, 9, 6)]),
  (1540, 903, [(2, 58, 3), (3, 103, 4), (3, 51, 5), (4, 10, 6)]),
  (1570, 909, [(2, 55, 3), (3, 104, 4), (3, 53, 5), (4, 10, 6)]),
  (1601, 914, [(2, 52, 3), (3, 104, 4), (3, 56, 5), (4, 10, 6)]),
  (1633, 920, [(2, 50, 3), (3, 104, 4), (3, 57, 5), (4, 11, 6)]),
  (1665, 924, [(2, 47, 3), (3, 104, 4), (3, 59, 5), (4, 12, 6)]),
  (1698, 931, [(2, 45, 3), (3, 104, 4), (3, 61, 5), (4, 12, 6)]),
  (1731, 936, [(2, 43, 3), (3, 103, 4), (3, 63, 5), (4, 13, 6)]),
  (1765, 940, [(2, 41, 3), (3, 102, 4), (3, 65, 5), (4, 14, 6)]),
  (1800, 945, [(2, 39, 3), (3, 101, 4), (3, 68, 5), (4, 14, 6)]),
  (1836, 951, [(2, 37, 3), (3, 100, 4), (3, 70, 5), (4, 15, 6)]),
  (1872, 957, [(2, 36, 3), (3, 99, 4), (3, 71, 5), (4, 16, 6)]),
  (1909, 962, [(2, 34, 3), (3, 97, 4), (3, 75, 5), (4, 16, 6)]),
  (1947, 968, [(2, 32, 3), (3, 96, 4), (3, 78, 5), (4, 16, 6)]),
  (1985, 972, [(2, 31, 3), (3, 94, 4), (3, 79, 5), (4, 18, 6)]),
  (2024, 977, [(2, 30, 3), (3, 92, 4), (3, 81, 5), (4, 19, 6)]),
  (2064, 983, [(2, 28, 3), (3, 90, 4), (3, 85, 5), (4, 19, 6)]),
  (2105, 988, [(2, 27, 3), (3, 88, 4), (3, 87, 5), (4, 20, 6)]),
  (2147, 994, [(2, 26, 3), (3, 86, 4), (3, 90, 5), (4, 20, 6)]),
  (2189, 1000, [(2, 25, 3), (3, 83, 4), (3, 93, 5), (4, 21, 6)]),
  (2232, 1005, [(2, 24, 3), (3, 81, 4), (3, 95, 5), (4, 22, 6)]),
  (2276, 1011, [(2, 23, 3), (3, 78, 4), (3, 98, 5), (4, 23, 6)]),
  (2321, 1016, [(2, 22, 3), (3, 75, 4), (3, 101, 5), (4, 24, 6)]),
  (2367, 1022, [(2, 22, 3), (3, 72, 4), (3, 102, 5), (4, 26, 6)])]

theorem small225 : smallOK 225 2352 certs225 = true := by decide +kernel

/-- The certificates for `t = 226`. -/
def certs226 : List Cert := [
  (224, 223, [(1, 223, 1)]),
  (228, 227, [(1, 223, 1)]),
  (232, 231, [(1, 223, 1)]),
  (236, 235, [(1, 223, 1)]),
  (240, 239, [(1, 223, 1)]),
  (244, 243, [(1, 223, 1)]),
  (248, 247, [(1, 223, 1)]),
  (252, 251, [(1, 223, 1)]),
  (257, 256, [(1, 223, 1)]),
  (262, 261, [(1, 223, 1)]),
  (267, 266, [(1, 223, 1)]),
  (272, 271, [(1, 223, 1)]),
  (277, 276, [(1, 223, 1)]),
  (282, 281, [(1, 223, 1)]),
  (287, 286, [(1, 223, 1)]),
  (292, 291, [(1, 223, 1)]),
  (297, 296, [(1, 223, 1)]),
  (302, 301, [(1, 223, 1)]),
  (308, 307, [(1, 223, 1)]),
  (314, 313, [(1, 223, 1)]),
  (320, 319, [(1, 223, 1)]),
  (326, 325, [(1, 223, 1)]),
  (332, 331, [(1, 223, 1)]),
  (338, 337, [(1, 223, 1)]),
  (344, 343, [(1, 223, 1)]),
  (350, 349, [(1, 223, 1)]),
  (357, 356, [(1, 223, 1)]),
  (364, 363, [(1, 223, 1)]),
  (371, 370, [(1, 223, 1)]),
  (378, 377, [(1, 223, 1)]),
  (385, 384, [(1, 223, 1)]),
  (392, 391, [(1, 223, 1)]),
  (399, 398, [(1, 223, 1)]),
  (406, 405, [(1, 223, 1)]),
  (414, 413, [(1, 223, 1)]),
  (422, 421, [(1, 223, 1)]),
  (430, 429, [(1, 223, 1)]),
  (438, 437, [(1, 223, 1)]),
  (446, 445, [(1, 223, 1)]),
  (454, 453, [(1, 223, 1)]),
  (463, 462, [(1, 223, 1)]),
  (472, 471, [(1, 223, 1)]),
  (481, 480, [(1, 223, 1)]),
  (490, 487, [(1, 98, 1), (2, 120, 3), (3, 5, 4)]),
  (499, 496, [(1, 100, 1), (2, 122, 3), (3, 1, 4)]),
  (508, 505, [(1, 102, 1), (2, 121, 3)]),
  (518, 515, [(1, 104, 1), (2, 119, 3)]),
  (528, 525, [(1, 106, 1), (2, 117, 3)]),
  (538, 535, [(1, 108, 1), (2, 115, 3)]),
  (548, 545, [(1, 110, 1), (2, 113, 3)]),
  (558, 555, [(1, 112, 1), (2, 111, 3)]),
  (569, 564, [(1, 64, 1), (2, 150, 3), (3, 8, 4), (4, 1, 5)]),
  (580, 575, [(1, 65, 1), (2, 154, 3), (3, 4, 4)]),
  (591, 586, [(1, 66, 1), (2, 157, 3)]),
  (602, 597, [(1, 67, 1), (2, 156, 3)]),
  (614, 607, [(1, 48, 1), (2, 165, 3), (3, 10, 4)]),
  (626, 619, [(1, 49, 1), (2, 169, 3), (3, 5, 4)]),
  (638, 629, [(1, 38, 1), (2, 172, 3), (3, 11, 4), (4, 2, 5)]),
  (650, 639, [(1, 31, 1), (2, 175, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (663, 652, [(1, 32, 1), (2, 178, 3), (3, 12, 4), (4, 1, 5)]),
  (676, 661, [(1, 24, 1), (2, 178, 3), (3, 14, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8), (8, 1, 11)]),
  (689, 672, [(1, 21, 1), (2, 181, 3), (3, 14, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (702, 675, [(2, 221, 3), (3, 2, 5)]),
  (716, 677, [(2, 218, 3), (3, 2, 4), (3, 3, 5)]),
  (730, 681, [(2, 215, 3), (3, 4, 4), (3, 4, 5)]),
  (744, 685, [(2, 212, 3), (3, 6, 4), (3, 5, 5)]),
  (758, 691, [(2, 210, 3), (3, 8, 4), (3, 5, 5)]),
  (773, 694, [(2, 205, 3), (3, 11, 4), (3, 7, 5)]),
  (788, 699, [(2, 201, 3), (3, 14, 4), (3, 8, 5)]),
  (803, 704, [(2, 197, 3), (3, 17, 4), (3, 9, 5)]),
  (819, 710, [(2, 194, 3), (3, 19, 4), (3, 10, 5)]),
  (835, 716, [(2, 190, 3), (3, 22, 4), (3, 11, 5)]),
  (851, 720, [(2, 185, 3), (3, 26, 4), (3, 12, 5)]),
  (868, 727, [(2, 182, 3), (3, 28, 4), (3, 13, 5)]),
  (885, 732, [(2, 177, 3), (3, 32, 4), (3, 14, 5)]),
  (902, 737, [(2, 172, 3), (3, 35, 4), (3, 16, 5)]),
  (920, 743, [(2, 168, 3), (3, 38, 4), (3, 17, 5)]),
  (938, 749, [(2, 163, 3), (3, 42, 4), (3, 18, 5)]),
  (956, 755, [(2, 159, 3), (3, 45, 4), (3, 19, 5)]),
  (975, 760, [(2, 153, 3), (3, 49, 4), (3, 21, 5)]),
  (994, 767, [(2, 149, 3), (3, 52, 4), (3, 22, 5)]),
  (1013, 772, [(2, 144, 3), (3, 56, 4), (3, 22, 5), (4, 1, 6)]),
  (1033, 780, [(2, 140, 3), (3, 59, 4), (3, 23, 5), (4, 1, 6)]),
  (1053, 786, [(2, 136, 3), (3, 62, 4), (3, 24, 5), (4, 1, 6)]),
  (1074, 791, [(2, 130, 3), (3, 66, 4), (3, 25, 5), (4, 2, 6)]),
  (1095, 798, [(2, 126, 3), (3, 69, 4), (3, 26, 5), (4, 2, 6)]),
  (1116, 805, [(2, 122, 3), (3, 72, 4), (3, 27, 5), (4, 2, 6)]),
  (1138, 811, [(2, 117, 3), (3, 75, 4), (3, 28, 5), (4, 3, 6)]),
  (1160, 817, [(2, 113, 3), (3, 77, 4), (3, 30, 5), (4, 3, 6)]),
  (1183, 824, [(2, 109, 3), (3, 80, 4), (3, 31, 5), (4, 3, 6)]),
  (1206, 829, [(2, 104, 3), (3, 83, 4), (3, 32, 5), (4, 4, 6)]),
  (1230, 837, [(2, 100, 3), (3, 86, 4), (3, 33, 5), (4, 4, 6)]),
  (1254, 843, [(2, 96, 3), (3, 88, 4), (3, 35, 5), (4, 4, 6)]),
  (1279, 848, [(2, 91, 3), (3, 91, 4), (3, 36, 5), (4, 5, 6)]),
  (1304, 855, [(2, 88, 3), (3, 92, 4), (3, 37, 5), (4, 6, 6)]),
  (1330, 861, [(2, 84, 3), (3, 94, 4), (3, 39, 5), (4, 6, 6)]),
  (1356, 867, [(2, 80, 3), (3, 96, 4), (3, 40, 5), (4, 7, 6)]),
  (1383, 872, [(2, 76, 3), (3, 98, 4), (3, 42, 5), (4, 7, 6)]),
  (1410, 879, [(2, 73, 3), (3, 99, 4), (3, 43, 5), (4, 8, 6)]),
  (1438, 885, [(2, 69, 3), (3, 101, 4), (3, 45, 5), (4, 8, 6)]),
  (1466, 891, [(2, 66, 3), (3, 102, 4), (3, 47, 5), (4, 8, 6)]),
  (1495, 896, [(2, 63, 3), (3, 103, 4), (3, 48, 5), (4, 9, 6)]),
  (1524, 903, [(2, 60, 3), (3, 104, 4), (3, 50, 5), (4, 9, 6)]),
  (1554, 907, [(2, 57, 3), (3, 104, 4), (3, 52, 5), (4, 10, 6)]),
  (1585, 914, [(2, 54, 3), (3, 105, 4), (3, 54, 5), (4, 10, 6)]),
  (1616, 919, [(2, 52, 3), (3, 104, 4), (3, 56, 5), (4, 11, 6)]),
  (1648, 925, [(2, 49, 3), (3, 105, 4), (3, 58, 5), (4, 11, 6)]),
  (1680, 929, [(2, 47, 3), (3, 104, 4), (3, 60, 5), (4, 12, 6)]),
  (1713, 936, [(2, 45, 3), (3, 104, 4), (3, 61, 5), (4, 13, 6)]),
  (1747, 942, [(2, 43, 3), (3, 103, 4), (3, 64, 5), (4, 13, 6)]),
  (1781, 946, [(2, 40, 3), (3, 103, 4), (3, 66, 5), (4, 14, 6)]),
  (1816, 951, [(2, 39, 3), (3, 101, 4), (3, 68, 5), (4, 15, 6)]),
  (1852, 957, [(2, 37, 3), (3, 100, 4), (3, 71, 5), (4, 15, 6)]),
  (1889, 962, [(2, 35, 3), (3, 99, 4), (3, 73, 5), (4, 16, 6)]),
  (1926, 967, [(2, 34, 3), (3, 97, 4), (3, 75, 5), (4, 17, 6)]),
  (1964, 973, [(2, 32, 3), (3, 96, 4), (3, 78, 5), (4, 17, 6)]),
  (2003, 978, [(2, 31, 3), (3, 94, 4), (3, 80, 5), (4, 18, 6)]),
  (2043, 984, [(2, 29, 3), (3, 93, 4), (3, 83, 5), (4, 18, 6)]),
  (2083, 990, [(2, 28, 3), (3, 91, 4), (3, 85, 5), (4, 19, 6)]),
  (2124, 995, [(2, 27, 3), (3, 88, 4), (3, 88, 5), (4, 20, 6)]),
  (2166, 999, [(2, 26, 3), (3, 85, 4), (3, 91, 5), (4, 21, 6)]),
  (2209, 1006, [(2, 25, 3), (3, 83, 4), (3, 93, 5), (4, 22, 6)]),
  (2253, 1010, [(2, 24, 3), (3, 80, 4), (3, 96, 5), (4, 23, 6)]),
  (2298, 1017, [(2, 23, 3), (3, 78, 4), (3, 98, 5), (4, 24, 6)]),
  (2343, 1022, [(2, 22, 3), (3, 75, 4), (3, 102, 5), (4, 24, 6)]),
  (2389, 1028, [(2, 21, 3), (3, 72, 4), (3, 105, 5), (4, 25, 6)])]

theorem small226 : smallOK 226 2362 certs226 = true := by decide +kernel

/-- The certificates for `t = 227`. -/
def certs227 : List Cert := [
  (225, 224, [(1, 224, 1)]),
  (229, 228, [(1, 224, 1)]),
  (233, 232, [(1, 224, 1)]),
  (237, 236, [(1, 224, 1)]),
  (241, 240, [(1, 224, 1)]),
  (245, 244, [(1, 224, 1)]),
  (249, 248, [(1, 224, 1)]),
  (253, 252, [(1, 224, 1)]),
  (258, 257, [(1, 224, 1)]),
  (263, 262, [(1, 224, 1)]),
  (268, 267, [(1, 224, 1)]),
  (273, 272, [(1, 224, 1)]),
  (278, 277, [(1, 224, 1)]),
  (283, 282, [(1, 224, 1)]),
  (288, 287, [(1, 224, 1)]),
  (293, 292, [(1, 224, 1)]),
  (298, 297, [(1, 224, 1)]),
  (303, 302, [(1, 224, 1)]),
  (309, 308, [(1, 224, 1)]),
  (315, 314, [(1, 224, 1)]),
  (321, 320, [(1, 224, 1)]),
  (327, 326, [(1, 224, 1)]),
  (333, 332, [(1, 224, 1)]),
  (339, 338, [(1, 224, 1)]),
  (345, 344, [(1, 224, 1)]),
  (351, 350, [(1, 224, 1)]),
  (358, 357, [(1, 224, 1)]),
  (365, 364, [(1, 224, 1)]),
  (372, 371, [(1, 224, 1)]),
  (379, 378, [(1, 224, 1)]),
  (386, 385, [(1, 224, 1)]),
  (393, 392, [(1, 224, 1)]),
  (400, 399, [(1, 224, 1)]),
  (408, 407, [(1, 224, 1)]),
  (416, 415, [(1, 224, 1)]),
  (424, 423, [(1, 224, 1)]),
  (432, 431, [(1, 224, 1)]),
  (440, 439, [(1, 224, 1)]),
  (448, 447, [(1, 224, 1)]),
  (456, 455, [(1, 224, 1)]),
  (465, 464, [(1, 224, 1)]),
  (474, 473, [(1, 224, 1)]),
  (483, 482, [(1, 224, 1)]),
  (492, 489, [(1, 99, 1), (2, 120, 3), (3, 5, 4)]),
  (501, 498, [(1, 101, 1), (2, 122, 3), (3, 1, 4)]),
  (511, 508, [(1, 103, 1), (2, 121, 3)]),
  (521, 518, [(1, 105, 1), (2, 119, 3)]),
  (531, 528, [(1, 107, 1), (2, 117, 3)]),
  (541, 538, [(1, 109, 1), (2, 115, 3)]),
  (551, 548, [(1, 111, 1), (2, 113, 3)]),
  (562, 559, [(1, 113, 1), (2, 111, 3)]),
  (573, 568, [(1, 64, 1), (2, 152, 3), (3, 7, 4), (4, 1, 5)]),
  (584, 579, [(1, 65, 1), (2, 155, 3), (3, 4, 4)]),
  (595, 590, [(1, 67, 1), (2, 157, 3)]),
  (606, 601, [(1, 68, 1), (2, 156, 3)]),
  (618, 611, [(1, 48, 1), (2, 166, 3), (3, 10, 4)]),
  (630, 623, [(1, 49, 1), (2, 170, 3), (3, 5, 4)]),
  (642, 633, [(1, 38, 1), (2, 173, 3), (3, 11, 4), (4, 2, 5)]),
  (654, 643, [(1, 32, 1), (2, 175, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (667, 654, [(1, 27, 1), (2, 178, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8), (8, 1, 10)]),
  (680, 665, [(1, 24, 1), (2, 180, 3), (3, 13, 4), (4, 4, 5), (5, 2, 6), (7, 1, 9)]),
  (693, 674, [(2, 223, 3), (3, 1, 5)]),
  (706, 677, [(2, 221, 3), (3, 1, 4), (3, 2, 5)]),
  (720, 681, [(2, 219, 3), (3, 2, 4), (3, 3, 5)]),
  (734, 685, [(2, 216, 3), (3, 4, 4), (3, 4, 5)]),
  (748, 689, [(2, 213, 3), (3, 6, 4), (3, 5, 5)]),
  (762, 693, [(2, 209, 3), (3, 9, 4), (3, 6, 5)]),
  (777, 698, [(2, 206, 3), (3, 11, 4), (3, 7, 5)]),
  (792, 703, [(2, 202, 3), (3, 14, 4), (3, 8, 5)]),
  (807, 708, [(2, 199, 3), (3, 16, 4), (3, 9, 5)]),
  (823, 714, [(2, 195, 3), (3, 19, 4), (3, 10, 5)]),
  (839, 718, [(2, 190, 3), (3, 23, 4), (3, 11, 5)]),
  (855, 724, [(2, 186, 3), (3, 26, 4), (3, 12, 5)]),
  (872, 729, [(2, 182, 3), (3, 29, 4), (3, 13, 5)]),
  (889, 734, [(2, 177, 3), (3, 32, 4), (3, 15, 5)]),
  (906, 741, [(2, 173, 3), (3, 36, 4), (3, 15, 5)]),
  (924, 747, [(2, 169, 3), (3, 39, 4), (3, 16, 5)]),
  (942, 753, [(2, 164, 3), (3, 42, 4), (3, 18, 5)]),
  (960, 759, [(2, 160, 3), (3, 45, 4), (3, 19, 5)]),
  (979, 764, [(2, 154, 3), (3, 49, 4), (3, 21, 5)]),
  (998, 771, [(2, 150, 3), (3, 53, 4), (3, 21, 5)]),
  (1017, 776, [(2, 145, 3), (3, 56, 4), (3, 22, 5), (4, 1, 6)]),
  (1037, 782, [(2, 140, 3), (3, 59, 4), (3, 24, 5), (4, 1, 6)]),
  (1057, 790, [(2, 137, 3), (3, 62, 4), (3, 24, 5), (4, 1, 6)]),
  (1078, 795, [(2, 131, 3), (3, 66, 4), (3, 25, 5), (4, 2, 6)]),
  (1099, 802, [(2, 127, 3), (3, 69, 4), (3, 26, 5), (4, 2, 6)]),
  (1120, 807, [(2, 122, 3), (3, 72, 4), (3, 27, 5), (4, 3, 6)]),
  (1142, 815, [(2, 118, 3), (3, 75, 4), (3, 29, 5), (4, 2, 6)]),
  (1164, 821, [(2, 114, 3), (3, 78, 4), (3, 29, 5), (4, 3, 6)]),
  (1187, 828, [(2, 109, 3), (3, 81, 4), (3, 31, 5), (4, 3, 6)]),
  (1210, 833, [(2, 104, 3), (3, 84, 4), (3, 32, 5), (4, 4, 6)]),
  (1234, 839, [(2, 100, 3), (3, 86, 4), (3, 33, 5), (4, 5, 6)]),
  (1258, 845, [(2, 96, 3), (3, 88, 4), (3, 35, 5), (4, 5, 6)]),
  (1283, 852, [(2, 92, 3), (3, 91, 4), (3, 36, 5), (4, 5, 6)]),
  (1308, 859, [(2, 88, 3), (3, 93, 4), (3, 38, 5), (4, 5, 6)]),
  (1334, 865, [(2, 84, 3), (3, 95, 4), (3, 39, 5), (4, 6, 6)]),
  (1360, 871, [(2, 80, 3), (3, 97, 4), (3, 41, 5), (4, 6, 6)]),
  (1387, 876, [(2, 76, 3), (3, 99, 4), (3, 42, 5), (4, 7, 6)]),
  (1414, 883, [(2, 73, 3), (3, 100, 4), (3, 44, 5), (4, 7, 6)]),
  (1442, 889, [(2, 70, 3), (3, 101, 4), (3, 45, 5), (4, 8, 6)]),
  (1470, 895, [(2, 67, 3), (3, 102, 4), (3, 47, 5), (4, 8, 6)]),
  (1499, 900, [(2, 63, 3), (3, 104, 4), (3, 48, 5), (4, 9, 6)]),
  (1528, 907, [(2, 61, 3), (3, 104, 4), (3, 50, 5), (4, 9, 6)]),
  (1558, 911, [(2, 57, 3), (3, 105, 4), (3, 52, 5), (4, 10, 6)]),
  (1589, 918, [(2, 55, 3), (3, 105, 4), (3, 54, 5), (4, 10, 6)]),
  (1620, 923, [(2, 52, 3), (3, 105, 4), (3, 56, 5), (4, 11, 6)]),
  (1652, 929, [(2, 50, 3), (3, 105, 4), (3, 58, 5), (4, 11, 6)]),
  (1685, 934, [(2, 47, 3), (3, 105, 4), (3, 60, 5), (4, 12, 6)]),
  (1718, 939, [(2, 45, 3), (3, 104, 4), (3, 62, 5), (4, 13, 6)]),
  (1752, 945, [(2, 43, 3), (3, 104, 4), (3, 64, 5), (4, 13, 6)]),
  (1787, 950, [(2, 41, 3), (3, 103, 4), (3, 66, 5), (4, 14, 6)]),
  (1822, 955, [(2, 39, 3), (3, 102, 4), (3, 68, 5), (4, 15, 6)]),
  (1858, 961, [(2, 37, 3), (3, 101, 4), (3, 71, 5), (4, 15, 6)]),
  (1895, 966, [(2, 35, 3), (3, 100, 4), (3, 73, 5), (4, 16, 6)]),
  (1932, 971, [(2, 34, 3), (3, 98, 4), (3, 75, 5), (4, 17, 6)]),
  (1970, 977, [(2, 32, 3), (3, 97, 4), (3, 78, 5), (4, 17, 6)]),
  (2009, 982, [(2, 31, 3), (3, 95, 4), (3, 80, 5), (4, 18, 6)]),
  (2049, 988, [(2, 30, 3), (3, 93, 4), (3, 82, 5), (4, 19, 6)]),
  (2089, 994, [(2, 28, 3), (3, 91, 4), (3, 86, 5), (4, 19, 6)]),
  (2130, 999, [(2, 27, 3), (3, 89, 4), (3, 88, 5), (4, 20, 6)]),
  (2172, 1003, [(2, 26, 3), (3, 86, 4), (3, 91, 5), (4, 21, 6)]),
  (2215, 1010, [(2, 25, 3), (3, 84, 4), (3, 93, 5), (4, 22, 6)]),
  (2259, 1014, [(2, 24, 3), (3, 81, 4), (3, 96, 5), (4, 23, 6)]),
  (2304, 1021, [(2, 23, 3), (3, 78, 4), (3, 99, 5), (4, 24, 6)]),
  (2350, 1027, [(2, 22, 3), (3, 76, 4), (3, 102, 5), (4, 24, 6)]),
  (2397, 1032, [(2, 21, 3), (3, 72, 4), (3, 106, 5), (4, 25, 6)])]

theorem small227 : smallOK 227 2374 certs227 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S228.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {228, 229, 230, 231, 232, 233, 234, 235} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 228`. -/
def certs228 : List Cert := [
  (226, 225, [(1, 225, 1)]),
  (230, 229, [(1, 225, 1)]),
  (234, 233, [(1, 225, 1)]),
  (238, 237, [(1, 225, 1)]),
  (242, 241, [(1, 225, 1)]),
  (246, 245, [(1, 225, 1)]),
  (250, 249, [(1, 225, 1)]),
  (255, 254, [(1, 225, 1)]),
  (260, 259, [(1, 225, 1)]),
  (265, 264, [(1, 225, 1)]),
  (270, 269, [(1, 225, 1)]),
  (275, 274, [(1, 225, 1)]),
  (280, 279, [(1, 225, 1)]),
  (285, 284, [(1, 225, 1)]),
  (290, 289, [(1, 225, 1)]),
  (295, 294, [(1, 225, 1)]),
  (300, 299, [(1, 225, 1)]),
  (306, 305, [(1, 225, 1)]),
  (312, 311, [(1, 225, 1)]),
  (318, 317, [(1, 225, 1)]),
  (324, 323, [(1, 225, 1)]),
  (330, 329, [(1, 225, 1)]),
  (336, 335, [(1, 225, 1)]),
  (342, 341, [(1, 225, 1)]),
  (348, 347, [(1, 225, 1)]),
  (354, 353, [(1, 225, 1)]),
  (361, 360, [(1, 225, 1)]),
  (368, 367, [(1, 225, 1)]),
  (375, 374, [(1, 225, 1)]),
  (382, 381, [(1, 225, 1)]),
  (389, 388, [(1, 225, 1)]),
  (396, 395, [(1, 225, 1)]),
  (403, 402, [(1, 225, 1)]),
  (411, 410, [(1, 225, 1)]),
  (419, 418, [(1, 225, 1)]),
  (427, 426, [(1, 225, 1)]),
  (435, 434, [(1, 225, 1)]),
  (443, 442, [(1, 225, 1)]),
  (451, 450, [(1, 225, 1)]),
  (460, 459, [(1, 225, 1)]),
  (469, 468, [(1, 225, 1)]),
  (478, 477, [(1, 225, 1)]),
  (487, 486, [(1, 225, 1)]),
  (496, 493, [(1, 100, 1), (2, 121, 3), (3, 4, 4)]),
  (505, 502, [(1, 101, 1), (2, 124, 3)]),
  (515, 512, [(1, 103, 1), (2, 122, 3)]),
  (525, 522, [(1, 105, 1), (2, 120, 3)]),
  (535, 532, [(1, 107, 1), (2, 118, 3)]),
  (545, 542, [(1, 109, 1), (2, 116, 3)]),
  (555, 552, [(1, 111, 1), (2, 114, 3)]),
  (566, 563, [(1, 114, 1), (2, 111, 3)]),
  (577, 572, [(1, 65, 1), (2, 153, 3), (3, 7, 4)]),
  (588, 583, [(1, 66, 1), (2, 156, 3), (3, 3, 4)]),
  (599, 594, [(1, 67, 1), (2, 158, 3)]),
  (610, 605, [(1, 68, 1), (2, 157, 3)]),
  (622, 615, [(1, 48, 1), (2, 168, 3), (3, 9, 4)]),
  (634, 627, [(1, 49, 1), (2, 171, 3), (3, 5, 4)]),
  (646, 637, [(1, 38, 1), (2, 175, 3), (3, 11, 4), (4, 1, 5)]),
  (658, 647, [(1, 32, 1), (2, 176, 3), (3, 12, 4), (4, 3, 5), (5, 2, 6)]),
  (671, 658, [(1, 27, 1), (2, 179, 3), (3, 13, 4), (4, 3, 5), (5, 2, 6), (7, 1, 9)]),
  (684, 669, [(1, 24, 1), (2, 181, 3), (3, 14, 4), (4, 3, 5), (5, 2, 6), (6, 1, 8)]),
  (697, 678, [(2, 225, 3)]),
  (710, 681, [(2, 223, 3), (3, 2, 5)]),
  (724, 685, [(2, 220, 3), (3, 2, 4), (3, 3, 5)]),
  (738, 689, [(2, 218, 3), (3, 3, 4), (3, 4, 5)]),
  (752, 693, [(2, 214, 3), (3, 6, 4), (3, 5, 5)]),
  (767, 698, [(2, 211, 3), (3, 8, 4), (3, 6, 5)]),
  (782, 703, [(2, 208, 3), (3, 11, 4), (3, 6, 5)]),
  (797, 708, [(2, 204, 3), (3, 14, 4), (3, 7, 5)]),
  (812, 711, [(2, 199, 3), (3, 17, 4), (3, 9, 5)]),
  (828, 717, [(2, 195, 3), (3, 20, 4), (3, 10, 5)]),
  (844, 723, [(2, 192, 3), (3, 22, 4), (3, 11, 5)]),
  (860, 727, [(2, 186, 3), (3, 26, 4), (3, 13, 5)]),
  (877, 734, [(2, 183, 3), (3, 29, 4), (3, 13, 5)]),
  (894, 739, [(2, 178, 3), (3, 33, 4), (3, 14, 5)]),
  (911, 744, [(2, 173, 3), (3, 36, 4), (3, 16, 5)]),
  (929, 750, [(2, 169, 3), (3, 39, 4), (3, 17, 5)]),
  (947, 756, [(2, 164, 3), (3, 43, 4), (3, 18, 5)]),
  (965, 762, [(2, 160, 3), (3, 46, 4), (3, 19, 5)]),
  (984, 767, [(2, 154, 3), (3, 50, 4), (3, 21, 5)]),
  (1003, 774, [(2, 150, 3), (3, 53, 4), (3, 22, 5)]),
  (1023, 780, [(2, 145, 3), (3, 57, 4), (3, 22, 5), (4, 1, 6)]),
  (1043, 786, [(2, 140, 3), (3, 60, 4), (3, 24, 5), (4, 1, 6)]),
  (1063, 792, [(2, 136, 3), (3, 63, 4), (3, 24, 5), (4, 2, 6)]),
  (1084, 799, [(2, 131, 3), (3, 67, 4), (3, 25, 5), (4, 2, 6)]),
  (1105, 806, [(2, 127, 3), (3, 70, 4), (3, 26, 5), (4, 2, 6)]),
  (1127, 812, [(2, 122, 3), (3, 73, 4), (3, 28, 5), (4, 2, 6)]),
  (1149, 818, [(2, 117, 3), (3, 76, 4), (3, 29, 5), (4, 3, 6)]),
  (1171, 824, [(2, 113, 3), (3, 79, 4), (3, 30, 5), (4, 3, 6)]),
  (1194, 831, [(2, 109, 3), (3, 81, 4), (3, 31, 5), (4, 4, 6)]),
  (1217, 838, [(2, 105, 3), (3, 84, 4), (3, 32, 5), (4, 4, 6)]),
  (1241, 844, [(2, 100, 3), (3, 87, 4), (3, 34, 5), (4, 4, 6)]),
  (1265, 850, [(2, 96, 3), (3, 89, 4), (3, 35, 5), (4, 5, 6)]),
  (1290, 857, [(2, 92, 3), (3, 92, 4), (3, 36, 5), (4, 5, 6)]),
  (1315, 862, [(2, 88, 3), (3, 94, 4), (3, 37, 5), (4, 6, 6)]),
  (1341, 868, [(2, 84, 3), (3, 96, 4), (3, 39, 5), (4, 6, 6)]),
  (1367, 874, [(2, 80, 3), (3, 98, 4), (3, 40, 5), (4, 7, 6)]),
  (1394, 881, [(2, 77, 3), (3, 99, 4), (3, 42, 5), (4, 7, 6)]),
  (1421, 886, [(2, 73, 3), (3, 101, 4), (3, 43, 5), (4, 8, 6)]),
  (1449, 894, [(2, 70, 3), (3, 102, 4), (3, 45, 5), (4, 8, 6)]),
  (1477, 900, [(2, 67, 3), (3, 103, 4), (3, 47, 5), (4, 8, 6)]),
  (1506, 905, [(2, 63, 3), (3, 105, 4), (3, 48, 5), (4, 9, 6)]),
  (1536, 911, [(2, 60, 3), (3, 105, 4), (3, 51, 5), (4, 9, 6)]),
  (1566, 917, [(2, 58, 3), (3, 105, 4), (3, 52, 5), (4, 10, 6)]),
  (1597, 922, [(2, 55, 3), (3, 106, 4), (3, 54, 5), (4, 10, 6)]),
  (1628, 927, [(2, 52, 3), (3, 106, 4), (3, 56, 5), (4, 11, 6)]),
  (1660, 933, [(2, 50, 3), (3, 106, 4), (3, 57, 5), (4, 12, 6)]),
  (1693, 938, [(2, 47, 3), (3, 106, 4), (3, 60, 5), (4, 12, 6)]),
  (1726, 943, [(2, 45, 3), (3, 105, 4), (3, 62, 5), (4, 13, 6)]),
  (1760, 949, [(2, 43, 3), (3, 104, 4), (3, 64, 5), (4, 14, 6)]),
  (1795, 954, [(2, 41, 3), (3, 103, 4), (3, 67, 5), (4, 14, 6)]),
  (1830, 961, [(2, 39, 3), (3, 103, 4), (3, 69, 5), (4, 14, 6)]),
  (1866, 965, [(2, 37, 3), (3, 102, 4), (3, 71, 5), (4, 15, 6)]),
  (1903, 972, [(2, 36, 3), (3, 100, 4), (3, 73, 5), (4, 16, 6)]),
  (1941, 976, [(2, 34, 3), (3, 99, 4), (3, 75, 5), (4, 17, 6)]),
  (1979, 982, [(2, 32, 3), (3, 98, 4), (3, 78, 5), (4, 17, 6)]),
  (2018, 987, [(2, 31, 3), (3, 95, 4), (3, 81, 5), (4, 18, 6)]),
  (2058, 993, [(2, 30, 3), (3, 93, 4), (3, 83, 5), (4, 19, 6)]),
  (2099, 998, [(2, 28, 3), (3, 92, 4), (3, 86, 5), (4, 19, 6)]),
  (2140, 1003, [(2, 27, 3), (3, 89, 4), (3, 89, 5), (4, 20, 6)]),
  (2182, 1009, [(2, 26, 3), (3, 87, 4), (3, 91, 5), (4, 21, 6)]),
  (2225, 1014, [(2, 25, 3), (3, 84, 4), (3, 94, 5), (4, 22, 6)]),
  (2269, 1020, [(2, 24, 3), (3, 82, 4), (3, 96, 5), (4, 23, 6)]),
  (2314, 1025, [(2, 23, 3), (3, 79, 4), (3, 99, 5), (4, 24, 6)]),
  (2360, 1031, [(2, 22, 3), (3, 76, 4), (3, 102, 5), (4, 25, 6)]),
  (2407, 1036, [(2, 21, 3), (3, 73, 4), (3, 105, 5), (4, 26, 6)])]

theorem small228 : smallOK 228 2385 certs228 = true := by decide +kernel

/-- The certificates for `t = 229`. -/
def certs229 : List Cert := [
  (227, 226, [(1, 226, 1)]),
  (231, 230, [(1, 226, 1)]),
  (235, 234, [(1, 226, 1)]),
  (239, 238, [(1, 226, 1)]),
  (243, 242, [(1, 226, 1)]),
  (247, 246, [(1, 226, 1)]),
  (251, 250, [(1, 226, 1)]),
  (256, 255, [(1, 226, 1)]),
  (261, 260, [(1, 226, 1)]),
  (266, 265, [(1, 226, 1)]),
  (271, 270, [(1, 226, 1)]),
  (276, 275, [(1, 226, 1)]),
  (281, 280, [(1, 226, 1)]),
  (286, 285, [(1, 226, 1)]),
  (291, 290, [(1, 226, 1)]),
  (296, 295, [(1, 226, 1)]),
  (301, 300, [(1, 226, 1)]),
  (307, 306, [(1, 226, 1)]),
  (313, 312, [(1, 226, 1)]),
  (319, 318, [(1, 226, 1)]),
  (325, 324, [(1, 226, 1)]),
  (331, 330, [(1, 226, 1)]),
  (337, 336, [(1, 226, 1)]),
  (343, 342, [(1, 226, 1)]),
  (349, 348, [(1, 226, 1)]),
  (355, 354, [(1, 226, 1)]),
  (362, 361, [(1, 226, 1)]),
  (369, 368, [(1, 226, 1)]),
  (376, 375, [(1, 226, 1)]),
  (383, 382, [(1, 226, 1)]),
  (390, 389, [(1, 226, 1)]),
  (397, 396, [(1, 226, 1)]),
  (404, 403, [(1, 226, 1)]),
  (412, 411, [(1, 226, 1)]),
  (420, 419, [(1, 226, 1)]),
  (428, 427, [(1, 226, 1)]),
  (436, 435, [(1, 226, 1)]),
  (444, 443, [(1, 226, 1)]),
  (452, 451, [(1, 226, 1)]),
  (461, 460, [(1, 226, 1)]),
  (470, 469, [(1, 226, 1)]),
  (479, 478, [(1, 226, 1)]),
  (488, 487, [(1, 226, 1)]),
  (497, 494, [(1, 100, 1), (2, 121, 3), (3, 5, 4)]),
  (506, 503, [(1, 102, 1), (2, 124, 3)]),
  (516, 513, [(1, 104, 1), (2, 122, 3)]),
  (526, 523, [(1, 106, 1), (2, 120, 3)]),
  (536, 533, [(1, 108, 1), (2, 118, 3)]),
  (546, 543, [(1, 110, 1), (2, 116, 3)]),
  (556, 553, [(1, 112, 1), (2, 114, 3)]),
  (567, 564, [(1, 114, 1), (2, 112, 3)]),
  (578, 573, [(1, 65, 1), (2, 153, 3), (3, 8, 4)]),
  (589, 584, [(1, 66, 1), (2, 156, 3), (3, 4, 4)]),
  (600, 595, [(1, 67, 1), (2, 159, 3)]),
  (612, 605, [(1, 48, 1), (2, 164, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (624, 617, [(1, 48, 1), (2, 168, 3), (3, 10, 4)]),
  (636, 629, [(1, 49, 1), (2, 172, 3), (3, 5, 4)]),
  (648, 639, [(1, 39, 1), (2, 175, 3), (3, 11, 4), (4, 1, 5)]),
  (660, 649, [(1, 32, 1), (2, 177, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (673, 660, [(1, 27, 1), (2, 180, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8), (8, 1, 10)]),
  (686, 671, [(1, 24, 1), (2, 182, 3), (3, 13, 4), (4, 4, 5), (5, 2, 6), (7, 1, 9)]),
  (699, 680, [(2, 225, 3), (3, 1, 5)]),
  (712, 683, [(2, 223, 3), (3, 1, 4), (3, 2, 5)]),
  (726, 687, [(2, 221, 3), (3, 2, 4), (3, 3, 5)]),
  (740, 691, [(2, 218, 3), (3, 4, 4), (3, 4, 5)]),
  (754, 695, [(2, 215, 3), (3, 6, 4), (3, 5, 5)]),
  (769, 700, [(2, 212, 3), (3, 8, 4), (3, 6, 5)]),
  (784, 705, [(2, 208, 3), (3, 11, 4), (3, 7, 5)]),
  (799, 710, [(2, 205, 3), (3, 13, 4), (3, 8, 5)]),
  (814, 715, [(2, 201, 3), (3, 16, 4), (3, 9, 5)]),
  (830, 719, [(2, 196, 3), (3, 20, 4), (3, 10, 5)]),
  (846, 725, [(2, 192, 3), (3, 23, 4), (3, 11, 5)]),
  (862, 731, [(2, 189, 3), (3, 25, 4), (3, 12, 5)]),
  (879, 736, [(2, 184, 3), (3, 29, 4), (3, 13, 5)]),
  (896, 741, [(2, 179, 3), (3, 32, 4), (3, 15, 5)]),
  (913, 746, [(2, 174, 3), (3, 36, 4), (3, 16, 5)]),
  (931, 752, [(2, 169, 3), (3, 40, 4), (3, 17, 5)]),
  (949, 758, [(2, 165, 3), (3, 43, 4), (3, 18, 5)]),
  (967, 764, [(2, 160, 3), (3, 46, 4), (3, 20, 5)]),
  (986, 771, [(2, 156, 3), (3, 50, 4), (3, 20, 5)]),
  (1005, 776, [(2, 151, 3), (3, 53, 4), (3, 21, 5), (4, 1, 6)]),
  (1025, 784, [(2, 147, 3), (3, 56, 4), (3, 23, 5)]),
  (1045, 790, [(2, 142, 3), (3, 60, 4), (3, 23, 5), (4, 1, 6)]),
  (1065, 796, [(2, 137, 3), (3, 63, 4), (3, 25, 5), (4, 1, 6)]),
  (1086, 803, [(2, 133, 3), (3, 66, 4), (3, 26, 5), (4, 1, 6)]),
  (1107, 808, [(2, 128, 3), (3, 69, 4), (3, 27, 5), (4, 2, 6)]),
  (1129, 814, [(2, 123, 3), (3, 73, 4), (3, 27, 5), (4, 3, 6)]),
  (1151, 822, [(2, 119, 3), (3, 76, 4), (3, 29, 5), (4, 2, 6)]),
  (1174, 827, [(2, 114, 3), (3, 79, 4), (3, 30, 5), (4, 3, 6)]),
  (1197, 834, [(2, 109, 3), (3, 82, 4), (3, 31, 5), (4, 4, 6)]),
  (1220, 841, [(2, 105, 3), (3, 85, 4), (3, 32, 5), (4, 4, 6)]),
  (1244, 847, [(2, 101, 3), (3, 87, 4), (3, 34, 5), (4, 4, 6)]),
  (1268, 853, [(2, 97, 3), (3, 89, 4), (3, 35, 5), (4, 5, 6)]),
  (1293, 860, [(2, 93, 3), (3, 92, 4), (3, 36, 5), (4, 5, 6)]),
  (1318, 867, [(2, 89, 3), (3, 94, 4), (3, 38, 5), (4, 5, 6)]),
  (1344, 873, [(2, 85, 3), (3, 96, 4), (3, 39, 5), (4, 6, 6)]),
  (1370, 879, [(2, 81, 3), (3, 98, 4), (3, 41, 5), (4, 6, 6)]),
  (1397, 884, [(2, 77, 3), (3, 100, 4), (3, 42, 5), (4, 7, 6)]),
  (1424, 891, [(2, 74, 3), (3, 101, 4), (3, 44, 5), (4, 7, 6)]),
  (1452, 897, [(2, 71, 3), (3, 102, 4), (3, 45, 5), (4, 8, 6)]),
  (1481, 902, [(2, 67, 3), (3, 104, 4), (3, 46, 5), (4, 9, 6)]),
  (1510, 909, [(2, 64, 3), (3, 105, 4), (3, 48, 5), (4, 9, 6)]),
  (1540, 915, [(2, 61, 3), (3, 106, 4), (3, 50, 5), (4, 9, 6)]),
  (1570, 919, [(2, 58, 3), (3, 106, 4), (3, 52, 5), (4, 10, 6)]),
  (1601, 926, [(2, 55, 3), (3, 107, 4), (3, 54, 5), (4, 10, 6)]),
  (1633, 932, [(2, 52, 3), (3, 107, 4), (3, 56, 5), (4, 11, 6)]),
  (1665, 936, [(2, 50, 3), (3, 106, 4), (3, 58, 5), (4, 12, 6)]),
  (1698, 943, [(2, 48, 3), (3, 106, 4), (3, 60, 5), (4, 12, 6)]),
  (1731, 948, [(2, 45, 3), (3, 106, 4), (3, 62, 5), (4, 13, 6)]),
  (1765, 954, [(2, 43, 3), (3, 106, 4), (3, 64, 5), (4, 13, 6)]),
  (1800, 959, [(2, 41, 3), (3, 105, 4), (3, 66, 5), (4, 14, 6)]),
  (1836, 965, [(2, 39, 3), (3, 104, 4), (3, 69, 5), (4, 14, 6)]),
  (1872, 969, [(2, 37, 3), (3, 102, 4), (3, 72, 5), (4, 15, 6)]),
  (1909, 976, [(2, 36, 3), (3, 101, 4), (3, 73, 5), (4, 16, 6)]),
  (1947, 980, [(2, 34, 3), (3, 99, 4), (3, 76, 5), (4, 17, 6)]),
  (1985, 986, [(2, 32, 3), (3, 98, 4), (3, 79, 5), (4, 17, 6)]),
  (2024, 991, [(2, 31, 3), (3, 96, 4), (3, 81, 5), (4, 18, 6)]),
  (2064, 997, [(2, 30, 3), (3, 94, 4), (3, 83, 5), (4, 19, 6)]),
  (2105, 1002, [(2, 28, 3), (3, 92, 4), (3, 87, 5), (4, 19, 6)]),
  (2147, 1008, [(2, 27, 3), (3, 90, 4), (3, 89, 5), (4, 20, 6)]),
  (2189, 1014, [(2, 26, 3), (3, 88, 4), (3, 91, 5), (4, 21, 6)]),
  (2232, 1019, [(2, 25, 3), (3, 85, 4), (3, 94, 5), (4, 22, 6)]),
  (2276, 1023, [(2, 24, 3), (3, 82, 4), (3, 97, 5), (4, 23, 6)]),
  (2321, 1030, [(2, 23, 3), (3, 80, 4), (3, 99, 5), (4, 24, 6)]),
  (2367, 1036, [(2, 22, 3), (3, 77, 4), (3, 103, 5), (4, 24, 6)]),
  (2414, 1041, [(2, 21, 3), (3, 74, 4), (3, 106, 5), (4, 25, 6)])]

theorem small229 : smallOK 229 2397 certs229 = true := by decide +kernel

/-- The certificates for `t = 230`. -/
def certs230 : List Cert := [
  (228, 227, [(1, 227, 1)]),
  (232, 231, [(1, 227, 1)]),
  (236, 235, [(1, 227, 1)]),
  (240, 239, [(1, 227, 1)]),
  (244, 243, [(1, 227, 1)]),
  (248, 247, [(1, 227, 1)]),
  (252, 251, [(1, 227, 1)]),
  (257, 256, [(1, 227, 1)]),
  (262, 261, [(1, 227, 1)]),
  (267, 266, [(1, 227, 1)]),
  (272, 271, [(1, 227, 1)]),
  (277, 276, [(1, 227, 1)]),
  (282, 281, [(1, 227, 1)]),
  (287, 286, [(1, 227, 1)]),
  (292, 291, [(1, 227, 1)]),
  (297, 296, [(1, 227, 1)]),
  (302, 301, [(1, 227, 1)]),
  (308, 307, [(1, 227, 1)]),
  (314, 313, [(1, 227, 1)]),
  (320, 319, [(1, 227, 1)]),
  (326, 325, [(1, 227, 1)]),
  (332, 331, [(1, 227, 1)]),
  (338, 337, [(1, 227, 1)]),
  (344, 343, [(1, 227, 1)]),
  (350, 349, [(1, 227, 1)]),
  (357, 356, [(1, 227, 1)]),
  (364, 363, [(1, 227, 1)]),
  (371, 370, [(1, 227, 1)]),
  (378, 377, [(1, 227, 1)]),
  (385, 384, [(1, 227, 1)]),
  (392, 391, [(1, 227, 1)]),
  (399, 398, [(1, 227, 1)]),
  (406, 405, [(1, 227, 1)]),
  (414, 413, [(1, 227, 1)]),
  (422, 421, [(1, 227, 1)]),
  (430, 429, [(1, 227, 1)]),
  (438, 437, [(1, 227, 1)]),
  (446, 445, [(1, 227, 1)]),
  (454, 453, [(1, 227, 1)]),
  (463, 462, [(1, 227, 1)]),
  (472, 471, [(1, 227, 1)]),
  (481, 480, [(1, 227, 1)]),
  (490, 489, [(1, 227, 1)]),
  (499, 496, [(1, 100, 1), (2, 122, 3), (3, 5, 4)]),
  (508, 505, [(1, 102, 1), (2, 124, 3), (3, 1, 4)]),
  (518, 515, [(1, 104, 1), (2, 123, 3)]),
  (528, 525, [(1, 106, 1), (2, 121, 3)]),
  (538, 535, [(1, 108, 1), (2, 119, 3)]),
  (548, 545, [(1, 110, 1), (2, 117, 3)]),
  (558, 555, [(1, 112, 1), (2, 115, 3)]),
  (569, 566, [(1, 114, 1), (2, 113, 3)]),
  (580, 575, [(1, 65, 1), (2, 154, 3), (3, 7, 4), (4, 1, 5)]),
  (591, 586, [(1, 66, 1), (2, 157, 3), (3, 4, 4)]),
  (602, 597, [(1, 67, 1), (2, 160, 3)]),
  (614, 609, [(1, 69, 1), (2, 158, 3)]),
  (626, 619, [(1, 49, 1), (2, 169, 3), (3, 9, 4)]),
  (638, 631, [(1, 50, 1), (2, 172, 3), (3, 5, 4)]),
  (650, 641, [(1, 39, 1), (2, 175, 3), (3, 11, 4), (4, 2, 5)]),
  (663, 652, [(1, 32, 1), (2, 178, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (676, 663, [(1, 28, 1), (2, 180, 3), (3, 13, 4), (4, 3, 5), (5, 2, 6), (6, 1, 8)]),
  (689, 674, [(1, 24, 1), (2, 183, 3), (3, 13, 4), (4, 4, 5), (5, 2, 6), (7, 1, 9)]),
  (702, 683, [(2, 226, 3), (3, 1, 5)]),
  (716, 687, [(2, 225, 3), (3, 2, 5)]),
  (730, 691, [(2, 222, 3), (3, 2, 4), (3, 3, 5)]),
  (744, 695, [(2, 219, 3), (3, 4, 4), (3, 4, 5)]),
  (758, 699, [(2, 216, 3), (3, 6, 4), (3, 5, 5)]),
  (773, 704, [(2, 213, 3), (3, 8, 4), (3, 6, 5)]),
  (788, 709, [(2, 210, 3), (3, 11, 4), (3, 6, 5)]),
  (803, 714, [(2, 206, 3), (3, 14, 4), (3, 7, 5)]),
  (819, 718, [(2, 201, 3), (3, 17, 4), (3, 9, 5)]),
  (835, 724, [(2, 197, 3), (3, 20, 4), (3, 10, 5)]),
  (851, 728, [(2, 192, 3), (3, 23, 4), (3, 12, 5)]),
  (868, 735, [(2, 189, 3), (3, 26, 4), (3, 12, 5)]),
  (885, 740, [(2, 184, 3), (3, 30, 4), (3, 13, 5)]),
  (902, 745, [(2, 179, 3), (3, 33, 4), (3, 15, 5)]),
  (920, 751, [(2, 174, 3), (3, 37, 4), (3, 16, 5)]),
  (938, 757, [(2, 170, 3), (3, 40, 4), (3, 17, 5)]),
  (956, 763, [(2, 165, 3), (3, 44, 4), (3, 18, 5)]),
  (975, 770, [(2, 161, 3), (3, 47, 4), (3, 19, 5)]),
  (994, 775, [(2, 155, 3), (3, 51, 4), (3, 21, 5)]),
  (1013, 782, [(2, 151, 3), (3, 54, 4), (3, 22, 5)]),
  (1033, 788, [(2, 146, 3), (3, 58, 4), (3, 22, 5), (4, 1, 6)]),
  (1053, 794, [(2, 141, 3), (3, 61, 4), (3, 24, 5), (4, 1, 6)]),
  (1074, 801, [(2, 137, 3), (3, 64, 4), (3, 25, 5), (4, 1, 6)]),
  (1095, 808, [(2, 133, 3), (3, 67, 4), (3, 26, 5), (4, 1, 6)]),
  (1116, 813, [(2, 127, 3), (3, 71, 4), (3, 27, 5), (4, 2, 6)]),
  (1138, 821, [(2, 124, 3), (3, 73, 4), (3, 28, 5), (4, 2, 6)]),
  (1160, 827, [(2, 119, 3), (3, 77, 4), (3, 29, 5), (4, 2, 6)]),
  (1183, 834, [(2, 114, 3), (3, 80, 4), (3, 30, 5), (4, 3, 6)]),
  (1206, 839, [(2, 109, 3), (3, 83, 4), (3, 31, 5), (4, 4, 6)]),
  (1230, 845, [(2, 104, 3), (3, 86, 4), (3, 33, 5), (4, 4, 6)]),
  (1254, 853, [(2, 101, 3), (3, 88, 4), (3, 34, 5), (4, 4, 6)]),
  (1279, 858, [(2, 96, 3), (3, 91, 4), (3, 35, 5), (4, 5, 6)]),
  (1304, 865, [(2, 92, 3), (3, 93, 4), (3, 37, 5), (4, 5, 6)]),
  (1330, 871, [(2, 88, 3), (3, 95, 4), (3, 38, 5), (4, 6, 6)]),
  (1356, 877, [(2, 84, 3), (3, 97, 4), (3, 39, 5), (4, 7, 6)]),
  (1383, 884, [(2, 80, 3), (3, 99, 4), (3, 41, 5), (4, 7, 6)]),
  (1410, 891, [(2, 77, 3), (3, 101, 4), (3, 42, 5), (4, 7, 6)]),
  (1438, 895, [(2, 73, 3), (3, 102, 4), (3, 44, 5), (4, 8, 6)]),
  (1466, 901, [(2, 69, 3), (3, 104, 4), (3, 46, 5), (4, 8, 6)]),
  (1495, 908, [(2, 66, 3), (3, 105, 4), (3, 47, 5), (4, 9, 6)]),
  (1524, 915, [(2, 63, 3), (3, 106, 4), (3, 49, 5), (4, 9, 6)]),
  (1554, 919, [(2, 60, 3), (3, 106, 4), (3, 51, 5), (4, 10, 6)]),
  (1585, 926, [(2, 57, 3), (3, 107, 4), (3, 53, 5), (4, 10, 6)]),
  (1616, 931, [(2, 54, 3), (3, 107, 4), (3, 55, 5), (4, 11, 6)]),
  (1648, 937, [(2, 52, 3), (3, 107, 4), (3, 57, 5), (4, 11, 6)]),
  (1680, 943, [(2, 49, 3), (3, 108, 4), (3, 59, 5), (4, 11, 6)]),
  (1713, 948, [(2, 47, 3), (3, 107, 4), (3, 61, 5), (4, 12, 6)]),
  (1747, 954, [(2, 45, 3), (3, 106, 4), (3, 63, 5), (4, 13, 6)]),
  (1781, 960, [(2, 43, 3), (3, 106, 4), (3, 65, 5), (4, 13, 6)]),
  (1816, 965, [(2, 41, 3), (3, 105, 4), (3, 67, 5), (4, 14, 6)]),
  (1852, 971, [(2, 39, 3), (3, 104, 4), (3, 69, 5), (4, 15, 6)]),
  (1889, 976, [(2, 37, 3), (3, 103, 4), (3, 72, 5), (4, 15, 6)]),
  (1926, 981, [(2, 35, 3), (3, 102, 4), (3, 74, 5), (4, 16, 6)]),
  (1964, 987, [(2, 34, 3), (3, 100, 4), (3, 76, 5), (4, 17, 6)]),
  (2003, 992, [(2, 32, 3), (3, 98, 4), (3, 79, 5), (4, 18, 6)]),
  (2043, 996, [(2, 31, 3), (3, 96, 4), (3, 81, 5), (4, 19, 6)]),
  (2083, 1002, [(2, 29, 3), (3, 94, 4), (3, 85, 5), (4, 19, 6)]),
  (2124, 1007, [(2, 28, 3), (3, 92, 4), (3, 87, 5), (4, 20, 6)]),
  (2166, 1013, [(2, 27, 3), (3, 90, 4), (3, 89, 5), (4, 21, 6)]),
  (2209, 1018, [(2, 26, 3), (3, 87, 4), (3, 92, 5), (4, 22, 6)]),
  (2253, 1024, [(2, 25, 3), (3, 84, 4), (3, 95, 5), (4, 23, 6)]),
  (2298, 1031, [(2, 24, 3), (3, 82, 4), (3, 97, 5), (4, 24, 6)]),
  (2343, 1036, [(2, 23, 3), (3, 79, 4), (3, 100, 5), (4, 25, 6)]),
  (2389, 1042, [(2, 22, 3), (3, 76, 4), (3, 104, 5), (4, 25, 6)]),
  (2436, 1047, [(2, 21, 3), (3, 73, 4), (3, 107, 5), (4, 26, 6)])]

theorem small230 : smallOK 230 2408 certs230 = true := by decide +kernel

/-- The certificates for `t = 231`. -/
def certs231 : List Cert := [
  (229, 228, [(1, 228, 1)]),
  (233, 232, [(1, 228, 1)]),
  (237, 236, [(1, 228, 1)]),
  (241, 240, [(1, 228, 1)]),
  (245, 244, [(1, 228, 1)]),
  (249, 248, [(1, 228, 1)]),
  (253, 252, [(1, 228, 1)]),
  (258, 257, [(1, 228, 1)]),
  (263, 262, [(1, 228, 1)]),
  (268, 267, [(1, 228, 1)]),
  (273, 272, [(1, 228, 1)]),
  (278, 277, [(1, 228, 1)]),
  (283, 282, [(1, 228, 1)]),
  (288, 287, [(1, 228, 1)]),
  (293, 292, [(1, 228, 1)]),
  (298, 297, [(1, 228, 1)]),
  (303, 302, [(1, 228, 1)]),
  (309, 308, [(1, 228, 1)]),
  (315, 314, [(1, 228, 1)]),
  (321, 320, [(1, 228, 1)]),
  (327, 326, [(1, 228, 1)]),
  (333, 332, [(1, 228, 1)]),
  (339, 338, [(1, 228, 1)]),
  (345, 344, [(1, 228, 1)]),
  (351, 350, [(1, 228, 1)]),
  (358, 357, [(1, 228, 1)]),
  (365, 364, [(1, 228, 1)]),
  (372, 371, [(1, 228, 1)]),
  (379, 378, [(1, 228, 1)]),
  (386, 385, [(1, 228, 1)]),
  (393, 392, [(1, 228, 1)]),
  (400, 399, [(1, 228, 1)]),
  (408, 407, [(1, 228, 1)]),
  (416, 415, [(1, 228, 1)]),
  (424, 423, [(1, 228, 1)]),
  (432, 431, [(1, 228, 1)]),
  (440, 439, [(1, 228, 1)]),
  (448, 447, [(1, 228, 1)]),
  (456, 455, [(1, 228, 1)]),
  (465, 464, [(1, 228, 1)]),
  (474, 473, [(1, 228, 1)]),
  (483, 482, [(1, 228, 1)]),
  (492, 491, [(1, 228, 1)]),
  (501, 498, [(1, 101, 1), (2, 122, 3), (3, 5, 4)]),
  (511, 508, [(1, 103, 1), (2, 125, 3)]),
  (521, 518, [(1, 105, 1), (2, 123, 3)]),
  (531, 528, [(1, 107, 1), (2, 121, 3)]),
  (541, 538, [(1, 109, 1), (2, 119, 3)]),
  (551, 548, [(1, 111, 1), (2, 117, 3)]),
  (562, 559, [(1, 113, 1), (2, 115, 3)]),
  (573, 570, [(1, 115, 1), (2, 113, 3)]),
  (584, 579, [(1, 65, 1), (2, 155, 3), (3, 8, 4)]),
  (595, 590, [(1, 67, 1), (2, 158, 3), (3, 3, 4)]),
  (606, 601, [(1, 68, 1), (2, 160, 3)]),
  (618, 611, [(1, 48, 1), (2, 166, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (630, 623, [(1, 49, 1), (2, 170, 3), (3, 9, 4)]),
  (642, 635, [(1, 50, 1), (2, 173, 3), (3, 5, 4)]),
  (654, 645, [(1, 39, 1), (2, 177, 3), (3, 11, 4), (4, 1, 5)]),
  (667, 656, [(1, 32, 1), (2, 179, 3), (3, 12, 4), (4, 3, 5), (5, 2, 6)]),
  (680, 667, [(1, 28, 1), (2, 181, 3), (3, 13, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8)]),
  (693, 678, [(1, 24, 1), (2, 184, 3), (3, 14, 4), (4, 3, 5), (5, 2, 6), (6, 1, 8)]),
  (706, 687, [(2, 228, 3)]),
  (720, 691, [(2, 226, 3), (3, 2, 5)]),
  (734, 695, [(2, 224, 3), (3, 2, 4), (3, 2, 5)]),
  (748, 699, [(2, 221, 3), (3, 4, 4), (3, 3, 5)]),
  (762, 703, [(2, 218, 3), (3, 6, 4), (3, 4, 5)]),
  (777, 706, [(2, 213, 3), (3, 9, 4), (3, 6, 5)]),
  (792, 711, [(2, 209, 3), (3, 12, 4), (3, 7, 5)]),
  (807, 716, [(2, 206, 3), (3, 14, 4), (3, 8, 5)]),
  (823, 722, [(2, 202, 3), (3, 17, 4), (3, 9, 5)]),
  (839, 726, [(2, 197, 3), (3, 20, 4), (3, 11, 5)]),
  (855, 732, [(2, 193, 3), (3, 24, 4), (3, 11, 5)]),
  (872, 737, [(2, 188, 3), (3, 27, 4), (3, 13, 5)]),
  (889, 744, [(2, 185, 3), (3, 30, 4), (3, 13, 5)]),
  (906, 749, [(2, 180, 3), (3, 33, 4), (3, 15, 5)]),
  (924, 755, [(2, 175, 3), (3, 37, 4), (3, 16, 5)]),
  (942, 761, [(2, 171, 3), (3, 40, 4), (3, 17, 5)]),
  (960, 767, [(2, 166, 3), (3, 44, 4), (3, 18, 5)]),
  (979, 772, [(2, 161, 3), (3, 47, 4), (3, 20, 5)]),
  (998, 779, [(2, 156, 3), (3, 51, 4), (3, 21, 5)]),
  (1017, 786, [(2, 153, 3), (3, 54, 4), (3, 21, 5)]),
  (1037, 792, [(2, 147, 3), (3, 58, 4), (3, 23, 5)]),
  (1057, 798, [(2, 143, 3), (3, 61, 4), (3, 23, 5), (4, 1, 6)]),
  (1078, 805, [(2, 138, 3), (3, 64, 4), (3, 25, 5), (4, 1, 6)]),
  (1099, 810, [(2, 132, 3), (3, 68, 4), (3, 26, 5), (4, 2, 6)]),
  (1120, 817, [(2, 128, 3), (3, 71, 4), (3, 27, 5), (4, 2, 6)]),
  (1142, 823, [(2, 123, 3), (3, 74, 4), (3, 28, 5), (4, 3, 6)]),
  (1164, 829, [(2, 118, 3), (3, 78, 4), (3, 29, 5), (4, 3, 6)]),
  (1187, 836, [(2, 114, 3), (3, 80, 4), (3, 31, 5), (4, 3, 6)]),
  (1210, 843, [(2, 110, 3), (3, 83, 4), (3, 31, 5), (4, 4, 6)]),
  (1234, 849, [(2, 105, 3), (3, 86, 4), (3, 33, 5), (4, 4, 6)]),
  (1258, 855, [(2, 101, 3), (3, 88, 4), (3, 34, 5), (4, 5, 6)]),
  (1283, 862, [(2, 97, 3), (3, 91, 4), (3, 35, 5), (4, 5, 6)]),
  (1308, 869, [(2, 93, 3), (3, 93, 4), (3, 37, 5), (4, 5, 6)]),
  (1334, 875, [(2, 89, 3), (3, 95, 4), (3, 38, 5), (4, 6, 6)]),
  (1360, 881, [(2, 84, 3), (3, 98, 4), (3, 40, 5), (4, 6, 6)]),
  (1387, 888, [(2, 81, 3), (3, 100, 4), (3, 41, 5), (4, 6, 6)]),
  (1414, 893, [(2, 77, 3), (3, 101, 4), (3, 42, 5), (4, 8, 6)]),
  (1442, 899, [(2, 73, 3), (3, 103, 4), (3, 44, 5), (4, 8, 6)]),
  (1470, 905, [(2, 70, 3), (3, 104, 4), (3, 46, 5), (4, 8, 6)]),
  (1499, 912, [(2, 67, 3), (3, 105, 4), (3, 47, 5), (4, 9, 6)]),
  (1528, 917, [(2, 63, 3), (3, 106, 4), (3, 50, 5), (4, 9, 6)]),
  (1558, 923, [(2, 60, 3), (3, 107, 4), (3, 51, 5), (4, 10, 6)]),
  (1589, 930, [(2, 58, 3), (3, 107, 4), (3, 53, 5), (4, 10, 6)]),
  (1620, 935, [(2, 55, 3), (3, 108, 4), (3, 54, 5), (4, 11, 6)]),
  (1652, 941, [(2, 52, 3), (3, 108, 4), (3, 57, 5), (4, 11, 6)]),
  (1685, 946, [(2, 49, 3), (3, 108, 4), (3, 59, 5), (4, 12, 6)]),
  (1718, 953, [(2, 47, 3), (3, 108, 4), (3, 61, 5), (4, 12, 6)]),
  (1752, 957, [(2, 45, 3), (3, 107, 4), (3, 63, 5), (4, 13, 6)]),
  (1787, 962, [(2, 43, 3), (3, 106, 4), (3, 65, 5), (4, 14, 6)]),
  (1822, 969, [(2, 41, 3), (3, 106, 4), (3, 67, 5), (4, 14, 6)]),
  (1858, 973, [(2, 39, 3), (3, 104, 4), (3, 70, 5), (4, 15, 6)]),
  (1895, 980, [(2, 37, 3), (3, 104, 4), (3, 72, 5), (4, 15, 6)]),
  (1932, 985, [(2, 35, 3), (3, 102, 4), (3, 75, 5), (4, 16, 6)]),
  (1970, 991, [(2, 34, 3), (3, 101, 4), (3, 76, 5), (4, 17, 6)]),
  (2009, 996, [(2, 32, 3), (3, 99, 4), (3, 80, 5), (4, 17, 6)]),
  (2049, 1002, [(2, 31, 3), (3, 97, 4), (3, 82, 5), (4, 18, 6)]),
  (2089, 1006, [(2, 29, 3), (3, 95, 4), (3, 85, 5), (4, 19, 6)]),
  (2130, 1011, [(2, 28, 3), (3, 93, 4), (3, 87, 5), (4, 20, 6)]),
  (2172, 1017, [(2, 27, 3), (3, 90, 4), (3, 90, 5), (4, 21, 6)]),
  (2215, 1022, [(2, 26, 3), (3, 88, 4), (3, 92, 5), (4, 22, 6)]),
  (2259, 1028, [(2, 25, 3), (3, 85, 4), (3, 95, 5), (4, 23, 6)]),
  (2304, 1035, [(2, 24, 3), (3, 83, 4), (3, 98, 5), (4, 23, 6)]),
  (2350, 1041, [(2, 23, 3), (3, 80, 4), (3, 101, 5), (4, 24, 6)]),
  (2397, 1046, [(2, 22, 3), (3, 77, 4), (3, 104, 5), (4, 25, 6)]),
  (2444, 1051, [(2, 21, 3), (3, 74, 4), (3, 107, 5), (4, 26, 6)])]

theorem small231 : smallOK 231 2419 certs231 = true := by decide +kernel

/-- The certificates for `t = 232`. -/
def certs232 : List Cert := [
  (230, 229, [(1, 229, 1)]),
  (234, 233, [(1, 229, 1)]),
  (238, 237, [(1, 229, 1)]),
  (242, 241, [(1, 229, 1)]),
  (246, 245, [(1, 229, 1)]),
  (250, 249, [(1, 229, 1)]),
  (255, 254, [(1, 229, 1)]),
  (260, 259, [(1, 229, 1)]),
  (265, 264, [(1, 229, 1)]),
  (270, 269, [(1, 229, 1)]),
  (275, 274, [(1, 229, 1)]),
  (280, 279, [(1, 229, 1)]),
  (285, 284, [(1, 229, 1)]),
  (290, 289, [(1, 229, 1)]),
  (295, 294, [(1, 229, 1)]),
  (300, 299, [(1, 229, 1)]),
  (306, 305, [(1, 229, 1)]),
  (312, 311, [(1, 229, 1)]),
  (318, 317, [(1, 229, 1)]),
  (324, 323, [(1, 229, 1)]),
  (330, 329, [(1, 229, 1)]),
  (336, 335, [(1, 229, 1)]),
  (342, 341, [(1, 229, 1)]),
  (348, 347, [(1, 229, 1)]),
  (354, 353, [(1, 229, 1)]),
  (361, 360, [(1, 229, 1)]),
  (368, 367, [(1, 229, 1)]),
  (375, 374, [(1, 229, 1)]),
  (382, 381, [(1, 229, 1)]),
  (389, 388, [(1, 229, 1)]),
  (396, 395, [(1, 229, 1)]),
  (403, 402, [(1, 229, 1)]),
  (411, 410, [(1, 229, 1)]),
  (419, 418, [(1, 229, 1)]),
  (427, 426, [(1, 229, 1)]),
  (435, 434, [(1, 229, 1)]),
  (443, 442, [(1, 229, 1)]),
  (451, 450, [(1, 229, 1)]),
  (460, 459, [(1, 229, 1)]),
  (469, 468, [(1, 229, 1)]),
  (478, 477, [(1, 229, 1)]),
  (487, 486, [(1, 229, 1)]),
  (496, 495, [(1, 229, 1)]),
  (505, 502, [(1, 101, 1), (2, 124, 3), (3, 4, 4)]),
  (515, 512, [(1, 103, 1), (2, 126, 3)]),
  (525, 522, [(1, 105, 1), (2, 124, 3)]),
  (535, 532, [(1, 107, 1), (2, 122, 3)]),
  (545, 542, [(1, 109, 1), (2, 120, 3)]),
  (555, 552, [(1, 111, 1), (2, 118, 3)]),
  (566, 563, [(1, 114, 1), (2, 115, 3)]),
  (577, 574, [(1, 116, 1), (2, 113, 3)]),
  (588, 583, [(1, 66, 1), (2, 156, 3), (3, 7, 4)]),
  (599, 594, [(1, 67, 1), (2, 159, 3), (3, 3, 4)]),
  (610, 605, [(1, 68, 1), (2, 161, 3)]),
  (622, 615, [(1, 48, 1), (2, 168, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (634, 627, [(1, 49, 1), (2, 171, 3), (3, 9, 4)]),
  (646, 639, [(1, 50, 1), (2, 175, 3), (3, 4, 4)]),
  (658, 649, [(1, 39, 1), (2, 178, 3), (3, 11, 4), (4, 1, 5)]),
  (671, 660, [(1, 32, 1), (2, 181, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6)]),
  (684, 671, [(1, 28, 1), (2, 182, 3), (3, 14, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (697, 682, [(1, 25, 1), (2, 184, 3), (3, 14, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8)]),
  (710, 689, [(2, 228, 3), (3, 1, 5)]),
  (724, 693, [(2, 226, 3), (3, 1, 4), (3, 2, 5)]),
  (738, 697, [(2, 224, 3), (3, 2, 4), (3, 3, 5)]),
  (752, 701, [(2, 221, 3), (3, 4, 4), (3, 4, 5)]),
  (767, 706, [(2, 218, 3), (3, 6, 4), (3, 5, 5)]),
  (782, 711, [(2, 214, 3), (3, 9, 4), (3, 6, 5)]),
  (797, 716, [(2, 211, 3), (3, 11, 4), (3, 7, 5)]),
  (812, 719, [(2, 206, 3), (3, 14, 4), (3, 9, 5)]),
  (828, 725, [(2, 202, 3), (3, 18, 4), (3, 9, 5)]),
  (844, 731, [(2, 199, 3), (3, 20, 4), (3, 10, 5)]),
  (860, 735, [(2, 193, 3), (3, 24, 4), (3, 12, 5)]),
  (877, 742, [(2, 190, 3), (3, 27, 4), (3, 12, 5)]),
  (894, 747, [(2, 185, 3), (3, 30, 4), (3, 14, 5)]),
  (911, 752, [(2, 180, 3), (3, 34, 4), (3, 15, 5)]),
  (929, 758, [(2, 175, 3), (3, 38, 4), (3, 16, 5)]),
  (947, 764, [(2, 171, 3), (3, 41, 4), (3, 17, 5)]),
  (965, 770, [(2, 166, 3), (3, 44, 4), (3, 19, 5)]),
  (984, 777, [(2, 162, 3), (3, 48, 4), (3, 19, 5)]),
  (1003, 782, [(2, 156, 3), (3, 52, 4), (3, 21, 5)]),
  (1023, 790, [(2, 153, 3), (3, 54, 4), (3, 22, 5)]),
  (1043, 796, [(2, 148, 3), (3, 58, 4), (3, 23, 5)]),
  (1063, 802, [(2, 143, 3), (3, 61, 4), (3, 24, 5), (4, 1, 6)]),
  (1084, 809, [(2, 138, 3), (3, 65, 4), (3, 25, 5), (4, 1, 6)]),
  (1105, 814, [(2, 132, 3), (3, 69, 4), (3, 26, 5), (4, 2, 6)]),
  (1127, 822, [(2, 129, 3), (3, 71, 4), (3, 27, 5), (4, 2, 6)]),
  (1149, 828, [(2, 124, 3), (3, 75, 4), (3, 28, 5), (4, 2, 6)]),
  (1171, 834, [(2, 119, 3), (3, 78, 4), (3, 29, 5), (4, 3, 6)]),
  (1194, 841, [(2, 115, 3), (3, 81, 4), (3, 30, 5), (4, 3, 6)]),
  (1217, 848, [(2, 110, 3), (3, 84, 4), (3, 32, 5), (4, 3, 6)]),
  (1241, 854, [(2, 106, 3), (3, 86, 4), (3, 33, 5), (4, 4, 6)]),
  (1265, 860, [(2, 101, 3), (3, 89, 4), (3, 34, 5), (4, 5, 6)]),
  (1290, 867, [(2, 97, 3), (3, 92, 4), (3, 35, 5), (4, 5, 6)]),
  (1315, 874, [(2, 93, 3), (3, 94, 4), (3, 37, 5), (4, 5, 6)]),
  (1341, 880, [(2, 89, 3), (3, 96, 4), (3, 38, 5), (4, 6, 6)]),
  (1367, 886, [(2, 85, 3), (3, 98, 4), (3, 40, 5), (4, 6, 6)]),
  (1394, 891, [(2, 80, 3), (3, 101, 4), (3, 41, 5), (4, 7, 6)]),
  (1421, 898, [(2, 77, 3), (3, 102, 4), (3, 43, 5), (4, 7, 6)]),
  (1449, 904, [(2, 73, 3), (3, 104, 4), (3, 44, 5), (4, 8, 6)]),
  (1477, 910, [(2, 70, 3), (3, 105, 4), (3, 46, 5), (4, 8, 6)]),
  (1506, 917, [(2, 67, 3), (3, 106, 4), (3, 48, 5), (4, 8, 6)]),
  (1536, 923, [(2, 64, 3), (3, 107, 4), (3, 49, 5), (4, 9, 6)]),
  (1566, 927, [(2, 60, 3), (3, 108, 4), (3, 51, 5), (4, 10, 6)]),
  (1597, 934, [(2, 58, 3), (3, 108, 4), (3, 53, 5), (4, 10, 6)]),
  (1628, 939, [(2, 55, 3), (3, 108, 4), (3, 55, 5), (4, 11, 6)]),
  (1660, 945, [(2, 52, 3), (3, 109, 4), (3, 57, 5), (4, 11, 6)]),
  (1693, 950, [(2, 49, 3), (3, 109, 4), (3, 59, 5), (4, 12, 6)]),
  (1726, 957, [(2, 47, 3), (3, 109, 4), (3, 61, 5), (4, 12, 6)]),
  (1760, 963, [(2, 45, 3), (3, 108, 4), (3, 63, 5), (4, 13, 6)]),
  (1795, 968, [(2, 43, 3), (3, 107, 4), (3, 65, 5), (4, 14, 6)]),
  (1830, 973, [(2, 41, 3), (3, 106, 4), (3, 67, 5), (4, 15, 6)]),
  (1866, 979, [(2, 39, 3), (3, 105, 4), (3, 70, 5), (4, 15, 6)]),
  (1903, 984, [(2, 37, 3), (3, 104, 4), (3, 72, 5), (4, 16, 6)]),
  (1941, 990, [(2, 35, 3), (3, 103, 4), (3, 75, 5), (4, 16, 6)]),
  (1979, 994, [(2, 34, 3), (3, 101, 4), (3, 76, 5), (4, 18, 6)]),
  (2018, 1001, [(2, 32, 3), (3, 100, 4), (3, 80, 5), (4, 17, 6)]),
  (2058, 1005, [(2, 31, 3), (3, 97, 4), (3, 82, 5), (4, 19, 6)]),
  (2099, 1012, [(2, 30, 3), (3, 95, 4), (3, 84, 5), (4, 20, 6)]),
  (2140, 1017, [(2, 28, 3), (3, 94, 4), (3, 87, 5), (4, 20, 6)]),
  (2182, 1021, [(2, 27, 3), (3, 91, 4), (3, 90, 5), (4, 21, 6)]),
  (2225, 1028, [(2, 26, 3), (3, 89, 4), (3, 92, 5), (4, 22, 6)]),
  (2269, 1034, [(2, 25, 3), (3, 86, 4), (3, 95, 5), (4, 23, 6)]),
  (2314, 1039, [(2, 24, 3), (3, 83, 4), (3, 98, 5), (4, 24, 6)]),
  (2360, 1045, [(2, 23, 3), (3, 80, 4), (3, 101, 5), (4, 25, 6)]),
  (2407, 1050, [(2, 22, 3), (3, 77, 4), (3, 104, 5), (4, 26, 6)]),
  (2455, 1056, [(2, 21, 3), (3, 74, 4), (3, 107, 5), (4, 27, 6)])]

theorem small232 : smallOK 232 2431 certs232 = true := by decide +kernel

/-- The certificates for `t = 233`. -/
def certs233 : List Cert := [
  (231, 230, [(1, 230, 1)]),
  (235, 234, [(1, 230, 1)]),
  (239, 238, [(1, 230, 1)]),
  (243, 242, [(1, 230, 1)]),
  (247, 246, [(1, 230, 1)]),
  (251, 250, [(1, 230, 1)]),
  (256, 255, [(1, 230, 1)]),
  (261, 260, [(1, 230, 1)]),
  (266, 265, [(1, 230, 1)]),
  (271, 270, [(1, 230, 1)]),
  (276, 275, [(1, 230, 1)]),
  (281, 280, [(1, 230, 1)]),
  (286, 285, [(1, 230, 1)]),
  (291, 290, [(1, 230, 1)]),
  (296, 295, [(1, 230, 1)]),
  (301, 300, [(1, 230, 1)]),
  (307, 306, [(1, 230, 1)]),
  (313, 312, [(1, 230, 1)]),
  (319, 318, [(1, 230, 1)]),
  (325, 324, [(1, 230, 1)]),
  (331, 330, [(1, 230, 1)]),
  (337, 336, [(1, 230, 1)]),
  (343, 342, [(1, 230, 1)]),
  (349, 348, [(1, 230, 1)]),
  (355, 354, [(1, 230, 1)]),
  (362, 361, [(1, 230, 1)]),
  (369, 368, [(1, 230, 1)]),
  (376, 375, [(1, 230, 1)]),
  (383, 382, [(1, 230, 1)]),
  (390, 389, [(1, 230, 1)]),
  (397, 396, [(1, 230, 1)]),
  (404, 403, [(1, 230, 1)]),
  (412, 411, [(1, 230, 1)]),
  (420, 419, [(1, 230, 1)]),
  (428, 427, [(1, 230, 1)]),
  (436, 435, [(1, 230, 1)]),
  (444, 443, [(1, 230, 1)]),
  (452, 451, [(1, 230, 1)]),
  (461, 460, [(1, 230, 1)]),
  (470, 469, [(1, 230, 1)]),
  (479, 478, [(1, 230, 1)]),
  (488, 487, [(1, 230, 1)]),
  (497, 496, [(1, 230, 1)]),
  (506, 503, [(1, 102, 1), (2, 124, 3), (3, 4, 4)]),
  (516, 513, [(1, 104, 1), (2, 126, 3)]),
  (526, 523, [(1, 106, 1), (2, 124, 3)]),
  (536, 533, [(1, 108, 1), (2, 122, 3)]),
  (546, 543, [(1, 110, 1), (2, 120, 3)]),
  (556, 553, [(1, 112, 1), (2, 118, 3)]),
  (567, 564, [(1, 114, 1), (2, 116, 3)]),
  (578, 575, [(1, 116, 1), (2, 114, 3)]),
  (589, 584, [(1, 66, 1), (2, 156, 3), (3, 8, 4)]),
  (600, 595, [(1, 67, 1), (2, 159, 3), (3, 4, 4)]),
  (612, 607, [(1, 68, 1), (2, 162, 3)]),
  (624, 617, [(1, 48, 1), (2, 168, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (636, 629, [(1, 49, 1), (2, 172, 3), (3, 9, 4)]),
  (648, 639, [(1, 39, 1), (2, 175, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (660, 651, [(1, 39, 1), (2, 179, 3), (3, 11, 4), (4, 1, 5)]),
  (673, 662, [(1, 33, 1), (2, 181, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6)]),
  (686, 673, [(1, 28, 1), (2, 183, 3), (3, 13, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8)]),
  (699, 684, [(1, 25, 1), (2, 185, 3), (3, 14, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8)]),
  (712, 693, [(2, 230, 3)]),
  (726, 697, [(2, 228, 3), (3, 2, 5)]),
  (740, 701, [(2, 226, 3), (3, 2, 4), (3, 2, 5)]),
  (754, 705, [(2, 223, 3), (3, 4, 4), (3, 3, 5)]),
  (769, 708, [(2, 218, 3), (3, 7, 4), (3, 5, 5)]),
  (784, 713, [(2, 215, 3), (3, 9, 4), (3, 6, 5)]),
  (799, 718, [(2, 212, 3), (3, 11, 4), (3, 7, 5)]),
  (814, 723, [(2, 208, 3), (3, 14, 4), (3, 8, 5)]),
  (830, 727, [(2, 203, 3), (3, 17, 4), (3, 10, 5)]),
  (846, 733, [(2, 199, 3), (3, 21, 4), (3, 10, 5)]),
  (862, 739, [(2, 196, 3), (3, 23, 4), (3, 11, 5)]),
  (879, 744, [(2, 191, 3), (3, 27, 4), (3, 12, 5)]),
  (896, 749, [(2, 186, 3), (3, 30, 4), (3, 14, 5)]),
  (913, 754, [(2, 181, 3), (3, 34, 4), (3, 15, 5)]),
  (931, 762, [(2, 178, 3), (3, 37, 4), (3, 15, 5)]),
  (949, 768, [(2, 173, 3), (3, 40, 4), (3, 17, 5)]),
  (967, 772, [(2, 167, 3), (3, 44, 4), (3, 19, 5)]),
  (986, 779, [(2, 163, 3), (3, 47, 4), (3, 20, 5)]),
  (1005, 786, [(2, 158, 3), (3, 51, 4), (3, 21, 5)]),
  (1025, 792, [(2, 153, 3), (3, 55, 4), (3, 22, 5)]),
  (1045, 798, [(2, 148, 3), (3, 58, 4), (3, 23, 5), (4, 1, 6)]),
  (1065, 804, [(2, 143, 3), (3, 62, 4), (3, 24, 5), (4, 1, 6)]),
  (1086, 811, [(2, 139, 3), (3, 65, 4), (3, 25, 5), (4, 1, 6)]),
  (1107, 818, [(2, 134, 3), (3, 69, 4), (3, 26, 5), (4, 1, 6)]),
  (1129, 824, [(2, 129, 3), (3, 72, 4), (3, 27, 5), (4, 2, 6)]),
  (1151, 830, [(2, 124, 3), (3, 75, 4), (3, 28, 5), (4, 3, 6)]),
  (1174, 837, [(2, 120, 3), (3, 78, 4), (3, 29, 5), (4, 3, 6)]),
  (1197, 844, [(2, 115, 3), (3, 81, 4), (3, 31, 5), (4, 3, 6)]),
  (1220, 851, [(2, 111, 3), (3, 84, 4), (3, 32, 5), (4, 3, 6)]),
  (1244, 857, [(2, 106, 3), (3, 87, 4), (3, 33, 5), (4, 4, 6)]),
  (1268, 863, [(2, 102, 3), (3, 89, 4), (3, 34, 5), (4, 5, 6)]),
  (1293, 870, [(2, 98, 3), (3, 92, 4), (3, 35, 5), (4, 5, 6)]),
  (1318, 877, [(2, 94, 3), (3, 94, 4), (3, 37, 5), (4, 5, 6)]),
  (1344, 883, [(2, 89, 3), (3, 97, 4), (3, 38, 5), (4, 6, 6)]),
  (1370, 889, [(2, 85, 3), (3, 99, 4), (3, 40, 5), (4, 6, 6)]),
  (1397, 894, [(2, 81, 3), (3, 101, 4), (3, 41, 5), (4, 7, 6)]),
  (1424, 901, [(2, 78, 3), (3, 102, 4), (3, 43, 5), (4, 7, 6)]),
  (1452, 907, [(2, 74, 3), (3, 104, 4), (3, 44, 5), (4, 8, 6)]),
  (1481, 914, [(2, 71, 3), (3, 105, 4), (3, 46, 5), (4, 8, 6)]),
  (1510, 919, [(2, 67, 3), (3, 106, 4), (3, 48, 5), (4, 9, 6)]),
  (1540, 925, [(2, 64, 3), (3, 107, 4), (3, 49, 5), (4, 10, 6)]),
  (1570, 931, [(2, 61, 3), (3, 108, 4), (3, 51, 5), (4, 10, 6)]),
  (1601, 938, [(2, 58, 3), (3, 109, 4), (3, 53, 5), (4, 10, 6)]),
  (1633, 942, [(2, 55, 3), (3, 109, 4), (3, 55, 5), (4, 11, 6)]),
  (1665, 950, [(2, 53, 3), (3, 109, 4), (3, 57, 5), (4, 11, 6)]),
  (1698, 955, [(2, 50, 3), (3, 109, 4), (3, 59, 5), (4, 12, 6)]),
  (1731, 960, [(2, 47, 3), (3, 109, 4), (3, 61, 5), (4, 13, 6)]),
  (1765, 966, [(2, 45, 3), (3, 109, 4), (3, 63, 5), (4, 13, 6)]),
  (1800, 971, [(2, 43, 3), (3, 108, 4), (3, 65, 5), (4, 14, 6)]),
  (1836, 977, [(2, 41, 3), (3, 107, 4), (3, 67, 5), (4, 15, 6)]),
  (1872, 983, [(2, 39, 3), (3, 106, 4), (3, 70, 5), (4, 15, 6)]),
  (1909, 988, [(2, 37, 3), (3, 105, 4), (3, 72, 5), (4, 16, 6)]),
  (1947, 994, [(2, 36, 3), (3, 103, 4), (3, 74, 5), (4, 17, 6)]),
  (1985, 1000, [(2, 34, 3), (3, 102, 4), (3, 77, 5), (4, 17, 6)]),
  (2024, 1005, [(2, 33, 3), (3, 100, 4), (3, 79, 5), (4, 18, 6)]),
  (2064, 1009, [(2, 31, 3), (3, 98, 4), (3, 82, 5), (4, 19, 6)]),
  (2105, 1016, [(2, 30, 3), (3, 96, 4), (3, 84, 5), (4, 20, 6)]),
  (2147, 1020, [(2, 28, 3), (3, 94, 4), (3, 88, 5), (4, 20, 6)]),
  (2189, 1026, [(2, 27, 3), (3, 92, 4), (3, 90, 5), (4, 21, 6)]),
  (2232, 1031, [(2, 26, 3), (3, 89, 4), (3, 93, 5), (4, 22, 6)]),
  (2276, 1037, [(2, 25, 3), (3, 86, 4), (3, 96, 5), (4, 23, 6)]),
  (2321, 1044, [(2, 24, 3), (3, 84, 4), (3, 98, 5), (4, 24, 6)]),
  (2367, 1048, [(2, 23, 3), (3, 81, 4), (3, 101, 5), (4, 25, 6)]),
  (2414, 1055, [(2, 22, 3), (3, 78, 4), (3, 104, 5), (4, 26, 6)]),
  (2462, 1061, [(2, 21, 3), (3, 75, 4), (3, 108, 5), (4, 26, 6)])]

theorem small233 : smallOK 233 2441 certs233 = true := by decide +kernel

/-- The certificates for `t = 234`. -/
def certs234 : List Cert := [
  (232, 231, [(1, 231, 1)]),
  (236, 235, [(1, 231, 1)]),
  (240, 239, [(1, 231, 1)]),
  (244, 243, [(1, 231, 1)]),
  (248, 247, [(1, 231, 1)]),
  (252, 251, [(1, 231, 1)]),
  (257, 256, [(1, 231, 1)]),
  (262, 261, [(1, 231, 1)]),
  (267, 266, [(1, 231, 1)]),
  (272, 271, [(1, 231, 1)]),
  (277, 276, [(1, 231, 1)]),
  (282, 281, [(1, 231, 1)]),
  (287, 286, [(1, 231, 1)]),
  (292, 291, [(1, 231, 1)]),
  (297, 296, [(1, 231, 1)]),
  (302, 301, [(1, 231, 1)]),
  (308, 307, [(1, 231, 1)]),
  (314, 313, [(1, 231, 1)]),
  (320, 319, [(1, 231, 1)]),
  (326, 325, [(1, 231, 1)]),
  (332, 331, [(1, 231, 1)]),
  (338, 337, [(1, 231, 1)]),
  (344, 343, [(1, 231, 1)]),
  (350, 349, [(1, 231, 1)]),
  (357, 356, [(1, 231, 1)]),
  (364, 363, [(1, 231, 1)]),
  (371, 370, [(1, 231, 1)]),
  (378, 377, [(1, 231, 1)]),
  (385, 384, [(1, 231, 1)]),
  (392, 391, [(1, 231, 1)]),
  (399, 398, [(1, 231, 1)]),
  (406, 405, [(1, 231, 1)]),
  (414, 413, [(1, 231, 1)]),
  (422, 421, [(1, 231, 1)]),
  (430, 429, [(1, 231, 1)]),
  (438, 437, [(1, 231, 1)]),
  (446, 445, [(1, 231, 1)]),
  (454, 453, [(1, 231, 1)]),
  (463, 462, [(1, 231, 1)]),
  (472, 471, [(1, 231, 1)]),
  (481, 480, [(1, 231, 1)]),
  (490, 489, [(1, 231, 1)]),
  (499, 498, [(1, 231, 1)]),
  (508, 505, [(1, 102, 1), (2, 124, 3), (3, 5, 4)]),
  (518, 515, [(1, 104, 1), (2, 127, 3)]),
  (528, 525, [(1, 106, 1), (2, 125, 3)]),
  (538, 535, [(1, 108, 1), (2, 123, 3)]),
  (548, 545, [(1, 110, 1), (2, 121, 3)]),
  (558, 555, [(1, 112, 1), (2, 119, 3)]),
  (569, 566, [(1, 114, 1), (2, 117, 3)]),
  (580, 577, [(1, 116, 1), (2, 115, 3)]),
  (591, 586, [(1, 66, 1), (2, 157, 3), (3, 8, 4)]),
  (602, 597, [(1, 67, 1), (2, 160, 3), (3, 4, 4)]),
  (614, 609, [(1, 69, 1), (2, 162, 3)]),
  (626, 619, [(1, 49, 1), (2, 169, 3), (3, 9, 4), (4, 3, 5), (5, 1, 6)]),
  (638, 631, [(1, 50, 1), (2, 172, 3), (3, 9, 4)]),
  (650, 643, [(1, 50, 1), (2, 176, 3), (3, 5, 4)]),
  (663, 654, [(1, 39, 1), (2, 180, 3), (3, 11, 4), (4, 1, 5)]),
  (676, 665, [(1, 33, 1), (2, 182, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6)]),
  (689, 676, [(1, 28, 1), (2, 184, 3), (3, 13, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8)]),
  (702, 687, [(1, 25, 1), (2, 186, 3), (3, 14, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8)]),
  (716, 695, [(2, 230, 3), (3, 1, 5)]),
  (730, 699, [(2, 228, 3), (3, 1, 4), (3, 2, 5)]),
  (744, 703, [(2, 226, 3), (3, 2, 4), (3, 3, 5)]),
  (758, 707, [(2, 223, 3), (3, 4, 4), (3, 4, 5)]),
  (773, 712, [(2, 220, 3), (3, 6, 4), (3, 5, 5)]),
  (788, 717, [(2, 216, 3), (3, 9, 4), (3, 6, 5)]),
  (803, 722, [(2, 213, 3), (3, 11, 4), (3, 7, 5)]),
  (819, 726, [(2, 208, 3), (3, 15, 4), (3, 8, 5)]),
  (835, 732, [(2, 204, 3), (3, 18, 4), (3, 9, 5)]),
  (851, 736, [(2, 199, 3), (3, 21, 4), (3, 11, 5)]),
  (868, 743, [(2, 196, 3), (3, 24, 4), (3, 11, 5)]),
  (885, 748, [(2, 191, 3), (3, 27, 4), (3, 13, 5)]),
  (902, 753, [(2, 186, 3), (3, 31, 4), (3, 14, 5)]),
  (920, 759, [(2, 181, 3), (3, 35, 4), (3, 15, 5)]),
  (938, 765, [(2, 176, 3), (3, 38, 4), (3, 17, 5)]),
  (956, 771, [(2, 172, 3), (3, 41, 4), (3, 18, 5)]),
  (975, 778, [(2, 167, 3), (3, 45, 4), (3, 19, 5)]),
  (994, 783, [(2, 162, 3), (3, 49, 4), (3, 20, 5)]),
  (1013, 790, [(2, 158, 3), (3, 52, 4), (3, 21, 5)]),
  (1033, 796, [(2, 152, 3), (3, 56, 4), (3, 22, 5), (4, 1, 6)]),
  (1053, 802, [(2, 147, 3), (3, 60, 4), (3, 23, 5), (4, 1, 6)]),
  (1074, 809, [(2, 143, 3), (3, 63, 4), (3, 24, 5), (4, 1, 6)]),
  (1095, 816, [(2, 138, 3), (3, 66, 4), (3, 25, 5), (4, 2, 6)]),
  (1116, 823, [(2, 134, 3), (3, 69, 4), (3, 26, 5), (4, 2, 6)]),
  (1138, 829, [(2, 129, 3), (3, 73, 4), (3, 27, 5), (4, 2, 6)]),
  (1160, 835, [(2, 124, 3), (3, 76, 4), (3, 28, 5), (4, 3, 6)]),
  (1183, 842, [(2, 119, 3), (3, 79, 4), (3, 30, 5), (4, 3, 6)]),
  (1206, 849, [(2, 115, 3), (3, 82, 4), (3, 31, 5), (4, 3, 6)]),
  (1230, 855, [(2, 110, 3), (3, 85, 4), (3, 32, 5), (4, 4, 6)]),
  (1254, 863, [(2, 106, 3), (3, 88, 4), (3, 33, 5), (4, 4, 6)]),
  (1279, 868, [(2, 101, 3), (3, 91, 4), (3, 34, 5), (4, 5, 6)]),
  (1304, 875, [(2, 97, 3), (3, 93, 4), (3, 36, 5), (4, 5, 6)]),
  (1330, 881, [(2, 92, 3), (3, 96, 4), (3, 37, 5), (4, 6, 6)]),
  (1356, 887, [(2, 88, 3), (3, 98, 4), (3, 39, 5), (4, 6, 6)]),
  (1383, 894, [(2, 84, 3), (3, 100, 4), (3, 40, 5), (4, 7, 6)]),
  (1410, 901, [(2, 81, 3), (3, 102, 4), (3, 41, 5), (4, 7, 6)]),
  (1438, 907, [(2, 77, 3), (3, 103, 4), (3, 43, 5), (4, 8, 6)]),
  (1466, 913, [(2, 73, 3), (3, 105, 4), (3, 45, 5), (4, 8, 6)]),
  (1495, 920, [(2, 70, 3), (3, 106, 4), (3, 47, 5), (4, 8, 6)]),
  (1524, 925, [(2, 66, 3), (3, 108, 4), (3, 48, 5), (4, 9, 6)]),
  (1554, 931, [(2, 63, 3), (3, 108, 4), (3, 50, 5), (4, 10, 6)]),
  (1585, 936, [(2, 60, 3), (3, 109, 4), (3, 52, 5), (4, 10, 6)]),
  (1616, 943, [(2, 57, 3), (3, 110, 4), (3, 54, 5), (4, 10, 6)]),
  (1648, 949, [(2, 55, 3), (3, 109, 4), (3, 56, 5), (4, 11, 6)]),
  (1680, 955, [(2, 52, 3), (3, 110, 4), (3, 57, 5), (4, 12, 6)]),
  (1713, 960, [(2, 49, 3), (3, 110, 4), (3, 60, 5), (4, 12, 6)]),
  (1747, 966, [(2, 47, 3), (3, 109, 4), (3, 62, 5), (4, 13, 6)]),
  (1781, 972, [(2, 45, 3), (3, 109, 4), (3, 64, 5), (4, 13, 6)]),
  (1816, 977, [(2, 43, 3), (3, 108, 4), (3, 66, 5), (4, 14, 6)]),
  (1852, 983, [(2, 41, 3), (3, 107, 4), (3, 68, 5), (4, 15, 6)]),
  (1889, 988, [(2, 39, 3), (3, 106, 4), (3, 70, 5), (4, 16, 6)]),
  (1926, 993, [(2, 37, 3), (3, 105, 4), (3, 73, 5), (4, 16, 6)]),
  (1964, 999, [(2, 35, 3), (3, 104, 4), (3, 75, 5), (4, 17, 6)]),
  (2003, 1004, [(2, 34, 3), (3, 101, 4), (3, 78, 5), (4, 18, 6)]),
  (2043, 1010, [(2, 32, 3), (3, 100, 4), (3, 81, 5), (4, 18, 6)]),
  (2083, 1016, [(2, 31, 3), (3, 98, 4), (3, 83, 5), (4, 19, 6)]),
  (2124, 1021, [(2, 29, 3), (3, 96, 4), (3, 86, 5), (4, 20, 6)]),
  (2166, 1027, [(2, 28, 3), (3, 94, 4), (3, 88, 5), (4, 21, 6)]),
  (2209, 1032, [(2, 27, 3), (3, 91, 4), (3, 91, 5), (4, 22, 6)]),
  (2253, 1038, [(2, 26, 3), (3, 89, 4), (3, 93, 5), (4, 23, 6)]),
  (2298, 1043, [(2, 25, 3), (3, 86, 4), (3, 96, 5), (4, 24, 6)]),
  (2343, 1050, [(2, 24, 3), (3, 84, 4), (3, 99, 5), (4, 24, 6)]),
  (2389, 1056, [(2, 23, 3), (3, 81, 4), (3, 102, 5), (4, 25, 6)]),
  (2436, 1061, [(2, 22, 3), (3, 78, 4), (3, 105, 5), (4, 26, 6)]),
  (2484, 1065, [(3, 90, 4), (3, 141, 5)])]

theorem small234 : smallOK 234 2452 certs234 = true := by decide +kernel

/-- The certificates for `t = 235`. -/
def certs235 : List Cert := [
  (233, 232, [(1, 232, 1)]),
  (237, 236, [(1, 232, 1)]),
  (241, 240, [(1, 232, 1)]),
  (245, 244, [(1, 232, 1)]),
  (249, 248, [(1, 232, 1)]),
  (253, 252, [(1, 232, 1)]),
  (258, 257, [(1, 232, 1)]),
  (263, 262, [(1, 232, 1)]),
  (268, 267, [(1, 232, 1)]),
  (273, 272, [(1, 232, 1)]),
  (278, 277, [(1, 232, 1)]),
  (283, 282, [(1, 232, 1)]),
  (288, 287, [(1, 232, 1)]),
  (293, 292, [(1, 232, 1)]),
  (298, 297, [(1, 232, 1)]),
  (303, 302, [(1, 232, 1)]),
  (309, 308, [(1, 232, 1)]),
  (315, 314, [(1, 232, 1)]),
  (321, 320, [(1, 232, 1)]),
  (327, 326, [(1, 232, 1)]),
  (333, 332, [(1, 232, 1)]),
  (339, 338, [(1, 232, 1)]),
  (345, 344, [(1, 232, 1)]),
  (351, 350, [(1, 232, 1)]),
  (358, 357, [(1, 232, 1)]),
  (365, 364, [(1, 232, 1)]),
  (372, 371, [(1, 232, 1)]),
  (379, 378, [(1, 232, 1)]),
  (386, 385, [(1, 232, 1)]),
  (393, 392, [(1, 232, 1)]),
  (400, 399, [(1, 232, 1)]),
  (408, 407, [(1, 232, 1)]),
  (416, 415, [(1, 232, 1)]),
  (424, 423, [(1, 232, 1)]),
  (432, 431, [(1, 232, 1)]),
  (440, 439, [(1, 232, 1)]),
  (448, 447, [(1, 232, 1)]),
  (456, 455, [(1, 232, 1)]),
  (465, 464, [(1, 232, 1)]),
  (474, 473, [(1, 232, 1)]),
  (483, 482, [(1, 232, 1)]),
  (492, 491, [(1, 232, 1)]),
  (501, 500, [(1, 232, 1)]),
  (511, 508, [(1, 103, 1), (2, 125, 3), (3, 4, 4)]),
  (521, 518, [(1, 105, 1), (2, 127, 3)]),
  (531, 528, [(1, 107, 1), (2, 125, 3)]),
  (541, 538, [(1, 109, 1), (2, 123, 3)]),
  (551, 548, [(1, 111, 1), (2, 121, 3)]),
  (562, 559, [(1, 113, 1), (2, 119, 3)]),
  (573, 570, [(1, 115, 1), (2, 117, 3)]),
  (584, 581, [(1, 117, 1), (2, 115, 3)]),
  (595, 590, [(1, 67, 1), (2, 158, 3), (3, 7, 4)]),
  (606, 601, [(1, 68, 1), (2, 161, 3), (3, 3, 4)]),
  (618, 613, [(1, 69, 1), (2, 163, 3)]),
  (630, 623, [(1, 49, 1), (2, 170, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (642, 635, [(1, 50, 1), (2, 173, 3), (3, 9, 4)]),
  (654, 645, [(1, 39, 1), (2, 177, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (667, 658, [(1, 40, 1), (2, 180, 3), (3, 11, 4), (4, 1, 5)]),
  (680, 669, [(1, 33, 1), (2, 183, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6)]),
  (693, 680, [(1, 28, 1), (2, 185, 3), (3, 14, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (706, 691, [(1, 25, 1), (2, 187, 3), (3, 14, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8)]),
  (720, 699, [(2, 231, 3), (3, 1, 5)]),
  (734, 703, [(2, 229, 3), (3, 1, 4), (3, 2, 5)]),
  (748, 707, [(2, 227, 3), (3, 2, 4), (3, 3, 5)]),
  (762, 711, [(2, 224, 3), (3, 4, 4), (3, 4, 5)]),
  (777, 716, [(2, 221, 3), (3, 6, 4), (3, 5, 5)]),
  (792, 719, [(2, 216, 3), (3, 9, 4), (3, 7, 5)]),
  (807, 724, [(2, 212, 3), (3, 12, 4), (3, 8, 5)]),
  (823, 730, [(2, 209, 3), (3, 15, 4), (3, 8, 5)]),
  (839, 734, [(2, 204, 3), (3, 18, 4), (3, 10, 5)]),
  (855, 740, [(2, 200, 3), (3, 21, 4), (3, 11, 5)]),
  (872, 745, [(2, 195, 3), (3, 25, 4), (3, 12, 5)]),
  (889, 752, [(2, 192, 3), (3, 28, 4), (3, 12, 5)]),
  (906, 757, [(2, 187, 3), (3, 31, 4), (3, 14, 5)]),
  (924, 763, [(2, 182, 3), (3, 35, 4), (3, 15, 5)]),
  (942, 769, [(2, 178, 3), (3, 38, 4), (3, 16, 5)]),
  (960, 775, [(2, 173, 3), (3, 42, 4), (3, 17, 5)]),
  (979, 780, [(2, 167, 3), (3, 46, 4), (3, 19, 5)]),
  (998, 787, [(2, 163, 3), (3, 49, 4), (3, 20, 5)]),
  (1017, 794, [(2, 159, 3), (3, 52, 4), (3, 21, 5)]),
  (1037, 800, [(2, 154, 3), (3, 56, 4), (3, 22, 5)]),
  (1057, 806, [(2, 148, 3), (3, 60, 4), (3, 23, 5), (4, 1, 6)]),
  (1078, 813, [(2, 144, 3), (3, 63, 4), (3, 24, 5), (4, 1, 6)]),
  (1099, 820, [(2, 139, 3), (3, 67, 4), (3, 25, 5), (4, 1, 6)]),
  (1120, 825, [(2, 134, 3), (3, 70, 4), (3, 26, 5), (4, 2, 6)]),
  (1142, 833, [(2, 130, 3), (3, 73, 4), (3, 27, 5), (4, 2, 6)]),
  (1164, 839, [(2, 125, 3), (3, 76, 4), (3, 28, 5), (4, 3, 6)]),
  (1187, 846, [(2, 120, 3), (3, 80, 4), (3, 29, 5), (4, 3, 6)]),
  (1210, 853, [(2, 116, 3), (3, 82, 4), (3, 31, 5), (4, 3, 6)]),
  (1234, 859, [(2, 111, 3), (3, 85, 4), (3, 32, 5), (4, 4, 6)]),
  (1258, 865, [(2, 106, 3), (3, 88, 4), (3, 33, 5), (4, 5, 6)]),
  (1283, 872, [(2, 102, 3), (3, 91, 4), (3, 34, 5), (4, 5, 6)]),
  (1308, 879, [(2, 98, 3), (3, 93, 4), (3, 36, 5), (4, 5, 6)]),
  (1334, 885, [(2, 93, 3), (3, 96, 4), (3, 37, 5), (4, 6, 6)]),
  (1360, 891, [(2, 89, 3), (3, 98, 4), (3, 39, 5), (4, 6, 6)]),
  (1387, 898, [(2, 85, 3), (3, 100, 4), (3, 40, 5), (4, 7, 6)]),
  (1414, 905, [(2, 81, 3), (3, 103, 4), (3, 41, 5), (4, 7, 6)]),
  (1442, 911, [(2, 77, 3), (3, 104, 4), (3, 44, 5), (4, 7, 6)]),
  (1470, 917, [(2, 74, 3), (3, 105, 4), (3, 45, 5), (4, 8, 6)]),
  (1499, 922, [(2, 70, 3), (3, 107, 4), (3, 46, 5), (4, 9, 6)]),
  (1528, 929, [(2, 67, 3), (3, 108, 4), (3, 48, 5), (4, 9, 6)]),
  (1558, 935, [(2, 64, 3), (3, 109, 4), (3, 49, 5), (4, 10, 6)]),
  (1589, 940, [(2, 60, 3), (3, 110, 4), (3, 52, 5), (4, 10, 6)]),
  (1620, 947, [(2, 58, 3), (3, 110, 4), (3, 53, 5), (4, 11, 6)]),
  (1652, 953, [(2, 55, 3), (3, 110, 4), (3, 56, 5), (4, 11, 6)]),
  (1685, 958, [(2, 52, 3), (3, 110, 4), (3, 58, 5), (4, 12, 6)]),
  (1718, 965, [(2, 50, 3), (3, 110, 4), (3, 60, 5), (4, 12, 6)]),
  (1752, 969, [(2, 47, 3), (3, 110, 4), (3, 62, 5), (4, 13, 6)]),
  (1787, 976, [(2, 45, 3), (3, 110, 4), (3, 64, 5), (4, 13, 6)]),
  (1822, 981, [(2, 43, 3), (3, 109, 4), (3, 66, 5), (4, 14, 6)]),
  (1858, 987, [(2, 41, 3), (3, 108, 4), (3, 68, 5), (4, 15, 6)]),
  (1895, 992, [(2, 39, 3), (3, 107, 4), (3, 70, 5), (4, 16, 6)]),
  (1932, 999, [(2, 37, 3), (3, 106, 4), (3, 73, 5), (4, 16, 6)]),
  (1970, 1003, [(2, 35, 3), (3, 104, 4), (3, 76, 5), (4, 17, 6)]),
  (2009, 1008, [(2, 34, 3), (3, 102, 4), (3, 78, 5), (4, 18, 6)]),
  (2049, 1014, [(2, 32, 3), (3, 101, 4), (3, 81, 5), (4, 18, 6)]),
  (2089, 1020, [(2, 31, 3), (3, 99, 4), (3, 83, 5), (4, 19, 6)]),
  (2130, 1025, [(2, 29, 3), (3, 97, 4), (3, 86, 5), (4, 20, 6)]),
  (2172, 1031, [(2, 28, 3), (3, 95, 4), (3, 88, 5), (4, 21, 6)]),
  (2215, 1036, [(2, 27, 3), (3, 92, 4), (3, 91, 5), (4, 22, 6)]),
  (2259, 1042, [(2, 26, 3), (3, 90, 4), (3, 93, 5), (4, 23, 6)]),
  (2304, 1047, [(2, 25, 3), (3, 87, 4), (3, 96, 5), (4, 24, 6)]),
  (2350, 1053, [(2, 24, 3), (3, 84, 4), (3, 99, 5), (4, 25, 6)]),
  (2397, 1060, [(2, 23, 3), (3, 81, 4), (3, 102, 5), (4, 26, 6)]),
  (2444, 1065, [(2, 22, 3), (3, 78, 4), (3, 105, 5), (4, 27, 6)]),
  (2492, 1071, [(2, 21, 3), (3, 75, 4), (3, 109, 5), (4, 27, 6)])]

theorem small235 : smallOK 235 2463 certs235 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S236.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {236, 237, 238, 239, 240, 241, 242, 243} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 236`. -/
def certs236 : List Cert := [
  (234, 233, [(1, 233, 1)]),
  (238, 237, [(1, 233, 1)]),
  (242, 241, [(1, 233, 1)]),
  (246, 245, [(1, 233, 1)]),
  (250, 249, [(1, 233, 1)]),
  (255, 254, [(1, 233, 1)]),
  (260, 259, [(1, 233, 1)]),
  (265, 264, [(1, 233, 1)]),
  (270, 269, [(1, 233, 1)]),
  (275, 274, [(1, 233, 1)]),
  (280, 279, [(1, 233, 1)]),
  (285, 284, [(1, 233, 1)]),
  (290, 289, [(1, 233, 1)]),
  (295, 294, [(1, 233, 1)]),
  (300, 299, [(1, 233, 1)]),
  (306, 305, [(1, 233, 1)]),
  (312, 311, [(1, 233, 1)]),
  (318, 317, [(1, 233, 1)]),
  (324, 323, [(1, 233, 1)]),
  (330, 329, [(1, 233, 1)]),
  (336, 335, [(1, 233, 1)]),
  (342, 341, [(1, 233, 1)]),
  (348, 347, [(1, 233, 1)]),
  (354, 353, [(1, 233, 1)]),
  (361, 360, [(1, 233, 1)]),
  (368, 367, [(1, 233, 1)]),
  (375, 374, [(1, 233, 1)]),
  (382, 381, [(1, 233, 1)]),
  (389, 388, [(1, 233, 1)]),
  (396, 395, [(1, 233, 1)]),
  (403, 402, [(1, 233, 1)]),
  (411, 410, [(1, 233, 1)]),
  (419, 418, [(1, 233, 1)]),
  (427, 426, [(1, 233, 1)]),
  (435, 434, [(1, 233, 1)]),
  (443, 442, [(1, 233, 1)]),
  (451, 450, [(1, 233, 1)]),
  (460, 459, [(1, 233, 1)]),
  (469, 468, [(1, 233, 1)]),
  (478, 477, [(1, 233, 1)]),
  (487, 486, [(1, 233, 1)]),
  (496, 495, [(1, 233, 1)]),
  (505, 504, [(1, 233, 1)]),
  (515, 512, [(1, 103, 1), (2, 126, 3), (3, 4, 4)]),
  (525, 522, [(1, 105, 1), (2, 128, 3)]),
  (535, 532, [(1, 107, 1), (2, 126, 3)]),
  (545, 542, [(1, 109, 1), (2, 124, 3)]),
  (555, 552, [(1, 111, 1), (2, 122, 3)]),
  (566, 563, [(1, 114, 1), (2, 119, 3)]),
  (577, 574, [(1, 116, 1), (2, 117, 3)]),
  (588, 585, [(1, 118, 1), (2, 115, 3)]),
  (599, 594, [(1, 67, 1), (2, 159, 3), (3, 7, 4)]),
  (610, 605, [(1, 68, 1), (2, 162, 3), (3, 3, 4)]),
  (622, 617, [(1, 70, 1), (2, 163, 3)]),
  (634, 627, [(1, 49, 1), (2, 171, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (646, 639, [(1, 50, 1), (2, 175, 3), (3, 8, 4)]),
  (658, 649, [(1, 39, 1), (2, 178, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (671, 662, [(1, 40, 1), (2, 182, 3), (3, 11, 4)]),
  (684, 673, [(1, 33, 1), (2, 184, 3), (3, 13, 4), (4, 3, 5)]),
  (697, 684, [(1, 28, 1), (2, 187, 3), (3, 13, 4), (4, 3, 5), (5, 2, 6)]),
  (710, 695, [(1, 25, 1), (2, 188, 3), (3, 15, 4), (4, 3, 5), (5, 2, 6)]),
  (724, 703, [(2, 233, 3)]),
  (738, 707, [(2, 231, 3), (3, 2, 5)]),
  (752, 709, [(2, 227, 3), (3, 2, 4), (3, 4, 5)]),
  (767, 714, [(2, 224, 3), (3, 5, 4), (3, 4, 5)]),
  (782, 719, [(2, 221, 3), (3, 7, 4), (3, 5, 5)]),
  (797, 724, [(2, 218, 3), (3, 9, 4), (3, 6, 5)]),
  (812, 729, [(2, 214, 3), (3, 12, 4), (3, 7, 5)]),
  (828, 733, [(2, 209, 3), (3, 15, 4), (3, 9, 5)]),
  (844, 739, [(2, 206, 3), (3, 18, 4), (3, 9, 5)]),
  (860, 743, [(2, 200, 3), (3, 22, 4), (3, 11, 5)]),
  (877, 750, [(2, 197, 3), (3, 25, 4), (3, 11, 5)]),
  (894, 755, [(2, 192, 3), (3, 28, 4), (3, 13, 5)]),
  (911, 760, [(2, 187, 3), (3, 32, 4), (3, 14, 5)]),
  (929, 766, [(2, 182, 3), (3, 35, 4), (3, 16, 5)]),
  (947, 772, [(2, 177, 3), (3, 39, 4), (3, 17, 5)]),
  (965, 778, [(2, 173, 3), (3, 42, 4), (3, 18, 5)]),
  (984, 785, [(2, 168, 3), (3, 46, 4), (3, 19, 5)]),
  (1003, 790, [(2, 163, 3), (3, 49, 4), (3, 21, 5)]),
  (1023, 798, [(2, 159, 3), (3, 53, 4), (3, 21, 5)]),
  (1043, 804, [(2, 154, 3), (3, 56, 4), (3, 22, 5), (4, 1, 6)]),
  (1063, 810, [(2, 149, 3), (3, 60, 4), (3, 23, 5), (4, 1, 6)]),
  (1084, 817, [(2, 144, 3), (3, 64, 4), (3, 24, 5), (4, 1, 6)]),
  (1105, 824, [(2, 139, 3), (3, 67, 4), (3, 26, 5), (4, 1, 6)]),
  (1127, 830, [(2, 134, 3), (3, 71, 4), (3, 26, 5), (4, 2, 6)]),
  (1149, 836, [(2, 129, 3), (3, 74, 4), (3, 27, 5), (4, 3, 6)]),
  (1171, 844, [(2, 125, 3), (3, 77, 4), (3, 29, 5), (4, 2, 6)]),
  (1194, 851, [(2, 121, 3), (3, 80, 4), (3, 29, 5), (4, 3, 6)]),
  (1217, 856, [(2, 115, 3), (3, 83, 4), (3, 31, 5), (4, 4, 6)]),
  (1241, 864, [(2, 111, 3), (3, 86, 4), (3, 32, 5), (4, 4, 6)]),
  (1265, 870, [(2, 106, 3), (3, 89, 4), (3, 34, 5), (4, 4, 6)]),
  (1290, 877, [(2, 102, 3), (3, 92, 4), (3, 34, 5), (4, 5, 6)]),
  (1315, 884, [(2, 98, 3), (3, 94, 4), (3, 36, 5), (4, 5, 6)]),
  (1341, 890, [(2, 93, 3), (3, 97, 4), (3, 37, 5), (4, 6, 6)]),
  (1367, 896, [(2, 89, 3), (3, 99, 4), (3, 39, 5), (4, 6, 6)]),
  (1394, 903, [(2, 85, 3), (3, 101, 4), (3, 41, 5), (4, 6, 6)]),
  (1421, 908, [(2, 81, 3), (3, 103, 4), (3, 42, 5), (4, 7, 6)]),
  (1449, 914, [(2, 77, 3), (3, 105, 4), (3, 43, 5), (4, 8, 6)]),
  (1477, 922, [(2, 74, 3), (3, 106, 4), (3, 45, 5), (4, 8, 6)]),
  (1506, 927, [(2, 70, 3), (3, 108, 4), (3, 46, 5), (4, 9, 6)]),
  (1536, 933, [(2, 67, 3), (3, 108, 4), (3, 49, 5), (4, 9, 6)]),
  (1566, 939, [(2, 64, 3), (3, 109, 4), (3, 50, 5), (4, 10, 6)]),
  (1597, 946, [(2, 61, 3), (3, 110, 4), (3, 52, 5), (4, 10, 6)]),
  (1628, 951, [(2, 58, 3), (3, 110, 4), (3, 54, 5), (4, 11, 6)]),
  (1660, 957, [(2, 55, 3), (3, 111, 4), (3, 56, 5), (4, 11, 6)]),
  (1693, 962, [(2, 52, 3), (3, 111, 4), (3, 58, 5), (4, 12, 6)]),
  (1726, 969, [(2, 50, 3), (3, 111, 4), (3, 60, 5), (4, 12, 6)]),
  (1760, 975, [(2, 47, 3), (3, 111, 4), (3, 62, 5), (4, 13, 6)]),
  (1795, 980, [(2, 45, 3), (3, 110, 4), (3, 64, 5), (4, 14, 6)]),
  (1830, 985, [(2, 43, 3), (3, 109, 4), (3, 66, 5), (4, 15, 6)]),
  (1866, 991, [(2, 41, 3), (3, 108, 4), (3, 69, 5), (4, 15, 6)]),
  (1903, 996, [(2, 39, 3), (3, 107, 4), (3, 71, 5), (4, 16, 6)]),
  (1941, 1002, [(2, 37, 3), (3, 106, 4), (3, 73, 5), (4, 17, 6)]),
  (1979, 1008, [(2, 35, 3), (3, 105, 4), (3, 76, 5), (4, 17, 6)]),
  (2018, 1013, [(2, 34, 3), (3, 103, 4), (3, 78, 5), (4, 18, 6)]),
  (2058, 1019, [(2, 32, 3), (3, 102, 4), (3, 81, 5), (4, 18, 6)]),
  (2099, 1024, [(2, 31, 3), (3, 99, 4), (3, 83, 5), (4, 20, 6)]),
  (2140, 1031, [(2, 30, 3), (3, 97, 4), (3, 86, 5), (4, 20, 6)]),
  (2182, 1035, [(2, 28, 3), (3, 95, 4), (3, 89, 5), (4, 21, 6)]),
  (2225, 1042, [(2, 27, 3), (3, 93, 4), (3, 91, 5), (4, 22, 6)]),
  (2269, 1046, [(2, 26, 3), (3, 90, 4), (3, 94, 5), (4, 23, 6)]),
  (2314, 1053, [(2, 25, 3), (3, 88, 4), (3, 96, 5), (4, 24, 6)]),
  (2360, 1059, [(2, 24, 3), (3, 85, 4), (3, 99, 5), (4, 25, 6)]),
  (2407, 1064, [(2, 23, 3), (3, 82, 4), (3, 102, 5), (4, 26, 6)]),
  (2455, 1070, [(2, 22, 3), (3, 79, 4), (3, 105, 5), (4, 27, 6)]),
  (2504, 1075, [(3, 91, 4), (3, 142, 5)])]

theorem small236 : smallOK 236 2475 certs236 = true := by decide +kernel

/-- The certificates for `t = 237`. -/
def certs237 : List Cert := [
  (235, 234, [(1, 234, 1)]),
  (239, 238, [(1, 234, 1)]),
  (243, 242, [(1, 234, 1)]),
  (247, 246, [(1, 234, 1)]),
  (251, 250, [(1, 234, 1)]),
  (256, 255, [(1, 234, 1)]),
  (261, 260, [(1, 234, 1)]),
  (266, 265, [(1, 234, 1)]),
  (271, 270, [(1, 234, 1)]),
  (276, 275, [(1, 234, 1)]),
  (281, 280, [(1, 234, 1)]),
  (286, 285, [(1, 234, 1)]),
  (291, 290, [(1, 234, 1)]),
  (296, 295, [(1, 234, 1)]),
  (301, 300, [(1, 234, 1)]),
  (307, 306, [(1, 234, 1)]),
  (313, 312, [(1, 234, 1)]),
  (319, 318, [(1, 234, 1)]),
  (325, 324, [(1, 234, 1)]),
  (331, 330, [(1, 234, 1)]),
  (337, 336, [(1, 234, 1)]),
  (343, 342, [(1, 234, 1)]),
  (349, 348, [(1, 234, 1)]),
  (355, 354, [(1, 234, 1)]),
  (362, 361, [(1, 234, 1)]),
  (369, 368, [(1, 234, 1)]),
  (376, 375, [(1, 234, 1)]),
  (383, 382, [(1, 234, 1)]),
  (390, 389, [(1, 234, 1)]),
  (397, 396, [(1, 234, 1)]),
  (404, 403, [(1, 234, 1)]),
  (412, 411, [(1, 234, 1)]),
  (420, 419, [(1, 234, 1)]),
  (428, 427, [(1, 234, 1)]),
  (436, 435, [(1, 234, 1)]),
  (444, 443, [(1, 234, 1)]),
  (452, 451, [(1, 234, 1)]),
  (461, 460, [(1, 234, 1)]),
  (470, 469, [(1, 234, 1)]),
  (479, 478, [(1, 234, 1)]),
  (488, 487, [(1, 234, 1)]),
  (497, 496, [(1, 234, 1)]),
  (506, 505, [(1, 234, 1)]),
  (516, 513, [(1, 104, 1), (2, 126, 3), (3, 4, 4)]),
  (526, 523, [(1, 106, 1), (2, 128, 3)]),
  (536, 533, [(1, 108, 1), (2, 126, 3)]),
  (546, 543, [(1, 110, 1), (2, 124, 3)]),
  (556, 553, [(1, 112, 1), (2, 122, 3)]),
  (567, 564, [(1, 114, 1), (2, 120, 3)]),
  (578, 575, [(1, 116, 1), (2, 118, 3)]),
  (589, 586, [(1, 118, 1), (2, 116, 3)]),
  (600, 595, [(1, 67, 1), (2, 159, 3), (3, 8, 4)]),
  (612, 607, [(1, 68, 1), (2, 163, 3), (3, 3, 4)]),
  (624, 619, [(1, 70, 1), (2, 164, 3)]),
  (636, 629, [(1, 49, 1), (2, 172, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (648, 641, [(1, 50, 1), (2, 175, 3), (3, 9, 4)]),
  (660, 651, [(1, 39, 1), (2, 179, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (673, 664, [(1, 40, 1), (2, 182, 3), (3, 11, 4), (4, 1, 5)]),
  (686, 675, [(1, 33, 1), (2, 185, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6)]),
  (699, 686, [(1, 28, 1), (2, 187, 3), (3, 14, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (712, 697, [(1, 25, 1), (2, 189, 3), (3, 14, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8)]),
  (726, 705, [(2, 233, 3), (3, 1, 5)]),
  (740, 709, [(2, 231, 3), (3, 1, 4), (3, 2, 5)]),
  (754, 713, [(2, 229, 3), (3, 2, 4), (3, 3, 5)]),
  (769, 716, [(2, 225, 3), (3, 4, 4), (3, 5, 5)]),
  (784, 721, [(2, 222, 3), (3, 7, 4), (3, 5, 5)]),
  (799, 726, [(2, 218, 3), (3, 10, 4), (3, 6, 5)]),
  (814, 731, [(2, 215, 3), (3, 12, 4), (3, 7, 5)]),
  (830, 735, [(2, 210, 3), (3, 15, 4), (3, 9, 5)]),
  (846, 741, [(2, 206, 3), (3, 18, 4), (3, 10, 5)]),
  (862, 747, [(2, 203, 3), (3, 21, 4), (3, 10, 5)]),
  (879, 752, [(2, 198, 3), (3, 24, 4), (3, 12, 5)]),
  (896, 757, [(2, 192, 3), (3, 29, 4), (3, 13, 5)]),
  (913, 764, [(2, 189, 3), (3, 31, 4), (3, 14, 5)]),
  (931, 770, [(2, 184, 3), (3, 35, 4), (3, 15, 5)]),
  (949, 776, [(2, 180, 3), (3, 38, 4), (3, 16, 5)]),
  (967, 782, [(2, 175, 3), (3, 42, 4), (3, 17, 5)]),
  (986, 787, [(2, 169, 3), (3, 46, 4), (3, 19, 5)]),
  (1005, 794, [(2, 165, 3), (3, 49, 4), (3, 20, 5)]),
  (1025, 800, [(2, 159, 3), (3, 53, 4), (3, 22, 5)]),
  (1045, 806, [(2, 154, 3), (3, 57, 4), (3, 22, 5), (4, 1, 6)]),
  (1065, 814, [(2, 151, 3), (3, 60, 4), (3, 23, 5)]),
  (1086, 821, [(2, 146, 3), (3, 63, 4), (3, 24, 5), (4, 1, 6)]),
  (1107, 826, [(2, 140, 3), (3, 67, 4), (3, 25, 5), (4, 2, 6)]),
  (1129, 834, [(2, 136, 3), (3, 70, 4), (3, 26, 5), (4, 2, 6)]),
  (1151, 840, [(2, 131, 3), (3, 74, 4), (3, 27, 5), (4, 2, 6)]),
  (1174, 847, [(2, 126, 3), (3, 77, 4), (3, 28, 5), (4, 3, 6)]),
  (1197, 854, [(2, 121, 3), (3, 81, 4), (3, 29, 5), (4, 3, 6)]),
  (1220, 859, [(2, 116, 3), (3, 83, 4), (3, 31, 5), (4, 4, 6)]),
  (1244, 867, [(2, 112, 3), (3, 86, 4), (3, 32, 5), (4, 4, 6)]),
  (1268, 873, [(2, 107, 3), (3, 89, 4), (3, 34, 5), (4, 4, 6)]),
  (1293, 880, [(2, 103, 3), (3, 92, 4), (3, 34, 5), (4, 5, 6)]),
  (1318, 887, [(2, 99, 3), (3, 94, 4), (3, 36, 5), (4, 5, 6)]),
  (1344, 893, [(2, 94, 3), (3, 97, 4), (3, 37, 5), (4, 6, 6)]),
  (1370, 899, [(2, 90, 3), (3, 99, 4), (3, 39, 5), (4, 6, 6)]),
  (1397, 906, [(2, 86, 3), (3, 101, 4), (3, 40, 5), (4, 7, 6)]),
  (1424, 911, [(2, 81, 3), (3, 104, 4), (3, 42, 5), (4, 7, 6)]),
  (1452, 917, [(2, 78, 3), (3, 105, 4), (3, 43, 5), (4, 8, 6)]),
  (1481, 924, [(2, 74, 3), (3, 107, 4), (3, 45, 5), (4, 8, 6)]),
  (1510, 931, [(2, 71, 3), (3, 108, 4), (3, 46, 5), (4, 9, 6)]),
  (1540, 937, [(2, 67, 3), (3, 109, 4), (3, 49, 5), (4, 9, 6)]),
  (1570, 943, [(2, 64, 3), (3, 110, 4), (3, 50, 5), (4, 10, 6)]),
  (1601, 950, [(2, 61, 3), (3, 111, 4), (3, 52, 5), (4, 10, 6)]),
  (1633, 954, [(2, 58, 3), (3, 111, 4), (3, 54, 5), (4, 11, 6)]),
  (1665, 962, [(2, 55, 3), (3, 112, 4), (3, 56, 5), (4, 11, 6)]),
  (1698, 967, [(2, 52, 3), (3, 112, 4), (3, 58, 5), (4, 12, 6)]),
  (1731, 972, [(2, 50, 3), (3, 111, 4), (3, 60, 5), (4, 13, 6)]),
  (1765, 978, [(2, 47, 3), (3, 112, 4), (3, 62, 5), (4, 13, 6)]),
  (1800, 983, [(2, 45, 3), (3, 111, 4), (3, 64, 5), (4, 14, 6)]),
  (1836, 989, [(2, 43, 3), (3, 110, 4), (3, 66, 5), (4, 15, 6)]),
  (1872, 995, [(2, 41, 3), (3, 109, 4), (3, 69, 5), (4, 15, 6)]),
  (1909, 1000, [(2, 39, 3), (3, 108, 4), (3, 71, 5), (4, 16, 6)]),
  (1947, 1006, [(2, 37, 3), (3, 107, 4), (3, 74, 5), (4, 16, 6)]),
  (1985, 1012, [(2, 36, 3), (3, 105, 4), (3, 75, 5), (4, 18, 6)]),
  (2024, 1017, [(2, 34, 3), (3, 104, 4), (3, 78, 5), (4, 18, 6)]),
  (2064, 1023, [(2, 32, 3), (3, 102, 4), (3, 82, 5), (4, 18, 6)]),
  (2105, 1028, [(2, 31, 3), (3, 100, 4), (3, 83, 5), (4, 20, 6)]),
  (2147, 1034, [(2, 30, 3), (3, 98, 4), (3, 85, 5), (4, 21, 6)]),
  (2189, 1040, [(2, 28, 3), (3, 96, 4), (3, 89, 5), (4, 21, 6)]),
  (2232, 1045, [(2, 27, 3), (3, 93, 4), (3, 92, 5), (4, 22, 6)]),
  (2276, 1051, [(2, 26, 3), (3, 91, 4), (3, 94, 5), (4, 23, 6)]),
  (2321, 1056, [(2, 25, 3), (3, 88, 4), (3, 97, 5), (4, 24, 6)]),
  (2367, 1062, [(2, 24, 3), (3, 85, 4), (3, 100, 5), (4, 25, 6)]),
  (2414, 1069, [(2, 23, 3), (3, 83, 4), (3, 102, 5), (4, 26, 6)]),
  (2462, 1075, [(2, 22, 3), (3, 80, 4), (3, 106, 5), (4, 26, 6)]),
  (2511, 1080, [(2, 21, 3), (3, 76, 4), (3, 109, 5), (4, 28, 6)])]

theorem small237 : smallOK 237 2486 certs237 = true := by decide +kernel

/-- The certificates for `t = 238`. -/
def certs238 : List Cert := [
  (236, 235, [(1, 235, 1)]),
  (240, 239, [(1, 235, 1)]),
  (244, 243, [(1, 235, 1)]),
  (248, 247, [(1, 235, 1)]),
  (252, 251, [(1, 235, 1)]),
  (257, 256, [(1, 235, 1)]),
  (262, 261, [(1, 235, 1)]),
  (267, 266, [(1, 235, 1)]),
  (272, 271, [(1, 235, 1)]),
  (277, 276, [(1, 235, 1)]),
  (282, 281, [(1, 235, 1)]),
  (287, 286, [(1, 235, 1)]),
  (292, 291, [(1, 235, 1)]),
  (297, 296, [(1, 235, 1)]),
  (302, 301, [(1, 235, 1)]),
  (308, 307, [(1, 235, 1)]),
  (314, 313, [(1, 235, 1)]),
  (320, 319, [(1, 235, 1)]),
  (326, 325, [(1, 235, 1)]),
  (332, 331, [(1, 235, 1)]),
  (338, 337, [(1, 235, 1)]),
  (344, 343, [(1, 235, 1)]),
  (350, 349, [(1, 235, 1)]),
  (357, 356, [(1, 235, 1)]),
  (364, 363, [(1, 235, 1)]),
  (371, 370, [(1, 235, 1)]),
  (378, 377, [(1, 235, 1)]),
  (385, 384, [(1, 235, 1)]),
  (392, 391, [(1, 235, 1)]),
  (399, 398, [(1, 235, 1)]),
  (406, 405, [(1, 235, 1)]),
  (414, 413, [(1, 235, 1)]),
  (422, 421, [(1, 235, 1)]),
  (430, 429, [(1, 235, 1)]),
  (438, 437, [(1, 235, 1)]),
  (446, 445, [(1, 235, 1)]),
  (454, 453, [(1, 235, 1)]),
  (463, 462, [(1, 235, 1)]),
  (472, 471, [(1, 235, 1)]),
  (481, 480, [(1, 235, 1)]),
  (490, 489, [(1, 235, 1)]),
  (499, 498, [(1, 235, 1)]),
  (508, 507, [(1, 235, 1)]),
  (518, 515, [(1, 104, 1), (2, 127, 3), (3, 4, 4)]),
  (528, 525, [(1, 106, 1), (2, 129, 3)]),
  (538, 535, [(1, 108, 1), (2, 127, 3)]),
  (548, 545, [(1, 110, 1), (2, 125, 3)]),
  (558, 555, [(1, 112, 1), (2, 123, 3)]),
  (569, 566, [(1, 114, 1), (2, 121, 3)]),
  (580, 577, [(1, 116, 1), (2, 119, 3)]),
  (591, 588, [(1, 119, 1), (2, 116, 3)]),
  (602, 597, [(1, 67, 1), (2, 160, 3), (3, 8, 4)]),
  (614, 609, [(1, 69, 1), (2, 163, 3), (3, 3, 4)]),
  (626, 621, [(1, 70, 1), (2, 165, 3)]),
  (638, 631, [(1, 50, 1), (2, 172, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (650, 643, [(1, 50, 1), (2, 176, 3), (3, 9, 4)]),
  (663, 654, [(1, 39, 1), (2, 180, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (676, 667, [(1, 40, 1), (2, 183, 3), (3, 11, 4), (4, 1, 5)]),
  (689, 678, [(1, 33, 1), (2, 186, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6)]),
  (702, 689, [(1, 29, 1), (2, 187, 3), (3, 14, 4), (4, 3, 5), (5, 2, 6)]),
  (716, 701, [(1, 25, 1), (2, 190, 3), (3, 15, 4), (4, 3, 5), (5, 2, 6)]),
  (730, 709, [(2, 235, 3)]),
  (744, 713, [(2, 233, 3), (3, 2, 5)]),
  (758, 715, [(2, 229, 3), (3, 2, 4), (3, 4, 5)]),
  (773, 720, [(2, 226, 3), (3, 5, 4), (3, 4, 5)]),
  (788, 725, [(2, 223, 3), (3, 7, 4), (3, 5, 5)]),
  (803, 730, [(2, 220, 3), (3, 9, 4), (3, 6, 5)]),
  (819, 734, [(2, 215, 3), (3, 12, 4), (3, 8, 5)]),
  (835, 740, [(2, 211, 3), (3, 16, 4), (3, 8, 5)]),
  (851, 744, [(2, 206, 3), (3, 19, 4), (3, 10, 5)]),
  (868, 751, [(2, 203, 3), (3, 22, 4), (3, 10, 5)]),
  (885, 756, [(2, 198, 3), (3, 25, 4), (3, 12, 5)]),
  (902, 761, [(2, 193, 3), (3, 29, 4), (3, 13, 5)]),
  (920, 767, [(2, 188, 3), (3, 32, 4), (3, 15, 5)]),
  (938, 773, [(2, 183, 3), (3, 36, 4), (3, 16, 5)]),
  (956, 779, [(2, 178, 3), (3, 40, 4), (3, 17, 5)]),
  (975, 786, [(2, 174, 3), (3, 43, 4), (3, 18, 5)]),
  (994, 793, [(2, 170, 3), (3, 46, 4), (3, 19, 5)]),
  (1013, 798, [(2, 164, 3), (3, 50, 4), (3, 21, 5)]),
  (1033, 804, [(2, 159, 3), (3, 54, 4), (3, 21, 5), (4, 1, 6)]),
  (1053, 812, [(2, 155, 3), (3, 57, 4), (3, 23, 5)]),
  (1074, 817, [(2, 149, 3), (3, 61, 4), (3, 24, 5), (4, 1, 6)]),
  (1095, 824, [(2, 144, 3), (3, 65, 4), (3, 24, 5), (4, 2, 6)]),
  (1116, 831, [(2, 139, 3), (3, 69, 4), (3, 25, 5), (4, 2, 6)]),
  (1138, 837, [(2, 134, 3), (3, 72, 4), (3, 27, 5), (4, 2, 6)]),
  (1160, 845, [(2, 130, 3), (3, 75, 4), (3, 28, 5), (4, 2, 6)]),
  (1183, 852, [(2, 125, 3), (3, 79, 4), (3, 28, 5), (4, 3, 6)]),
  (1206, 859, [(2, 121, 3), (3, 81, 4), (3, 30, 5), (4, 3, 6)]),
  (1230, 865, [(2, 116, 3), (3, 84, 4), (3, 31, 5), (4, 4, 6)]),
  (1254, 871, [(2, 111, 3), (3, 87, 4), (3, 33, 5), (4, 4, 6)]),
  (1279, 878, [(2, 106, 3), (3, 91, 4), (3, 33, 5), (4, 5, 6)]),
  (1304, 885, [(2, 102, 3), (3, 93, 4), (3, 35, 5), (4, 5, 6)]),
  (1330, 891, [(2, 97, 3), (3, 96, 4), (3, 36, 5), (4, 6, 6)]),
  (1356, 897, [(2, 93, 3), (3, 98, 4), (3, 38, 5), (4, 6, 6)]),
  (1383, 906, [(2, 89, 3), (3, 101, 4), (3, 39, 5), (4, 6, 6)]),
  (1410, 911, [(2, 85, 3), (3, 102, 4), (3, 41, 5), (4, 7, 6)]),
  (1438, 917, [(2, 81, 3), (3, 104, 4), (3, 42, 5), (4, 8, 6)]),
  (1466, 923, [(2, 77, 3), (3, 106, 4), (3, 44, 5), (4, 8, 6)]),
  (1495, 930, [(2, 73, 3), (3, 108, 4), (3, 46, 5), (4, 8, 6)]),
  (1524, 937, [(2, 70, 3), (3, 109, 4), (3, 47, 5), (4, 9, 6)]),
  (1554, 943, [(2, 67, 3), (3, 110, 4), (3, 49, 5), (4, 9, 6)]),
  (1585, 948, [(2, 63, 3), (3, 111, 4), (3, 51, 5), (4, 10, 6)]),
  (1616, 955, [(2, 60, 3), (3, 112, 4), (3, 53, 5), (4, 10, 6)]),
  (1648, 961, [(2, 57, 3), (3, 112, 4), (3, 55, 5), (4, 11, 6)]),
  (1680, 967, [(2, 55, 3), (3, 112, 4), (3, 56, 5), (4, 12, 6)]),
  (1713, 972, [(2, 52, 3), (3, 112, 4), (3, 59, 5), (4, 12, 6)]),
  (1747, 978, [(2, 49, 3), (3, 112, 4), (3, 61, 5), (4, 13, 6)]),
  (1781, 984, [(2, 47, 3), (3, 112, 4), (3, 63, 5), (4, 13, 6)]),
  (1816, 989, [(2, 45, 3), (3, 111, 4), (3, 65, 5), (4, 14, 6)]),
  (1852, 995, [(2, 43, 3), (3, 110, 4), (3, 67, 5), (4, 15, 6)]),
  (1889, 1000, [(2, 40, 3), (3, 110, 4), (3, 70, 5), (4, 15, 6)]),
  (1926, 1007, [(2, 39, 3), (3, 108, 4), (3, 72, 5), (4, 16, 6)]),
  (1964, 1011, [(2, 37, 3), (3, 107, 4), (3, 74, 5), (4, 17, 6)]),
  (2003, 1018, [(2, 35, 3), (3, 106, 4), (3, 77, 5), (4, 17, 6)]),
  (2043, 1024, [(2, 34, 3), (3, 104, 4), (3, 79, 5), (4, 18, 6)]),
  (2083, 1028, [(2, 32, 3), (3, 102, 4), (3, 82, 5), (4, 19, 6)]),
  (2124, 1035, [(2, 31, 3), (3, 100, 4), (3, 84, 5), (4, 20, 6)]),
  (2166, 1041, [(2, 29, 3), (3, 99, 4), (3, 87, 5), (4, 20, 6)]),
  (2209, 1046, [(2, 28, 3), (3, 96, 4), (3, 90, 5), (4, 21, 6)]),
  (2253, 1052, [(2, 27, 3), (3, 93, 4), (3, 92, 5), (4, 23, 6)]),
  (2298, 1057, [(2, 26, 3), (3, 90, 4), (3, 95, 5), (4, 24, 6)]),
  (2343, 1064, [(2, 25, 3), (3, 88, 4), (3, 98, 5), (4, 24, 6)]),
  (2389, 1068, [(2, 24, 3), (3, 85, 4), (3, 100, 5), (4, 26, 6)]),
  (2436, 1075, [(2, 23, 3), (3, 82, 4), (3, 104, 5), (4, 26, 6)]),
  (2484, 1081, [(2, 22, 3), (3, 79, 4), (3, 107, 5), (4, 27, 6)]),
  (2533, 1084, [(3, 91, 4), (3, 144, 5)])]

theorem small238 : smallOK 238 2497 certs238 = true := by decide +kernel

/-- The certificates for `t = 239`. -/
def certs239 : List Cert := [
  (237, 236, [(1, 236, 1)]),
  (241, 240, [(1, 236, 1)]),
  (245, 244, [(1, 236, 1)]),
  (249, 248, [(1, 236, 1)]),
  (253, 252, [(1, 236, 1)]),
  (258, 257, [(1, 236, 1)]),
  (263, 262, [(1, 236, 1)]),
  (268, 267, [(1, 236, 1)]),
  (273, 272, [(1, 236, 1)]),
  (278, 277, [(1, 236, 1)]),
  (283, 282, [(1, 236, 1)]),
  (288, 287, [(1, 236, 1)]),
  (293, 292, [(1, 236, 1)]),
  (298, 297, [(1, 236, 1)]),
  (303, 302, [(1, 236, 1)]),
  (309, 308, [(1, 236, 1)]),
  (315, 314, [(1, 236, 1)]),
  (321, 320, [(1, 236, 1)]),
  (327, 326, [(1, 236, 1)]),
  (333, 332, [(1, 236, 1)]),
  (339, 338, [(1, 236, 1)]),
  (345, 344, [(1, 236, 1)]),
  (351, 350, [(1, 236, 1)]),
  (358, 357, [(1, 236, 1)]),
  (365, 364, [(1, 236, 1)]),
  (372, 371, [(1, 236, 1)]),
  (379, 378, [(1, 236, 1)]),
  (386, 385, [(1, 236, 1)]),
  (393, 392, [(1, 236, 1)]),
  (400, 399, [(1, 236, 1)]),
  (408, 407, [(1, 236, 1)]),
  (416, 415, [(1, 236, 1)]),
  (424, 423, [(1, 236, 1)]),
  (432, 431, [(1, 236, 1)]),
  (440, 439, [(1, 236, 1)]),
  (448, 447, [(1, 236, 1)]),
  (456, 455, [(1, 236, 1)]),
  (465, 464, [(1, 236, 1)]),
  (474, 473, [(1, 236, 1)]),
  (483, 482, [(1, 236, 1)]),
  (492, 491, [(1, 236, 1)]),
  (501, 500, [(1, 236, 1)]),
  (511, 510, [(1, 236, 1)]),
  (521, 518, [(1, 105, 1), (2, 127, 3), (3, 4, 4)]),
  (531, 528, [(1, 107, 1), (2, 129, 3)]),
  (541, 538, [(1, 109, 1), (2, 127, 3)]),
  (551, 548, [(1, 111, 1), (2, 125, 3)]),
  (562, 559, [(1, 113, 1), (2, 123, 3)]),
  (573, 570, [(1, 115, 1), (2, 121, 3)]),
  (584, 581, [(1, 117, 1), (2, 119, 3)]),
  (595, 592, [(1, 119, 1), (2, 117, 3)]),
  (606, 601, [(1, 68, 1), (2, 161, 3), (3, 7, 4)]),
  (618, 613, [(1, 69, 1), (2, 164, 3), (3, 3, 4)]),
  (630, 625, [(1, 70, 1), (2, 166, 3)]),
  (642, 635, [(1, 50, 1), (2, 173, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (654, 647, [(1, 51, 1), (2, 177, 3), (3, 8, 4)]),
  (667, 658, [(1, 40, 1), (2, 180, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (680, 671, [(1, 40, 1), (2, 185, 3), (3, 11, 4)]),
  (693, 682, [(1, 33, 1), (2, 187, 3), (3, 13, 4), (4, 3, 5)]),
  (706, 693, [(1, 29, 1), (2, 189, 3), (3, 13, 4), (4, 4, 5), (5, 1, 6)]),
  (720, 705, [(1, 25, 1), (2, 192, 3), (3, 14, 4), (4, 4, 5), (5, 1, 6)]),
  (734, 711, [(2, 235, 3), (3, 1, 5)]),
  (748, 715, [(2, 233, 3), (3, 1, 4), (3, 2, 5)]),
  (762, 719, [(2, 230, 3), (3, 3, 4), (3, 3, 5)]),
  (777, 724, [(2, 227, 3), (3, 5, 4), (3, 4, 5)]),
  (792, 727, [(2, 223, 3), (3, 7, 4), (3, 6, 5)]),
  (807, 732, [(2, 219, 3), (3, 10, 4), (3, 7, 5)]),
  (823, 738, [(2, 216, 3), (3, 13, 4), (3, 7, 5)]),
  (839, 742, [(2, 211, 3), (3, 16, 4), (3, 9, 5)]),
  (855, 748, [(2, 207, 3), (3, 19, 4), (3, 10, 5)]),
  (872, 753, [(2, 202, 3), (3, 23, 4), (3, 11, 5)]),
  (889, 760, [(2, 199, 3), (3, 25, 4), (3, 12, 5)]),
  (906, 765, [(2, 194, 3), (3, 29, 4), (3, 13, 5)]),
  (924, 771, [(2, 189, 3), (3, 33, 4), (3, 14, 5)]),
  (942, 777, [(2, 184, 3), (3, 36, 4), (3, 16, 5)]),
  (960, 783, [(2, 180, 3), (3, 39, 4), (3, 17, 5)]),
  (979, 790, [(2, 175, 3), (3, 43, 4), (3, 18, 5)]),
  (998, 795, [(2, 169, 3), (3, 47, 4), (3, 20, 5)]),
  (1017, 802, [(2, 165, 3), (3, 51, 4), (3, 20, 5)]),
  (1037, 808, [(2, 160, 3), (3, 54, 4), (3, 22, 5)]),
  (1057, 816, [(2, 156, 3), (3, 58, 4), (3, 22, 5)]),
  (1078, 821, [(2, 150, 3), (3, 61, 4), (3, 24, 5), (4, 1, 6)]),
  (1099, 828, [(2, 145, 3), (3, 65, 4), (3, 25, 5), (4, 1, 6)]),
  (1120, 835, [(2, 140, 3), (3, 69, 4), (3, 25, 5), (4, 2, 6)]),
  (1142, 841, [(2, 135, 3), (3, 72, 4), (3, 27, 5), (4, 2, 6)]),
  (1164, 849, [(2, 131, 3), (3, 75, 4), (3, 28, 5), (4, 2, 6)]),
  (1187, 854, [(2, 125, 3), (3, 79, 4), (3, 29, 5), (4, 3, 6)]),
  (1210, 861, [(2, 121, 3), (3, 82, 4), (3, 30, 5), (4, 3, 6)]),
  (1234, 869, [(2, 116, 3), (3, 85, 4), (3, 31, 5), (4, 4, 6)]),
  (1258, 875, [(2, 111, 3), (3, 88, 4), (3, 33, 5), (4, 4, 6)]),
  (1283, 882, [(2, 107, 3), (3, 91, 4), (3, 33, 5), (4, 5, 6)]),
  (1308, 889, [(2, 103, 3), (3, 93, 4), (3, 35, 5), (4, 5, 6)]),
  (1334, 895, [(2, 98, 3), (3, 96, 4), (3, 36, 5), (4, 6, 6)]),
  (1360, 901, [(2, 93, 3), (3, 99, 4), (3, 38, 5), (4, 6, 6)]),
  (1387, 908, [(2, 89, 3), (3, 101, 4), (3, 39, 5), (4, 7, 6)]),
  (1414, 915, [(2, 85, 3), (3, 103, 4), (3, 41, 5), (4, 7, 6)]),
  (1442, 921, [(2, 81, 3), (3, 105, 4), (3, 42, 5), (4, 8, 6)]),
  (1470, 927, [(2, 77, 3), (3, 107, 4), (3, 44, 5), (4, 8, 6)]),
  (1499, 934, [(2, 74, 3), (3, 108, 4), (3, 46, 5), (4, 8, 6)]),
  (1528, 941, [(2, 71, 3), (3, 109, 4), (3, 47, 5), (4, 9, 6)]),
  (1558, 947, [(2, 67, 3), (3, 111, 4), (3, 49, 5), (4, 9, 6)]),
  (1589, 952, [(2, 64, 3), (3, 111, 4), (3, 51, 5), (4, 10, 6)]),
  (1620, 959, [(2, 61, 3), (3, 112, 4), (3, 53, 5), (4, 10, 6)]),
  (1652, 965, [(2, 58, 3), (3, 113, 4), (3, 54, 5), (4, 11, 6)]),
  (1685, 970, [(2, 55, 3), (3, 113, 4), (3, 56, 5), (4, 12, 6)]),
  (1718, 977, [(2, 52, 3), (3, 113, 4), (3, 59, 5), (4, 12, 6)]),
  (1752, 983, [(2, 50, 3), (3, 113, 4), (3, 60, 5), (4, 13, 6)]),
  (1787, 988, [(2, 47, 3), (3, 113, 4), (3, 63, 5), (4, 13, 6)]),
  (1822, 993, [(2, 45, 3), (3, 112, 4), (3, 65, 5), (4, 14, 6)]),
  (1858, 999, [(2, 43, 3), (3, 111, 4), (3, 67, 5), (4, 15, 6)]),
  (1895, 1004, [(2, 41, 3), (3, 110, 4), (3, 69, 5), (4, 16, 6)]),
  (1932, 1011, [(2, 39, 3), (3, 109, 4), (3, 72, 5), (4, 16, 6)]),
  (1970, 1017, [(2, 37, 3), (3, 108, 4), (3, 74, 5), (4, 17, 6)]),
  (2009, 1022, [(2, 35, 3), (3, 107, 4), (3, 77, 5), (4, 17, 6)]),
  (2049, 1028, [(2, 34, 3), (3, 105, 4), (3, 79, 5), (4, 18, 6)]),
  (2089, 1032, [(2, 32, 3), (3, 103, 4), (3, 82, 5), (4, 19, 6)]),
  (2130, 1039, [(2, 31, 3), (3, 101, 4), (3, 84, 5), (4, 20, 6)]),
  (2172, 1045, [(2, 30, 3), (3, 99, 4), (3, 86, 5), (4, 21, 6)]),
  (2215, 1050, [(2, 28, 3), (3, 97, 4), (3, 90, 5), (4, 21, 6)]),
  (2259, 1056, [(2, 27, 3), (3, 94, 4), (3, 92, 5), (4, 23, 6)]),
  (2304, 1061, [(2, 26, 3), (3, 91, 4), (3, 95, 5), (4, 24, 6)]),
  (2350, 1067, [(2, 25, 3), (3, 88, 4), (3, 98, 5), (4, 25, 6)]),
  (2397, 1074, [(2, 24, 3), (3, 86, 4), (3, 101, 5), (4, 25, 6)]),
  (2444, 1079, [(2, 23, 3), (3, 83, 4), (3, 103, 5), (4, 27, 6)]),
  (2492, 1085, [(2, 22, 3), (3, 80, 4), (3, 107, 5), (4, 27, 6)]),
  (2541, 1090, [(3, 92, 4), (3, 144, 5)])]

theorem small239 : smallOK 239 2508 certs239 = true := by decide +kernel

/-- The certificates for `t = 240`. -/
def certs240 : List Cert := [
  (238, 237, [(1, 237, 1)]),
  (242, 241, [(1, 237, 1)]),
  (246, 245, [(1, 237, 1)]),
  (250, 249, [(1, 237, 1)]),
  (255, 254, [(1, 237, 1)]),
  (260, 259, [(1, 237, 1)]),
  (265, 264, [(1, 237, 1)]),
  (270, 269, [(1, 237, 1)]),
  (275, 274, [(1, 237, 1)]),
  (280, 279, [(1, 237, 1)]),
  (285, 284, [(1, 237, 1)]),
  (290, 289, [(1, 237, 1)]),
  (295, 294, [(1, 237, 1)]),
  (300, 299, [(1, 237, 1)]),
  (306, 305, [(1, 237, 1)]),
  (312, 311, [(1, 237, 1)]),
  (318, 317, [(1, 237, 1)]),
  (324, 323, [(1, 237, 1)]),
  (330, 329, [(1, 237, 1)]),
  (336, 335, [(1, 237, 1)]),
  (342, 341, [(1, 237, 1)]),
  (348, 347, [(1, 237, 1)]),
  (354, 353, [(1, 237, 1)]),
  (361, 360, [(1, 237, 1)]),
  (368, 367, [(1, 237, 1)]),
  (375, 374, [(1, 237, 1)]),
  (382, 381, [(1, 237, 1)]),
  (389, 388, [(1, 237, 1)]),
  (396, 395, [(1, 237, 1)]),
  (403, 402, [(1, 237, 1)]),
  (411, 410, [(1, 237, 1)]),
  (419, 418, [(1, 237, 1)]),
  (427, 426, [(1, 237, 1)]),
  (435, 434, [(1, 237, 1)]),
  (443, 442, [(1, 237, 1)]),
  (451, 450, [(1, 237, 1)]),
  (460, 459, [(1, 237, 1)]),
  (469, 468, [(1, 237, 1)]),
  (478, 477, [(1, 237, 1)]),
  (487, 486, [(1, 237, 1)]),
  (496, 495, [(1, 237, 1)]),
  (505, 504, [(1, 237, 1)]),
  (515, 514, [(1, 237, 1)]),
  (525, 522, [(1, 105, 1), (2, 129, 3), (3, 3, 4)]),
  (535, 532, [(1, 107, 1), (2, 130, 3)]),
  (545, 542, [(1, 109, 1), (2, 128, 3)]),
  (555, 552, [(1, 111, 1), (2, 126, 3)]),
  (566, 563, [(1, 114, 1), (2, 123, 3)]),
  (577, 574, [(1, 116, 1), (2, 121, 3)]),
  (588, 585, [(1, 118, 1), (2, 119, 3)]),
  (599, 594, [(1, 67, 1), (2, 159, 3), (3, 8, 4), (4, 2, 5), (6, 1, 7)]),
  (610, 605, [(1, 68, 1), (2, 162, 3), (3, 7, 4)]),
  (622, 617, [(1, 70, 1), (2, 165, 3), (3, 2, 4)]),
  (634, 629, [(1, 71, 1), (2, 166, 3)]),
  (646, 639, [(1, 50, 1), (2, 175, 3), (3, 9, 4), (4, 3, 5)]),
  (658, 651, [(1, 51, 1), (2, 178, 3), (3, 8, 4)]),
  (671, 662, [(1, 40, 1), (2, 182, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (684, 675, [(1, 41, 1), (2, 185, 3), (3, 11, 4)]),
  (697, 686, [(1, 34, 1), (2, 188, 3), (3, 12, 4), (4, 3, 5)]),
  (710, 697, [(1, 29, 1), (2, 190, 3), (3, 14, 4), (4, 3, 5), (5, 1, 6)]),
  (724, 709, [(1, 25, 1), (2, 193, 3), (3, 14, 4), (4, 4, 5), (5, 1, 6)]),
  (738, 715, [(2, 236, 3), (3, 1, 5)]),
  (752, 719, [(2, 234, 3), (3, 1, 4), (3, 2, 5)]),
  (767, 722, [(2, 230, 3), (3, 3, 4), (3, 4, 5)]),
  (782, 727, [(2, 227, 3), (3, 5, 4), (3, 5, 5)]),
  (797, 732, [(2, 224, 3), (3, 8, 4), (3, 5, 5)]),
  (812, 737, [(2, 221, 3), (3, 10, 4), (3, 6, 5)]),
  (828, 741, [(2, 216, 3), (3, 13, 4), (3, 8, 5)]),
  (844, 747, [(2, 212, 3), (3, 16, 4), (3, 9, 5)]),
  (860, 751, [(2, 207, 3), (3, 20, 4), (3, 10, 5)]),
  (877, 758, [(2, 204, 3), (3, 22, 4), (3, 11, 5)]),
  (894, 763, [(2, 199, 3), (3, 26, 4), (3, 12, 5)]),
  (911, 768, [(2, 194, 3), (3, 29, 4), (3, 14, 5)]),
  (929, 774, [(2, 189, 3), (3, 33, 4), (3, 15, 5)]),
  (947, 780, [(2, 184, 3), (3, 37, 4), (3, 16, 5)]),
  (965, 786, [(2, 179, 3), (3, 41, 4), (3, 17, 5)]),
  (984, 793, [(2, 175, 3), (3, 44, 4), (3, 18, 5)]),
  (1003, 800, [(2, 171, 3), (3, 47, 4), (3, 19, 5)]),
  (1023, 806, [(2, 165, 3), (3, 51, 4), (3, 21, 5)]),
  (1043, 812, [(2, 160, 3), (3, 55, 4), (3, 22, 5)]),
  (1063, 818, [(2, 155, 3), (3, 58, 4), (3, 23, 5), (4, 1, 6)]),
  (1084, 825, [(2, 150, 3), (3, 62, 4), (3, 24, 5), (4, 1, 6)]),
  (1105, 832, [(2, 145, 3), (3, 66, 4), (3, 25, 5), (4, 1, 6)]),
  (1127, 840, [(2, 141, 3), (3, 69, 4), (3, 26, 5), (4, 1, 6)]),
  (1149, 846, [(2, 135, 3), (3, 73, 4), (3, 27, 5), (4, 2, 6)]),
  (1171, 852, [(2, 130, 3), (3, 76, 4), (3, 28, 5), (4, 3, 6)]),
  (1194, 859, [(2, 125, 3), (3, 80, 4), (3, 29, 5), (4, 3, 6)]),
  (1217, 866, [(2, 121, 3), (3, 83, 4), (3, 30, 5), (4, 3, 6)]),
  (1241, 872, [(2, 116, 3), (3, 86, 4), (3, 31, 5), (4, 4, 6)]),
  (1265, 880, [(2, 112, 3), (3, 89, 4), (3, 32, 5), (4, 4, 6)]),
  (1290, 887, [(2, 107, 3), (3, 92, 4), (3, 34, 5), (4, 4, 6)]),
  (1315, 894, [(2, 103, 3), (3, 94, 4), (3, 35, 5), (4, 5, 6)]),
  (1341, 900, [(2, 98, 3), (3, 97, 4), (3, 37, 5), (4, 5, 6)]),
  (1367, 906, [(2, 94, 3), (3, 99, 4), (3, 38, 5), (4, 6, 6)]),
  (1394, 913, [(2, 90, 3), (3, 101, 4), (3, 39, 5), (4, 7, 6)]),
  (1421, 918, [(2, 85, 3), (3, 104, 4), (3, 41, 5), (4, 7, 6)]),
  (1449, 926, [(2, 82, 3), (3, 105, 4), (3, 43, 5), (4, 7, 6)]),
  (1477, 932, [(2, 78, 3), (3, 107, 4), (3, 44, 5), (4, 8, 6)]),
  (1506, 939, [(2, 74, 3), (3, 109, 4), (3, 46, 5), (4, 8, 6)]),
  (1536, 945, [(2, 71, 3), (3, 110, 4), (3, 47, 5), (4, 9, 6)]),
  (1566, 951, [(2, 67, 3), (3, 111, 4), (3, 49, 5), (4, 10, 6)]),
  (1597, 958, [(2, 64, 3), (3, 112, 4), (3, 51, 5), (4, 10, 6)]),
  (1628, 963, [(2, 61, 3), (3, 113, 4), (3, 52, 5), (4, 11, 6)]),
  (1660, 969, [(2, 58, 3), (3, 113, 4), (3, 55, 5), (4, 11, 6)]),
  (1693, 974, [(2, 55, 3), (3, 113, 4), (3, 57, 5), (4, 12, 6)]),
  (1726, 981, [(2, 52, 3), (3, 114, 4), (3, 59, 5), (4, 12, 6)]),
  (1760, 987, [(2, 50, 3), (3, 113, 4), (3, 61, 5), (4, 13, 6)]),
  (1795, 992, [(2, 47, 3), (3, 113, 4), (3, 63, 5), (4, 14, 6)]),
  (1830, 999, [(2, 45, 3), (3, 113, 4), (3, 65, 5), (4, 14, 6)]),
  (1866, 1003, [(2, 43, 3), (3, 111, 4), (3, 68, 5), (4, 15, 6)]),
  (1903, 1010, [(2, 41, 3), (3, 111, 4), (3, 69, 5), (4, 16, 6)]),
  (1941, 1016, [(2, 39, 3), (3, 110, 4), (3, 72, 5), (4, 16, 6)]),
  (1979, 1020, [(2, 37, 3), (3, 108, 4), (3, 75, 5), (4, 17, 6)]),
  (2018, 1027, [(2, 35, 3), (3, 107, 4), (3, 78, 5), (4, 17, 6)]),
  (2058, 1031, [(2, 34, 3), (3, 105, 4), (3, 79, 5), (4, 19, 6)]),
  (2099, 1038, [(2, 32, 3), (3, 104, 4), (3, 82, 5), (4, 19, 6)]),
  (2140, 1043, [(2, 31, 3), (3, 101, 4), (3, 84, 5), (4, 21, 6)]),
  (2182, 1049, [(2, 29, 3), (3, 100, 4), (3, 88, 5), (4, 20, 6)]),
  (2225, 1054, [(2, 28, 3), (3, 97, 4), (3, 90, 5), (4, 22, 6)]),
  (2269, 1060, [(2, 27, 3), (3, 94, 4), (3, 93, 5), (4, 23, 6)]),
  (2314, 1067, [(2, 26, 3), (3, 92, 4), (3, 95, 5), (4, 24, 6)]),
  (2360, 1071, [(2, 25, 3), (3, 89, 4), (3, 98, 5), (4, 25, 6)]),
  (2407, 1078, [(2, 24, 3), (3, 86, 4), (3, 101, 5), (4, 26, 6)]),
  (2455, 1084, [(2, 23, 3), (3, 83, 4), (3, 104, 5), (4, 27, 6)]),
  (2504, 1089, [(2, 22, 3), (3, 80, 4), (3, 107, 5), (4, 28, 6)]),
  (2554, 1095, [(3, 92, 4), (3, 145, 5)])]

theorem small240 : smallOK 240 2520 certs240 = true := by decide +kernel

/-- The certificates for `t = 241`. -/
def certs241 : List Cert := [
  (239, 238, [(1, 238, 1)]),
  (243, 242, [(1, 238, 1)]),
  (247, 246, [(1, 238, 1)]),
  (251, 250, [(1, 238, 1)]),
  (256, 255, [(1, 238, 1)]),
  (261, 260, [(1, 238, 1)]),
  (266, 265, [(1, 238, 1)]),
  (271, 270, [(1, 238, 1)]),
  (276, 275, [(1, 238, 1)]),
  (281, 280, [(1, 238, 1)]),
  (286, 285, [(1, 238, 1)]),
  (291, 290, [(1, 238, 1)]),
  (296, 295, [(1, 238, 1)]),
  (301, 300, [(1, 238, 1)]),
  (307, 306, [(1, 238, 1)]),
  (313, 312, [(1, 238, 1)]),
  (319, 318, [(1, 238, 1)]),
  (325, 324, [(1, 238, 1)]),
  (331, 330, [(1, 238, 1)]),
  (337, 336, [(1, 238, 1)]),
  (343, 342, [(1, 238, 1)]),
  (349, 348, [(1, 238, 1)]),
  (355, 354, [(1, 238, 1)]),
  (362, 361, [(1, 238, 1)]),
  (369, 368, [(1, 238, 1)]),
  (376, 375, [(1, 238, 1)]),
  (383, 382, [(1, 238, 1)]),
  (390, 389, [(1, 238, 1)]),
  (397, 396, [(1, 238, 1)]),
  (404, 403, [(1, 238, 1)]),
  (412, 411, [(1, 238, 1)]),
  (420, 419, [(1, 238, 1)]),
  (428, 427, [(1, 238, 1)]),
  (436, 435, [(1, 238, 1)]),
  (444, 443, [(1, 238, 1)]),
  (452, 451, [(1, 238, 1)]),
  (461, 460, [(1, 238, 1)]),
  (470, 469, [(1, 238, 1)]),
  (479, 478, [(1, 238, 1)]),
  (488, 487, [(1, 238, 1)]),
  (497, 496, [(1, 238, 1)]),
  (506, 505, [(1, 238, 1)]),
  (516, 515, [(1, 238, 1)]),
  (526, 523, [(1, 106, 1), (2, 129, 3), (3, 3, 4)]),
  (536, 533, [(1, 108, 1), (2, 130, 3)]),
  (546, 543, [(1, 110, 1), (2, 128, 3)]),
  (556, 553, [(1, 112, 1), (2, 126, 3)]),
  (567, 564, [(1, 114, 1), (2, 124, 3)]),
  (578, 575, [(1, 116, 1), (2, 122, 3)]),
  (589, 586, [(1, 118, 1), (2, 120, 3)]),
  (600, 597, [(1, 120, 1), (2, 118, 3)]),
  (612, 607, [(1, 68, 1), (2, 163, 3), (3, 7, 4)]),
  (624, 619, [(1, 70, 1), (2, 166, 3), (3, 2, 4)]),
  (636, 631, [(1, 71, 1), (2, 167, 3)]),
  (648, 641, [(1, 50, 1), (2, 175, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (660, 653, [(1, 51, 1), (2, 179, 3), (3, 8, 4)]),
  (673, 664, [(1, 40, 1), (2, 182, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (686, 677, [(1, 41, 1), (2, 186, 3), (3, 11, 4)]),
  (699, 688, [(1, 34, 1), (2, 188, 3), (3, 13, 4), (4, 3, 5)]),
  (712, 699, [(1, 29, 1), (2, 191, 3), (3, 13, 4), (4, 4, 5), (5, 1, 6)]),
  (726, 711, [(1, 26, 1), (2, 193, 3), (3, 14, 4), (4, 4, 5), (5, 1, 6)]),
  (740, 717, [(2, 237, 3), (3, 1, 5)]),
  (754, 721, [(2, 235, 3), (3, 1, 4), (3, 2, 5)]),
  (769, 726, [(2, 232, 3), (3, 3, 4), (3, 3, 5)]),
  (784, 729, [(2, 228, 3), (3, 5, 4), (3, 5, 5)]),
  (799, 734, [(2, 225, 3), (3, 7, 4), (3, 6, 5)]),
  (814, 739, [(2, 222, 3), (3, 10, 4), (3, 6, 5)]),
  (830, 743, [(2, 217, 3), (3, 13, 4), (3, 8, 5)]),
  (846, 749, [(2, 213, 3), (3, 16, 4), (3, 9, 5)]),
  (862, 755, [(2, 210, 3), (3, 19, 4), (3, 9, 5)]),
  (879, 760, [(2, 205, 3), (3, 22, 4), (3, 11, 5)]),
  (896, 767, [(2, 201, 3), (3, 26, 4), (3, 11, 5)]),
  (913, 772, [(2, 196, 3), (3, 29, 4), (3, 13, 5)]),
  (931, 778, [(2, 191, 3), (3, 33, 4), (3, 14, 5)]),
  (949, 784, [(2, 186, 3), (3, 37, 4), (3, 15, 5)]),
  (967, 790, [(2, 182, 3), (3, 40, 4), (3, 16, 5)]),
  (986, 795, [(2, 176, 3), (3, 44, 4), (3, 18, 5)]),
  (1005, 802, [(2, 171, 3), (3, 48, 4), (3, 19, 5)]),
  (1025, 808, [(2, 166, 3), (3, 51, 4), (3, 21, 5)]),
  (1045, 816, [(2, 162, 3), (3, 55, 4), (3, 21, 5)]),
  (1065, 822, [(2, 157, 3), (3, 58, 4), (3, 23, 5)]),
  (1086, 829, [(2, 152, 3), (3, 62, 4), (3, 23, 5), (4, 1, 6)]),
  (1107, 834, [(2, 146, 3), (3, 66, 4), (3, 24, 5), (4, 2, 6)]),
  (1129, 842, [(2, 141, 3), (3, 70, 4), (3, 25, 5), (4, 2, 6)]),
  (1151, 848, [(2, 136, 3), (3, 73, 4), (3, 27, 5), (4, 2, 6)]),
  (1174, 855, [(2, 131, 3), (3, 76, 4), (3, 28, 5), (4, 3, 6)]),
  (1197, 862, [(2, 126, 3), (3, 80, 4), (3, 29, 5), (4, 3, 6)]),
  (1220, 869, [(2, 122, 3), (3, 83, 4), (3, 30, 5), (4, 3, 6)]),
  (1244, 877, [(2, 118, 3), (3, 86, 4), (3, 31, 5), (4, 3, 6)]),
  (1268, 883, [(2, 112, 3), (3, 89, 4), (3, 33, 5), (4, 4, 6)]),
  (1293, 890, [(2, 108, 3), (3, 92, 4), (3, 34, 5), (4, 4, 6)]),
  (1318, 897, [(2, 104, 3), (3, 94, 4), (3, 35, 5), (4, 5, 6)]),
  (1344, 903, [(2, 99, 3), (3, 97, 4), (3, 36, 5), (4, 6, 6)]),
  (1370, 909, [(2, 94, 3), (3, 100, 4), (3, 38, 5), (4, 6, 6)]),
  (1397, 916, [(2, 90, 3), (3, 102, 4), (3, 39, 5), (4, 7, 6)]),
  (1424, 923, [(2, 86, 3), (3, 104, 4), (3, 41, 5), (4, 7, 6)]),
  (1452, 929, [(2, 82, 3), (3, 106, 4), (3, 42, 5), (4, 8, 6)]),
  (1481, 936, [(2, 78, 3), (3, 108, 4), (3, 44, 5), (4, 8, 6)]),
  (1510, 943, [(2, 75, 3), (3, 109, 4), (3, 46, 5), (4, 8, 6)]),
  (1540, 949, [(2, 71, 3), (3, 111, 4), (3, 47, 5), (4, 9, 6)]),
  (1570, 955, [(2, 68, 3), (3, 112, 4), (3, 49, 5), (4, 9, 6)]),
  (1601, 960, [(2, 64, 3), (3, 113, 4), (3, 51, 5), (4, 10, 6)]),
  (1633, 966, [(2, 61, 3), (3, 113, 4), (3, 53, 5), (4, 11, 6)]),
  (1665, 972, [(2, 58, 3), (3, 114, 4), (3, 54, 5), (4, 12, 6)]),
  (1698, 979, [(2, 55, 3), (3, 114, 4), (3, 57, 5), (4, 12, 6)]),
  (1731, 986, [(2, 53, 3), (3, 114, 4), (3, 59, 5), (4, 12, 6)]),
  (1765, 990, [(2, 50, 3), (3, 114, 4), (3, 61, 5), (4, 13, 6)]),
  (1800, 997, [(2, 48, 3), (3, 114, 4), (3, 62, 5), (4, 14, 6)]),
  (1836, 1003, [(2, 45, 3), (3, 114, 4), (3, 65, 5), (4, 14, 6)]),
  (1872, 1007, [(2, 43, 3), (3, 112, 4), (3, 68, 5), (4, 15, 6)]),
  (1909, 1014, [(2, 41, 3), (3, 112, 4), (3, 70, 5), (4, 15, 6)]),
  (1947, 1020, [(2, 39, 3), (3, 111, 4), (3, 72, 5), (4, 16, 6)]),
  (1985, 1024, [(2, 37, 3), (3, 109, 4), (3, 75, 5), (4, 17, 6)]),
  (2024, 1031, [(2, 36, 3), (3, 107, 4), (3, 77, 5), (4, 18, 6)]),
  (2064, 1037, [(2, 34, 3), (3, 106, 4), (3, 80, 5), (4, 18, 6)]),
  (2105, 1042, [(2, 32, 3), (3, 104, 4), (3, 83, 5), (4, 19, 6)]),
  (2147, 1048, [(2, 31, 3), (3, 102, 4), (3, 85, 5), (4, 20, 6)]),
  (2189, 1054, [(2, 30, 3), (3, 100, 4), (3, 87, 5), (4, 21, 6)]),
  (2232, 1059, [(2, 28, 3), (3, 98, 4), (3, 90, 5), (4, 22, 6)]),
  (2276, 1065, [(2, 27, 3), (3, 95, 4), (3, 93, 5), (4, 23, 6)]),
  (2321, 1070, [(2, 26, 3), (3, 92, 4), (3, 96, 5), (4, 24, 6)]),
  (2367, 1076, [(2, 25, 3), (3, 90, 4), (3, 98, 5), (4, 25, 6)]),
  (2414, 1083, [(2, 24, 3), (3, 87, 4), (3, 101, 5), (4, 26, 6)]),
  (2462, 1089, [(2, 23, 3), (3, 84, 4), (3, 104, 5), (4, 27, 6)]),
  (2511, 1094, [(2, 22, 3), (3, 81, 4), (3, 107, 5), (4, 28, 6)]),
  (2561, 1100, [(2, 21, 3), (3, 77, 4), (3, 111, 5), (4, 29, 6)])]

theorem small241 : smallOK 241 2531 certs241 = true := by decide +kernel

/-- The certificates for `t = 242`. -/
def certs242 : List Cert := [
  (240, 239, [(1, 239, 1)]),
  (244, 243, [(1, 239, 1)]),
  (248, 247, [(1, 239, 1)]),
  (252, 251, [(1, 239, 1)]),
  (257, 256, [(1, 239, 1)]),
  (262, 261, [(1, 239, 1)]),
  (267, 266, [(1, 239, 1)]),
  (272, 271, [(1, 239, 1)]),
  (277, 276, [(1, 239, 1)]),
  (282, 281, [(1, 239, 1)]),
  (287, 286, [(1, 239, 1)]),
  (292, 291, [(1, 239, 1)]),
  (297, 296, [(1, 239, 1)]),
  (302, 301, [(1, 239, 1)]),
  (308, 307, [(1, 239, 1)]),
  (314, 313, [(1, 239, 1)]),
  (320, 319, [(1, 239, 1)]),
  (326, 325, [(1, 239, 1)]),
  (332, 331, [(1, 239, 1)]),
  (338, 337, [(1, 239, 1)]),
  (344, 343, [(1, 239, 1)]),
  (350, 349, [(1, 239, 1)]),
  (357, 356, [(1, 239, 1)]),
  (364, 363, [(1, 239, 1)]),
  (371, 370, [(1, 239, 1)]),
  (378, 377, [(1, 239, 1)]),
  (385, 384, [(1, 239, 1)]),
  (392, 391, [(1, 239, 1)]),
  (399, 398, [(1, 239, 1)]),
  (406, 405, [(1, 239, 1)]),
  (414, 413, [(1, 239, 1)]),
  (422, 421, [(1, 239, 1)]),
  (430, 429, [(1, 239, 1)]),
  (438, 437, [(1, 239, 1)]),
  (446, 445, [(1, 239, 1)]),
  (454, 453, [(1, 239, 1)]),
  (463, 462, [(1, 239, 1)]),
  (472, 471, [(1, 239, 1)]),
  (481, 480, [(1, 239, 1)]),
  (490, 489, [(1, 239, 1)]),
  (499, 498, [(1, 239, 1)]),
  (508, 507, [(1, 239, 1)]),
  (518, 517, [(1, 239, 1)]),
  (528, 525, [(1, 106, 1), (2, 129, 3), (3, 4, 4)]),
  (538, 535, [(1, 108, 1), (2, 131, 3)]),
  (548, 545, [(1, 110, 1), (2, 129, 3)]),
  (558, 555, [(1, 112, 1), (2, 127, 3)]),
  (569, 566, [(1, 114, 1), (2, 125, 3)]),
  (580, 577, [(1, 116, 1), (2, 123, 3)]),
  (591, 588, [(1, 119, 1), (2, 120, 3)]),
  (602, 599, [(1, 121, 1), (2, 118, 3)]),
  (614, 609, [(1, 69, 1), (2, 163, 3), (3, 7, 4)]),
  (626, 621, [(1, 70, 1), (2, 167, 3), (3, 2, 4)]),
  (638, 633, [(1, 71, 1), (2, 168, 3)]),
  (650, 643, [(1, 50, 1), (2, 176, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (663, 656, [(1, 51, 1), (2, 180, 3), (3, 8, 4)]),
  (676, 667, [(1, 40, 1), (2, 183, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (689, 680, [(1, 41, 1), (2, 187, 3), (3, 11, 4)]),
  (702, 691, [(1, 34, 1), (2, 189, 3), (3, 13, 4), (4, 3, 5)]),
  (716, 703, [(1, 29, 1), (2, 192, 3), (3, 14, 4), (4, 3, 5), (5, 1, 6)]),
  (730, 715, [(1, 26, 1), (2, 194, 3), (3, 15, 4), (4, 3, 5), (5, 1, 6)]),
  (744, 721, [(2, 238, 3), (3, 1, 5)]),
  (758, 725, [(2, 236, 3), (3, 1, 4), (3, 2, 5)]),
  (773, 728, [(2, 232, 3), (3, 3, 4), (3, 4, 5)]),
  (788, 733, [(2, 229, 3), (3, 5, 4), (3, 5, 5)]),
  (803, 738, [(2, 226, 3), (3, 8, 4), (3, 5, 5)]),
  (819, 742, [(2, 221, 3), (3, 11, 4), (3, 7, 5)]),
  (835, 748, [(2, 218, 3), (3, 13, 4), (3, 8, 5)]),
  (851, 752, [(2, 213, 3), (3, 17, 4), (3, 9, 5)]),
  (868, 759, [(2, 210, 3), (3, 19, 4), (3, 10, 5)]),
  (885, 764, [(2, 205, 3), (3, 23, 4), (3, 11, 5)]),
  (902, 769, [(2, 200, 3), (3, 26, 4), (3, 13, 5)]),
  (920, 775, [(2, 195, 3), (3, 30, 4), (3, 14, 5)]),
  (938, 781, [(2, 190, 3), (3, 34, 4), (3, 15, 5)]),
  (956, 787, [(2, 185, 3), (3, 38, 4), (3, 16, 5)]),
  (975, 794, [(2, 181, 3), (3, 41, 4), (3, 17, 5)]),
  (994, 801, [(2, 176, 3), (3, 45, 4), (3, 18, 5)]),
  (1013, 806, [(2, 170, 3), (3, 49, 4), (3, 20, 5)]),
  (1033, 814, [(2, 167, 3), (3, 52, 4), (3, 20, 5)]),
  (1053, 820, [(2, 161, 3), (3, 56, 4), (3, 22, 5)]),
  (1074, 827, [(2, 156, 3), (3, 60, 4), (3, 23, 5)]),
  (1095, 834, [(2, 151, 3), (3, 63, 4), (3, 24, 5), (4, 1, 6)]),
  (1116, 841, [(2, 147, 3), (3, 66, 4), (3, 25, 5), (4, 1, 6)]),
  (1138, 847, [(2, 141, 3), (3, 70, 4), (3, 26, 5), (4, 2, 6)]),
  (1160, 855, [(2, 137, 3), (3, 74, 4), (3, 27, 5), (4, 1, 6)]),
  (1183, 860, [(2, 131, 3), (3, 77, 4), (3, 28, 5), (4, 3, 6)]),
  (1206, 867, [(2, 126, 3), (3, 81, 4), (3, 29, 5), (4, 3, 6)]),
  (1230, 875, [(2, 121, 3), (3, 84, 4), (3, 31, 5), (4, 3, 6)]),
  (1254, 881, [(2, 116, 3), (3, 87, 4), (3, 32, 5), (4, 4, 6)]),
  (1279, 888, [(2, 111, 3), (3, 91, 4), (3, 33, 5), (4, 4, 6)]),
  (1304, 895, [(2, 107, 3), (3, 93, 4), (3, 34, 5), (4, 5, 6)]),
  (1330, 901, [(2, 102, 3), (3, 96, 4), (3, 35, 5), (4, 6, 6)]),
  (1356, 909, [(2, 98, 3), (3, 99, 4), (3, 37, 5), (4, 5, 6)]),
  (1383, 916, [(2, 94, 3), (3, 101, 4), (3, 38, 5), (4, 6, 6)]),
  (1410, 921, [(2, 89, 3), (3, 103, 4), (3, 40, 5), (4, 7, 6)]),
  (1438, 929, [(2, 85, 3), (3, 106, 4), (3, 41, 5), (4, 7, 6)]),
  (1466, 935, [(2, 81, 3), (3, 107, 4), (3, 43, 5), (4, 8, 6)]),
  (1495, 942, [(2, 78, 3), (3, 109, 4), (3, 44, 5), (4, 8, 6)]),
  (1524, 947, [(2, 73, 3), (3, 111, 4), (3, 46, 5), (4, 9, 6)]),
  (1554, 955, [(2, 70, 3), (3, 112, 4), (3, 48, 5), (4, 9, 6)]),
  (1585, 960, [(2, 67, 3), (3, 112, 4), (3, 50, 5), (4, 10, 6)]),
  (1616, 967, [(2, 64, 3), (3, 113, 4), (3, 52, 5), (4, 10, 6)]),
  (1648, 973, [(2, 60, 3), (3, 115, 4), (3, 53, 5), (4, 11, 6)]),
  (1680, 979, [(2, 57, 3), (3, 115, 4), (3, 56, 5), (4, 11, 6)]),
  (1713, 984, [(2, 54, 3), (3, 115, 4), (3, 58, 5), (4, 12, 6)]),
  (1747, 990, [(2, 52, 3), (3, 115, 4), (3, 59, 5), (4, 13, 6)]),
  (1781, 996, [(2, 49, 3), (3, 115, 4), (3, 62, 5), (4, 13, 6)]),
  (1816, 1001, [(2, 47, 3), (3, 114, 4), (3, 64, 5), (4, 14, 6)]),
  (1852, 1007, [(2, 45, 3), (3, 113, 4), (3, 66, 5), (4, 15, 6)]),
  (1889, 1014, [(2, 43, 3), (3, 113, 4), (3, 68, 5), (4, 15, 6)]),
  (1926, 1019, [(2, 40, 3), (3, 112, 4), (3, 71, 5), (4, 16, 6)]),
  (1964, 1025, [(2, 39, 3), (3, 110, 4), (3, 73, 5), (4, 17, 6)]),
  (2003, 1030, [(2, 37, 3), (3, 109, 4), (3, 75, 5), (4, 18, 6)]),
  (2043, 1036, [(2, 35, 3), (3, 108, 4), (3, 78, 5), (4, 18, 6)]),
  (2083, 1042, [(2, 33, 3), (3, 106, 4), (3, 81, 5), (4, 19, 6)]),
  (2124, 1047, [(2, 32, 3), (3, 104, 4), (3, 83, 5), (4, 20, 6)]),
  (2166, 1053, [(2, 31, 3), (3, 102, 4), (3, 85, 5), (4, 21, 6)]),
  (2209, 1060, [(2, 29, 3), (3, 100, 4), (3, 89, 5), (4, 21, 6)]),
  (2253, 1066, [(2, 28, 3), (3, 98, 4), (3, 91, 5), (4, 22, 6)]),
  (2298, 1071, [(2, 27, 3), (3, 95, 4), (3, 93, 5), (4, 24, 6)]),
  (2343, 1076, [(2, 26, 3), (3, 92, 4), (3, 96, 5), (4, 25, 6)]),
  (2389, 1082, [(2, 25, 3), (3, 89, 4), (3, 99, 5), (4, 26, 6)]),
  (2436, 1089, [(2, 24, 3), (3, 87, 4), (3, 102, 5), (4, 26, 6)]),
  (2484, 1095, [(2, 23, 3), (3, 84, 4), (3, 105, 5), (4, 27, 6)]),
  (2533, 1100, [(2, 22, 3), (3, 80, 4), (3, 108, 5), (4, 29, 6)]),
  (2583, 1104, [(3, 92, 4), (3, 146, 5), (4, 1, 6)])]

theorem small242 : smallOK 242 2542 certs242 = true := by decide +kernel

/-- The certificates for `t = 243`. -/
def certs243 : List Cert := [
  (241, 240, [(1, 240, 1)]),
  (245, 244, [(1, 240, 1)]),
  (249, 248, [(1, 240, 1)]),
  (253, 252, [(1, 240, 1)]),
  (258, 257, [(1, 240, 1)]),
  (263, 262, [(1, 240, 1)]),
  (268, 267, [(1, 240, 1)]),
  (273, 272, [(1, 240, 1)]),
  (278, 277, [(1, 240, 1)]),
  (283, 282, [(1, 240, 1)]),
  (288, 287, [(1, 240, 1)]),
  (293, 292, [(1, 240, 1)]),
  (298, 297, [(1, 240, 1)]),
  (303, 302, [(1, 240, 1)]),
  (309, 308, [(1, 240, 1)]),
  (315, 314, [(1, 240, 1)]),
  (321, 320, [(1, 240, 1)]),
  (327, 326, [(1, 240, 1)]),
  (333, 332, [(1, 240, 1)]),
  (339, 338, [(1, 240, 1)]),
  (345, 344, [(1, 240, 1)]),
  (351, 350, [(1, 240, 1)]),
  (358, 357, [(1, 240, 1)]),
  (365, 364, [(1, 240, 1)]),
  (372, 371, [(1, 240, 1)]),
  (379, 378, [(1, 240, 1)]),
  (386, 385, [(1, 240, 1)]),
  (393, 392, [(1, 240, 1)]),
  (400, 399, [(1, 240, 1)]),
  (408, 407, [(1, 240, 1)]),
  (416, 415, [(1, 240, 1)]),
  (424, 423, [(1, 240, 1)]),
  (432, 431, [(1, 240, 1)]),
  (440, 439, [(1, 240, 1)]),
  (448, 447, [(1, 240, 1)]),
  (456, 455, [(1, 240, 1)]),
  (465, 464, [(1, 240, 1)]),
  (474, 473, [(1, 240, 1)]),
  (483, 482, [(1, 240, 1)]),
  (492, 491, [(1, 240, 1)]),
  (501, 500, [(1, 240, 1)]),
  (511, 510, [(1, 240, 1)]),
  (521, 520, [(1, 240, 1)]),
  (531, 528, [(1, 107, 1), (2, 130, 3), (3, 3, 4)]),
  (541, 538, [(1, 109, 1), (2, 131, 3)]),
  (551, 548, [(1, 111, 1), (2, 129, 3)]),
  (562, 559, [(1, 113, 1), (2, 127, 3)]),
  (573, 570, [(1, 115, 1), (2, 125, 3)]),
  (584, 581, [(1, 117, 1), (2, 123, 3)]),
  (595, 592, [(1, 119, 1), (2, 121, 3)]),
  (606, 601, [(1, 68, 1), (2, 161, 3), (3, 8, 4), (4, 2, 5), (6, 1, 7)]),
  (618, 613, [(1, 69, 1), (2, 164, 3), (3, 7, 4)]),
  (630, 625, [(1, 70, 1), (2, 168, 3), (3, 2, 4)]),
  (642, 637, [(1, 72, 1), (2, 168, 3)]),
  (654, 647, [(1, 51, 1), (2, 177, 3), (3, 10, 4), (4, 2, 5)]),
  (667, 660, [(1, 52, 1), (2, 181, 3), (3, 7, 4)]),
  (680, 671, [(1, 40, 1), (2, 185, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (693, 684, [(1, 41, 1), (2, 188, 3), (3, 11, 4)]),
  (706, 695, [(1, 34, 1), (2, 191, 3), (3, 12, 4), (4, 3, 5)]),
  (720, 707, [(1, 29, 1), (2, 193, 3), (3, 14, 4), (4, 3, 5), (5, 1, 6)]),
  (734, 719, [(1, 26, 1), (2, 195, 3), (3, 15, 4), (4, 4, 5)]),
  (748, 725, [(2, 239, 3), (3, 1, 5)]),
  (762, 727, [(2, 236, 3), (3, 1, 4), (3, 3, 5)]),
  (777, 732, [(2, 234, 3), (3, 3, 4), (3, 3, 5)]),
  (792, 737, [(2, 231, 3), (3, 5, 4), (3, 4, 5)]),
  (807, 740, [(2, 226, 3), (3, 8, 4), (3, 6, 5)]),
  (823, 746, [(2, 223, 3), (3, 10, 4), (3, 7, 5)]),
  (839, 750, [(2, 218, 3), (3, 14, 4), (3, 8, 5)]),
  (855, 756, [(2, 214, 3), (3, 17, 4), (3, 9, 5)]),
  (872, 763, [(2, 211, 3), (3, 20, 4), (3, 9, 5)]),
  (889, 768, [(2, 206, 3), (3, 23, 4), (3, 11, 5)]),
  (906, 773, [(2, 201, 3), (3, 27, 4), (3, 12, 5)]),
  (924, 779, [(2, 196, 3), (3, 30, 4), (3, 14, 5)]),
  (942, 785, [(2, 191, 3), (3, 34, 4), (3, 15, 5)]),
  (960, 791, [(2, 186, 3), (3, 38, 4), (3, 16, 5)]),
  (979, 798, [(2, 182, 3), (3, 41, 4), (3, 17, 5)]),
  (998, 803, [(2, 176, 3), (3, 45, 4), (3, 19, 5)]),
  (1017, 810, [(2, 172, 3), (3, 48, 4), (3, 20, 5)]),
  (1037, 816, [(2, 166, 3), (3, 53, 4), (3, 21, 5)]),
  (1057, 824, [(2, 162, 3), (3, 56, 4), (3, 22, 5)]),
  (1078, 829, [(2, 156, 3), (3, 60, 4), (3, 23, 5), (4, 1, 6)]),
  (1099, 836, [(2, 151, 3), (3, 64, 4), (3, 24, 5), (4, 1, 6)]),
  (1120, 843, [(2, 146, 3), (3, 67, 4), (3, 25, 5), (4, 2, 6)]),
  (1142, 849, [(2, 141, 3), (3, 71, 4), (3, 26, 5), (4, 2, 6)]),
  (1164, 857, [(2, 136, 3), (3, 75, 4), (3, 27, 5), (4, 2, 6)]),
  (1187, 864, [(2, 132, 3), (3, 77, 4), (3, 28, 5), (4, 3, 6)]),
  (1210, 871, [(2, 127, 3), (3, 81, 4), (3, 29, 5), (4, 3, 6)]),
  (1234, 877, [(2, 121, 3), (3, 85, 4), (3, 30, 5), (4, 4, 6)]),
  (1258, 885, [(2, 117, 3), (3, 88, 4), (3, 31, 5), (4, 4, 6)]),
  (1283, 892, [(2, 112, 3), (3, 91, 4), (3, 33, 5), (4, 4, 6)]),
  (1308, 899, [(2, 108, 3), (3, 93, 4), (3, 34, 5), (4, 5, 6)]),
  (1334, 905, [(2, 103, 3), (3, 96, 4), (3, 36, 5), (4, 5, 6)]),
  (1360, 911, [(2, 98, 3), (3, 99, 4), (3, 37, 5), (4, 6, 6)]),
  (1387, 918, [(2, 94, 3), (3, 101, 4), (3, 38, 5), (4, 7, 6)]),
  (1414, 925, [(2, 90, 3), (3, 103, 4), (3, 40, 5), (4, 7, 6)]),
  (1442, 933, [(2, 86, 3), (3, 106, 4), (3, 41, 5), (4, 7, 6)]),
  (1470, 939, [(2, 82, 3), (3, 108, 4), (3, 43, 5), (4, 7, 6)]),
  (1499, 944, [(2, 77, 3), (3, 110, 4), (3, 45, 5), (4, 8, 6)]),
  (1528, 951, [(2, 74, 3), (3, 111, 4), (3, 46, 5), (4, 9, 6)]),
  (1558, 959, [(2, 71, 3), (3, 112, 4), (3, 48, 5), (4, 9, 6)]),
  (1589, 964, [(2, 67, 3), (3, 113, 4), (3, 50, 5), (4, 10, 6)]),
  (1620, 969, [(2, 64, 3), (3, 114, 4), (3, 51, 5), (4, 11, 6)]),
  (1652, 977, [(2, 61, 3), (3, 115, 4), (3, 53, 5), (4, 11, 6)]),
  (1685, 982, [(2, 58, 3), (3, 115, 4), (3, 55, 5), (4, 12, 6)]),
  (1718, 989, [(2, 55, 3), (3, 116, 4), (3, 57, 5), (4, 12, 6)]),
  (1752, 995, [(2, 52, 3), (3, 116, 4), (3, 60, 5), (4, 12, 6)]),
  (1787, 1000, [(2, 49, 3), (3, 116, 4), (3, 62, 5), (4, 13, 6)]),
  (1822, 1005, [(2, 47, 3), (3, 115, 4), (3, 64, 5), (4, 14, 6)]),
  (1858, 1011, [(2, 45, 3), (3, 114, 4), (3, 66, 5), (4, 15, 6)]),
  (1895, 1018, [(2, 43, 3), (3, 113, 4), (3, 68, 5), (4, 16, 6)]),
  (1932, 1023, [(2, 41, 3), (3, 112, 4), (3, 71, 5), (4, 16, 6)]),
  (1970, 1029, [(2, 39, 3), (3, 111, 4), (3, 73, 5), (4, 17, 6)]),
  (2009, 1034, [(2, 37, 3), (3, 110, 4), (3, 75, 5), (4, 18, 6)]),
  (2049, 1040, [(2, 35, 3), (3, 108, 4), (3, 79, 5), (4, 18, 6)]),
  (2089, 1046, [(2, 34, 3), (3, 106, 4), (3, 80, 5), (4, 20, 6)]),
  (2130, 1051, [(2, 32, 3), (3, 105, 4), (3, 83, 5), (4, 20, 6)]),
  (2172, 1057, [(2, 31, 3), (3, 102, 4), (3, 86, 5), (4, 21, 6)]),
  (2215, 1064, [(2, 29, 3), (3, 101, 4), (3, 89, 5), (4, 21, 6)]),
  (2259, 1070, [(2, 28, 3), (3, 99, 4), (3, 91, 5), (4, 22, 6)]),
  (2304, 1075, [(2, 27, 3), (3, 96, 4), (3, 94, 5), (4, 23, 6)]),
  (2350, 1081, [(2, 26, 3), (3, 93, 4), (3, 96, 5), (4, 25, 6)]),
  (2397, 1086, [(2, 25, 3), (3, 90, 4), (3, 99, 5), (4, 26, 6)]),
  (2444, 1093, [(2, 24, 3), (3, 87, 4), (3, 102, 5), (4, 27, 6)]),
  (2492, 1099, [(2, 23, 3), (3, 84, 4), (3, 105, 5), (4, 28, 6)]),
  (2541, 1104, [(2, 22, 3), (3, 81, 4), (3, 108, 5), (4, 29, 6)]),
  (2591, 1110, [(3, 93, 4), (3, 147, 5)])]

theorem small243 : smallOK 243 2553 certs243 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S244.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {244, 245, 246, 247, 248, 249, 250, 251} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 244`. -/
def certs244 : List Cert := [
  (242, 241, [(1, 241, 1)]),
  (249, 248, [(1, 241, 1)]),
  (256, 255, [(1, 241, 1)]),
  (263, 262, [(1, 241, 1)]),
  (270, 269, [(1, 241, 1)]),
  (278, 277, [(1, 241, 1)]),
  (286, 285, [(1, 241, 1)]),
  (294, 293, [(1, 241, 1)]),
  (302, 301, [(1, 241, 1)]),
  (311, 310, [(1, 241, 1)]),
  (320, 319, [(1, 241, 1)]),
  (329, 328, [(1, 241, 1)]),
  (338, 337, [(1, 241, 1)]),
  (348, 347, [(1, 241, 1)]),
  (358, 357, [(1, 241, 1)]),
  (368, 367, [(1, 241, 1)]),
  (379, 378, [(1, 241, 1)]),
  (390, 389, [(1, 241, 1)]),
  (401, 400, [(1, 241, 1)]),
  (413, 412, [(1, 241, 1)]),
  (425, 424, [(1, 241, 1)]),
  (437, 436, [(1, 241, 1)]),
  (450, 449, [(1, 241, 1)]),
  (463, 462, [(1, 241, 1)]),
  (476, 475, [(1, 241, 1)]),
  (490, 489, [(1, 241, 1)]),
  (504, 503, [(1, 241, 1)]),
  (519, 518, [(1, 241, 1)]),
  (534, 531, [(1, 107, 1), (2, 131, 3), (3, 3, 4)]),
  (550, 547, [(1, 110, 1), (2, 131, 3)]),
  (566, 563, [(1, 114, 1), (2, 127, 3)]),
  (582, 579, [(1, 117, 1), (2, 124, 3)]),
  (599, 596, [(1, 120, 1), (2, 121, 3)]),
  (616, 611, [(1, 69, 1), (2, 164, 3), (3, 8, 4)]),
  (634, 629, [(1, 71, 1), (2, 169, 3), (3, 1, 4)]),
  (653, 646, [(1, 51, 1), (2, 176, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (672, 665, [(1, 52, 1), (2, 182, 3), (3, 7, 4)]),
  (692, 683, [(1, 41, 1), (2, 188, 3), (3, 11, 4), (4, 1, 5)]),
  (712, 701, [(1, 34, 1), (2, 193, 3), (3, 12, 4), (4, 2, 5)]),
  (733, 718, [(1, 26, 1), (2, 195, 3), (3, 15, 4), (4, 3, 5), (5, 2, 6)]),
  (754, 727, [(2, 239, 3), (3, 2, 5)]),
  (776, 733, [(2, 235, 3), (3, 2, 4), (3, 4, 5)]),
  (799, 740, [(2, 230, 3), (3, 6, 4), (3, 5, 5)]),
  (822, 747, [(2, 224, 3), (3, 10, 4), (3, 7, 5)]),
  (846, 755, [(2, 218, 3), (3, 15, 4), (3, 8, 5)]),
  (871, 764, [(2, 213, 3), (3, 19, 4), (3, 9, 5)]),
  (897, 772, [(2, 205, 3), (3, 24, 4), (3, 12, 5)]),
  (923, 782, [(2, 199, 3), (3, 29, 4), (3, 13, 5)]),
  (950, 791, [(2, 192, 3), (3, 35, 4), (3, 14, 5)]),
  (978, 799, [(2, 183, 3), (3, 41, 4), (3, 17, 5)]),
  (1007, 808, [(2, 175, 3), (3, 47, 4), (3, 19, 5)]),
  (1037, 818, [(2, 168, 3), (3, 52, 4), (3, 21, 5)]),
  (1068, 829, [(2, 161, 3), (3, 57, 4), (3, 22, 5), (4, 1, 6)]),
  (1100, 839, [(2, 153, 3), (3, 63, 4), (3, 24, 5), (4, 1, 6)]),
  (1133, 850, [(2, 145, 3), (3, 69, 4), (3, 25, 5), (4, 2, 6)]),
  (1166, 861, [(2, 138, 3), (3, 74, 4), (3, 27, 5), (4, 2, 6)]),
  (1200, 871, [(2, 131, 3), (3, 79, 4), (3, 29, 5), (4, 2, 6)]),
  (1236, 881, [(2, 123, 3), (3, 84, 4), (3, 31, 5), (4, 3, 6)]),
  (1273, 892, [(2, 116, 3), (3, 89, 4), (3, 32, 5), (4, 4, 6)]),
  (1311, 902, [(2, 108, 3), (3, 94, 4), (3, 34, 5), (4, 5, 6)]),
  (1350, 911, [(2, 101, 3), (3, 98, 4), (3, 36, 5), (4, 6, 6)]),
  (1390, 923, [(2, 95, 3), (3, 102, 4), (3, 38, 5), (4, 6, 6)]),
  (1431, 932, [(2, 88, 3), (3, 105, 4), (3, 41, 5), (4, 7, 6)]),
  (1473, 942, [(2, 82, 3), (3, 108, 4), (3, 43, 5), (4, 8, 6)]),
  (1517, 952, [(2, 77, 3), (3, 110, 4), (3, 45, 5), (4, 9, 6)]),
  (1562, 961, [(2, 71, 3), (3, 113, 4), (3, 48, 5), (4, 9, 6)]),
  (1608, 971, [(2, 66, 3), (3, 114, 4), (3, 51, 5), (4, 10, 6)]),
  (1656, 979, [(2, 61, 3), (3, 115, 4), (3, 54, 5), (4, 11, 6)]),
  (1705, 990, [(2, 57, 3), (3, 116, 4), (3, 56, 5), (4, 12, 6)]),
  (1756, 999, [(2, 53, 3), (3, 116, 4), (3, 59, 5), (4, 13, 6)]),
  (1808, 1007, [(2, 49, 3), (3, 116, 4), (3, 62, 5), (4, 14, 6)]),
  (1862, 1015, [(2, 45, 3), (3, 115, 4), (3, 66, 5), (4, 15, 6)]),
  (1917, 1024, [(2, 42, 3), (3, 114, 4), (3, 69, 5), (4, 16, 6)]),
  (1974, 1033, [(2, 39, 3), (3, 112, 4), (3, 73, 5), (4, 17, 6)]),
  (2033, 1042, [(2, 36, 3), (3, 110, 4), (3, 77, 5), (4, 18, 6)]),
  (2093, 1050, [(2, 34, 3), (3, 107, 4), (3, 81, 5), (4, 19, 6)]),
  (2155, 1058, [(2, 32, 3), (3, 104, 4), (3, 84, 5), (4, 21, 6)]),
  (2219, 1068, [(2, 30, 3), (3, 101, 4), (3, 88, 5), (4, 22, 6)]),
  (2285, 1076, [(2, 28, 3), (3, 98, 4), (3, 92, 5), (4, 23, 6)]),
  (2353, 1084, [(2, 26, 3), (3, 94, 4), (3, 96, 5), (4, 25, 6)]),
  (2423, 1094, [(2, 24, 3), (3, 90, 4), (3, 102, 5), (4, 25, 6)]),
  (2495, 1102, [(2, 23, 3), (3, 85, 4), (3, 105, 5), (4, 28, 6)]),
  (2569, 1110, [(3, 96, 4), (3, 145, 5)]),
  (2646, 1119, [(3, 90, 4), (3, 150, 5), (4, 1, 6)])]

theorem small244 : smallOK 244 2574 certs244 = true := by decide +kernel

/-- The certificates for `t = 245`. -/
def certs245 : List Cert := [
  (243, 242, [(1, 242, 1)]),
  (247, 246, [(1, 242, 1)]),
  (251, 250, [(1, 242, 1)]),
  (256, 255, [(1, 242, 1)]),
  (261, 260, [(1, 242, 1)]),
  (266, 265, [(1, 242, 1)]),
  (271, 270, [(1, 242, 1)]),
  (276, 275, [(1, 242, 1)]),
  (281, 280, [(1, 242, 1)]),
  (286, 285, [(1, 242, 1)]),
  (291, 290, [(1, 242, 1)]),
  (296, 295, [(1, 242, 1)]),
  (301, 300, [(1, 242, 1)]),
  (307, 306, [(1, 242, 1)]),
  (313, 312, [(1, 242, 1)]),
  (319, 318, [(1, 242, 1)]),
  (325, 324, [(1, 242, 1)]),
  (331, 330, [(1, 242, 1)]),
  (337, 336, [(1, 242, 1)]),
  (343, 342, [(1, 242, 1)]),
  (349, 348, [(1, 242, 1)]),
  (355, 354, [(1, 242, 1)]),
  (362, 361, [(1, 242, 1)]),
  (369, 368, [(1, 242, 1)]),
  (376, 375, [(1, 242, 1)]),
  (383, 382, [(1, 242, 1)]),
  (390, 389, [(1, 242, 1)]),
  (397, 396, [(1, 242, 1)]),
  (404, 403, [(1, 242, 1)]),
  (412, 411, [(1, 242, 1)]),
  (420, 419, [(1, 242, 1)]),
  (428, 427, [(1, 242, 1)]),
  (436, 435, [(1, 242, 1)]),
  (444, 443, [(1, 242, 1)]),
  (452, 451, [(1, 242, 1)]),
  (461, 460, [(1, 242, 1)]),
  (470, 469, [(1, 242, 1)]),
  (479, 478, [(1, 242, 1)]),
  (488, 487, [(1, 242, 1)]),
  (497, 496, [(1, 242, 1)]),
  (506, 505, [(1, 242, 1)]),
  (516, 515, [(1, 242, 1)]),
  (526, 525, [(1, 242, 1)]),
  (536, 533, [(1, 108, 1), (2, 131, 3), (3, 3, 4)]),
  (546, 543, [(1, 110, 1), (2, 132, 3)]),
  (556, 553, [(1, 112, 1), (2, 130, 3)]),
  (567, 564, [(1, 114, 1), (2, 128, 3)]),
  (578, 575, [(1, 116, 1), (2, 126, 3)]),
  (589, 586, [(1, 118, 1), (2, 124, 3)]),
  (600, 597, [(1, 120, 1), (2, 122, 3)]),
  (612, 607, [(1, 68, 1), (2, 163, 3), (3, 8, 4), (4, 2, 5), (6, 1, 7)]),
  (624, 619, [(1, 70, 1), (2, 166, 3), (3, 6, 4)]),
  (636, 631, [(1, 71, 1), (2, 169, 3), (3, 2, 4)]),
  (648, 643, [(1, 72, 1), (2, 170, 3)]),
  (660, 653, [(1, 51, 1), (2, 179, 3), (3, 10, 4), (4, 2, 5)]),
  (673, 666, [(1, 52, 1), (2, 183, 3), (3, 7, 4)]),
  (686, 677, [(1, 41, 1), (2, 186, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (699, 690, [(1, 42, 1), (2, 190, 3), (3, 10, 4)]),
  (712, 701, [(1, 34, 1), (2, 193, 3), (3, 12, 4), (4, 3, 5)]),
  (726, 713, [(1, 30, 1), (2, 195, 3), (3, 13, 4), (4, 4, 5)]),
  (740, 725, [(1, 26, 1), (2, 197, 3), (3, 15, 4), (4, 4, 5)]),
  (754, 731, [(2, 241, 3), (3, 1, 5)]),
  (769, 734, [(2, 238, 3), (3, 1, 4), (3, 3, 5)]),
  (784, 739, [(2, 236, 3), (3, 3, 4), (3, 3, 5)]),
  (799, 742, [(2, 231, 3), (3, 6, 4), (3, 5, 5)]),
  (814, 747, [(2, 228, 3), (3, 8, 4), (3, 6, 5)]),
  (830, 753, [(2, 225, 3), (3, 11, 4), (3, 6, 5)]),
  (846, 757, [(2, 220, 3), (3, 14, 4), (3, 8, 5)]),
  (862, 763, [(2, 217, 3), (3, 16, 4), (3, 9, 5)]),
  (879, 768, [(2, 212, 3), (3, 20, 4), (3, 10, 5)]),
  (896, 775, [(2, 208, 3), (3, 23, 4), (3, 11, 5)]),
  (913, 780, [(2, 203, 3), (3, 27, 4), (3, 12, 5)]),
  (931, 786, [(2, 198, 3), (3, 31, 4), (3, 13, 5)]),
  (949, 792, [(2, 193, 3), (3, 34, 4), (3, 15, 5)]),
  (967, 798, [(2, 189, 3), (3, 37, 4), (3, 16, 5)]),
  (986, 805, [(2, 184, 3), (3, 41, 4), (3, 17, 5)]),
  (1005, 810, [(2, 178, 3), (3, 45, 4), (3, 19, 5)]),
  (1025, 816, [(2, 172, 3), (3, 50, 4), (3, 20, 5)]),
  (1045, 824, [(2, 168, 3), (3, 53, 4), (3, 21, 5)]),
  (1065, 830, [(2, 163, 3), (3, 57, 4), (3, 22, 5)]),
  (1086, 837, [(2, 158, 3), (3, 60, 4), (3, 23, 5), (4, 1, 6)]),
  (1107, 844, [(2, 153, 3), (3, 64, 4), (3, 24, 5), (4, 1, 6)]),
  (1129, 850, [(2, 147, 3), (3, 68, 4), (3, 25, 5), (4, 2, 6)]),
  (1151, 858, [(2, 143, 3), (3, 71, 4), (3, 26, 5), (4, 2, 6)]),
  (1174, 865, [(2, 138, 3), (3, 75, 4), (3, 27, 5), (4, 2, 6)]),
  (1197, 872, [(2, 133, 3), (3, 78, 4), (3, 28, 5), (4, 3, 6)]),
  (1220, 879, [(2, 128, 3), (3, 82, 4), (3, 29, 5), (4, 3, 6)]),
  (1244, 885, [(2, 122, 3), (3, 86, 4), (3, 30, 5), (4, 4, 6)]),
  (1268, 891, [(2, 117, 3), (3, 89, 4), (3, 32, 5), (4, 4, 6)]),
  (1293, 900, [(2, 113, 3), (3, 92, 4), (3, 33, 5), (4, 4, 6)]),
  (1318, 905, [(2, 108, 3), (3, 94, 4), (3, 35, 5), (4, 5, 6)]),
  (1344, 913, [(2, 104, 3), (3, 97, 4), (3, 36, 5), (4, 5, 6)]),
  (1370, 919, [(2, 99, 3), (3, 100, 4), (3, 37, 5), (4, 6, 6)]),
  (1397, 926, [(2, 95, 3), (3, 102, 4), (3, 38, 5), (4, 7, 6)]),
  (1424, 933, [(2, 90, 3), (3, 105, 4), (3, 40, 5), (4, 7, 6)]),
  (1452, 939, [(2, 86, 3), (3, 107, 4), (3, 41, 5), (4, 8, 6)]),
  (1481, 946, [(2, 82, 3), (3, 109, 4), (3, 43, 5), (4, 8, 6)]),
  (1510, 953, [(2, 78, 3), (3, 111, 4), (3, 45, 5), (4, 8, 6)]),
  (1540, 959, [(2, 74, 3), (3, 112, 4), (3, 47, 5), (4, 9, 6)]),
  (1570, 965, [(2, 71, 3), (3, 113, 4), (3, 48, 5), (4, 10, 6)]),
  (1601, 972, [(2, 67, 3), (3, 115, 4), (3, 50, 5), (4, 10, 6)]),
  (1633, 978, [(2, 64, 3), (3, 115, 4), (3, 52, 5), (4, 11, 6)]),
  (1665, 984, [(2, 61, 3), (3, 116, 4), (3, 54, 5), (4, 11, 6)]),
  (1698, 991, [(2, 58, 3), (3, 117, 4), (3, 55, 5), (4, 12, 6)]),
  (1731, 996, [(2, 55, 3), (3, 117, 4), (3, 58, 5), (4, 12, 6)]),
  (1765, 1002, [(2, 52, 3), (3, 117, 4), (3, 60, 5), (4, 13, 6)]),
  (1800, 1009, [(2, 50, 3), (3, 117, 4), (3, 62, 5), (4, 13, 6)]),
  (1836, 1015, [(2, 47, 3), (3, 117, 4), (3, 64, 5), (4, 14, 6)]),
  (1872, 1021, [(2, 45, 3), (3, 116, 4), (3, 66, 5), (4, 15, 6)]),
  (1909, 1026, [(2, 43, 3), (3, 115, 4), (3, 68, 5), (4, 16, 6)]),
  (1947, 1032, [(2, 41, 3), (3, 114, 4), (3, 71, 5), (4, 16, 6)]),
  (1985, 1038, [(2, 39, 3), (3, 113, 4), (3, 73, 5), (4, 17, 6)]),
  (2024, 1043, [(2, 37, 3), (3, 111, 4), (3, 76, 5), (4, 18, 6)]),
  (2064, 1049, [(2, 35, 3), (3, 110, 4), (3, 79, 5), (4, 18, 6)]),
  (2105, 1056, [(2, 34, 3), (3, 108, 4), (3, 81, 5), (4, 19, 6)]),
  (2147, 1060, [(2, 32, 3), (3, 106, 4), (3, 84, 5), (4, 20, 6)]),
  (2189, 1066, [(2, 31, 3), (3, 104, 4), (3, 86, 5), (4, 21, 6)]),
  (2232, 1073, [(2, 30, 3), (3, 102, 4), (3, 88, 5), (4, 22, 6)]),
  (2276, 1079, [(2, 28, 3), (3, 100, 4), (3, 92, 5), (4, 22, 6)]),
  (2321, 1084, [(2, 27, 3), (3, 97, 4), (3, 94, 5), (4, 24, 6)]),
  (2367, 1090, [(2, 26, 3), (3, 94, 4), (3, 97, 5), (4, 25, 6)]),
  (2414, 1095, [(2, 25, 3), (3, 91, 4), (3, 100, 5), (4, 26, 6)]),
  (2462, 1101, [(2, 24, 3), (3, 88, 4), (3, 103, 5), (4, 27, 6)]),
  (2511, 1108, [(2, 23, 3), (3, 85, 4), (3, 106, 5), (4, 28, 6)]),
  (2561, 1112, [(3, 98, 4), (3, 144, 5)]),
  (2612, 1119, [(3, 94, 4), (3, 147, 5), (4, 1, 6)])]

theorem small245 : smallOK 245 2576 certs245 = true := by decide +kernel

/-- The certificates for `t = 246`. -/
def certs246 : List Cert := [
  (244, 243, [(1, 243, 1)]),
  (251, 250, [(1, 243, 1)]),
  (258, 257, [(1, 243, 1)]),
  (265, 264, [(1, 243, 1)]),
  (272, 271, [(1, 243, 1)]),
  (280, 279, [(1, 243, 1)]),
  (288, 287, [(1, 243, 1)]),
  (296, 295, [(1, 243, 1)]),
  (304, 303, [(1, 243, 1)]),
  (313, 312, [(1, 243, 1)]),
  (322, 321, [(1, 243, 1)]),
  (331, 330, [(1, 243, 1)]),
  (340, 339, [(1, 243, 1)]),
  (350, 349, [(1, 243, 1)]),
  (360, 359, [(1, 243, 1)]),
  (370, 369, [(1, 243, 1)]),
  (381, 380, [(1, 243, 1)]),
  (392, 391, [(1, 243, 1)]),
  (403, 402, [(1, 243, 1)]),
  (415, 414, [(1, 243, 1)]),
  (427, 426, [(1, 243, 1)]),
  (439, 438, [(1, 243, 1)]),
  (452, 451, [(1, 243, 1)]),
  (465, 464, [(1, 243, 1)]),
  (478, 477, [(1, 243, 1)]),
  (492, 491, [(1, 243, 1)]),
  (506, 505, [(1, 243, 1)]),
  (521, 520, [(1, 243, 1)]),
  (536, 533, [(1, 108, 1), (2, 131, 3), (3, 4, 4)]),
  (552, 549, [(1, 111, 1), (2, 132, 3)]),
  (568, 565, [(1, 114, 1), (2, 129, 3)]),
  (585, 582, [(1, 117, 1), (2, 126, 3)]),
  (602, 599, [(1, 121, 1), (2, 122, 3)]),
  (620, 615, [(1, 69, 1), (2, 165, 3), (3, 8, 4), (4, 1, 5)]),
  (638, 633, [(1, 71, 1), (2, 170, 3), (3, 2, 4)]),
  (657, 650, [(1, 51, 1), (2, 178, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (676, 669, [(1, 52, 1), (2, 184, 3), (3, 7, 4)]),
  (696, 687, [(1, 41, 1), (2, 189, 3), (3, 12, 4), (4, 1, 5)]),
  (716, 705, [(1, 35, 1), (2, 193, 3), (3, 13, 4), (4, 2, 5)]),
  (737, 722, [(1, 26, 1), (2, 196, 3), (3, 15, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8)]),
  (759, 734, [(2, 242, 3), (3, 1, 5)]),
  (781, 740, [(2, 238, 3), (3, 2, 4), (3, 3, 5)]),
  (804, 747, [(2, 233, 3), (3, 6, 4), (3, 4, 5)]),
  (828, 753, [(2, 226, 3), (3, 10, 4), (3, 7, 5)]),
  (852, 761, [(2, 220, 3), (3, 15, 4), (3, 8, 5)]),
  (877, 770, [(2, 214, 3), (3, 19, 4), (3, 10, 5)]),
  (903, 778, [(2, 207, 3), (3, 24, 4), (3, 12, 5)]),
  (930, 787, [(2, 200, 3), (3, 30, 4), (3, 13, 5)]),
  (957, 796, [(2, 192, 3), (3, 36, 4), (3, 15, 5)]),
  (985, 806, [(2, 185, 3), (3, 41, 4), (3, 17, 5)]),
  (1014, 815, [(2, 177, 3), (3, 47, 4), (3, 19, 5)]),
  (1044, 825, [(2, 170, 3), (3, 52, 4), (3, 21, 5)]),
  (1075, 836, [(2, 163, 3), (3, 58, 4), (3, 22, 5)]),
  (1107, 846, [(2, 155, 3), (3, 63, 4), (3, 24, 5), (4, 1, 6)]),
  (1140, 857, [(2, 147, 3), (3, 69, 4), (3, 26, 5), (4, 1, 6)]),
  (1174, 867, [(2, 139, 3), (3, 75, 4), (3, 27, 5), (4, 2, 6)]),
  (1209, 878, [(2, 132, 3), (3, 80, 4), (3, 28, 5), (4, 3, 6)]),
  (1245, 888, [(2, 124, 3), (3, 85, 4), (3, 30, 5), (4, 4, 6)]),
  (1282, 899, [(2, 117, 3), (3, 90, 4), (3, 32, 5), (4, 4, 6)]),
  (1320, 909, [(2, 109, 3), (3, 95, 4), (3, 34, 5), (4, 5, 6)]),
  (1359, 918, [(2, 102, 3), (3, 99, 4), (3, 36, 5), (4, 6, 6)]),
  (1399, 930, [(2, 96, 3), (3, 103, 4), (3, 38, 5), (4, 6, 6)]),
  (1440, 939, [(2, 89, 3), (3, 106, 4), (3, 41, 5), (4, 7, 6)]),
  (1483, 950, [(2, 83, 3), (3, 109, 4), (3, 43, 5), (4, 8, 6)]),
  (1527, 960, [(2, 77, 3), (3, 112, 4), (3, 46, 5), (4, 8, 6)]),
  (1572, 969, [(2, 72, 3), (3, 114, 4), (3, 48, 5), (4, 9, 6)]),
  (1619, 978, [(2, 66, 3), (3, 116, 4), (3, 51, 5), (4, 10, 6)]),
  (1667, 988, [(2, 62, 3), (3, 116, 4), (3, 54, 5), (4, 11, 6)]),
  (1717, 996, [(2, 57, 3), (3, 117, 4), (3, 57, 5), (4, 12, 6)]),
  (1768, 1007, [(2, 53, 3), (3, 118, 4), (3, 59, 5), (4, 13, 6)]),
  (1821, 1014, [(2, 49, 3), (3, 117, 4), (3, 63, 5), (4, 14, 6)]),
  (1875, 1024, [(2, 45, 3), (3, 117, 4), (3, 66, 5), (4, 15, 6)]),
  (1931, 1032, [(2, 42, 3), (3, 115, 4), (3, 70, 5), (4, 16, 6)]),
  (1988, 1041, [(2, 39, 3), (3, 113, 4), (3, 74, 5), (4, 17, 6)]),
  (2047, 1050, [(2, 36, 3), (3, 112, 4), (3, 77, 5), (4, 18, 6)]),
  (2108, 1059, [(2, 34, 3), (3, 109, 4), (3, 81, 5), (4, 19, 6)]),
  (2171, 1068, [(2, 32, 3), (3, 106, 4), (3, 84, 5), (4, 21, 6)]),
  (2236, 1077, [(2, 30, 3), (3, 103, 4), (3, 88, 5), (4, 22, 6)]),
  (2303, 1086, [(2, 28, 3), (3, 99, 4), (3, 93, 5), (4, 23, 6)]),
  (2372, 1093, [(2, 26, 3), (3, 95, 4), (3, 97, 5), (4, 25, 6)]),
  (2443, 1102, [(2, 24, 3), (3, 91, 4), (3, 102, 5), (4, 26, 6)]),
  (2516, 1111, [(2, 23, 3), (3, 86, 4), (3, 106, 5), (4, 28, 6)]),
  (2591, 1120, [(3, 97, 4), (3, 146, 5)]),
  (2668, 1127, [(3, 90, 4), (3, 151, 5), (4, 2, 6)])]

theorem small246 : smallOK 246 2596 certs246 = true := by decide +kernel

/-- The certificates for `t = 247`. -/
def certs247 : List Cert := [
  (245, 244, [(1, 244, 1)]),
  (252, 251, [(1, 244, 1)]),
  (259, 258, [(1, 244, 1)]),
  (266, 265, [(1, 244, 1)]),
  (273, 272, [(1, 244, 1)]),
  (281, 280, [(1, 244, 1)]),
  (289, 288, [(1, 244, 1)]),
  (297, 296, [(1, 244, 1)]),
  (305, 304, [(1, 244, 1)]),
  (314, 313, [(1, 244, 1)]),
  (323, 322, [(1, 244, 1)]),
  (332, 331, [(1, 244, 1)]),
  (341, 340, [(1, 244, 1)]),
  (351, 350, [(1, 244, 1)]),
  (361, 360, [(1, 244, 1)]),
  (371, 370, [(1, 244, 1)]),
  (382, 381, [(1, 244, 1)]),
  (393, 392, [(1, 244, 1)]),
  (404, 403, [(1, 244, 1)]),
  (416, 415, [(1, 244, 1)]),
  (428, 427, [(1, 244, 1)]),
  (440, 439, [(1, 244, 1)]),
  (453, 452, [(1, 244, 1)]),
  (466, 465, [(1, 244, 1)]),
  (479, 478, [(1, 244, 1)]),
  (493, 492, [(1, 244, 1)]),
  (507, 506, [(1, 244, 1)]),
  (522, 521, [(1, 244, 1)]),
  (537, 534, [(1, 108, 1), (2, 131, 3), (3, 5, 4)]),
  (553, 550, [(1, 111, 1), (2, 133, 3)]),
  (569, 566, [(1, 114, 1), (2, 130, 3)]),
  (586, 583, [(1, 118, 1), (2, 126, 3)]),
  (603, 600, [(1, 121, 1), (2, 123, 3)]),
  (621, 616, [(1, 69, 1), (2, 165, 3), (3, 8, 4), (4, 2, 5)]),
  (639, 634, [(1, 71, 1), (2, 170, 3), (3, 3, 4)]),
  (658, 653, [(1, 74, 1), (2, 170, 3)]),
  (677, 670, [(1, 53, 1), (2, 183, 3), (3, 8, 4)]),
  (697, 688, [(1, 41, 1), (2, 190, 3), (3, 11, 4), (4, 2, 5)]),
  (717, 706, [(1, 35, 1), (2, 194, 3), (3, 13, 4), (4, 2, 5)]),
  (738, 723, [(1, 26, 1), (2, 197, 3), (3, 14, 4), (4, 4, 5), (5, 2, 6), (7, 1, 9)]),
  (760, 737, [(2, 243, 3), (3, 1, 5)]),
  (782, 743, [(2, 240, 3), (3, 2, 4), (3, 2, 5)]),
  (805, 748, [(2, 233, 3), (3, 6, 4), (3, 5, 5)]),
  (829, 756, [(2, 228, 3), (3, 10, 4), (3, 6, 5)]),
  (853, 764, [(2, 222, 3), (3, 14, 4), (3, 8, 5)]),
  (878, 771, [(2, 215, 3), (3, 19, 4), (3, 10, 5)]),
  (904, 781, [(2, 209, 3), (3, 24, 4), (3, 11, 5)]),
  (931, 790, [(2, 202, 3), (3, 29, 4), (3, 13, 5)]),
  (958, 799, [(2, 194, 3), (3, 35, 4), (3, 15, 5)]),
  (986, 807, [(2, 186, 3), (3, 41, 4), (3, 17, 5)]),
  (1015, 818, [(2, 179, 3), (3, 46, 4), (3, 19, 5)]),
  (1045, 828, [(2, 172, 3), (3, 52, 4), (3, 20, 5)]),
  (1076, 837, [(2, 163, 3), (3, 58, 4), (3, 22, 5), (4, 1, 6)]),
  (1108, 849, [(2, 156, 3), (3, 64, 4), (3, 23, 5), (4, 1, 6)]),
  (1141, 858, [(2, 147, 3), (3, 70, 4), (3, 25, 5), (4, 2, 6)]),
  (1175, 870, [(2, 141, 3), (3, 74, 4), (3, 27, 5), (4, 2, 6)]),
  (1210, 879, [(2, 132, 3), (3, 80, 4), (3, 29, 5), (4, 3, 6)]),
  (1246, 891, [(2, 125, 3), (3, 85, 4), (3, 31, 5), (4, 3, 6)]),
  (1283, 902, [(2, 118, 3), (3, 90, 4), (3, 32, 5), (4, 4, 6)]),
  (1321, 912, [(2, 110, 3), (3, 95, 4), (3, 34, 5), (4, 5, 6)]),
  (1360, 921, [(2, 103, 3), (3, 99, 4), (3, 36, 5), (4, 6, 6)]),
  (1400, 933, [(2, 97, 3), (3, 103, 4), (3, 38, 5), (4, 6, 6)]),
  (1442, 943, [(2, 90, 3), (3, 107, 4), (3, 40, 5), (4, 7, 6)]),
  (1485, 952, [(2, 83, 3), (3, 110, 4), (3, 43, 5), (4, 8, 6)]),
  (1529, 962, [(2, 78, 3), (3, 112, 4), (3, 45, 5), (4, 9, 6)]),
  (1574, 973, [(2, 73, 3), (3, 114, 4), (3, 48, 5), (4, 9, 6)]),
  (1621, 982, [(2, 67, 3), (3, 116, 4), (3, 51, 5), (4, 10, 6)]),
  (1669, 992, [(2, 62, 3), (3, 118, 4), (3, 53, 5), (4, 11, 6)]),
  (1719, 1000, [(2, 57, 3), (3, 118, 4), (3, 57, 5), (4, 12, 6)]),
  (1770, 1009, [(2, 53, 3), (3, 118, 4), (3, 60, 5), (4, 13, 6)]),
  (1823, 1018, [(2, 49, 3), (3, 118, 4), (3, 63, 5), (4, 14, 6)]),
  (1877, 1028, [(2, 46, 3), (3, 117, 4), (3, 66, 5), (4, 15, 6)]),
  (1933, 1036, [(2, 42, 3), (3, 116, 4), (3, 70, 5), (4, 16, 6)]),
  (1990, 1045, [(2, 40, 3), (3, 114, 4), (3, 73, 5), (4, 17, 6)]),
  (2049, 1054, [(2, 37, 3), (3, 112, 4), (3, 77, 5), (4, 18, 6)]),
  (2110, 1063, [(2, 34, 3), (3, 110, 4), (3, 81, 5), (4, 19, 6)]),
  (2173, 1072, [(2, 32, 3), (3, 107, 4), (3, 85, 5), (4, 20, 6)]),
  (2238, 1079, [(2, 30, 3), (3, 103, 4), (3, 89, 5), (4, 22, 6)]),
  (2305, 1088, [(2, 28, 3), (3, 100, 4), (3, 92, 5), (4, 24, 6)]),
  (2374, 1097, [(2, 26, 3), (3, 96, 4), (3, 97, 5), (4, 25, 6)]),
  (2445, 1106, [(2, 25, 3), (3, 91, 4), (3, 101, 5), (4, 27, 6)]),
  (2518, 1115, [(2, 23, 3), (3, 87, 4), (3, 106, 5), (4, 28, 6)]),
  (2593, 1124, [(2, 22, 3), (3, 82, 4), (3, 110, 5), (4, 30, 6)]),
  (2670, 1131, [(3, 91, 4), (3, 151, 5), (4, 2, 6)])]

theorem small247 : smallOK 247 2608 certs247 = true := by decide +kernel

/-- The certificates for `t = 248`. -/
def certs248 : List Cert := [
  (246, 245, [(1, 245, 1)]),
  (253, 252, [(1, 245, 1)]),
  (260, 259, [(1, 245, 1)]),
  (267, 266, [(1, 245, 1)]),
  (275, 274, [(1, 245, 1)]),
  (283, 282, [(1, 245, 1)]),
  (291, 290, [(1, 245, 1)]),
  (299, 298, [(1, 245, 1)]),
  (307, 306, [(1, 245, 1)]),
  (316, 315, [(1, 245, 1)]),
  (325, 324, [(1, 245, 1)]),
  (334, 333, [(1, 245, 1)]),
  (344, 343, [(1, 245, 1)]),
  (354, 353, [(1, 245, 1)]),
  (364, 363, [(1, 245, 1)]),
  (374, 373, [(1, 245, 1)]),
  (385, 384, [(1, 245, 1)]),
  (396, 395, [(1, 245, 1)]),
  (407, 406, [(1, 245, 1)]),
  (419, 418, [(1, 245, 1)]),
  (431, 430, [(1, 245, 1)]),
  (443, 442, [(1, 245, 1)]),
  (456, 455, [(1, 245, 1)]),
  (469, 468, [(1, 245, 1)]),
  (483, 482, [(1, 245, 1)]),
  (497, 496, [(1, 245, 1)]),
  (511, 510, [(1, 245, 1)]),
  (526, 525, [(1, 245, 1)]),
  (541, 538, [(1, 109, 1), (2, 132, 3), (3, 4, 4)]),
  (557, 554, [(1, 112, 1), (2, 133, 3)]),
  (573, 570, [(1, 115, 1), (2, 130, 3)]),
  (590, 587, [(1, 118, 1), (2, 127, 3)]),
  (607, 604, [(1, 122, 1), (2, 123, 3)]),
  (625, 620, [(1, 70, 1), (2, 166, 3), (3, 8, 4), (4, 1, 5)]),
  (643, 638, [(1, 72, 1), (2, 171, 3), (3, 2, 4)]),
  (662, 657, [(1, 74, 1), (2, 171, 3)]),
  (681, 674, [(1, 53, 1), (2, 185, 3), (3, 7, 4)]),
  (701, 692, [(1, 42, 1), (2, 190, 3), (3, 12, 4), (4, 1, 5)]),
  (722, 711, [(1, 35, 1), (2, 195, 3), (3, 13, 4), (4, 2, 5)]),
  (743, 728, [(1, 26, 1), (2, 198, 3), (3, 15, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8)]),
  (765, 740, [(2, 244, 3), (3, 1, 5)]),
  (787, 746, [(2, 240, 3), (3, 2, 4), (3, 3, 5)]),
  (810, 753, [(2, 235, 3), (3, 6, 4), (3, 4, 5)]),
  (834, 759, [(2, 228, 3), (3, 10, 4), (3, 7, 5)]),
  (859, 768, [(2, 223, 3), (3, 14, 4), (3, 8, 5)]),
  (884, 775, [(2, 215, 3), (3, 20, 4), (3, 10, 5)]),
  (910, 785, [(2, 209, 3), (3, 25, 4), (3, 11, 5)]),
  (937, 794, [(2, 202, 3), (3, 30, 4), (3, 13, 5)]),
  (965, 804, [(2, 195, 3), (3, 35, 4), (3, 15, 5)]),
  (993, 812, [(2, 186, 3), (3, 42, 4), (3, 17, 5)]),
  (1022, 823, [(2, 180, 3), (3, 47, 4), (3, 18, 5)]),
  (1052, 833, [(2, 172, 3), (3, 53, 4), (3, 20, 5)]),
  (1083, 842, [(2, 163, 3), (3, 59, 4), (3, 22, 5), (4, 1, 6)]),
  (1115, 852, [(2, 155, 3), (3, 65, 4), (3, 24, 5), (4, 1, 6)]),
  (1148, 863, [(2, 148, 3), (3, 70, 4), (3, 25, 5), (4, 2, 6)]),
  (1182, 873, [(2, 140, 3), (3, 75, 4), (3, 27, 5), (4, 3, 6)]),
  (1217, 884, [(2, 132, 3), (3, 81, 4), (3, 29, 5), (4, 3, 6)]),
  (1253, 896, [(2, 126, 3), (3, 86, 4), (3, 30, 5), (4, 3, 6)]),
  (1290, 905, [(2, 117, 3), (3, 91, 4), (3, 33, 5), (4, 4, 6)]),
  (1328, 915, [(2, 110, 3), (3, 95, 4), (3, 35, 5), (4, 5, 6)]),
  (1367, 926, [(2, 103, 3), (3, 100, 4), (3, 36, 5), (4, 6, 6)]),
  (1408, 937, [(2, 97, 3), (3, 103, 4), (3, 39, 5), (4, 6, 6)]),
  (1450, 947, [(2, 90, 3), (3, 107, 4), (3, 41, 5), (4, 7, 6)]),
  (1493, 958, [(2, 84, 3), (3, 110, 4), (3, 43, 5), (4, 8, 6)]),
  (1537, 968, [(2, 78, 3), (3, 113, 4), (3, 46, 5), (4, 8, 6)]),
  (1583, 976, [(2, 72, 3), (3, 115, 4), (3, 48, 5), (4, 10, 6)]),
  (1630, 987, [(2, 67, 3), (3, 117, 4), (3, 51, 5), (4, 10, 6)]),
  (1678, 995, [(2, 62, 3), (3, 118, 4), (3, 53, 5), (4, 12, 6)]),
  (1728, 1005, [(2, 57, 3), (3, 119, 4), (3, 57, 5), (4, 12, 6)]),
  (1779, 1014, [(2, 53, 3), (3, 119, 4), (3, 60, 5), (4, 13, 6)]),
  (1832, 1023, [(2, 49, 3), (3, 119, 4), (3, 63, 5), (4, 14, 6)]),
  (1886, 1033, [(2, 46, 3), (3, 118, 4), (3, 66, 5), (4, 15, 6)]),
  (1942, 1041, [(2, 43, 3), (3, 116, 4), (3, 70, 5), (4, 16, 6)]),
  (2000, 1049, [(2, 39, 3), (3, 115, 4), (3, 74, 5), (4, 17, 6)]),
  (2060, 1059, [(2, 37, 3), (3, 113, 4), (3, 77, 5), (4, 18, 6)]),
  (2121, 1068, [(2, 34, 3), (3, 111, 4), (3, 81, 5), (4, 19, 6)]),
  (2184, 1075, [(2, 32, 3), (3, 107, 4), (3, 85, 5), (4, 21, 6)]),
  (2249, 1084, [(2, 30, 3), (3, 104, 4), (3, 88, 5), (4, 23, 6)]),
  (2316, 1093, [(2, 28, 3), (3, 100, 4), (3, 93, 5), (4, 24, 6)]),
  (2385, 1102, [(2, 26, 3), (3, 96, 4), (3, 98, 5), (4, 25, 6)]),
  (2456, 1111, [(2, 25, 3), (3, 92, 4), (3, 101, 5), (4, 27, 6)]),
  (2529, 1120, [(2, 23, 3), (3, 87, 4), (3, 107, 5), (4, 28, 6)]),
  (2604, 1129, [(2, 22, 3), (3, 82, 4), (3, 111, 5), (4, 30, 6)]),
  (2682, 1137, [(3, 92, 4), (3, 151, 5), (4, 2, 6)])]

theorem small248 : smallOK 248 2619 certs248 = true := by decide +kernel

/-- The certificates for `t = 249`. -/
def certs249 : List Cert := [
  (247, 246, [(1, 246, 1)]),
  (254, 253, [(1, 246, 1)]),
  (261, 260, [(1, 246, 1)]),
  (268, 267, [(1, 246, 1)]),
  (276, 275, [(1, 246, 1)]),
  (284, 283, [(1, 246, 1)]),
  (292, 291, [(1, 246, 1)]),
  (300, 299, [(1, 246, 1)]),
  (309, 308, [(1, 246, 1)]),
  (318, 317, [(1, 246, 1)]),
  (327, 326, [(1, 246, 1)]),
  (336, 335, [(1, 246, 1)]),
  (346, 345, [(1, 246, 1)]),
  (356, 355, [(1, 246, 1)]),
  (366, 365, [(1, 246, 1)]),
  (376, 375, [(1, 246, 1)]),
  (387, 386, [(1, 246, 1)]),
  (398, 397, [(1, 246, 1)]),
  (409, 408, [(1, 246, 1)]),
  (421, 420, [(1, 246, 1)]),
  (433, 432, [(1, 246, 1)]),
  (445, 444, [(1, 246, 1)]),
  (458, 457, [(1, 246, 1)]),
  (471, 470, [(1, 246, 1)]),
  (485, 484, [(1, 246, 1)]),
  (499, 498, [(1, 246, 1)]),
  (513, 512, [(1, 246, 1)]),
  (528, 527, [(1, 246, 1)]),
  (543, 540, [(1, 109, 1), (2, 133, 3), (3, 4, 4)]),
  (559, 556, [(1, 112, 1), (2, 134, 3)]),
  (575, 572, [(1, 115, 1), (2, 131, 3)]),
  (592, 589, [(1, 119, 1), (2, 127, 3)]),
  (609, 606, [(1, 122, 1), (2, 124, 3)]),
  (627, 622, [(1, 70, 1), (2, 167, 3), (3, 8, 4), (4, 1, 5)]),
  (645, 640, [(1, 72, 1), (2, 172, 3), (3, 2, 4)]),
  (664, 657, [(1, 52, 1), (2, 180, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (683, 676, [(1, 53, 1), (2, 185, 3), (3, 8, 4)]),
  (703, 694, [(1, 42, 1), (2, 191, 3), (3, 11, 4), (4, 2, 5)]),
  (724, 713, [(1, 35, 1), (2, 196, 3), (3, 13, 4), (4, 2, 5)]),
  (745, 730, [(1, 26, 1), (2, 199, 3), (3, 15, 4), (4, 3, 5), (5, 2, 6), (6, 1, 8)]),
  (767, 742, [(2, 244, 3), (3, 2, 5)]),
  (790, 749, [(2, 241, 3), (3, 2, 4), (3, 3, 5)]),
  (813, 756, [(2, 236, 3), (3, 6, 4), (3, 4, 5)]),
  (837, 762, [(2, 229, 3), (3, 10, 4), (3, 7, 5)]),
  (862, 771, [(2, 224, 3), (3, 14, 4), (3, 8, 5)]),
  (887, 778, [(2, 216, 3), (3, 20, 4), (3, 10, 5)]),
  (913, 788, [(2, 210, 3), (3, 25, 4), (3, 11, 5)]),
  (940, 797, [(2, 203, 3), (3, 30, 4), (3, 13, 5)]),
  (968, 807, [(2, 196, 3), (3, 35, 4), (3, 15, 5)]),
  (997, 816, [(2, 187, 3), (3, 42, 4), (3, 17, 5)]),
  (1026, 825, [(2, 179, 3), (3, 48, 4), (3, 19, 5)]),
  (1056, 835, [(2, 172, 3), (3, 53, 4), (3, 21, 5)]),
  (1087, 846, [(2, 164, 3), (3, 59, 4), (3, 23, 5)]),
  (1119, 856, [(2, 156, 3), (3, 65, 4), (3, 24, 5), (4, 1, 6)]),
  (1152, 867, [(2, 149, 3), (3, 70, 4), (3, 26, 5), (4, 1, 6)]),
  (1186, 877, [(2, 141, 3), (3, 76, 4), (3, 27, 5), (4, 2, 6)]),
  (1221, 888, [(2, 133, 3), (3, 81, 4), (3, 29, 5), (4, 3, 6)]),
  (1257, 898, [(2, 125, 3), (3, 87, 4), (3, 30, 5), (4, 4, 6)]),
  (1294, 909, [(2, 118, 3), (3, 91, 4), (3, 33, 5), (4, 4, 6)]),
  (1332, 919, [(2, 111, 3), (3, 96, 4), (3, 34, 5), (4, 5, 6)]),
  (1371, 930, [(2, 104, 3), (3, 100, 4), (3, 36, 5), (4, 6, 6)]),
  (1412, 941, [(2, 97, 3), (3, 104, 4), (3, 39, 5), (4, 6, 6)]),
  (1454, 951, [(2, 91, 3), (3, 107, 4), (3, 41, 5), (4, 7, 6)]),
  (1497, 960, [(2, 84, 3), (3, 111, 4), (3, 43, 5), (4, 8, 6)]),
  (1541, 970, [(2, 78, 3), (3, 113, 4), (3, 46, 5), (4, 9, 6)]),
  (1587, 980, [(2, 72, 3), (3, 116, 4), (3, 48, 5), (4, 10, 6)]),
  (1634, 991, [(2, 68, 3), (3, 117, 4), (3, 51, 5), (4, 10, 6)]),
  (1683, 1000, [(2, 62, 3), (3, 119, 4), (3, 54, 5), (4, 11, 6)]),
  (1733, 1010, [(2, 58, 3), (3, 119, 4), (3, 57, 5), (4, 12, 6)]),
  (1784, 1019, [(2, 54, 3), (3, 119, 4), (3, 60, 5), (4, 13, 6)]),
  (1837, 1028, [(2, 50, 3), (3, 119, 4), (3, 63, 5), (4, 14, 6)]),
  (1892, 1037, [(2, 46, 3), (3, 119, 4), (3, 66, 5), (4, 15, 6)]),
  (1948, 1045, [(2, 43, 3), (3, 117, 4), (3, 70, 5), (4, 16, 6)]),
  (2006, 1053, [(2, 40, 3), (3, 115, 4), (3, 73, 5), (4, 18, 6)]),
  (2066, 1063, [(2, 37, 3), (3, 113, 4), (3, 78, 5), (4, 18, 6)]),
  (2127, 1072, [(2, 34, 3), (3, 111, 4), (3, 82, 5), (4, 19, 6)]),
  (2190, 1079, [(2, 32, 3), (3, 108, 4), (3, 85, 5), (4, 21, 6)]),
  (2255, 1090, [(2, 30, 3), (3, 105, 4), (3, 89, 5), (4, 22, 6)]),
  (2322, 1097, [(2, 28, 3), (3, 101, 4), (3, 93, 5), (4, 24, 6)]),
  (2391, 1106, [(2, 26, 3), (3, 97, 4), (3, 98, 5), (4, 25, 6)]),
  (2462, 1115, [(2, 25, 3), (3, 92, 4), (3, 102, 5), (4, 27, 6)]),
  (2535, 1124, [(2, 23, 3), (3, 88, 4), (3, 107, 5), (4, 28, 6)]),
  (2611, 1132, [(3, 99, 4), (3, 146, 5), (4, 1, 6)]),
  (2689, 1140, [(3, 92, 4), (3, 152, 5), (4, 2, 6)])]

theorem small249 : smallOK 249 2630 certs249 = true := by decide +kernel

/-- The certificates for `t = 250`. -/
def certs250 : List Cert := [
  (248, 247, [(1, 247, 1)]),
  (255, 254, [(1, 247, 1)]),
  (262, 261, [(1, 247, 1)]),
  (269, 268, [(1, 247, 1)]),
  (277, 276, [(1, 247, 1)]),
  (285, 284, [(1, 247, 1)]),
  (293, 292, [(1, 247, 1)]),
  (301, 300, [(1, 247, 1)]),
  (310, 309, [(1, 247, 1)]),
  (319, 318, [(1, 247, 1)]),
  (328, 327, [(1, 247, 1)]),
  (337, 336, [(1, 247, 1)]),
  (347, 346, [(1, 247, 1)]),
  (357, 356, [(1, 247, 1)]),
  (367, 366, [(1, 247, 1)]),
  (378, 377, [(1, 247, 1)]),
  (389, 388, [(1, 247, 1)]),
  (400, 399, [(1, 247, 1)]),
  (412, 411, [(1, 247, 1)]),
  (424, 423, [(1, 247, 1)]),
  (436, 435, [(1, 247, 1)]),
  (449, 448, [(1, 247, 1)]),
  (462, 461, [(1, 247, 1)]),
  (475, 474, [(1, 247, 1)]),
  (489, 488, [(1, 247, 1)]),
  (503, 502, [(1, 247, 1)]),
  (518, 517, [(1, 247, 1)]),
  (533, 532, [(1, 247, 1)]),
  (548, 545, [(1, 110, 1), (2, 134, 3), (3, 3, 4)]),
  (564, 561, [(1, 113, 1), (2, 134, 3)]),
  (580, 577, [(1, 116, 1), (2, 131, 3)]),
  (597, 594, [(1, 120, 1), (2, 127, 3)]),
  (614, 611, [(1, 123, 1), (2, 124, 3)]),
  (632, 627, [(1, 71, 1), (2, 168, 3), (3, 8, 4)]),
  (650, 645, [(1, 73, 1), (2, 173, 3), (3, 1, 4)]),
  (669, 662, [(1, 52, 1), (2, 181, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (689, 682, [(1, 53, 1), (2, 187, 3), (3, 7, 4)]),
  (709, 700, [(1, 42, 1), (2, 193, 3), (3, 11, 4), (4, 1, 5)]),
  (730, 719, [(1, 35, 1), (2, 198, 3), (3, 13, 4), (4, 1, 5)]),
  (751, 736, [(1, 26, 1), (2, 201, 3), (3, 15, 4), (4, 3, 5), (5, 2, 6)]),
  (773, 746, [(2, 245, 3), (3, 2, 5)]),
  (796, 753, [(2, 241, 3), (3, 3, 4), (3, 3, 5)]),
  (819, 760, [(2, 236, 3), (3, 6, 4), (3, 5, 5)]),
  (843, 766, [(2, 229, 3), (3, 11, 4), (3, 7, 5)]),
  (868, 775, [(2, 224, 3), (3, 15, 4), (3, 8, 5)]),
  (894, 783, [(2, 216, 3), (3, 21, 4), (3, 10, 5)]),
  (920, 791, [(2, 209, 3), (3, 26, 4), (3, 12, 5)]),
  (947, 800, [(2, 202, 3), (3, 31, 4), (3, 14, 5)]),
  (975, 810, [(2, 194, 3), (3, 37, 4), (3, 16, 5)]),
  (1004, 821, [(2, 188, 3), (3, 42, 4), (3, 17, 5)]),
  (1034, 831, [(2, 180, 3), (3, 48, 4), (3, 19, 5)]),
  (1065, 840, [(2, 171, 3), (3, 54, 4), (3, 22, 5)]),
  (1096, 851, [(2, 164, 3), (3, 60, 4), (3, 23, 5)]),
  (1128, 861, [(2, 156, 3), (3, 66, 4), (3, 24, 5), (4, 1, 6)]),
  (1161, 872, [(2, 148, 3), (3, 72, 4), (3, 25, 5), (4, 2, 6)]),
  (1195, 882, [(2, 140, 3), (3, 77, 4), (3, 28, 5), (4, 2, 6)]),
  (1230, 893, [(2, 133, 3), (3, 82, 4), (3, 29, 5), (4, 3, 6)]),
  (1266, 903, [(2, 125, 3), (3, 87, 4), (3, 31, 5), (4, 4, 6)]),
  (1303, 914, [(2, 118, 3), (3, 92, 4), (3, 33, 5), (4, 4, 6)]),
  (1342, 925, [(2, 111, 3), (3, 97, 4), (3, 34, 5), (4, 5, 6)]),
  (1382, 935, [(2, 103, 3), (3, 101, 4), (3, 37, 5), (4, 6, 6)]),
  (1423, 946, [(2, 97, 3), (3, 105, 4), (3, 39, 5), (4, 6, 6)]),
  (1465, 956, [(2, 90, 3), (3, 109, 4), (3, 41, 5), (4, 7, 6)]),
  (1508, 965, [(2, 83, 3), (3, 112, 4), (3, 44, 5), (4, 8, 6)]),
  (1553, 976, [(2, 78, 3), (3, 114, 4), (3, 46, 5), (4, 9, 6)]),
  (1599, 986, [(2, 72, 3), (3, 117, 4), (3, 48, 5), (4, 10, 6)]),
  (1646, 995, [(2, 67, 3), (3, 118, 4), (3, 51, 5), (4, 11, 6)]),
  (1695, 1004, [(2, 62, 3), (3, 119, 4), (3, 54, 5), (4, 12, 6)]),
  (1745, 1014, [(2, 57, 3), (3, 120, 4), (3, 58, 5), (4, 12, 6)]),
  (1797, 1024, [(2, 53, 3), (3, 120, 4), (3, 61, 5), (4, 13, 6)]),
  (1850, 1033, [(2, 49, 3), (3, 120, 4), (3, 64, 5), (4, 14, 6)]),
  (1905, 1042, [(2, 46, 3), (3, 119, 4), (3, 67, 5), (4, 15, 6)]),
  (1962, 1051, [(2, 42, 3), (3, 118, 4), (3, 71, 5), (4, 16, 6)]),
  (2020, 1059, [(2, 39, 3), (3, 116, 4), (3, 75, 5), (4, 17, 6)]),
  (2080, 1067, [(2, 37, 3), (3, 113, 4), (3, 78, 5), (4, 19, 6)]),
  (2142, 1077, [(2, 34, 3), (3, 111, 4), (3, 82, 5), (4, 20, 6)]),
  (2206, 1085, [(2, 32, 3), (3, 108, 4), (3, 85, 5), (4, 22, 6)]),
  (2272, 1095, [(2, 30, 3), (3, 105, 4), (3, 89, 5), (4, 23, 6)]),
  (2340, 1103, [(2, 28, 3), (3, 101, 4), (3, 94, 5), (4, 24, 6)]),
  (2410, 1113, [(2, 26, 3), (3, 97, 4), (3, 99, 5), (4, 25, 6)]),
  (2482, 1121, [(2, 25, 3), (3, 92, 4), (3, 102, 5), (4, 28, 6)]),
  (2556, 1131, [(2, 23, 3), (3, 88, 4), (3, 108, 5), (4, 28, 6)]),
  (2632, 1139, [(3, 99, 4), (3, 147, 5), (4, 1, 6)]),
  (2710, 1147, [(3, 92, 4), (3, 153, 5), (4, 2, 6)])]

theorem small250 : smallOK 250 2642 certs250 = true := by decide +kernel

/-- The certificates for `t = 251`. -/
def certs251 : List Cert := [
  (249, 248, [(1, 248, 1)]),
  (256, 255, [(1, 248, 1)]),
  (263, 262, [(1, 248, 1)]),
  (270, 269, [(1, 248, 1)]),
  (278, 277, [(1, 248, 1)]),
  (286, 285, [(1, 248, 1)]),
  (294, 293, [(1, 248, 1)]),
  (302, 301, [(1, 248, 1)]),
  (311, 310, [(1, 248, 1)]),
  (320, 319, [(1, 248, 1)]),
  (329, 328, [(1, 248, 1)]),
  (338, 337, [(1, 248, 1)]),
  (348, 347, [(1, 248, 1)]),
  (358, 357, [(1, 248, 1)]),
  (368, 367, [(1, 248, 1)]),
  (379, 378, [(1, 248, 1)]),
  (390, 389, [(1, 248, 1)]),
  (401, 400, [(1, 248, 1)]),
  (413, 412, [(1, 248, 1)]),
  (425, 424, [(1, 248, 1)]),
  (437, 436, [(1, 248, 1)]),
  (450, 449, [(1, 248, 1)]),
  (463, 462, [(1, 248, 1)]),
  (476, 475, [(1, 248, 1)]),
  (490, 489, [(1, 248, 1)]),
  (504, 503, [(1, 248, 1)]),
  (519, 518, [(1, 248, 1)]),
  (534, 533, [(1, 248, 1)]),
  (550, 547, [(1, 110, 1), (2, 135, 3), (3, 3, 4)]),
  (566, 563, [(1, 114, 1), (2, 134, 3)]),
  (582, 579, [(1, 117, 1), (2, 131, 3)]),
  (599, 596, [(1, 120, 1), (2, 128, 3)]),
  (616, 613, [(1, 124, 1), (2, 124, 3)]),
  (634, 629, [(1, 71, 1), (2, 169, 3), (3, 8, 4)]),
  (653, 648, [(1, 73, 1), (2, 174, 3), (3, 1, 4)]),
  (672, 665, [(1, 52, 1), (2, 182, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (692, 685, [(1, 54, 1), (2, 188, 3), (3, 6, 4)]),
  (712, 703, [(1, 42, 1), (2, 194, 3), (3, 11, 4), (4, 1, 5)]),
  (733, 722, [(1, 35, 1), (2, 199, 3), (3, 13, 4), (4, 1, 5)]),
  (754, 739, [(1, 26, 1), (2, 202, 3), (3, 15, 4), (4, 3, 5), (5, 2, 6)]),
  (776, 749, [(2, 246, 3), (3, 2, 5)]),
  (799, 756, [(2, 242, 3), (3, 3, 4), (3, 3, 5)]),
  (822, 763, [(2, 237, 3), (3, 6, 4), (3, 5, 5)]),
  (846, 769, [(2, 230, 3), (3, 11, 4), (3, 7, 5)]),
  (871, 778, [(2, 225, 3), (3, 15, 4), (3, 8, 5)]),
  (897, 786, [(2, 217, 3), (3, 21, 4), (3, 10, 5)]),
  (923, 794, [(2, 210, 3), (3, 26, 4), (3, 12, 5)]),
  (950, 805, [(2, 204, 3), (3, 31, 4), (3, 13, 5)]),
  (978, 813, [(2, 195, 3), (3, 37, 4), (3, 16, 5)]),
  (1007, 824, [(2, 189, 3), (3, 42, 4), (3, 17, 5)]),
  (1037, 834, [(2, 181, 3), (3, 48, 4), (3, 19, 5)]),
  (1068, 843, [(2, 172, 3), (3, 54, 4), (3, 22, 5)]),
  (1100, 855, [(2, 165, 3), (3, 60, 4), (3, 23, 5)]),
  (1133, 864, [(2, 156, 3), (3, 66, 4), (3, 24, 5), (4, 2, 6)]),
  (1166, 875, [(2, 148, 3), (3, 72, 4), (3, 26, 5), (4, 2, 6)]),
  (1200, 885, [(2, 140, 3), (3, 78, 4), (3, 27, 5), (4, 3, 6)]),
  (1236, 897, [(2, 133, 3), (3, 83, 4), (3, 29, 5), (4, 3, 6)]),
  (1273, 908, [(2, 125, 3), (3, 88, 4), (3, 31, 5), (4, 4, 6)]),
  (1311, 918, [(2, 117, 3), (3, 93, 4), (3, 33, 5), (4, 5, 6)]),
  (1350, 929, [(2, 110, 3), (3, 98, 4), (3, 35, 5), (4, 5, 6)]),
  (1390, 939, [(2, 103, 3), (3, 102, 4), (3, 37, 5), (4, 6, 6)]),
  (1431, 950, [(2, 96, 3), (3, 106, 4), (3, 39, 5), (4, 7, 6)]),
  (1473, 960, [(2, 90, 3), (3, 109, 4), (3, 41, 5), (4, 8, 6)]),
  (1517, 970, [(2, 83, 3), (3, 113, 4), (3, 44, 5), (4, 8, 6)]),
  (1562, 981, [(2, 78, 3), (3, 115, 4), (3, 46, 5), (4, 9, 6)]),
  (1608, 991, [(2, 72, 3), (3, 117, 4), (3, 49, 5), (4, 10, 6)]),
  (1656, 1001, [(2, 67, 3), (3, 119, 4), (3, 52, 5), (4, 10, 6)]),
  (1705, 1010, [(2, 62, 3), (3, 120, 4), (3, 54, 5), (4, 12, 6)]),
  (1756, 1019, [(2, 57, 3), (3, 121, 4), (3, 58, 5), (4, 12, 6)]),
  (1808, 1029, [(2, 53, 3), (3, 121, 4), (3, 61, 5), (4, 13, 6)]),
  (1862, 1037, [(2, 49, 3), (3, 120, 4), (3, 64, 5), (4, 15, 6)]),
  (1917, 1046, [(2, 45, 3), (3, 120, 4), (3, 68, 5), (4, 15, 6)]),
  (1974, 1055, [(2, 42, 3), (3, 118, 4), (3, 71, 5), (4, 17, 6)]),
  (2033, 1064, [(2, 39, 3), (3, 116, 4), (3, 75, 5), (4, 18, 6)]),
  (2093, 1074, [(2, 37, 3), (3, 114, 4), (3, 78, 5), (4, 19, 6)]),
  (2155, 1082, [(2, 34, 3), (3, 112, 4), (3, 82, 5), (4, 20, 6)]),
  (2219, 1090, [(2, 32, 3), (3, 108, 4), (3, 86, 5), (4, 22, 6)]),
  (2285, 1100, [(2, 30, 3), (3, 105, 4), (3, 90, 5), (4, 23, 6)]),
  (2353, 1108, [(2, 28, 3), (3, 101, 4), (3, 94, 5), (4, 25, 6)]),
  (2423, 1118, [(2, 26, 3), (3, 98, 4), (3, 99, 5), (4, 25, 6)]),
  (2495, 1126, [(2, 25, 3), (3, 92, 4), (3, 103, 5), (4, 28, 6)]),
  (2569, 1136, [(2, 23, 3), (3, 88, 4), (3, 108, 5), (4, 29, 6)]),
  (2646, 1143, [(3, 99, 4), (3, 148, 5), (4, 1, 6)]),
  (2725, 1152, [(3, 92, 4), (3, 154, 5), (4, 2, 6)])]

theorem small251 : smallOK 251 2653 certs251 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S252.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {252, 253, 254, 255, 256, 257, 258, 259} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 252`. -/
def certs252 : List Cert := [
  (250, 249, [(1, 249, 1)]),
  (257, 256, [(1, 249, 1)]),
  (264, 263, [(1, 249, 1)]),
  (271, 270, [(1, 249, 1)]),
  (279, 278, [(1, 249, 1)]),
  (287, 286, [(1, 249, 1)]),
  (295, 294, [(1, 249, 1)]),
  (303, 302, [(1, 249, 1)]),
  (312, 311, [(1, 249, 1)]),
  (321, 320, [(1, 249, 1)]),
  (330, 329, [(1, 249, 1)]),
  (339, 338, [(1, 249, 1)]),
  (349, 348, [(1, 249, 1)]),
  (359, 358, [(1, 249, 1)]),
  (369, 368, [(1, 249, 1)]),
  (380, 379, [(1, 249, 1)]),
  (391, 390, [(1, 249, 1)]),
  (402, 401, [(1, 249, 1)]),
  (414, 413, [(1, 249, 1)]),
  (426, 425, [(1, 249, 1)]),
  (438, 437, [(1, 249, 1)]),
  (451, 450, [(1, 249, 1)]),
  (464, 463, [(1, 249, 1)]),
  (477, 476, [(1, 249, 1)]),
  (491, 490, [(1, 249, 1)]),
  (505, 504, [(1, 249, 1)]),
  (520, 519, [(1, 249, 1)]),
  (535, 534, [(1, 249, 1)]),
  (551, 548, [(1, 111, 1), (2, 135, 3), (3, 3, 4)]),
  (567, 564, [(1, 114, 1), (2, 135, 3)]),
  (584, 581, [(1, 117, 1), (2, 132, 3)]),
  (601, 598, [(1, 121, 1), (2, 128, 3)]),
  (619, 616, [(1, 124, 1), (2, 125, 3)]),
  (637, 632, [(1, 71, 1), (2, 170, 3), (3, 8, 4)]),
  (656, 651, [(1, 73, 1), (2, 175, 3), (3, 1, 4)]),
  (675, 668, [(1, 52, 1), (2, 183, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (695, 688, [(1, 54, 1), (2, 189, 3), (3, 6, 4)]),
  (715, 706, [(1, 43, 1), (2, 194, 3), (3, 12, 4)]),
  (736, 725, [(1, 36, 1), (2, 199, 3), (3, 13, 4), (4, 1, 5)]),
  (758, 743, [(1, 27, 1), (2, 202, 3), (3, 15, 4), (4, 4, 5), (5, 1, 6)]),
  (780, 753, [(2, 247, 3), (3, 2, 5)]),
  (803, 758, [(2, 242, 3), (3, 3, 4), (3, 4, 5)]),
  (827, 766, [(2, 237, 3), (3, 7, 4), (3, 5, 5)]),
  (851, 774, [(2, 232, 3), (3, 11, 4), (3, 6, 5)]),
  (876, 781, [(2, 225, 3), (3, 15, 4), (3, 9, 5)]),
  (902, 791, [(2, 219, 3), (3, 20, 4), (3, 10, 5)]),
  (929, 800, [(2, 212, 3), (3, 26, 4), (3, 11, 5)]),
  (956, 807, [(2, 203, 3), (3, 32, 4), (3, 14, 5)]),
  (984, 817, [(2, 196, 3), (3, 37, 4), (3, 16, 5)]),
  (1013, 828, [(2, 189, 3), (3, 43, 4), (3, 17, 5)]),
  (1043, 838, [(2, 181, 3), (3, 49, 4), (3, 19, 5)]),
  (1074, 847, [(2, 172, 3), (3, 55, 4), (3, 21, 5), (4, 1, 6)]),
  (1106, 859, [(2, 165, 3), (3, 61, 4), (3, 23, 5)]),
  (1139, 868, [(2, 156, 3), (3, 67, 4), (3, 24, 5), (4, 2, 6)]),
  (1173, 880, [(2, 149, 3), (3, 72, 4), (3, 26, 5), (4, 2, 6)]),
  (1208, 891, [(2, 141, 3), (3, 78, 4), (3, 28, 5), (4, 2, 6)]),
  (1244, 901, [(2, 132, 3), (3, 84, 4), (3, 30, 5), (4, 3, 6)]),
  (1281, 912, [(2, 125, 3), (3, 89, 4), (3, 31, 5), (4, 4, 6)]),
  (1319, 922, [(2, 117, 3), (3, 94, 4), (3, 33, 5), (4, 5, 6)]),
  (1358, 933, [(2, 110, 3), (3, 98, 4), (3, 35, 5), (4, 6, 6)]),
  (1398, 945, [(2, 103, 3), (3, 103, 4), (3, 37, 5), (4, 6, 6)]),
  (1439, 954, [(2, 96, 3), (3, 107, 4), (3, 39, 5), (4, 7, 6)]),
  (1482, 965, [(2, 89, 3), (3, 111, 4), (3, 42, 5), (4, 7, 6)]),
  (1526, 975, [(2, 83, 3), (3, 113, 4), (3, 44, 5), (4, 9, 6)]),
  (1571, 986, [(2, 78, 3), (3, 116, 4), (3, 46, 5), (4, 9, 6)]),
  (1618, 995, [(2, 72, 3), (3, 118, 4), (3, 49, 5), (4, 10, 6)]),
  (1666, 1005, [(2, 66, 3), (3, 120, 4), (3, 52, 5), (4, 11, 6)]),
  (1715, 1014, [(2, 61, 3), (3, 121, 4), (3, 55, 5), (4, 12, 6)]),
  (1766, 1023, [(2, 57, 3), (3, 121, 4), (3, 58, 5), (4, 13, 6)]),
  (1818, 1033, [(2, 53, 3), (3, 121, 4), (3, 61, 5), (4, 14, 6)]),
  (1872, 1043, [(2, 49, 3), (3, 121, 4), (3, 65, 5), (4, 14, 6)]),
  (1928, 1051, [(2, 45, 3), (3, 120, 4), (3, 68, 5), (4, 16, 6)]),
  (1985, 1060, [(2, 42, 3), (3, 119, 4), (3, 71, 5), (4, 17, 6)]),
  (2044, 1069, [(2, 39, 3), (3, 117, 4), (3, 75, 5), (4, 18, 6)]),
  (2105, 1078, [(2, 36, 3), (3, 115, 4), (3, 79, 5), (4, 19, 6)]),
  (2168, 1087, [(2, 34, 3), (3, 112, 4), (3, 83, 5), (4, 20, 6)]),
  (2233, 1096, [(2, 32, 3), (3, 109, 4), (3, 86, 5), (4, 22, 6)]),
  (2299, 1104, [(2, 30, 3), (3, 105, 4), (3, 90, 5), (4, 24, 6)]),
  (2367, 1114, [(2, 28, 3), (3, 102, 4), (3, 94, 5), (4, 25, 6)]),
  (2438, 1123, [(2, 26, 3), (3, 98, 4), (3, 99, 5), (4, 26, 6)]),
  (2511, 1132, [(2, 24, 3), (3, 93, 4), (3, 105, 5), (4, 27, 6)]),
  (2586, 1141, [(2, 23, 3), (3, 88, 4), (3, 109, 5), (4, 29, 6)]),
  (2663, 1150, [(2, 22, 3), (3, 83, 4), (3, 112, 5), (4, 32, 6)])]

theorem small252 : smallOK 252 2664 certs252 = true := by decide +kernel

/-- The certificates for `t = 253`. -/
def certs253 : List Cert := [
  (251, 250, [(1, 250, 1)]),
  (258, 257, [(1, 250, 1)]),
  (265, 264, [(1, 250, 1)]),
  (272, 271, [(1, 250, 1)]),
  (280, 279, [(1, 250, 1)]),
  (288, 287, [(1, 250, 1)]),
  (296, 295, [(1, 250, 1)]),
  (304, 303, [(1, 250, 1)]),
  (313, 312, [(1, 250, 1)]),
  (322, 321, [(1, 250, 1)]),
  (331, 330, [(1, 250, 1)]),
  (340, 339, [(1, 250, 1)]),
  (350, 349, [(1, 250, 1)]),
  (360, 359, [(1, 250, 1)]),
  (370, 369, [(1, 250, 1)]),
  (381, 380, [(1, 250, 1)]),
  (392, 391, [(1, 250, 1)]),
  (403, 402, [(1, 250, 1)]),
  (415, 414, [(1, 250, 1)]),
  (427, 426, [(1, 250, 1)]),
  (439, 438, [(1, 250, 1)]),
  (452, 451, [(1, 250, 1)]),
  (465, 464, [(1, 250, 1)]),
  (478, 477, [(1, 250, 1)]),
  (492, 491, [(1, 250, 1)]),
  (506, 505, [(1, 250, 1)]),
  (521, 520, [(1, 250, 1)]),
  (536, 535, [(1, 250, 1)]),
  (552, 549, [(1, 111, 1), (2, 135, 3), (3, 4, 4)]),
  (568, 565, [(1, 114, 1), (2, 136, 3)]),
  (585, 582, [(1, 117, 1), (2, 133, 3)]),
  (602, 599, [(1, 121, 1), (2, 129, 3)]),
  (620, 617, [(1, 124, 1), (2, 126, 3)]),
  (638, 633, [(1, 71, 1), (2, 170, 3), (3, 8, 4), (4, 1, 5)]),
  (657, 652, [(1, 73, 1), (2, 175, 3), (3, 2, 4)]),
  (676, 669, [(1, 52, 1), (2, 184, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (7, 1, 9)]),
  (696, 689, [(1, 54, 1), (2, 189, 3), (3, 7, 4)]),
  (716, 707, [(1, 43, 1), (2, 195, 3), (3, 11, 4), (4, 1, 5)]),
  (737, 726, [(1, 36, 1), (2, 200, 3), (3, 13, 4), (4, 1, 5)]),
  (759, 744, [(1, 27, 1), (2, 202, 3), (3, 15, 4), (4, 4, 5), (5, 2, 6)]),
  (781, 754, [(2, 248, 3), (3, 2, 5)]),
  (804, 761, [(2, 244, 3), (3, 3, 4), (3, 3, 5)]),
  (828, 769, [(2, 239, 3), (3, 6, 4), (3, 5, 5)]),
  (852, 775, [(2, 232, 3), (3, 11, 4), (3, 7, 5)]),
  (877, 784, [(2, 227, 3), (3, 15, 4), (3, 8, 5)]),
  (903, 792, [(2, 219, 3), (3, 21, 4), (3, 10, 5)]),
  (930, 801, [(2, 212, 3), (3, 26, 4), (3, 12, 5)]),
  (957, 810, [(2, 205, 3), (3, 31, 4), (3, 14, 5)]),
  (985, 820, [(2, 198, 3), (3, 37, 4), (3, 15, 5)]),
  (1014, 829, [(2, 189, 3), (3, 43, 4), (3, 18, 5)]),
  (1044, 839, [(2, 181, 3), (3, 49, 4), (3, 20, 5)]),
  (1075, 850, [(2, 174, 3), (3, 55, 4), (3, 21, 5)]),
  (1107, 860, [(2, 165, 3), (3, 61, 4), (3, 23, 5), (4, 1, 6)]),
  (1140, 871, [(2, 157, 3), (3, 67, 4), (3, 25, 5), (4, 1, 6)]),
  (1174, 881, [(2, 149, 3), (3, 73, 4), (3, 26, 5), (4, 2, 6)]),
  (1209, 894, [(2, 142, 3), (3, 78, 4), (3, 28, 5), (4, 2, 6)]),
  (1245, 904, [(2, 134, 3), (3, 84, 4), (3, 29, 5), (4, 3, 6)]),
  (1282, 915, [(2, 126, 3), (3, 89, 4), (3, 31, 5), (4, 4, 6)]),
  (1320, 925, [(2, 118, 3), (3, 94, 4), (3, 33, 5), (4, 5, 6)]),
  (1359, 936, [(2, 111, 3), (3, 99, 4), (3, 35, 5), (4, 5, 6)]),
  (1399, 948, [(2, 104, 3), (3, 103, 4), (3, 37, 5), (4, 6, 6)]),
  (1440, 957, [(2, 97, 3), (3, 107, 4), (3, 39, 5), (4, 7, 6)]),
  (1483, 968, [(2, 90, 3), (3, 111, 4), (3, 42, 5), (4, 7, 6)]),
  (1527, 978, [(2, 84, 3), (3, 114, 4), (3, 44, 5), (4, 8, 6)]),
  (1572, 989, [(2, 78, 3), (3, 117, 4), (3, 46, 5), (4, 9, 6)]),
  (1619, 998, [(2, 72, 3), (3, 119, 4), (3, 49, 5), (4, 10, 6)]),
  (1667, 1008, [(2, 67, 3), (3, 120, 4), (3, 52, 5), (4, 11, 6)]),
  (1717, 1018, [(2, 62, 3), (3, 121, 4), (3, 55, 5), (4, 12, 6)]),
  (1768, 1027, [(2, 57, 3), (3, 122, 4), (3, 58, 5), (4, 13, 6)]),
  (1821, 1036, [(2, 53, 3), (3, 122, 4), (3, 61, 5), (4, 14, 6)]),
  (1875, 1046, [(2, 49, 3), (3, 122, 4), (3, 65, 5), (4, 14, 6)]),
  (1931, 1054, [(2, 46, 3), (3, 120, 4), (3, 68, 5), (4, 16, 6)]),
  (1988, 1065, [(2, 43, 3), (3, 119, 4), (3, 71, 5), (4, 17, 6)]),
  (2047, 1072, [(2, 39, 3), (3, 118, 4), (3, 75, 5), (4, 18, 6)]),
  (2108, 1081, [(2, 37, 3), (3, 115, 4), (3, 78, 5), (4, 20, 6)]),
  (2171, 1090, [(2, 34, 3), (3, 113, 4), (3, 82, 5), (4, 21, 6)]),
  (2236, 1099, [(2, 32, 3), (3, 109, 4), (3, 87, 5), (4, 22, 6)]),
  (2303, 1108, [(2, 30, 3), (3, 106, 4), (3, 90, 5), (4, 24, 6)]),
  (2372, 1117, [(2, 28, 3), (3, 102, 4), (3, 95, 5), (4, 25, 6)]),
  (2443, 1126, [(2, 26, 3), (3, 98, 4), (3, 100, 5), (4, 26, 6)]),
  (2516, 1137, [(2, 25, 3), (3, 94, 4), (3, 103, 5), (4, 28, 6)]),
  (2591, 1144, [(3, 106, 4), (3, 144, 5)]),
  (2668, 1153, [(3, 100, 4), (3, 149, 5), (4, 1, 6)]),
  (2748, 1161, [(3, 93, 4), (3, 154, 5), (4, 3, 6)])]

theorem small253 : smallOK 253 2674 certs253 = true := by decide +kernel

/-- The certificates for `t = 254`. -/
def certs254 : List Cert := [
  (252, 251, [(1, 251, 1)]),
  (259, 258, [(1, 251, 1)]),
  (266, 265, [(1, 251, 1)]),
  (273, 272, [(1, 251, 1)]),
  (281, 280, [(1, 251, 1)]),
  (289, 288, [(1, 251, 1)]),
  (297, 296, [(1, 251, 1)]),
  (305, 304, [(1, 251, 1)]),
  (314, 313, [(1, 251, 1)]),
  (323, 322, [(1, 251, 1)]),
  (332, 331, [(1, 251, 1)]),
  (341, 340, [(1, 251, 1)]),
  (351, 350, [(1, 251, 1)]),
  (361, 360, [(1, 251, 1)]),
  (371, 370, [(1, 251, 1)]),
  (382, 381, [(1, 251, 1)]),
  (393, 392, [(1, 251, 1)]),
  (404, 403, [(1, 251, 1)]),
  (416, 415, [(1, 251, 1)]),
  (428, 427, [(1, 251, 1)]),
  (440, 439, [(1, 251, 1)]),
  (453, 452, [(1, 251, 1)]),
  (466, 465, [(1, 251, 1)]),
  (479, 478, [(1, 251, 1)]),
  (493, 492, [(1, 251, 1)]),
  (507, 506, [(1, 251, 1)]),
  (522, 521, [(1, 251, 1)]),
  (537, 536, [(1, 251, 1)]),
  (553, 550, [(1, 111, 1), (2, 136, 3), (3, 4, 4)]),
  (569, 566, [(1, 114, 1), (2, 137, 3)]),
  (586, 583, [(1, 118, 1), (2, 133, 3)]),
  (603, 600, [(1, 121, 1), (2, 130, 3)]),
  (621, 618, [(1, 125, 1), (2, 126, 3)]),
  (639, 634, [(1, 71, 1), (2, 170, 3), (3, 8, 4), (4, 2, 5)]),
  (658, 653, [(1, 74, 1), (2, 175, 3), (3, 2, 4)]),
  (677, 672, [(1, 76, 1), (2, 175, 3)]),
  (697, 690, [(1, 54, 1), (2, 189, 3), (3, 8, 4)]),
  (717, 708, [(1, 43, 1), (2, 195, 3), (3, 12, 4), (4, 1, 5)]),
  (738, 727, [(1, 36, 1), (2, 200, 3), (3, 13, 4), (4, 2, 5)]),
  (760, 745, [(1, 27, 1), (2, 203, 3), (3, 15, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8)]),
  (782, 757, [(2, 249, 3), (3, 2, 5)]),
  (805, 764, [(2, 246, 3), (3, 2, 4), (3, 3, 5)]),
  (829, 770, [(2, 240, 3), (3, 6, 4), (3, 5, 5)]),
  (853, 778, [(2, 234, 3), (3, 10, 4), (3, 7, 5)]),
  (878, 787, [(2, 229, 3), (3, 14, 4), (3, 8, 5)]),
  (904, 795, [(2, 221, 3), (3, 20, 4), (3, 10, 5)]),
  (931, 804, [(2, 214, 3), (3, 25, 4), (3, 12, 5)]),
  (958, 813, [(2, 207, 3), (3, 31, 4), (3, 13, 5)]),
  (986, 823, [(2, 200, 3), (3, 36, 4), (3, 15, 5)]),
  (1015, 832, [(2, 191, 3), (3, 43, 4), (3, 17, 5)]),
  (1045, 842, [(2, 183, 3), (3, 49, 4), (3, 19, 5)]),
  (1076, 853, [(2, 176, 3), (3, 54, 4), (3, 21, 5)]),
  (1108, 863, [(2, 167, 3), (3, 61, 4), (3, 22, 5), (4, 1, 6)]),
  (1141, 874, [(2, 159, 3), (3, 67, 4), (3, 24, 5), (4, 1, 6)]),
  (1175, 884, [(2, 151, 3), (3, 72, 4), (3, 26, 5), (4, 2, 6)]),
  (1210, 895, [(2, 143, 3), (3, 78, 4), (3, 27, 5), (4, 3, 6)]),
  (1246, 907, [(2, 135, 3), (3, 84, 4), (3, 29, 5), (4, 3, 6)]),
  (1283, 918, [(2, 128, 3), (3, 89, 4), (3, 31, 5), (4, 3, 6)]),
  (1321, 928, [(2, 119, 3), (3, 94, 4), (3, 33, 5), (4, 5, 6)]),
  (1360, 939, [(2, 112, 3), (3, 99, 4), (3, 35, 5), (4, 5, 6)]),
  (1400, 949, [(2, 105, 3), (3, 103, 4), (3, 37, 5), (4, 6, 6)]),
  (1442, 961, [(2, 98, 3), (3, 107, 4), (3, 39, 5), (4, 7, 6)]),
  (1485, 970, [(2, 91, 3), (3, 111, 4), (3, 41, 5), (4, 8, 6)]),
  (1529, 982, [(2, 85, 3), (3, 114, 4), (3, 44, 5), (4, 8, 6)]),
  (1574, 991, [(2, 79, 3), (3, 116, 4), (3, 47, 5), (4, 9, 6)]),
  (1621, 1002, [(2, 73, 3), (3, 119, 4), (3, 49, 5), (4, 10, 6)]),
  (1669, 1012, [(2, 68, 3), (3, 121, 4), (3, 51, 5), (4, 11, 6)]),
  (1719, 1022, [(2, 63, 3), (3, 122, 4), (3, 55, 5), (4, 11, 6)]),
  (1770, 1031, [(2, 58, 3), (3, 123, 4), (3, 58, 5), (4, 12, 6)]),
  (1823, 1040, [(2, 54, 3), (3, 122, 4), (3, 61, 5), (4, 14, 6)]),
  (1877, 1048, [(2, 50, 3), (3, 122, 4), (3, 64, 5), (4, 15, 6)]),
  (1933, 1058, [(2, 46, 3), (3, 121, 4), (3, 68, 5), (4, 16, 6)]),
  (1990, 1067, [(2, 43, 3), (3, 120, 4), (3, 71, 5), (4, 17, 6)]),
  (2049, 1076, [(2, 40, 3), (3, 118, 4), (3, 75, 5), (4, 18, 6)]),
  (2110, 1085, [(2, 37, 3), (3, 116, 4), (3, 79, 5), (4, 19, 6)]),
  (2173, 1094, [(2, 34, 3), (3, 114, 4), (3, 83, 5), (4, 20, 6)]),
  (2238, 1103, [(2, 32, 3), (3, 111, 4), (3, 86, 5), (4, 22, 6)]),
  (2305, 1112, [(2, 30, 3), (3, 107, 4), (3, 91, 5), (4, 23, 6)]),
  (2374, 1121, [(2, 28, 3), (3, 103, 4), (3, 95, 5), (4, 25, 6)]),
  (2445, 1130, [(2, 26, 3), (3, 99, 4), (3, 100, 5), (4, 26, 6)]),
  (2518, 1139, [(2, 25, 3), (3, 94, 4), (3, 104, 5), (4, 28, 6)]),
  (2593, 1148, [(2, 23, 3), (3, 90, 4), (3, 109, 5), (4, 29, 6)]),
  (2670, 1157, [(3, 101, 4), (3, 149, 5), (4, 1, 6)]),
  (2750, 1165, [(3, 94, 4), (3, 154, 5), (4, 3, 6)])]

theorem small254 : smallOK 254 2686 certs254 = true := by decide +kernel

/-- The certificates for `t = 255`. -/
def certs255 : List Cert := [
  (253, 252, [(1, 252, 1)]),
  (260, 259, [(1, 252, 1)]),
  (267, 266, [(1, 252, 1)]),
  (275, 274, [(1, 252, 1)]),
  (283, 282, [(1, 252, 1)]),
  (291, 290, [(1, 252, 1)]),
  (299, 298, [(1, 252, 1)]),
  (307, 306, [(1, 252, 1)]),
  (316, 315, [(1, 252, 1)]),
  (325, 324, [(1, 252, 1)]),
  (334, 333, [(1, 252, 1)]),
  (344, 343, [(1, 252, 1)]),
  (354, 353, [(1, 252, 1)]),
  (364, 363, [(1, 252, 1)]),
  (374, 373, [(1, 252, 1)]),
  (385, 384, [(1, 252, 1)]),
  (396, 395, [(1, 252, 1)]),
  (407, 406, [(1, 252, 1)]),
  (419, 418, [(1, 252, 1)]),
  (431, 430, [(1, 252, 1)]),
  (443, 442, [(1, 252, 1)]),
  (456, 455, [(1, 252, 1)]),
  (469, 468, [(1, 252, 1)]),
  (483, 482, [(1, 252, 1)]),
  (497, 496, [(1, 252, 1)]),
  (511, 510, [(1, 252, 1)]),
  (526, 525, [(1, 252, 1)]),
  (541, 540, [(1, 252, 1)]),
  (557, 554, [(1, 112, 1), (2, 137, 3), (3, 3, 4)]),
  (573, 570, [(1, 115, 1), (2, 137, 3)]),
  (590, 587, [(1, 118, 1), (2, 134, 3)]),
  (607, 604, [(1, 122, 1), (2, 130, 3)]),
  (625, 622, [(1, 125, 1), (2, 127, 3)]),
  (643, 638, [(1, 72, 1), (2, 171, 3), (3, 8, 4), (4, 1, 5)]),
  (662, 657, [(1, 74, 1), (2, 177, 3), (3, 1, 4)]),
  (681, 674, [(1, 53, 1), (2, 185, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (701, 694, [(1, 54, 1), (2, 191, 3), (3, 7, 4)]),
  (722, 713, [(1, 43, 1), (2, 197, 3), (3, 11, 4), (4, 1, 5)]),
  (743, 732, [(1, 36, 1), (2, 202, 3), (3, 13, 4), (4, 1, 5)]),
  (765, 750, [(1, 27, 1), (2, 204, 3), (3, 15, 4), (4, 4, 5), (5, 2, 6)]),
  (787, 760, [(2, 250, 3), (3, 2, 5)]),
  (810, 767, [(2, 246, 3), (3, 3, 4), (3, 3, 5)]),
  (834, 775, [(2, 241, 3), (3, 6, 4), (3, 5, 5)]),
  (859, 782, [(2, 235, 3), (3, 10, 4), (3, 7, 5)]),
  (884, 791, [(2, 229, 3), (3, 15, 4), (3, 8, 5)]),
  (910, 799, [(2, 222, 3), (3, 20, 4), (3, 10, 5)]),
  (937, 808, [(2, 214, 3), (3, 26, 4), (3, 12, 5)]),
  (965, 818, [(2, 207, 3), (3, 32, 4), (3, 13, 5)]),
  (993, 826, [(2, 198, 3), (3, 38, 4), (3, 16, 5)]),
  (1022, 837, [(2, 192, 3), (3, 43, 4), (3, 17, 5)]),
  (1052, 847, [(2, 184, 3), (3, 49, 4), (3, 19, 5)]),
  (1083, 858, [(2, 176, 3), (3, 55, 4), (3, 21, 5)]),
  (1115, 868, [(2, 168, 3), (3, 61, 4), (3, 23, 5)]),
  (1148, 879, [(2, 160, 3), (3, 67, 4), (3, 24, 5), (4, 1, 6)]),
  (1182, 889, [(2, 151, 3), (3, 73, 4), (3, 26, 5), (4, 2, 6)]),
  (1217, 900, [(2, 143, 3), (3, 79, 4), (3, 28, 5), (4, 2, 6)]),
  (1253, 912, [(2, 136, 3), (3, 84, 4), (3, 29, 5), (4, 3, 6)]),
  (1290, 921, [(2, 127, 3), (3, 90, 4), (3, 31, 5), (4, 4, 6)]),
  (1328, 933, [(2, 120, 3), (3, 95, 4), (3, 33, 5), (4, 4, 6)]),
  (1367, 944, [(2, 112, 3), (3, 100, 4), (3, 35, 5), (4, 5, 6)]),
  (1408, 955, [(2, 105, 3), (3, 104, 4), (3, 37, 5), (4, 6, 6)]),
  (1450, 965, [(2, 98, 3), (3, 108, 4), (3, 39, 5), (4, 7, 6)]),
  (1493, 976, [(2, 91, 3), (3, 112, 4), (3, 42, 5), (4, 7, 6)]),
  (1537, 986, [(2, 85, 3), (3, 115, 4), (3, 44, 5), (4, 8, 6)]),
  (1583, 996, [(2, 79, 3), (3, 117, 4), (3, 47, 5), (4, 9, 6)]),
  (1630, 1007, [(2, 73, 3), (3, 120, 4), (3, 49, 5), (4, 10, 6)]),
  (1678, 1017, [(2, 68, 3), (3, 121, 4), (3, 52, 5), (4, 11, 6)]),
  (1728, 1025, [(2, 62, 3), (3, 123, 4), (3, 55, 5), (4, 12, 6)]),
  (1779, 1034, [(2, 58, 3), (3, 123, 4), (3, 58, 5), (4, 13, 6)]),
  (1832, 1045, [(2, 54, 3), (3, 123, 4), (3, 61, 5), (4, 14, 6)]),
  (1886, 1053, [(2, 50, 3), (3, 122, 4), (3, 65, 5), (4, 15, 6)]),
  (1942, 1063, [(2, 46, 3), (3, 122, 4), (3, 68, 5), (4, 16, 6)]),
  (2000, 1073, [(2, 43, 3), (3, 121, 4), (3, 71, 5), (4, 17, 6)]),
  (2060, 1081, [(2, 40, 3), (3, 119, 4), (3, 75, 5), (4, 18, 6)]),
  (2121, 1090, [(2, 37, 3), (3, 117, 4), (3, 79, 5), (4, 19, 6)]),
  (2184, 1099, [(2, 34, 3), (3, 114, 4), (3, 84, 5), (4, 20, 6)]),
  (2249, 1108, [(2, 32, 3), (3, 111, 4), (3, 87, 5), (4, 22, 6)]),
  (2316, 1117, [(2, 30, 3), (3, 108, 4), (3, 91, 5), (4, 23, 6)]),
  (2385, 1126, [(2, 28, 3), (3, 104, 4), (3, 95, 5), (4, 25, 6)]),
  (2456, 1135, [(2, 26, 3), (3, 100, 4), (3, 100, 5), (4, 26, 6)]),
  (2529, 1144, [(2, 25, 3), (3, 95, 4), (3, 103, 5), (4, 29, 6)]),
  (2604, 1153, [(3, 108, 4), (3, 144, 5)]),
  (2682, 1161, [(3, 101, 4), (3, 149, 5), (4, 2, 6)]),
  (2762, 1169, [(3, 94, 4), (3, 155, 5), (4, 3, 6)])]

theorem small255 : smallOK 255 2698 certs255 = true := by decide +kernel

/-- The certificates for `t = 256`. -/
def certs256 : List Cert := [
  (254, 253, [(1, 253, 1)]),
  (261, 260, [(1, 253, 1)]),
  (268, 267, [(1, 253, 1)]),
  (276, 275, [(1, 253, 1)]),
  (284, 283, [(1, 253, 1)]),
  (292, 291, [(1, 253, 1)]),
  (300, 299, [(1, 253, 1)]),
  (309, 308, [(1, 253, 1)]),
  (318, 317, [(1, 253, 1)]),
  (327, 326, [(1, 253, 1)]),
  (336, 335, [(1, 253, 1)]),
  (346, 345, [(1, 253, 1)]),
  (356, 355, [(1, 253, 1)]),
  (366, 365, [(1, 253, 1)]),
  (376, 375, [(1, 253, 1)]),
  (387, 386, [(1, 253, 1)]),
  (398, 397, [(1, 253, 1)]),
  (409, 408, [(1, 253, 1)]),
  (421, 420, [(1, 253, 1)]),
  (433, 432, [(1, 253, 1)]),
  (445, 444, [(1, 253, 1)]),
  (458, 457, [(1, 253, 1)]),
  (471, 470, [(1, 253, 1)]),
  (485, 484, [(1, 253, 1)]),
  (499, 498, [(1, 253, 1)]),
  (513, 512, [(1, 253, 1)]),
  (528, 527, [(1, 253, 1)]),
  (543, 542, [(1, 253, 1)]),
  (559, 556, [(1, 112, 1), (2, 137, 3), (3, 4, 4)]),
  (575, 572, [(1, 115, 1), (2, 138, 3)]),
  (592, 589, [(1, 119, 1), (2, 134, 3)]),
  (609, 606, [(1, 122, 1), (2, 131, 3)]),
  (627, 624, [(1, 126, 1), (2, 127, 3)]),
  (645, 640, [(1, 72, 1), (2, 172, 3), (3, 8, 4), (4, 1, 5)]),
  (664, 659, [(1, 74, 1), (2, 177, 3), (3, 2, 4)]),
  (683, 678, [(1, 76, 1), (2, 177, 3)]),
  (703, 696, [(1, 55, 1), (2, 191, 3), (3, 7, 4)]),
  (724, 715, [(1, 43, 1), (2, 197, 3), (3, 12, 4), (4, 1, 5)]),
  (745, 734, [(1, 36, 1), (2, 202, 3), (3, 13, 4), (4, 2, 5)]),
  (767, 752, [(1, 27, 1), (2, 205, 3), (3, 15, 4), (4, 4, 5), (5, 2, 6)]),
  (790, 763, [(2, 251, 3), (3, 2, 5)]),
  (813, 770, [(2, 247, 3), (3, 3, 4), (3, 3, 5)]),
  (837, 778, [(2, 242, 3), (3, 6, 4), (3, 5, 5)]),
  (862, 785, [(2, 236, 3), (3, 10, 4), (3, 7, 5)]),
  (887, 794, [(2, 230, 3), (3, 15, 4), (3, 8, 5)]),
  (913, 802, [(2, 223, 3), (3, 20, 4), (3, 10, 5)]),
  (940, 811, [(2, 215, 3), (3, 26, 4), (3, 12, 5)]),
  (968, 821, [(2, 208, 3), (3, 32, 4), (3, 13, 5)]),
  (997, 830, [(2, 200, 3), (3, 37, 4), (3, 16, 5)]),
  (1026, 839, [(2, 191, 3), (3, 44, 4), (3, 18, 5)]),
  (1056, 849, [(2, 183, 3), (3, 50, 4), (3, 20, 5)]),
  (1087, 860, [(2, 176, 3), (3, 55, 4), (3, 22, 5)]),
  (1119, 870, [(2, 167, 3), (3, 62, 4), (3, 23, 5), (4, 1, 6)]),
  (1152, 881, [(2, 159, 3), (3, 68, 4), (3, 24, 5), (4, 2, 6)]),
  (1186, 893, [(2, 152, 3), (3, 73, 4), (3, 26, 5), (4, 2, 6)]),
  (1221, 904, [(2, 144, 3), (3, 79, 4), (3, 28, 5), (4, 2, 6)]),
  (1257, 914, [(2, 135, 3), (3, 85, 4), (3, 30, 5), (4, 3, 6)]),
  (1294, 925, [(2, 128, 3), (3, 90, 4), (3, 31, 5), (4, 4, 6)]),
  (1332, 935, [(2, 120, 3), (3, 95, 4), (3, 33, 5), (4, 5, 6)]),
  (1371, 948, [(2, 113, 3), (3, 100, 4), (3, 35, 5), (4, 5, 6)]),
  (1412, 959, [(2, 106, 3), (3, 104, 4), (3, 37, 5), (4, 6, 6)]),
  (1454, 969, [(2, 99, 3), (3, 108, 4), (3, 39, 5), (4, 7, 6)]),
  (1497, 980, [(2, 92, 3), (3, 112, 4), (3, 42, 5), (4, 7, 6)]),
  (1541, 990, [(2, 85, 3), (3, 116, 4), (3, 44, 5), (4, 8, 6)]),
  (1587, 1000, [(2, 79, 3), (3, 118, 4), (3, 47, 5), (4, 9, 6)]),
  (1634, 1011, [(2, 74, 3), (3, 120, 4), (3, 49, 5), (4, 10, 6)]),
  (1683, 1020, [(2, 68, 3), (3, 122, 4), (3, 52, 5), (4, 11, 6)]),
  (1733, 1030, [(2, 63, 3), (3, 123, 4), (3, 55, 5), (4, 12, 6)]),
  (1784, 1039, [(2, 58, 3), (3, 124, 4), (3, 58, 5), (4, 13, 6)]),
  (1837, 1048, [(2, 54, 3), (3, 124, 4), (3, 61, 5), (4, 14, 6)]),
  (1892, 1057, [(2, 50, 3), (3, 123, 4), (3, 65, 5), (4, 15, 6)]),
  (1948, 1067, [(2, 46, 3), (3, 123, 4), (3, 68, 5), (4, 16, 6)]),
  (2006, 1077, [(2, 43, 3), (3, 122, 4), (3, 71, 5), (4, 17, 6)]),
  (2066, 1085, [(2, 40, 3), (3, 119, 4), (3, 75, 5), (4, 19, 6)]),
  (2127, 1094, [(2, 37, 3), (3, 117, 4), (3, 79, 5), (4, 20, 6)]),
  (2190, 1103, [(2, 34, 3), (3, 115, 4), (3, 84, 5), (4, 20, 6)]),
  (2255, 1112, [(2, 32, 3), (3, 112, 4), (3, 87, 5), (4, 22, 6)]),
  (2322, 1121, [(2, 30, 3), (3, 108, 4), (3, 91, 5), (4, 24, 6)]),
  (2391, 1130, [(2, 28, 3), (3, 105, 4), (3, 95, 5), (4, 25, 6)]),
  (2462, 1139, [(2, 26, 3), (3, 101, 4), (3, 100, 5), (4, 26, 6)]),
  (2535, 1148, [(2, 25, 3), (3, 96, 4), (3, 103, 5), (4, 29, 6)]),
  (2611, 1158, [(2, 23, 3), (3, 91, 4), (3, 110, 5), (4, 29, 6)]),
  (2689, 1166, [(3, 102, 4), (3, 149, 5), (4, 2, 6)]),
  (2769, 1174, [(3, 95, 4), (3, 155, 5), (4, 3, 6)])]

theorem small256 : smallOK 256 2709 certs256 = true := by decide +kernel

/-- The certificates for `t = 257`. -/
def certs257 : List Cert := [
  (255, 254, [(1, 254, 1)]),
  (262, 261, [(1, 254, 1)]),
  (269, 268, [(1, 254, 1)]),
  (277, 276, [(1, 254, 1)]),
  (285, 284, [(1, 254, 1)]),
  (293, 292, [(1, 254, 1)]),
  (301, 300, [(1, 254, 1)]),
  (310, 309, [(1, 254, 1)]),
  (319, 318, [(1, 254, 1)]),
  (328, 327, [(1, 254, 1)]),
  (337, 336, [(1, 254, 1)]),
  (347, 346, [(1, 254, 1)]),
  (357, 356, [(1, 254, 1)]),
  (367, 366, [(1, 254, 1)]),
  (378, 377, [(1, 254, 1)]),
  (389, 388, [(1, 254, 1)]),
  (400, 399, [(1, 254, 1)]),
  (412, 411, [(1, 254, 1)]),
  (424, 423, [(1, 254, 1)]),
  (436, 435, [(1, 254, 1)]),
  (449, 448, [(1, 254, 1)]),
  (462, 461, [(1, 254, 1)]),
  (475, 474, [(1, 254, 1)]),
  (489, 488, [(1, 254, 1)]),
  (503, 502, [(1, 254, 1)]),
  (518, 517, [(1, 254, 1)]),
  (533, 532, [(1, 254, 1)]),
  (548, 547, [(1, 254, 1)]),
  (564, 561, [(1, 113, 1), (2, 139, 3), (3, 2, 4)]),
  (580, 577, [(1, 116, 1), (2, 138, 3)]),
  (597, 594, [(1, 120, 1), (2, 134, 3)]),
  (614, 611, [(1, 123, 1), (2, 131, 3)]),
  (632, 629, [(1, 127, 1), (2, 127, 3)]),
  (650, 645, [(1, 73, 1), (2, 173, 3), (3, 8, 4)]),
  (669, 664, [(1, 75, 1), (2, 178, 3), (3, 1, 4)]),
  (689, 682, [(1, 53, 1), (2, 187, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (709, 702, [(1, 55, 1), (2, 193, 3), (3, 6, 4)]),
  (730, 721, [(1, 43, 1), (2, 199, 3), (3, 12, 4)]),
  (751, 740, [(1, 36, 1), (2, 204, 3), (3, 13, 4), (4, 1, 5)]),
  (773, 758, [(1, 27, 1), (2, 207, 3), (3, 15, 4), (4, 4, 5), (5, 1, 6)]),
  (796, 767, [(2, 251, 3), (3, 1, 4), (3, 2, 5)]),
  (819, 774, [(2, 247, 3), (3, 3, 4), (3, 4, 5)]),
  (843, 782, [(2, 243, 3), (3, 6, 4), (3, 5, 5)]),
  (868, 789, [(2, 236, 3), (3, 11, 4), (3, 7, 5)]),
  (894, 797, [(2, 229, 3), (3, 16, 4), (3, 9, 5)]),
  (920, 807, [(2, 223, 3), (3, 21, 4), (3, 10, 5)]),
  (947, 816, [(2, 216, 3), (3, 26, 4), (3, 12, 5)]),
  (975, 824, [(2, 207, 3), (3, 33, 4), (3, 14, 5)]),
  (1004, 835, [(2, 200, 3), (3, 38, 4), (3, 16, 5)]),
  (1034, 845, [(2, 192, 3), (3, 44, 4), (3, 18, 5)]),
  (1065, 856, [(2, 184, 3), (3, 51, 4), (3, 19, 5)]),
  (1096, 865, [(2, 175, 3), (3, 57, 4), (3, 22, 5)]),
  (1128, 877, [(2, 168, 3), (3, 63, 4), (3, 23, 5)]),
  (1161, 886, [(2, 159, 3), (3, 69, 4), (3, 24, 5), (4, 2, 6)]),
  (1195, 898, [(2, 151, 3), (3, 75, 4), (3, 26, 5), (4, 2, 6)]),
  (1230, 909, [(2, 143, 3), (3, 81, 4), (3, 28, 5), (4, 2, 6)]),
  (1266, 919, [(2, 135, 3), (3, 86, 4), (3, 30, 5), (4, 3, 6)]),
  (1303, 930, [(2, 127, 3), (3, 91, 4), (3, 32, 5), (4, 4, 6)]),
  (1342, 941, [(2, 119, 3), (3, 97, 4), (3, 33, 5), (4, 5, 6)]),
  (1382, 953, [(2, 112, 3), (3, 101, 4), (3, 36, 5), (4, 5, 6)]),
  (1423, 964, [(2, 105, 3), (3, 106, 4), (3, 37, 5), (4, 6, 6)]),
  (1465, 974, [(2, 98, 3), (3, 109, 4), (3, 40, 5), (4, 7, 6)]),
  (1508, 985, [(2, 91, 3), (3, 113, 4), (3, 42, 5), (4, 8, 6)]),
  (1553, 996, [(2, 85, 3), (3, 116, 4), (3, 45, 5), (4, 8, 6)]),
  (1599, 1006, [(2, 79, 3), (3, 119, 4), (3, 47, 5), (4, 9, 6)]),
  (1646, 1015, [(2, 73, 3), (3, 121, 4), (3, 50, 5), (4, 10, 6)]),
  (1695, 1026, [(2, 68, 3), (3, 123, 4), (3, 52, 5), (4, 11, 6)]),
  (1745, 1034, [(2, 62, 3), (3, 124, 4), (3, 56, 5), (4, 12, 6)]),
  (1797, 1044, [(2, 58, 3), (3, 124, 4), (3, 59, 5), (4, 13, 6)]),
  (1850, 1053, [(2, 53, 3), (3, 125, 4), (3, 62, 5), (4, 14, 6)]),
  (1905, 1064, [(2, 50, 3), (3, 124, 4), (3, 65, 5), (4, 15, 6)]),
  (1962, 1073, [(2, 46, 3), (3, 123, 4), (3, 69, 5), (4, 16, 6)]),
  (2020, 1081, [(2, 43, 3), (3, 121, 4), (3, 72, 5), (4, 18, 6)]),
  (2080, 1091, [(2, 40, 3), (3, 120, 4), (3, 75, 5), (4, 19, 6)]),
  (2142, 1099, [(2, 37, 3), (3, 117, 4), (3, 80, 5), (4, 20, 6)]),
  (2206, 1109, [(2, 34, 3), (3, 115, 4), (3, 84, 5), (4, 21, 6)]),
  (2272, 1117, [(2, 32, 3), (3, 112, 4), (3, 87, 5), (4, 23, 6)]),
  (2340, 1127, [(2, 30, 3), (3, 108, 4), (3, 92, 5), (4, 24, 6)]),
  (2410, 1137, [(2, 28, 3), (3, 105, 4), (3, 96, 5), (4, 25, 6)]),
  (2482, 1145, [(2, 26, 3), (3, 100, 4), (3, 101, 5), (4, 27, 6)]),
  (2556, 1155, [(2, 25, 3), (3, 96, 4), (3, 104, 5), (4, 29, 6)]),
  (2632, 1163, [(2, 23, 3), (3, 91, 4), (3, 110, 5), (4, 30, 6)]),
  (2710, 1171, [(3, 101, 4), (3, 151, 5), (4, 2, 6)]),
  (2791, 1180, [(3, 94, 4), (3, 156, 5), (4, 4, 6)])]

theorem small257 : smallOK 257 2721 certs257 = true := by decide +kernel

/-- The certificates for `t = 258`. -/
def certs258 : List Cert := [
  (256, 255, [(1, 255, 1)]),
  (263, 262, [(1, 255, 1)]),
  (270, 269, [(1, 255, 1)]),
  (278, 277, [(1, 255, 1)]),
  (286, 285, [(1, 255, 1)]),
  (294, 293, [(1, 255, 1)]),
  (302, 301, [(1, 255, 1)]),
  (311, 310, [(1, 255, 1)]),
  (320, 319, [(1, 255, 1)]),
  (329, 328, [(1, 255, 1)]),
  (338, 337, [(1, 255, 1)]),
  (348, 347, [(1, 255, 1)]),
  (358, 357, [(1, 255, 1)]),
  (368, 367, [(1, 255, 1)]),
  (379, 378, [(1, 255, 1)]),
  (390, 389, [(1, 255, 1)]),
  (401, 400, [(1, 255, 1)]),
  (413, 412, [(1, 255, 1)]),
  (425, 424, [(1, 255, 1)]),
  (437, 436, [(1, 255, 1)]),
  (450, 449, [(1, 255, 1)]),
  (463, 462, [(1, 255, 1)]),
  (476, 475, [(1, 255, 1)]),
  (490, 489, [(1, 255, 1)]),
  (504, 503, [(1, 255, 1)]),
  (519, 518, [(1, 255, 1)]),
  (534, 533, [(1, 255, 1)]),
  (550, 549, [(1, 255, 1)]),
  (566, 563, [(1, 114, 1), (2, 139, 3), (3, 2, 4)]),
  (582, 579, [(1, 117, 1), (2, 138, 3)]),
  (599, 596, [(1, 120, 1), (2, 135, 3)]),
  (616, 613, [(1, 124, 1), (2, 131, 3)]),
  (634, 631, [(1, 127, 1), (2, 128, 3)]),
  (653, 648, [(1, 73, 1), (2, 174, 3), (3, 8, 4)]),
  (672, 667, [(1, 75, 1), (2, 179, 3), (3, 1, 4)]),
  (692, 685, [(1, 54, 1), (2, 188, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (712, 705, [(1, 55, 1), (2, 194, 3), (3, 6, 4)]),
  (733, 724, [(1, 44, 1), (2, 200, 3), (3, 11, 4)]),
  (754, 743, [(1, 36, 1), (2, 205, 3), (3, 13, 4), (4, 1, 5)]),
  (776, 761, [(1, 27, 1), (2, 208, 3), (3, 15, 4), (4, 4, 5), (5, 1, 6)]),
  (799, 770, [(2, 252, 3), (3, 1, 4), (3, 2, 5)]),
  (822, 777, [(2, 248, 3), (3, 3, 4), (3, 4, 5)]),
  (846, 785, [(2, 244, 3), (3, 6, 4), (3, 5, 5)]),
  (871, 792, [(2, 237, 3), (3, 11, 4), (3, 7, 5)]),
  (897, 800, [(2, 230, 3), (3, 16, 4), (3, 9, 5)]),
  (923, 810, [(2, 224, 3), (3, 21, 4), (3, 10, 5)]),
  (950, 819, [(2, 217, 3), (3, 26, 4), (3, 12, 5)]),
  (978, 827, [(2, 208, 3), (3, 33, 4), (3, 14, 5)]),
  (1007, 838, [(2, 201, 3), (3, 38, 4), (3, 16, 5)]),
  (1037, 848, [(2, 193, 3), (3, 44, 4), (3, 18, 5)]),
  (1068, 859, [(2, 185, 3), (3, 51, 4), (3, 19, 5)]),
  (1100, 869, [(2, 176, 3), (3, 57, 4), (3, 22, 5)]),
  (1133, 880, [(2, 168, 3), (3, 63, 4), (3, 23, 5), (4, 1, 6)]),
  (1166, 891, [(2, 160, 3), (3, 69, 4), (3, 25, 5), (4, 1, 6)]),
  (1200, 901, [(2, 151, 3), (3, 75, 4), (3, 27, 5), (4, 2, 6)]),
  (1236, 913, [(2, 144, 3), (3, 81, 4), (3, 28, 5), (4, 2, 6)]),
  (1273, 924, [(2, 135, 3), (3, 87, 4), (3, 30, 5), (4, 3, 6)]),
  (1311, 934, [(2, 127, 3), (3, 92, 4), (3, 32, 5), (4, 4, 6)]),
  (1350, 945, [(2, 119, 3), (3, 97, 4), (3, 34, 5), (4, 5, 6)]),
  (1390, 957, [(2, 112, 3), (3, 102, 4), (3, 35, 5), (4, 6, 6)]),
  (1431, 968, [(2, 105, 3), (3, 106, 4), (3, 38, 5), (4, 6, 6)]),
  (1473, 978, [(2, 97, 3), (3, 111, 4), (3, 40, 5), (4, 7, 6)]),
  (1517, 990, [(2, 91, 3), (3, 114, 4), (3, 42, 5), (4, 8, 6)]),
  (1562, 999, [(2, 84, 3), (3, 117, 4), (3, 45, 5), (4, 9, 6)]),
  (1608, 1009, [(2, 78, 3), (3, 120, 4), (3, 47, 5), (4, 10, 6)]),
  (1656, 1021, [(2, 73, 3), (3, 122, 4), (3, 50, 5), (4, 10, 6)]),
  (1705, 1030, [(2, 67, 3), (3, 124, 4), (3, 53, 5), (4, 11, 6)]),
  (1756, 1041, [(2, 62, 3), (3, 125, 4), (3, 56, 5), (4, 12, 6)]),
  (1808, 1049, [(2, 57, 3), (3, 125, 4), (3, 60, 5), (4, 13, 6)]),
  (1862, 1059, [(2, 53, 3), (3, 125, 4), (3, 63, 5), (4, 14, 6)]),
  (1917, 1068, [(2, 49, 3), (3, 125, 4), (3, 66, 5), (4, 15, 6)]),
  (1974, 1077, [(2, 46, 3), (3, 123, 4), (3, 69, 5), (4, 17, 6)]),
  (2033, 1088, [(2, 43, 3), (3, 122, 4), (3, 73, 5), (4, 17, 6)]),
  (2093, 1096, [(2, 39, 3), (3, 121, 4), (3, 77, 5), (4, 18, 6)]),
  (2155, 1104, [(2, 37, 3), (3, 118, 4), (3, 80, 5), (4, 20, 6)]),
  (2219, 1114, [(2, 34, 3), (3, 116, 4), (3, 84, 5), (4, 21, 6)]),
  (2285, 1122, [(2, 32, 3), (3, 112, 4), (3, 88, 5), (4, 23, 6)]),
  (2353, 1132, [(2, 30, 3), (3, 109, 4), (3, 92, 5), (4, 24, 6)]),
  (2423, 1142, [(2, 28, 3), (3, 105, 4), (3, 97, 5), (4, 25, 6)]),
  (2495, 1150, [(2, 26, 3), (3, 101, 4), (3, 101, 5), (4, 27, 6)]),
  (2569, 1160, [(2, 25, 3), (3, 96, 4), (3, 105, 5), (4, 29, 6)]),
  (2646, 1169, [(2, 23, 3), (3, 91, 4), (3, 111, 5), (4, 30, 6)]),
  (2725, 1178, [(3, 102, 4), (3, 151, 5), (4, 2, 6)]),
  (2806, 1185, [(3, 94, 4), (3, 157, 5), (4, 4, 6)])]

theorem small258 : smallOK 258 2732 certs258 = true := by decide +kernel

/-- The certificates for `t = 259`. -/
def certs259 : List Cert := [
  (257, 256, [(1, 256, 1)]),
  (264, 263, [(1, 256, 1)]),
  (271, 270, [(1, 256, 1)]),
  (279, 278, [(1, 256, 1)]),
  (287, 286, [(1, 256, 1)]),
  (295, 294, [(1, 256, 1)]),
  (303, 302, [(1, 256, 1)]),
  (312, 311, [(1, 256, 1)]),
  (321, 320, [(1, 256, 1)]),
  (330, 329, [(1, 256, 1)]),
  (339, 338, [(1, 256, 1)]),
  (349, 348, [(1, 256, 1)]),
  (359, 358, [(1, 256, 1)]),
  (369, 368, [(1, 256, 1)]),
  (380, 379, [(1, 256, 1)]),
  (391, 390, [(1, 256, 1)]),
  (402, 401, [(1, 256, 1)]),
  (414, 413, [(1, 256, 1)]),
  (426, 425, [(1, 256, 1)]),
  (438, 437, [(1, 256, 1)]),
  (451, 450, [(1, 256, 1)]),
  (464, 463, [(1, 256, 1)]),
  (477, 476, [(1, 256, 1)]),
  (491, 490, [(1, 256, 1)]),
  (505, 504, [(1, 256, 1)]),
  (520, 519, [(1, 256, 1)]),
  (535, 534, [(1, 256, 1)]),
  (551, 550, [(1, 256, 1)]),
  (567, 564, [(1, 114, 1), (2, 139, 3), (3, 3, 4)]),
  (584, 581, [(1, 117, 1), (2, 139, 3)]),
  (601, 598, [(1, 121, 1), (2, 135, 3)]),
  (619, 616, [(1, 124, 1), (2, 132, 3)]),
  (637, 634, [(1, 128, 1), (2, 128, 3)]),
  (656, 651, [(1, 73, 1), (2, 175, 3), (3, 8, 4)]),
  (675, 670, [(1, 75, 1), (2, 180, 3), (3, 1, 4)]),
  (695, 688, [(1, 54, 1), (2, 189, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (715, 708, [(1, 55, 1), (2, 195, 3), (3, 6, 4)]),
  (736, 727, [(1, 44, 1), (2, 201, 3), (3, 11, 4)]),
  (758, 745, [(1, 31, 1), (2, 204, 3), (3, 14, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8), (8, 1, 10)]),
  (780, 765, [(1, 27, 1), (2, 209, 3), (3, 15, 4), (4, 4, 5), (5, 1, 6)]),
  (803, 774, [(2, 254, 3), (3, 2, 5)]),
  (827, 780, [(2, 249, 3), (3, 3, 4), (3, 4, 5)]),
  (851, 788, [(2, 244, 3), (3, 7, 4), (3, 5, 5)]),
  (876, 795, [(2, 237, 3), (3, 12, 4), (3, 7, 5)]),
  (902, 803, [(2, 230, 3), (3, 17, 4), (3, 9, 5)]),
  (929, 814, [(2, 224, 3), (3, 22, 4), (3, 10, 5)]),
  (956, 823, [(2, 217, 3), (3, 27, 4), (3, 12, 5)]),
  (984, 831, [(2, 208, 3), (3, 33, 4), (3, 15, 5)]),
  (1013, 842, [(2, 201, 3), (3, 39, 4), (3, 16, 5)]),
  (1043, 852, [(2, 193, 3), (3, 45, 4), (3, 18, 5)]),
  (1074, 863, [(2, 185, 3), (3, 51, 4), (3, 20, 5)]),
  (1106, 873, [(2, 176, 3), (3, 58, 4), (3, 22, 5)]),
  (1139, 884, [(2, 168, 3), (3, 64, 4), (3, 23, 5), (4, 1, 6)]),
  (1173, 894, [(2, 159, 3), (3, 70, 4), (3, 25, 5), (4, 2, 6)]),
  (1208, 907, [(2, 152, 3), (3, 76, 4), (3, 26, 5), (4, 2, 6)]),
  (1244, 917, [(2, 143, 3), (3, 82, 4), (3, 28, 5), (4, 3, 6)]),
  (1281, 928, [(2, 135, 3), (3, 87, 4), (3, 30, 5), (4, 4, 6)]),
  (1319, 940, [(2, 127, 3), (3, 93, 4), (3, 32, 5), (4, 4, 6)]),
  (1358, 951, [(2, 119, 3), (3, 98, 4), (3, 34, 5), (4, 5, 6)]),
  (1398, 961, [(2, 111, 3), (3, 103, 4), (3, 36, 5), (4, 6, 6)]),
  (1439, 972, [(2, 104, 3), (3, 107, 4), (3, 38, 5), (4, 7, 6)]),
  (1482, 983, [(2, 97, 3), (3, 111, 4), (3, 41, 5), (4, 7, 6)]),
  (1526, 993, [(2, 90, 3), (3, 115, 4), (3, 43, 5), (4, 8, 6)]),
  (1571, 1004, [(2, 84, 3), (3, 118, 4), (3, 45, 5), (4, 9, 6)]),
  (1618, 1015, [(2, 78, 3), (3, 121, 4), (3, 47, 5), (4, 10, 6)]),
  (1666, 1025, [(2, 72, 3), (3, 123, 4), (3, 50, 5), (4, 11, 6)]),
  (1715, 1034, [(2, 67, 3), (3, 124, 4), (3, 53, 5), (4, 12, 6)]),
  (1766, 1045, [(2, 62, 3), (3, 125, 4), (3, 57, 5), (4, 12, 6)]),
  (1818, 1055, [(2, 58, 3), (3, 126, 4), (3, 59, 5), (4, 13, 6)]),
  (1872, 1063, [(2, 53, 3), (3, 126, 4), (3, 62, 5), (4, 15, 6)]),
  (1928, 1073, [(2, 49, 3), (3, 125, 4), (3, 66, 5), (4, 16, 6)]),
  (1985, 1082, [(2, 46, 3), (3, 124, 4), (3, 69, 5), (4, 17, 6)]),
  (2044, 1091, [(2, 42, 3), (3, 123, 4), (3, 73, 5), (4, 18, 6)]),
  (2105, 1100, [(2, 39, 3), (3, 121, 4), (3, 77, 5), (4, 19, 6)]),
  (2168, 1109, [(2, 36, 3), (3, 119, 4), (3, 81, 5), (4, 20, 6)]),
  (2233, 1120, [(2, 34, 3), (3, 116, 4), (3, 85, 5), (4, 21, 6)]),
  (2299, 1128, [(2, 32, 3), (3, 112, 4), (3, 89, 5), (4, 23, 6)]),
  (2367, 1138, [(2, 30, 3), (3, 109, 4), (3, 93, 5), (4, 24, 6)]),
  (2438, 1147, [(2, 28, 3), (3, 105, 4), (3, 97, 5), (4, 26, 6)]),
  (2511, 1156, [(2, 26, 3), (3, 101, 4), (3, 102, 5), (4, 27, 6)]),
  (2586, 1165, [(2, 24, 3), (3, 96, 4), (3, 107, 5), (4, 29, 6)]),
  (2663, 1174, [(2, 23, 3), (3, 91, 4), (3, 111, 5), (4, 31, 6)]),
  (2742, 1183, [(3, 102, 4), (3, 152, 5), (4, 2, 6)])]

theorem small259 : smallOK 259 2743 certs259 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S260.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {260, 261, 262, 263, 264, 265, 266, 267} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 260`. -/
def certs260 : List Cert := [
  (258, 257, [(1, 257, 1)]),
  (265, 264, [(1, 257, 1)]),
  (272, 271, [(1, 257, 1)]),
  (280, 279, [(1, 257, 1)]),
  (288, 287, [(1, 257, 1)]),
  (296, 295, [(1, 257, 1)]),
  (304, 303, [(1, 257, 1)]),
  (313, 312, [(1, 257, 1)]),
  (322, 321, [(1, 257, 1)]),
  (331, 330, [(1, 257, 1)]),
  (340, 339, [(1, 257, 1)]),
  (350, 349, [(1, 257, 1)]),
  (360, 359, [(1, 257, 1)]),
  (370, 369, [(1, 257, 1)]),
  (381, 380, [(1, 257, 1)]),
  (392, 391, [(1, 257, 1)]),
  (403, 402, [(1, 257, 1)]),
  (415, 414, [(1, 257, 1)]),
  (427, 426, [(1, 257, 1)]),
  (439, 438, [(1, 257, 1)]),
  (452, 451, [(1, 257, 1)]),
  (465, 464, [(1, 257, 1)]),
  (478, 477, [(1, 257, 1)]),
  (492, 491, [(1, 257, 1)]),
  (506, 505, [(1, 257, 1)]),
  (521, 520, [(1, 257, 1)]),
  (536, 535, [(1, 257, 1)]),
  (552, 551, [(1, 257, 1)]),
  (568, 565, [(1, 114, 1), (2, 140, 3), (3, 3, 4)]),
  (585, 582, [(1, 117, 1), (2, 140, 3)]),
  (602, 599, [(1, 121, 1), (2, 136, 3)]),
  (620, 617, [(1, 124, 1), (2, 133, 3)]),
  (638, 635, [(1, 128, 1), (2, 129, 3)]),
  (657, 652, [(1, 73, 1), (2, 175, 3), (3, 9, 4)]),
  (676, 671, [(1, 76, 1), (2, 180, 3), (3, 1, 4)]),
  (696, 689, [(1, 54, 1), (2, 189, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (716, 709, [(1, 56, 1), (2, 195, 3), (3, 6, 4)]),
  (737, 728, [(1, 44, 1), (2, 201, 3), (3, 12, 4)]),
  (759, 748, [(1, 37, 1), (2, 206, 3), (3, 13, 4), (4, 1, 5)]),
  (781, 766, [(1, 27, 1), (2, 210, 3), (3, 15, 4), (4, 4, 5), (5, 1, 6)]),
  (804, 777, [(2, 255, 3), (3, 2, 5)]),
  (828, 783, [(2, 250, 3), (3, 3, 4), (3, 4, 5)]),
  (852, 791, [(2, 246, 3), (3, 6, 4), (3, 5, 5)]),
  (877, 798, [(2, 239, 3), (3, 11, 4), (3, 7, 5)]),
  (903, 806, [(2, 232, 3), (3, 16, 4), (3, 9, 5)]),
  (930, 815, [(2, 225, 3), (3, 21, 4), (3, 11, 5)]),
  (957, 824, [(2, 217, 3), (3, 27, 4), (3, 13, 5)]),
  (985, 834, [(2, 210, 3), (3, 33, 4), (3, 14, 5)]),
  (1014, 845, [(2, 203, 3), (3, 39, 4), (3, 15, 5)]),
  (1044, 855, [(2, 195, 3), (3, 45, 4), (3, 17, 5)]),
  (1075, 864, [(2, 185, 3), (3, 52, 4), (3, 20, 5)]),
  (1107, 876, [(2, 178, 3), (3, 57, 4), (3, 22, 5)]),
  (1140, 887, [(2, 170, 3), (3, 63, 4), (3, 23, 5), (4, 1, 6)]),
  (1174, 897, [(2, 161, 3), (3, 70, 4), (3, 24, 5), (4, 2, 6)]),
  (1209, 908, [(2, 152, 3), (3, 76, 4), (3, 27, 5), (4, 2, 6)]),
  (1245, 920, [(2, 144, 3), (3, 82, 4), (3, 28, 5), (4, 3, 6)]),
  (1282, 931, [(2, 136, 3), (3, 88, 4), (3, 30, 5), (4, 3, 6)]),
  (1320, 943, [(2, 129, 3), (3, 93, 4), (3, 31, 5), (4, 4, 6)]),
  (1359, 952, [(2, 120, 3), (3, 98, 4), (3, 34, 5), (4, 5, 6)]),
  (1399, 964, [(2, 113, 3), (3, 103, 4), (3, 35, 5), (4, 6, 6)]),
  (1440, 975, [(2, 105, 3), (3, 108, 4), (3, 38, 5), (4, 6, 6)]),
  (1483, 986, [(2, 98, 3), (3, 112, 4), (3, 40, 5), (4, 7, 6)]),
  (1527, 996, [(2, 91, 3), (3, 115, 4), (3, 43, 5), (4, 8, 6)]),
  (1572, 1007, [(2, 85, 3), (3, 118, 4), (3, 45, 5), (4, 9, 6)]),
  (1619, 1018, [(2, 79, 3), (3, 121, 4), (3, 47, 5), (4, 10, 6)]),
  (1667, 1028, [(2, 73, 3), (3, 123, 4), (3, 50, 5), (4, 11, 6)]),
  (1717, 1038, [(2, 68, 3), (3, 124, 4), (3, 53, 5), (4, 12, 6)]),
  (1768, 1049, [(2, 63, 3), (3, 126, 4), (3, 56, 5), (4, 12, 6)]),
  (1821, 1058, [(2, 58, 3), (3, 126, 4), (3, 60, 5), (4, 13, 6)]),
  (1875, 1068, [(2, 54, 3), (3, 126, 4), (3, 63, 5), (4, 14, 6)]),
  (1931, 1078, [(2, 50, 3), (3, 126, 4), (3, 66, 5), (4, 15, 6)]),
  (1988, 1085, [(2, 46, 3), (3, 125, 4), (3, 69, 5), (4, 17, 6)]),
  (2047, 1096, [(2, 43, 3), (3, 124, 4), (3, 72, 5), (4, 18, 6)]),
  (2108, 1105, [(2, 40, 3), (3, 122, 4), (3, 76, 5), (4, 19, 6)]),
  (2171, 1114, [(2, 37, 3), (3, 119, 4), (3, 81, 5), (4, 20, 6)]),
  (2236, 1123, [(2, 34, 3), (3, 117, 4), (3, 85, 5), (4, 21, 6)]),
  (2303, 1132, [(2, 32, 3), (3, 113, 4), (3, 89, 5), (4, 23, 6)]),
  (2372, 1141, [(2, 30, 3), (3, 110, 4), (3, 92, 5), (4, 25, 6)]),
  (2443, 1150, [(2, 28, 3), (3, 106, 4), (3, 97, 5), (4, 26, 6)]),
  (2516, 1161, [(2, 26, 3), (3, 102, 4), (3, 102, 5), (4, 27, 6)]),
  (2591, 1170, [(2, 25, 3), (3, 97, 4), (3, 105, 5), (4, 30, 6)]),
  (2668, 1177, [(3, 109, 4), (3, 147, 5), (4, 1, 6)]),
  (2748, 1187, [(3, 102, 4), (3, 153, 5), (4, 2, 6)]),
  (2830, 1195, [(3, 95, 4), (3, 158, 5), (4, 4, 6)])]

theorem small260 : smallOK 260 2755 certs260 = true := by decide +kernel

/-- The certificates for `t = 261`. -/
def certs261 : List Cert := [
  (259, 258, [(1, 258, 1)]),
  (266, 265, [(1, 258, 1)]),
  (273, 272, [(1, 258, 1)]),
  (281, 280, [(1, 258, 1)]),
  (289, 288, [(1, 258, 1)]),
  (297, 296, [(1, 258, 1)]),
  (305, 304, [(1, 258, 1)]),
  (314, 313, [(1, 258, 1)]),
  (323, 322, [(1, 258, 1)]),
  (332, 331, [(1, 258, 1)]),
  (341, 340, [(1, 258, 1)]),
  (351, 350, [(1, 258, 1)]),
  (361, 360, [(1, 258, 1)]),
  (371, 370, [(1, 258, 1)]),
  (382, 381, [(1, 258, 1)]),
  (393, 392, [(1, 258, 1)]),
  (404, 403, [(1, 258, 1)]),
  (416, 415, [(1, 258, 1)]),
  (428, 427, [(1, 258, 1)]),
  (440, 439, [(1, 258, 1)]),
  (453, 452, [(1, 258, 1)]),
  (466, 465, [(1, 258, 1)]),
  (479, 478, [(1, 258, 1)]),
  (493, 492, [(1, 258, 1)]),
  (507, 506, [(1, 258, 1)]),
  (522, 521, [(1, 258, 1)]),
  (537, 536, [(1, 258, 1)]),
  (553, 552, [(1, 258, 1)]),
  (569, 566, [(1, 114, 1), (2, 140, 3), (3, 4, 4)]),
  (586, 583, [(1, 118, 1), (2, 140, 3)]),
  (603, 600, [(1, 121, 1), (2, 137, 3)]),
  (621, 618, [(1, 125, 1), (2, 133, 3)]),
  (639, 636, [(1, 128, 1), (2, 130, 3)]),
  (658, 653, [(1, 74, 1), (2, 175, 3), (3, 9, 4)]),
  (677, 672, [(1, 76, 1), (2, 181, 3), (3, 1, 4)]),
  (697, 692, [(1, 78, 1), (2, 180, 3)]),
  (717, 710, [(1, 56, 1), (2, 195, 3), (3, 7, 4)]),
  (738, 729, [(1, 44, 1), (2, 201, 3), (3, 12, 4), (4, 1, 5)]),
  (760, 749, [(1, 37, 1), (2, 206, 3), (3, 14, 4), (4, 1, 5)]),
  (782, 767, [(1, 27, 1), (2, 210, 3), (3, 15, 4), (4, 4, 5), (5, 2, 6)]),
  (805, 778, [(2, 256, 3), (3, 2, 5)]),
  (829, 786, [(2, 252, 3), (3, 3, 4), (3, 3, 5)]),
  (853, 792, [(2, 246, 3), (3, 7, 4), (3, 5, 5)]),
  (878, 801, [(2, 241, 3), (3, 11, 4), (3, 6, 5)]),
  (904, 809, [(2, 234, 3), (3, 16, 4), (3, 8, 5)]),
  (931, 818, [(2, 227, 3), (3, 21, 4), (3, 10, 5)]),
  (958, 827, [(2, 219, 3), (3, 27, 4), (3, 12, 5)]),
  (986, 837, [(2, 212, 3), (3, 32, 4), (3, 14, 5)]),
  (1015, 846, [(2, 203, 3), (3, 39, 4), (3, 16, 5)]),
  (1045, 856, [(2, 195, 3), (3, 45, 4), (3, 18, 5)]),
  (1076, 867, [(2, 187, 3), (3, 51, 4), (3, 20, 5)]),
  (1108, 877, [(2, 178, 3), (3, 58, 4), (3, 21, 5), (4, 1, 6)]),
  (1141, 888, [(2, 170, 3), (3, 64, 4), (3, 23, 5), (4, 1, 6)]),
  (1175, 900, [(2, 162, 3), (3, 70, 4), (3, 25, 5), (4, 1, 6)]),
  (1210, 911, [(2, 154, 3), (3, 76, 4), (3, 26, 5), (4, 2, 6)]),
  (1246, 921, [(2, 145, 3), (3, 82, 4), (3, 28, 5), (4, 3, 6)]),
  (1283, 934, [(2, 138, 3), (3, 87, 4), (3, 30, 5), (4, 3, 6)]),
  (1321, 944, [(2, 129, 3), (3, 93, 4), (3, 32, 5), (4, 4, 6)]),
  (1360, 955, [(2, 121, 3), (3, 98, 4), (3, 34, 5), (4, 5, 6)]),
  (1400, 967, [(2, 114, 3), (3, 103, 4), (3, 35, 5), (4, 6, 6)]),
  (1442, 979, [(2, 107, 3), (3, 107, 4), (3, 38, 5), (4, 6, 6)]),
  (1485, 990, [(2, 100, 3), (3, 111, 4), (3, 40, 5), (4, 7, 6)]),
  (1529, 1000, [(2, 92, 3), (3, 116, 4), (3, 42, 5), (4, 8, 6)]),
  (1574, 1011, [(2, 86, 3), (3, 119, 4), (3, 44, 5), (4, 9, 6)]),
  (1621, 1022, [(2, 80, 3), (3, 121, 4), (3, 48, 5), (4, 9, 6)]),
  (1669, 1032, [(2, 74, 3), (3, 124, 4), (3, 50, 5), (4, 10, 6)]),
  (1719, 1042, [(2, 68, 3), (3, 126, 4), (3, 53, 5), (4, 11, 6)]),
  (1770, 1051, [(2, 63, 3), (3, 126, 4), (3, 56, 5), (4, 13, 6)]),
  (1823, 1062, [(2, 59, 3), (3, 127, 4), (3, 59, 5), (4, 13, 6)]),
  (1877, 1070, [(2, 54, 3), (3, 127, 4), (3, 62, 5), (4, 15, 6)]),
  (1933, 1080, [(2, 50, 3), (3, 127, 4), (3, 65, 5), (4, 16, 6)]),
  (1990, 1089, [(2, 46, 3), (3, 126, 4), (3, 69, 5), (4, 17, 6)]),
  (2049, 1098, [(2, 43, 3), (3, 124, 4), (3, 73, 5), (4, 18, 6)]),
  (2110, 1107, [(2, 40, 3), (3, 122, 4), (3, 77, 5), (4, 19, 6)]),
  (2173, 1118, [(2, 37, 3), (3, 121, 4), (3, 80, 5), (4, 20, 6)]),
  (2238, 1127, [(2, 35, 3), (3, 117, 4), (3, 84, 5), (4, 22, 6)]),
  (2305, 1136, [(2, 32, 3), (3, 115, 4), (3, 88, 5), (4, 23, 6)]),
  (2374, 1145, [(2, 30, 3), (3, 111, 4), (3, 93, 5), (4, 24, 6)]),
  (2445, 1154, [(2, 28, 3), (3, 107, 4), (3, 97, 5), (4, 26, 6)]),
  (2518, 1163, [(2, 26, 3), (3, 103, 4), (3, 102, 5), (4, 27, 6)]),
  (2593, 1174, [(2, 25, 3), (3, 98, 4), (3, 106, 5), (4, 29, 6)]),
  (2670, 1181, [(3, 110, 4), (3, 147, 5), (4, 1, 6)]),
  (2750, 1191, [(3, 104, 4), (3, 152, 5), (4, 2, 6)]),
  (2832, 1199, [(3, 96, 4), (3, 158, 5), (4, 4, 6)])]

theorem small261 : smallOK 261 2766 certs261 = true := by decide +kernel

/-- The certificates for `t = 262`. -/
def certs262 : List Cert := [
  (260, 259, [(1, 259, 1)]),
  (267, 266, [(1, 259, 1)]),
  (275, 274, [(1, 259, 1)]),
  (283, 282, [(1, 259, 1)]),
  (291, 290, [(1, 259, 1)]),
  (299, 298, [(1, 259, 1)]),
  (307, 306, [(1, 259, 1)]),
  (316, 315, [(1, 259, 1)]),
  (325, 324, [(1, 259, 1)]),
  (334, 333, [(1, 259, 1)]),
  (344, 343, [(1, 259, 1)]),
  (354, 353, [(1, 259, 1)]),
  (364, 363, [(1, 259, 1)]),
  (374, 373, [(1, 259, 1)]),
  (385, 384, [(1, 259, 1)]),
  (396, 395, [(1, 259, 1)]),
  (407, 406, [(1, 259, 1)]),
  (419, 418, [(1, 259, 1)]),
  (431, 430, [(1, 259, 1)]),
  (443, 442, [(1, 259, 1)]),
  (456, 455, [(1, 259, 1)]),
  (469, 468, [(1, 259, 1)]),
  (483, 482, [(1, 259, 1)]),
  (497, 496, [(1, 259, 1)]),
  (511, 510, [(1, 259, 1)]),
  (526, 525, [(1, 259, 1)]),
  (541, 540, [(1, 259, 1)]),
  (557, 556, [(1, 259, 1)]),
  (573, 570, [(1, 115, 1), (2, 141, 3), (3, 3, 4)]),
  (590, 587, [(1, 118, 1), (2, 141, 3)]),
  (607, 604, [(1, 122, 1), (2, 137, 3)]),
  (625, 622, [(1, 125, 1), (2, 134, 3)]),
  (643, 640, [(1, 129, 1), (2, 130, 3)]),
  (662, 657, [(1, 74, 1), (2, 177, 3), (3, 8, 4)]),
  (681, 676, [(1, 76, 1), (2, 182, 3), (3, 1, 4)]),
  (701, 694, [(1, 54, 1), (2, 191, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (722, 715, [(1, 56, 1), (2, 197, 3), (3, 6, 4)]),
  (743, 734, [(1, 44, 1), (2, 203, 3), (3, 12, 4)]),
  (765, 754, [(1, 37, 1), (2, 208, 3), (3, 13, 4), (4, 1, 5)]),
  (787, 772, [(1, 28, 1), (2, 211, 3), (3, 15, 4), (4, 4, 5), (5, 1, 6)]),
  (810, 783, [(2, 257, 3), (3, 2, 5)]),
  (834, 789, [(2, 252, 3), (3, 3, 4), (3, 4, 5)]),
  (859, 796, [(2, 246, 3), (3, 7, 4), (3, 6, 5)]),
  (884, 805, [(2, 241, 3), (3, 11, 4), (3, 7, 5)]),
  (910, 813, [(2, 234, 3), (3, 16, 4), (3, 9, 5)]),
  (937, 822, [(2, 227, 3), (3, 22, 4), (3, 10, 5)]),
  (965, 832, [(2, 220, 3), (3, 27, 4), (3, 12, 5)]),
  (993, 840, [(2, 211, 3), (3, 33, 4), (3, 15, 5)]),
  (1022, 851, [(2, 204, 3), (3, 39, 4), (3, 16, 5)]),
  (1052, 861, [(2, 195, 3), (3, 46, 4), (3, 18, 5)]),
  (1083, 872, [(2, 188, 3), (3, 51, 4), (3, 20, 5)]),
  (1115, 882, [(2, 179, 3), (3, 58, 4), (3, 22, 5)]),
  (1148, 893, [(2, 170, 3), (3, 65, 4), (3, 23, 5), (4, 1, 6)]),
  (1182, 905, [(2, 163, 3), (3, 70, 4), (3, 25, 5), (4, 1, 6)]),
  (1217, 916, [(2, 154, 3), (3, 77, 4), (3, 26, 5), (4, 2, 6)]),
  (1253, 926, [(2, 145, 3), (3, 83, 4), (3, 28, 5), (4, 3, 6)]),
  (1290, 937, [(2, 137, 3), (3, 88, 4), (3, 30, 5), (4, 4, 6)]),
  (1328, 949, [(2, 129, 3), (3, 94, 4), (3, 32, 5), (4, 4, 6)]),
  (1367, 960, [(2, 121, 3), (3, 99, 4), (3, 34, 5), (4, 5, 6)]),
  (1408, 971, [(2, 113, 3), (3, 104, 4), (3, 36, 5), (4, 6, 6)]),
  (1450, 983, [(2, 106, 3), (3, 109, 4), (3, 38, 5), (4, 6, 6)]),
  (1493, 994, [(2, 99, 3), (3, 113, 4), (3, 40, 5), (4, 7, 6)]),
  (1537, 1004, [(2, 92, 3), (3, 116, 4), (3, 43, 5), (4, 8, 6)]),
  (1583, 1016, [(2, 86, 3), (3, 119, 4), (3, 45, 5), (4, 9, 6)]),
  (1630, 1025, [(2, 79, 3), (3, 122, 4), (3, 48, 5), (4, 10, 6)]),
  (1678, 1037, [(2, 74, 3), (3, 124, 4), (3, 51, 5), (4, 10, 6)]),
  (1728, 1045, [(2, 68, 3), (3, 126, 4), (3, 53, 5), (4, 12, 6)]),
  (1779, 1056, [(2, 63, 3), (3, 127, 4), (3, 56, 5), (4, 13, 6)]),
  (1832, 1065, [(2, 58, 3), (3, 128, 4), (3, 59, 5), (4, 14, 6)]),
  (1886, 1075, [(2, 54, 3), (3, 128, 4), (3, 62, 5), (4, 15, 6)]),
  (1942, 1085, [(2, 50, 3), (3, 127, 4), (3, 66, 5), (4, 16, 6)]),
  (2000, 1095, [(2, 46, 3), (3, 127, 4), (3, 70, 5), (4, 16, 6)]),
  (2060, 1103, [(2, 43, 3), (3, 125, 4), (3, 73, 5), (4, 18, 6)]),
  (2121, 1112, [(2, 40, 3), (3, 123, 4), (3, 76, 5), (4, 20, 6)]),
  (2184, 1123, [(2, 37, 3), (3, 121, 4), (3, 81, 5), (4, 20, 6)]),
  (2249, 1132, [(2, 35, 3), (3, 118, 4), (3, 84, 5), (4, 22, 6)]),
  (2316, 1141, [(2, 32, 3), (3, 115, 4), (3, 89, 5), (4, 23, 6)]),
  (2385, 1150, [(2, 30, 3), (3, 111, 4), (3, 93, 5), (4, 25, 6)]),
  (2456, 1159, [(2, 28, 3), (3, 107, 4), (3, 98, 5), (4, 26, 6)]),
  (2529, 1168, [(2, 26, 3), (3, 103, 4), (3, 102, 5), (4, 28, 6)]),
  (2604, 1177, [(2, 25, 3), (3, 98, 4), (3, 106, 5), (4, 30, 6)]),
  (2682, 1187, [(2, 23, 3), (3, 93, 4), (3, 112, 5), (4, 31, 6)]),
  (2762, 1195, [(3, 104, 4), (3, 152, 5), (4, 3, 6)]),
  (2844, 1203, [(3, 96, 4), (3, 159, 5), (4, 4, 6)])]

theorem small262 : smallOK 262 2777 certs262 = true := by decide +kernel

/-- The certificates for `t = 263`. -/
def certs263 : List Cert := [
  (261, 260, [(1, 260, 1)]),
  (268, 267, [(1, 260, 1)]),
  (276, 275, [(1, 260, 1)]),
  (284, 283, [(1, 260, 1)]),
  (292, 291, [(1, 260, 1)]),
  (300, 299, [(1, 260, 1)]),
  (309, 308, [(1, 260, 1)]),
  (318, 317, [(1, 260, 1)]),
  (327, 326, [(1, 260, 1)]),
  (336, 335, [(1, 260, 1)]),
  (346, 345, [(1, 260, 1)]),
  (356, 355, [(1, 260, 1)]),
  (366, 365, [(1, 260, 1)]),
  (376, 375, [(1, 260, 1)]),
  (387, 386, [(1, 260, 1)]),
  (398, 397, [(1, 260, 1)]),
  (409, 408, [(1, 260, 1)]),
  (421, 420, [(1, 260, 1)]),
  (433, 432, [(1, 260, 1)]),
  (445, 444, [(1, 260, 1)]),
  (458, 457, [(1, 260, 1)]),
  (471, 470, [(1, 260, 1)]),
  (485, 484, [(1, 260, 1)]),
  (499, 498, [(1, 260, 1)]),
  (513, 512, [(1, 260, 1)]),
  (528, 527, [(1, 260, 1)]),
  (543, 542, [(1, 260, 1)]),
  (559, 558, [(1, 260, 1)]),
  (575, 572, [(1, 115, 1), (2, 141, 3), (3, 4, 4)]),
  (592, 589, [(1, 119, 1), (2, 141, 3)]),
  (609, 606, [(1, 122, 1), (2, 138, 3)]),
  (627, 624, [(1, 126, 1), (2, 134, 3)]),
  (645, 642, [(1, 129, 1), (2, 131, 3)]),
  (664, 659, [(1, 74, 1), (2, 177, 3), (3, 9, 4)]),
  (683, 678, [(1, 76, 1), (2, 183, 3), (3, 1, 4)]),
  (703, 696, [(1, 55, 1), (2, 191, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (724, 717, [(1, 56, 1), (2, 197, 3), (3, 7, 4)]),
  (745, 736, [(1, 44, 1), (2, 204, 3), (3, 12, 4)]),
  (767, 756, [(1, 37, 1), (2, 209, 3), (3, 13, 4), (4, 1, 5)]),
  (790, 775, [(1, 28, 1), (2, 212, 3), (3, 15, 4), (4, 4, 5), (5, 1, 6)]),
  (813, 786, [(2, 258, 3), (3, 2, 5)]),
  (837, 792, [(2, 253, 3), (3, 3, 4), (3, 4, 5)]),
  (862, 799, [(2, 247, 3), (3, 7, 4), (3, 6, 5)]),
  (887, 808, [(2, 242, 3), (3, 11, 4), (3, 7, 5)]),
  (913, 816, [(2, 235, 3), (3, 16, 4), (3, 9, 5)]),
  (940, 825, [(2, 228, 3), (3, 22, 4), (3, 10, 5)]),
  (968, 835, [(2, 221, 3), (3, 27, 4), (3, 12, 5)]),
  (997, 844, [(2, 212, 3), (3, 34, 4), (3, 14, 5)]),
  (1026, 855, [(2, 205, 3), (3, 39, 4), (3, 16, 5)]),
  (1056, 865, [(2, 197, 3), (3, 45, 4), (3, 18, 5)]),
  (1087, 874, [(2, 187, 3), (3, 52, 4), (3, 21, 5)]),
  (1119, 886, [(2, 180, 3), (3, 58, 4), (3, 22, 5)]),
  (1152, 897, [(2, 172, 3), (3, 64, 4), (3, 23, 5), (4, 1, 6)]),
  (1186, 907, [(2, 162, 3), (3, 71, 4), (3, 25, 5), (4, 2, 6)]),
  (1221, 918, [(2, 154, 3), (3, 77, 4), (3, 26, 5), (4, 3, 6)]),
  (1257, 930, [(2, 146, 3), (3, 83, 4), (3, 28, 5), (4, 3, 6)]),
  (1294, 941, [(2, 138, 3), (3, 88, 4), (3, 30, 5), (4, 4, 6)]),
  (1332, 953, [(2, 130, 3), (3, 94, 4), (3, 32, 5), (4, 4, 6)]),
  (1371, 964, [(2, 122, 3), (3, 99, 4), (3, 34, 5), (4, 5, 6)]),
  (1412, 975, [(2, 114, 3), (3, 104, 4), (3, 36, 5), (4, 6, 6)]),
  (1454, 987, [(2, 107, 3), (3, 109, 4), (3, 38, 5), (4, 6, 6)]),
  (1497, 998, [(2, 100, 3), (3, 113, 4), (3, 40, 5), (4, 7, 6)]),
  (1541, 1008, [(2, 93, 3), (3, 116, 4), (3, 43, 5), (4, 8, 6)]),
  (1587, 1018, [(2, 86, 3), (3, 120, 4), (3, 45, 5), (4, 9, 6)]),
  (1634, 1029, [(2, 80, 3), (3, 122, 4), (3, 48, 5), (4, 10, 6)]),
  (1683, 1040, [(2, 74, 3), (3, 125, 4), (3, 50, 5), (4, 11, 6)]),
  (1733, 1050, [(2, 68, 3), (3, 127, 4), (3, 53, 5), (4, 12, 6)]),
  (1784, 1059, [(2, 63, 3), (3, 128, 4), (3, 56, 5), (4, 13, 6)]),
  (1837, 1070, [(2, 59, 3), (3, 128, 4), (3, 59, 5), (4, 14, 6)]),
  (1892, 1079, [(2, 54, 3), (3, 128, 4), (3, 63, 5), (4, 15, 6)]),
  (1948, 1089, [(2, 50, 3), (3, 128, 4), (3, 66, 5), (4, 16, 6)]),
  (2006, 1099, [(2, 47, 3), (3, 127, 4), (3, 69, 5), (4, 17, 6)]),
  (2066, 1107, [(2, 43, 3), (3, 125, 4), (3, 74, 5), (4, 18, 6)]),
  (2127, 1118, [(2, 40, 3), (3, 124, 4), (3, 77, 5), (4, 19, 6)]),
  (2190, 1127, [(2, 37, 3), (3, 122, 4), (3, 81, 5), (4, 20, 6)]),
  (2255, 1136, [(2, 35, 3), (3, 119, 4), (3, 84, 5), (4, 22, 6)]),
  (2322, 1145, [(2, 32, 3), (3, 116, 4), (3, 89, 5), (4, 23, 6)]),
  (2391, 1154, [(2, 30, 3), (3, 112, 4), (3, 93, 5), (4, 25, 6)]),
  (2462, 1163, [(2, 28, 3), (3, 108, 4), (3, 98, 5), (4, 26, 6)]),
  (2535, 1172, [(2, 26, 3), (3, 104, 4), (3, 102, 5), (4, 28, 6)]),
  (2611, 1182, [(2, 25, 3), (3, 99, 4), (3, 106, 5), (4, 30, 6)]),
  (2689, 1192, [(2, 23, 3), (3, 94, 4), (3, 112, 5), (4, 31, 6)]),
  (2769, 1200, [(3, 105, 4), (3, 153, 5), (4, 2, 6)]),
  (2852, 1209, [(3, 98, 4), (3, 158, 5), (4, 4, 6)])]

theorem small263 : smallOK 263 2788 certs263 = true := by decide +kernel

/-- The certificates for `t = 264`. -/
def certs264 : List Cert := [
  (262, 261, [(1, 261, 1)]),
  (269, 268, [(1, 261, 1)]),
  (277, 276, [(1, 261, 1)]),
  (285, 284, [(1, 261, 1)]),
  (293, 292, [(1, 261, 1)]),
  (301, 300, [(1, 261, 1)]),
  (310, 309, [(1, 261, 1)]),
  (319, 318, [(1, 261, 1)]),
  (328, 327, [(1, 261, 1)]),
  (337, 336, [(1, 261, 1)]),
  (347, 346, [(1, 261, 1)]),
  (357, 356, [(1, 261, 1)]),
  (367, 366, [(1, 261, 1)]),
  (378, 377, [(1, 261, 1)]),
  (389, 388, [(1, 261, 1)]),
  (400, 399, [(1, 261, 1)]),
  (412, 411, [(1, 261, 1)]),
  (424, 423, [(1, 261, 1)]),
  (436, 435, [(1, 261, 1)]),
  (449, 448, [(1, 261, 1)]),
  (462, 461, [(1, 261, 1)]),
  (475, 474, [(1, 261, 1)]),
  (489, 488, [(1, 261, 1)]),
  (503, 502, [(1, 261, 1)]),
  (518, 517, [(1, 261, 1)]),
  (533, 532, [(1, 261, 1)]),
  (548, 547, [(1, 261, 1)]),
  (564, 563, [(1, 261, 1)]),
  (580, 577, [(1, 116, 1), (2, 143, 3), (3, 2, 4)]),
  (597, 594, [(1, 120, 1), (2, 141, 3)]),
  (614, 611, [(1, 123, 1), (2, 138, 3)]),
  (632, 629, [(1, 127, 1), (2, 134, 3)]),
  (650, 647, [(1, 130, 1), (2, 131, 3)]),
  (669, 664, [(1, 75, 1), (2, 178, 3), (3, 8, 4)]),
  (689, 684, [(1, 77, 1), (2, 184, 3)]),
  (709, 702, [(1, 55, 1), (2, 193, 3), (3, 10, 4), (4, 3, 5)]),
  (730, 723, [(1, 57, 1), (2, 199, 3), (3, 5, 4)]),
  (751, 742, [(1, 45, 1), (2, 205, 3), (3, 11, 4)]),
  (773, 760, [(1, 31, 1), (2, 209, 3), (3, 14, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8), (8, 1, 10)]),
  (796, 781, [(1, 28, 1), (2, 214, 3), (3, 15, 4), (4, 4, 5)]),
  (819, 790, [(2, 259, 3), (3, 2, 5)]),
  (843, 796, [(2, 254, 3), (3, 3, 4), (3, 4, 5)]),
  (868, 803, [(2, 248, 3), (3, 7, 4), (3, 6, 5)]),
  (894, 811, [(2, 241, 3), (3, 12, 4), (3, 8, 5)]),
  (920, 821, [(2, 235, 3), (3, 17, 4), (3, 9, 5)]),
  (947, 830, [(2, 228, 3), (3, 23, 4), (3, 10, 5)]),
  (975, 838, [(2, 219, 3), (3, 29, 4), (3, 13, 5)]),
  (1004, 849, [(2, 212, 3), (3, 35, 4), (3, 14, 5)]),
  (1034, 859, [(2, 204, 3), (3, 41, 4), (3, 16, 5)]),
  (1065, 870, [(2, 196, 3), (3, 47, 4), (3, 18, 5)]),
  (1096, 879, [(2, 186, 3), (3, 54, 4), (3, 21, 5)]),
  (1128, 891, [(2, 179, 3), (3, 60, 4), (3, 22, 5)]),
  (1161, 902, [(2, 171, 3), (3, 66, 4), (3, 23, 5), (4, 1, 6)]),
  (1195, 912, [(2, 162, 3), (3, 72, 4), (3, 25, 5), (4, 2, 6)]),
  (1230, 925, [(2, 155, 3), (3, 78, 4), (3, 26, 5), (4, 2, 6)]),
  (1266, 935, [(2, 146, 3), (3, 84, 4), (3, 28, 5), (4, 3, 6)]),
  (1303, 946, [(2, 137, 3), (3, 90, 4), (3, 30, 5), (4, 4, 6)]),
  (1342, 957, [(2, 129, 3), (3, 95, 4), (3, 32, 5), (4, 5, 6)]),
  (1382, 969, [(2, 121, 3), (3, 101, 4), (3, 34, 5), (4, 5, 6)]),
  (1423, 980, [(2, 113, 3), (3, 106, 4), (3, 36, 5), (4, 6, 6)]),
  (1465, 992, [(2, 106, 3), (3, 110, 4), (3, 38, 5), (4, 7, 6)]),
  (1508, 1003, [(2, 99, 3), (3, 114, 4), (3, 41, 5), (4, 7, 6)]),
  (1553, 1014, [(2, 92, 3), (3, 118, 4), (3, 43, 5), (4, 8, 6)]),
  (1599, 1024, [(2, 85, 3), (3, 121, 4), (3, 46, 5), (4, 9, 6)]),
  (1646, 1035, [(2, 79, 3), (3, 124, 4), (3, 48, 5), (4, 10, 6)]),
  (1695, 1044, [(2, 73, 3), (3, 126, 4), (3, 51, 5), (4, 11, 6)]),
  (1745, 1054, [(2, 68, 3), (3, 127, 4), (3, 54, 5), (4, 12, 6)]),
  (1797, 1064, [(2, 63, 3), (3, 128, 4), (3, 57, 5), (4, 13, 6)]),
  (1850, 1075, [(2, 58, 3), (3, 129, 4), (3, 60, 5), (4, 14, 6)]),
  (1905, 1084, [(2, 54, 3), (3, 129, 4), (3, 63, 5), (4, 15, 6)]),
  (1962, 1095, [(2, 50, 3), (3, 129, 4), (3, 66, 5), (4, 16, 6)]),
  (2020, 1103, [(2, 46, 3), (3, 127, 4), (3, 71, 5), (4, 17, 6)]),
  (2080, 1113, [(2, 43, 3), (3, 126, 4), (3, 74, 5), (4, 18, 6)]),
  (2142, 1123, [(2, 40, 3), (3, 124, 4), (3, 77, 5), (4, 20, 6)]),
  (2206, 1131, [(2, 37, 3), (3, 121, 4), (3, 82, 5), (4, 21, 6)]),
  (2272, 1141, [(2, 34, 3), (3, 119, 4), (3, 86, 5), (4, 22, 6)]),
  (2340, 1151, [(2, 32, 3), (3, 116, 4), (3, 90, 5), (4, 23, 6)]),
  (2410, 1159, [(2, 30, 3), (3, 112, 4), (3, 94, 5), (4, 25, 6)]),
  (2482, 1169, [(2, 28, 3), (3, 108, 4), (3, 98, 5), (4, 27, 6)]),
  (2556, 1179, [(2, 26, 3), (3, 104, 4), (3, 103, 5), (4, 28, 6)]),
  (2632, 1189, [(2, 25, 3), (3, 99, 4), (3, 107, 5), (4, 30, 6)]),
  (2710, 1197, [(2, 23, 3), (3, 94, 4), (3, 112, 5), (4, 32, 6)]),
  (2791, 1206, [(3, 104, 4), (3, 154, 5), (4, 3, 6)]),
  (2874, 1215, [(3, 97, 4), (3, 160, 5), (4, 4, 6)])]

theorem small264 : smallOK 264 2799 certs264 = true := by decide +kernel

/-- The certificates for `t = 265`. -/
def certs265 : List Cert := [
  (263, 262, [(1, 262, 1)]),
  (270, 269, [(1, 262, 1)]),
  (278, 277, [(1, 262, 1)]),
  (286, 285, [(1, 262, 1)]),
  (294, 293, [(1, 262, 1)]),
  (302, 301, [(1, 262, 1)]),
  (311, 310, [(1, 262, 1)]),
  (320, 319, [(1, 262, 1)]),
  (329, 328, [(1, 262, 1)]),
  (338, 337, [(1, 262, 1)]),
  (348, 347, [(1, 262, 1)]),
  (358, 357, [(1, 262, 1)]),
  (368, 367, [(1, 262, 1)]),
  (379, 378, [(1, 262, 1)]),
  (390, 389, [(1, 262, 1)]),
  (401, 400, [(1, 262, 1)]),
  (413, 412, [(1, 262, 1)]),
  (425, 424, [(1, 262, 1)]),
  (437, 436, [(1, 262, 1)]),
  (450, 449, [(1, 262, 1)]),
  (463, 462, [(1, 262, 1)]),
  (476, 475, [(1, 262, 1)]),
  (490, 489, [(1, 262, 1)]),
  (504, 503, [(1, 262, 1)]),
  (519, 518, [(1, 262, 1)]),
  (534, 533, [(1, 262, 1)]),
  (550, 549, [(1, 262, 1)]),
  (566, 565, [(1, 262, 1)]),
  (582, 579, [(1, 117, 1), (2, 143, 3), (3, 2, 4)]),
  (599, 596, [(1, 120, 1), (2, 142, 3)]),
  (616, 613, [(1, 124, 1), (2, 138, 3)]),
  (634, 631, [(1, 127, 1), (2, 135, 3)]),
  (653, 650, [(1, 131, 1), (2, 131, 3)]),
  (672, 667, [(1, 75, 1), (2, 179, 3), (3, 8, 4)]),
  (692, 687, [(1, 77, 1), (2, 185, 3)]),
  (712, 705, [(1, 55, 1), (2, 194, 3), (3, 10, 4), (4, 3, 5)]),
  (733, 726, [(1, 57, 1), (2, 200, 3), (3, 5, 4)]),
  (754, 745, [(1, 45, 1), (2, 206, 3), (3, 11, 4)]),
  (776, 763, [(1, 32, 1), (2, 209, 3), (3, 15, 4), (4, 3, 5), (5, 2, 6), (6, 1, 8)]),
  (799, 784, [(1, 28, 1), (2, 215, 3), (3, 15, 4), (4, 4, 5)]),
  (822, 793, [(2, 260, 3), (3, 2, 5)]),
  (846, 799, [(2, 255, 3), (3, 3, 4), (3, 4, 5)]),
  (871, 806, [(2, 249, 3), (3, 7, 4), (3, 6, 5)]),
  (897, 814, [(2, 242, 3), (3, 12, 4), (3, 8, 5)]),
  (923, 824, [(2, 236, 3), (3, 17, 4), (3, 9, 5)]),
  (950, 833, [(2, 229, 3), (3, 23, 4), (3, 10, 5)]),
  (978, 841, [(2, 220, 3), (3, 29, 4), (3, 13, 5)]),
  (1007, 852, [(2, 213, 3), (3, 35, 4), (3, 14, 5)]),
  (1037, 862, [(2, 205, 3), (3, 41, 4), (3, 16, 5)]),
  (1068, 873, [(2, 197, 3), (3, 47, 4), (3, 18, 5)]),
  (1100, 883, [(2, 188, 3), (3, 53, 4), (3, 21, 5)]),
  (1133, 894, [(2, 179, 3), (3, 60, 4), (3, 22, 5), (4, 1, 6)]),
  (1166, 905, [(2, 171, 3), (3, 66, 4), (3, 24, 5), (4, 1, 6)]),
  (1200, 917, [(2, 163, 3), (3, 72, 4), (3, 26, 5), (4, 1, 6)]),
  (1236, 929, [(2, 155, 3), (3, 78, 4), (3, 27, 5), (4, 2, 6)]),
  (1273, 940, [(2, 146, 3), (3, 85, 4), (3, 28, 5), (4, 3, 6)]),
  (1311, 950, [(2, 137, 3), (3, 90, 4), (3, 31, 5), (4, 4, 6)]),
  (1350, 963, [(2, 129, 3), (3, 96, 4), (3, 33, 5), (4, 4, 6)]),
  (1390, 973, [(2, 121, 3), (3, 101, 4), (3, 34, 5), (4, 6, 6)]),
  (1431, 984, [(2, 113, 3), (3, 106, 4), (3, 37, 5), (4, 6, 6)]),
  (1473, 996, [(2, 106, 3), (3, 111, 4), (3, 38, 5), (4, 7, 6)]),
  (1517, 1008, [(2, 99, 3), (3, 115, 4), (3, 41, 5), (4, 7, 6)]),
  (1562, 1019, [(2, 92, 3), (3, 119, 4), (3, 43, 5), (4, 8, 6)]),
  (1608, 1029, [(2, 85, 3), (3, 122, 4), (3, 46, 5), (4, 9, 6)]),
  (1656, 1039, [(2, 79, 3), (3, 124, 4), (3, 48, 5), (4, 11, 6)]),
  (1705, 1050, [(2, 73, 3), (3, 127, 4), (3, 51, 5), (4, 11, 6)]),
  (1756, 1061, [(2, 68, 3), (3, 128, 4), (3, 54, 5), (4, 12, 6)]),
  (1808, 1071, [(2, 63, 3), (3, 129, 4), (3, 57, 5), (4, 13, 6)]),
  (1862, 1081, [(2, 58, 3), (3, 130, 4), (3, 60, 5), (4, 14, 6)]),
  (1917, 1090, [(2, 54, 3), (3, 129, 4), (3, 64, 5), (4, 15, 6)]),
  (1974, 1099, [(2, 49, 3), (3, 129, 4), (3, 68, 5), (4, 16, 6)]),
  (2033, 1108, [(2, 46, 3), (3, 128, 4), (3, 70, 5), (4, 18, 6)]),
  (2093, 1118, [(2, 42, 3), (3, 127, 4), (3, 75, 5), (4, 18, 6)]),
  (2155, 1128, [(2, 40, 3), (3, 124, 4), (3, 78, 5), (4, 20, 6)]),
  (2219, 1136, [(2, 37, 3), (3, 122, 4), (3, 81, 5), (4, 22, 6)]),
  (2285, 1146, [(2, 34, 3), (3, 119, 4), (3, 87, 5), (4, 22, 6)]),
  (2353, 1156, [(2, 32, 3), (3, 116, 4), (3, 90, 5), (4, 24, 6)]),
  (2423, 1164, [(2, 30, 3), (3, 112, 4), (3, 94, 5), (4, 26, 6)]),
  (2495, 1174, [(2, 28, 3), (3, 108, 4), (3, 99, 5), (4, 27, 6)]),
  (2569, 1184, [(2, 26, 3), (3, 104, 4), (3, 104, 5), (4, 28, 6)]),
  (2646, 1193, [(2, 25, 3), (3, 99, 4), (3, 107, 5), (4, 31, 6)]),
  (2725, 1202, [(2, 23, 3), (3, 94, 4), (3, 113, 5), (4, 32, 6)]),
  (2806, 1211, [(3, 104, 4), (3, 155, 5), (4, 3, 6)]),
  (2890, 1219, [(3, 97, 4), (3, 160, 5), (4, 5, 6)])]

theorem small265 : smallOK 265 2810 certs265 = true := by decide +kernel

/-- The certificates for `t = 266`. -/
def certs266 : List Cert := [
  (264, 263, [(1, 263, 1)]),
  (271, 270, [(1, 263, 1)]),
  (279, 278, [(1, 263, 1)]),
  (287, 286, [(1, 263, 1)]),
  (295, 294, [(1, 263, 1)]),
  (303, 302, [(1, 263, 1)]),
  (312, 311, [(1, 263, 1)]),
  (321, 320, [(1, 263, 1)]),
  (330, 329, [(1, 263, 1)]),
  (339, 338, [(1, 263, 1)]),
  (349, 348, [(1, 263, 1)]),
  (359, 358, [(1, 263, 1)]),
  (369, 368, [(1, 263, 1)]),
  (380, 379, [(1, 263, 1)]),
  (391, 390, [(1, 263, 1)]),
  (402, 401, [(1, 263, 1)]),
  (414, 413, [(1, 263, 1)]),
  (426, 425, [(1, 263, 1)]),
  (438, 437, [(1, 263, 1)]),
  (451, 450, [(1, 263, 1)]),
  (464, 463, [(1, 263, 1)]),
  (477, 476, [(1, 263, 1)]),
  (491, 490, [(1, 263, 1)]),
  (505, 504, [(1, 263, 1)]),
  (520, 519, [(1, 263, 1)]),
  (535, 534, [(1, 263, 1)]),
  (551, 550, [(1, 263, 1)]),
  (567, 566, [(1, 263, 1)]),
  (584, 581, [(1, 117, 1), (2, 144, 3), (3, 2, 4)]),
  (601, 598, [(1, 121, 1), (2, 142, 3)]),
  (619, 616, [(1, 124, 1), (2, 139, 3)]),
  (637, 634, [(1, 128, 1), (2, 135, 3)]),
  (656, 653, [(1, 132, 1), (2, 131, 3)]),
  (675, 670, [(1, 75, 1), (2, 180, 3), (3, 8, 4)]),
  (695, 690, [(1, 78, 1), (2, 185, 3)]),
  (715, 708, [(1, 55, 1), (2, 195, 3), (3, 10, 4), (4, 3, 5)]),
  (736, 729, [(1, 57, 1), (2, 201, 3), (3, 5, 4)]),
  (758, 749, [(1, 45, 1), (2, 207, 3), (3, 11, 4)]),
  (780, 767, [(1, 32, 1), (2, 211, 3), (3, 14, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8)]),
  (803, 786, [(1, 25, 1), (2, 214, 3), (3, 16, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8), (8, 1, 11)]),
  (827, 796, [(2, 260, 3), (3, 1, 4), (3, 2, 5)]),
  (851, 802, [(2, 255, 3), (3, 4, 4), (3, 4, 5)]),
  (876, 809, [(2, 249, 3), (3, 8, 4), (3, 6, 5)]),
  (902, 819, [(2, 244, 3), (3, 12, 4), (3, 7, 5)]),
  (929, 828, [(2, 237, 3), (3, 17, 4), (3, 9, 5)]),
  (956, 837, [(2, 229, 3), (3, 23, 4), (3, 11, 5)]),
  (984, 845, [(2, 220, 3), (3, 30, 4), (3, 13, 5)]),
  (1013, 856, [(2, 213, 3), (3, 35, 4), (3, 15, 5)]),
  (1043, 866, [(2, 205, 3), (3, 41, 4), (3, 17, 5)]),
  (1074, 877, [(2, 197, 3), (3, 48, 4), (3, 18, 5)]),
  (1106, 887, [(2, 188, 3), (3, 54, 4), (3, 21, 5)]),
  (1139, 898, [(2, 179, 3), (3, 61, 4), (3, 22, 5), (4, 1, 6)]),
  (1173, 910, [(2, 171, 3), (3, 67, 4), (3, 24, 5), (4, 1, 6)]),
  (1208, 921, [(2, 162, 3), (3, 74, 4), (3, 25, 5), (4, 2, 6)]),
  (1244, 933, [(2, 154, 3), (3, 80, 4), (3, 27, 5), (4, 2, 6)]),
  (1281, 944, [(2, 145, 3), (3, 86, 4), (3, 29, 5), (4, 3, 6)]),
  (1319, 956, [(2, 137, 3), (3, 92, 4), (3, 30, 5), (4, 4, 6)]),
  (1358, 967, [(2, 129, 3), (3, 97, 4), (3, 32, 5), (4, 5, 6)]),
  (1398, 979, [(2, 121, 3), (3, 102, 4), (3, 35, 5), (4, 5, 6)]),
  (1439, 990, [(2, 113, 3), (3, 107, 4), (3, 37, 5), (4, 6, 6)]),
  (1482, 1001, [(2, 106, 3), (3, 111, 4), (3, 39, 5), (4, 7, 6)]),
  (1526, 1011, [(2, 98, 3), (3, 116, 4), (3, 41, 5), (4, 8, 6)]),
  (1571, 1024, [(2, 92, 3), (3, 119, 4), (3, 44, 5), (4, 8, 6)]),
  (1618, 1033, [(2, 85, 3), (3, 122, 4), (3, 46, 5), (4, 10, 6)]),
  (1666, 1045, [(2, 79, 3), (3, 125, 4), (3, 49, 5), (4, 10, 6)]),
  (1715, 1054, [(2, 73, 3), (3, 127, 4), (3, 51, 5), (4, 12, 6)]),
  (1766, 1065, [(2, 67, 3), (3, 129, 4), (3, 55, 5), (4, 12, 6)]),
  (1818, 1075, [(2, 62, 3), (3, 130, 4), (3, 58, 5), (4, 13, 6)]),
  (1872, 1085, [(2, 58, 3), (3, 130, 4), (3, 61, 5), (4, 14, 6)]),
  (1928, 1095, [(2, 53, 3), (3, 131, 4), (3, 64, 5), (4, 15, 6)]),
  (1985, 1104, [(2, 49, 3), (3, 130, 4), (3, 68, 5), (4, 16, 6)]),
  (2044, 1113, [(2, 46, 3), (3, 128, 4), (3, 71, 5), (4, 18, 6)]),
  (2105, 1124, [(2, 42, 3), (3, 128, 4), (3, 75, 5), (4, 18, 6)]),
  (2168, 1133, [(2, 39, 3), (3, 125, 4), (3, 79, 5), (4, 20, 6)]),
  (2233, 1142, [(2, 36, 3), (3, 123, 4), (3, 83, 5), (4, 21, 6)]),
  (2299, 1152, [(2, 34, 3), (3, 120, 4), (3, 87, 5), (4, 22, 6)]),
  (2367, 1160, [(2, 32, 3), (3, 116, 4), (3, 90, 5), (4, 25, 6)]),
  (2438, 1169, [(2, 30, 3), (3, 112, 4), (3, 95, 5), (4, 26, 6)]),
  (2511, 1180, [(2, 28, 3), (3, 108, 4), (3, 99, 5), (4, 28, 6)]),
  (2586, 1189, [(2, 26, 3), (3, 104, 4), (3, 104, 5), (4, 29, 6)]),
  (2663, 1198, [(2, 24, 3), (3, 99, 4), (3, 110, 5), (4, 30, 6)]),
  (2742, 1207, [(3, 111, 4), (3, 150, 5), (4, 2, 6)]),
  (2824, 1217, [(3, 104, 4), (3, 156, 5), (4, 3, 6)])]

theorem small266 : smallOK 266 2821 certs266 = true := by decide +kernel

/-- The certificates for `t = 267`. -/
def certs267 : List Cert := [
  (265, 264, [(1, 264, 1)]),
  (275, 274, [(1, 264, 1)]),
  (286, 285, [(1, 264, 1)]),
  (297, 296, [(1, 264, 1)]),
  (308, 307, [(1, 264, 1)]),
  (320, 319, [(1, 264, 1)]),
  (332, 331, [(1, 264, 1)]),
  (345, 344, [(1, 264, 1)]),
  (358, 357, [(1, 264, 1)]),
  (372, 371, [(1, 264, 1)]),
  (386, 385, [(1, 264, 1)]),
  (401, 400, [(1, 264, 1)]),
  (417, 416, [(1, 264, 1)]),
  (433, 432, [(1, 264, 1)]),
  (450, 449, [(1, 264, 1)]),
  (468, 467, [(1, 264, 1)]),
  (486, 485, [(1, 264, 1)]),
  (505, 504, [(1, 264, 1)]),
  (525, 524, [(1, 264, 1)]),
  (546, 545, [(1, 264, 1)]),
  (567, 566, [(1, 264, 1)]),
  (589, 586, [(1, 118, 1), (2, 145, 3), (3, 1, 4)]),
  (612, 609, [(1, 123, 1), (2, 141, 3)]),
  (636, 633, [(1, 128, 1), (2, 136, 3)]),
  (661, 658, [(1, 133, 1), (2, 131, 3)]),
  (687, 682, [(1, 77, 1), (2, 184, 3), (3, 3, 4)]),
  (714, 707, [(1, 55, 1), (2, 194, 3), (3, 11, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (742, 733, [(1, 44, 1), (2, 203, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (771, 760, [(1, 37, 1), (2, 210, 3), (3, 13, 4), (4, 4, 5)]),
  (801, 786, [(1, 28, 1), (2, 215, 3), (3, 16, 4), (4, 4, 5), (5, 1, 6)]),
  (833, 800, [(2, 261, 3), (3, 1, 4), (3, 2, 5)]),
  (866, 809, [(2, 254, 3), (3, 5, 4), (3, 5, 5)]),
  (900, 819, [(2, 245, 3), (3, 12, 4), (3, 7, 5)]),
  (936, 831, [(2, 235, 3), (3, 19, 4), (3, 10, 5)]),
  (973, 844, [(2, 226, 3), (3, 26, 4), (3, 12, 5)]),
  (1011, 856, [(2, 215, 3), (3, 34, 4), (3, 15, 5)]),
  (1051, 870, [(2, 204, 3), (3, 43, 4), (3, 17, 5)]),
  (1093, 884, [(2, 192, 3), (3, 52, 4), (3, 20, 5)]),
  (1136, 899, [(2, 182, 3), (3, 59, 4), (3, 22, 5), (4, 1, 6)]),
  (1181, 914, [(2, 170, 3), (3, 68, 4), (3, 24, 5), (4, 2, 6)]),
  (1228, 929, [(2, 159, 3), (3, 76, 4), (3, 27, 5), (4, 2, 6)]),
  (1277, 944, [(2, 147, 3), (3, 85, 4), (3, 29, 5), (4, 3, 6)]),
  (1328, 961, [(2, 137, 3), (3, 92, 4), (3, 31, 5), (4, 4, 6)]),
  (1381, 976, [(2, 126, 3), (3, 100, 4), (3, 33, 5), (4, 5, 6)]),
  (1436, 991, [(2, 115, 3), (3, 107, 4), (3, 36, 5), (4, 6, 6)]),
  (1493, 1006, [(2, 105, 3), (3, 113, 4), (3, 39, 5), (4, 7, 6)]),
  (1552, 1021, [(2, 95, 3), (3, 118, 4), (3, 43, 5), (4, 8, 6)]),
  (1614, 1035, [(2, 86, 3), (3, 123, 4), (3, 45, 5), (4, 10, 6)]),
  (1678, 1049, [(2, 78, 3), (3, 126, 4), (3, 49, 5), (4, 11, 6)]),
  (1745, 1064, [(2, 70, 3), (3, 129, 4), (3, 53, 5), (4, 12, 6)]),
  (1814, 1077, [(2, 63, 3), (3, 131, 4), (3, 57, 5), (4, 13, 6)]),
  (1886, 1091, [(2, 57, 3), (3, 131, 4), (3, 62, 5), (4, 14, 6)]),
  (1961, 1104, [(2, 52, 3), (3, 131, 4), (3, 65, 5), (4, 16, 6)]),
  (2039, 1116, [(2, 46, 3), (3, 130, 4), (3, 71, 5), (4, 17, 6)]),
  (2120, 1129, [(2, 42, 3), (3, 128, 4), (3, 75, 5), (4, 19, 6)]),
  (2204, 1141, [(2, 38, 3), (3, 125, 4), (3, 80, 5), (4, 21, 6)]),
  (2292, 1153, [(2, 35, 3), (3, 120, 4), (3, 86, 5), (4, 23, 6)]),
  (2383, 1166, [(2, 32, 3), (3, 116, 4), (3, 91, 5), (4, 25, 6)]),
  (2478, 1179, [(2, 29, 3), (3, 111, 4), (3, 97, 5), (4, 27, 6)]),
  (2577, 1192, [(2, 26, 3), (3, 106, 4), (3, 104, 5), (4, 28, 6)]),
  (2680, 1205, [(2, 24, 3), (3, 100, 4), (3, 110, 5), (4, 30, 6)]),
  (2787, 1216, [(3, 108, 4), (3, 153, 5), (4, 3, 6)]),
  (2898, 1227, [(3, 99, 4), (3, 160, 5), (4, 5, 6)])]

theorem small267 : smallOK 267 2840 certs267 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S268.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {268, 269, 270, 271, 272, 273, 274, 275} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 268`. -/
def certs268 : List Cert := [
  (266, 265, [(1, 265, 1)]),
  (276, 275, [(1, 265, 1)]),
  (287, 286, [(1, 265, 1)]),
  (298, 297, [(1, 265, 1)]),
  (309, 308, [(1, 265, 1)]),
  (321, 320, [(1, 265, 1)]),
  (333, 332, [(1, 265, 1)]),
  (346, 345, [(1, 265, 1)]),
  (359, 358, [(1, 265, 1)]),
  (373, 372, [(1, 265, 1)]),
  (387, 386, [(1, 265, 1)]),
  (402, 401, [(1, 265, 1)]),
  (418, 417, [(1, 265, 1)]),
  (434, 433, [(1, 265, 1)]),
  (451, 450, [(1, 265, 1)]),
  (469, 468, [(1, 265, 1)]),
  (487, 486, [(1, 265, 1)]),
  (506, 505, [(1, 265, 1)]),
  (526, 525, [(1, 265, 1)]),
  (547, 546, [(1, 265, 1)]),
  (568, 567, [(1, 265, 1)]),
  (590, 587, [(1, 118, 1), (2, 145, 3), (3, 2, 4)]),
  (613, 610, [(1, 123, 1), (2, 142, 3)]),
  (637, 634, [(1, 128, 1), (2, 137, 3)]),
  (662, 659, [(1, 133, 1), (2, 132, 3)]),
  (688, 683, [(1, 77, 1), (2, 184, 3), (3, 4, 4)]),
  (715, 710, [(1, 80, 1), (2, 185, 3)]),
  (743, 736, [(1, 58, 1), (2, 202, 3), (3, 5, 4)]),
  (772, 761, [(1, 37, 1), (2, 210, 3), (3, 14, 4), (4, 3, 5), (5, 1, 6)]),
  (802, 787, [(1, 28, 1), (2, 216, 3), (3, 15, 4), (4, 4, 5), (5, 2, 6)]),
  (834, 803, [(2, 263, 3), (3, 2, 5)]),
  (867, 812, [(2, 256, 3), (3, 5, 4), (3, 4, 5)]),
  (901, 822, [(2, 247, 3), (3, 11, 4), (3, 7, 5)]),
  (937, 834, [(2, 237, 3), (3, 19, 4), (3, 9, 5)]),
  (974, 847, [(2, 228, 3), (3, 26, 4), (3, 11, 5)]),
  (1012, 859, [(2, 217, 3), (3, 34, 4), (3, 14, 5)]),
  (1052, 873, [(2, 206, 3), (3, 42, 4), (3, 17, 5)]),
  (1094, 887, [(2, 194, 3), (3, 51, 4), (3, 20, 5)]),
  (1137, 902, [(2, 183, 3), (3, 60, 4), (3, 22, 5)]),
  (1182, 917, [(2, 172, 3), (3, 68, 4), (3, 24, 5), (4, 1, 6)]),
  (1229, 932, [(2, 160, 3), (3, 77, 4), (3, 26, 5), (4, 2, 6)]),
  (1278, 947, [(2, 149, 3), (3, 84, 4), (3, 29, 5), (4, 3, 6)]),
  (1329, 962, [(2, 137, 3), (3, 93, 4), (3, 31, 5), (4, 4, 6)]),
  (1382, 979, [(2, 127, 3), (3, 100, 4), (3, 33, 5), (4, 5, 6)]),
  (1437, 994, [(2, 116, 3), (3, 107, 4), (3, 36, 5), (4, 6, 6)]),
  (1494, 1009, [(2, 106, 3), (3, 113, 4), (3, 39, 5), (4, 7, 6)]),
  (1553, 1024, [(2, 96, 3), (3, 119, 4), (3, 42, 5), (4, 8, 6)]),
  (1615, 1038, [(2, 87, 3), (3, 123, 4), (3, 45, 5), (4, 10, 6)]),
  (1679, 1052, [(2, 79, 3), (3, 126, 4), (3, 49, 5), (4, 11, 6)]),
  (1746, 1067, [(2, 71, 3), (3, 129, 4), (3, 53, 5), (4, 12, 6)]),
  (1815, 1080, [(2, 64, 3), (3, 131, 4), (3, 57, 5), (4, 13, 6)]),
  (1887, 1094, [(2, 58, 3), (3, 132, 4), (3, 61, 5), (4, 14, 6)]),
  (1962, 1107, [(2, 52, 3), (3, 132, 4), (3, 65, 5), (4, 16, 6)]),
  (2040, 1119, [(2, 47, 3), (3, 130, 4), (3, 70, 5), (4, 18, 6)]),
  (2121, 1132, [(2, 42, 3), (3, 129, 4), (3, 75, 5), (4, 19, 6)]),
  (2205, 1144, [(2, 38, 3), (3, 126, 4), (3, 81, 5), (4, 20, 6)]),
  (2293, 1158, [(2, 35, 3), (3, 122, 4), (3, 86, 5), (4, 22, 6)]),
  (2384, 1169, [(2, 32, 3), (3, 117, 4), (3, 91, 5), (4, 25, 6)]),
  (2479, 1182, [(2, 29, 3), (3, 112, 4), (3, 97, 5), (4, 27, 6)]),
  (2578, 1195, [(2, 27, 3), (3, 106, 4), (3, 103, 5), (4, 29, 6)]),
  (2681, 1208, [(2, 25, 3), (3, 100, 4), (3, 108, 5), (4, 32, 6)]),
  (2788, 1219, [(3, 109, 4), (3, 153, 5), (4, 3, 6)]),
  (2899, 1230, [(3, 100, 4), (3, 160, 5), (4, 5, 6)])]

theorem small268 : smallOK 268 2851 certs268 = true := by decide +kernel

/-- The certificates for `t = 269`. -/
def certs269 : List Cert := [
  (267, 266, [(1, 266, 1)]),
  (277, 276, [(1, 266, 1)]),
  (288, 287, [(1, 266, 1)]),
  (299, 298, [(1, 266, 1)]),
  (310, 309, [(1, 266, 1)]),
  (322, 321, [(1, 266, 1)]),
  (334, 333, [(1, 266, 1)]),
  (347, 346, [(1, 266, 1)]),
  (360, 359, [(1, 266, 1)]),
  (374, 373, [(1, 266, 1)]),
  (388, 387, [(1, 266, 1)]),
  (403, 402, [(1, 266, 1)]),
  (419, 418, [(1, 266, 1)]),
  (435, 434, [(1, 266, 1)]),
  (452, 451, [(1, 266, 1)]),
  (470, 469, [(1, 266, 1)]),
  (488, 487, [(1, 266, 1)]),
  (507, 506, [(1, 266, 1)]),
  (527, 526, [(1, 266, 1)]),
  (548, 547, [(1, 266, 1)]),
  (569, 568, [(1, 266, 1)]),
  (591, 588, [(1, 119, 1), (2, 145, 3), (3, 2, 4)]),
  (614, 611, [(1, 123, 1), (2, 143, 3)]),
  (638, 635, [(1, 128, 1), (2, 138, 3)]),
  (663, 660, [(1, 133, 1), (2, 133, 3)]),
  (689, 684, [(1, 77, 1), (2, 184, 3), (3, 5, 4)]),
  (716, 711, [(1, 80, 1), (2, 186, 3)]),
  (744, 737, [(1, 58, 1), (2, 203, 3), (3, 5, 4)]),
  (773, 762, [(1, 37, 1), (2, 211, 3), (3, 13, 4), (4, 3, 5), (5, 2, 6)]),
  (803, 788, [(1, 28, 1), (2, 216, 3), (3, 15, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (835, 804, [(2, 263, 3), (3, 1, 4), (3, 2, 5)]),
  (868, 813, [(2, 256, 3), (3, 5, 4), (3, 5, 5)]),
  (902, 825, [(2, 249, 3), (3, 11, 4), (3, 6, 5)]),
  (938, 837, [(2, 240, 3), (3, 17, 4), (3, 9, 5)]),
  (975, 848, [(2, 228, 3), (3, 26, 4), (3, 12, 5)]),
  (1014, 863, [(2, 219, 3), (3, 33, 4), (3, 14, 5)]),
  (1054, 875, [(2, 207, 3), (3, 42, 4), (3, 17, 5)]),
  (1096, 889, [(2, 195, 3), (3, 51, 4), (3, 20, 5)]),
  (1139, 904, [(2, 184, 3), (3, 59, 4), (3, 22, 5), (4, 1, 6)]),
  (1184, 919, [(2, 173, 3), (3, 68, 4), (3, 24, 5), (4, 1, 6)]),
  (1231, 936, [(2, 162, 3), (3, 76, 4), (3, 26, 5), (4, 2, 6)]),
  (1280, 951, [(2, 150, 3), (3, 85, 4), (3, 28, 5), (4, 3, 6)]),
  (1331, 966, [(2, 139, 3), (3, 92, 4), (3, 31, 5), (4, 4, 6)]),
  (1384, 981, [(2, 127, 3), (3, 100, 4), (3, 34, 5), (4, 5, 6)]),
  (1439, 996, [(2, 117, 3), (3, 107, 4), (3, 36, 5), (4, 6, 6)]),
  (1496, 1013, [(2, 107, 3), (3, 113, 4), (3, 39, 5), (4, 7, 6)]),
  (1555, 1028, [(2, 98, 3), (3, 118, 4), (3, 42, 5), (4, 8, 6)]),
  (1617, 1042, [(2, 88, 3), (3, 123, 4), (3, 46, 5), (4, 9, 6)]),
  (1681, 1056, [(2, 80, 3), (3, 127, 4), (3, 48, 5), (4, 11, 6)]),
  (1748, 1071, [(2, 72, 3), (3, 130, 4), (3, 53, 5), (4, 11, 6)]),
  (1817, 1084, [(2, 65, 3), (3, 131, 4), (3, 57, 5), (4, 13, 6)]),
  (1889, 1098, [(2, 58, 3), (3, 133, 4), (3, 61, 5), (4, 14, 6)]),
  (1964, 1111, [(2, 53, 3), (3, 132, 4), (3, 65, 5), (4, 16, 6)]),
  (2042, 1123, [(2, 47, 3), (3, 131, 4), (3, 71, 5), (4, 17, 6)]),
  (2123, 1136, [(2, 43, 3), (3, 129, 4), (3, 75, 5), (4, 19, 6)]),
  (2207, 1148, [(2, 39, 3), (3, 126, 4), (3, 80, 5), (4, 21, 6)]),
  (2295, 1160, [(2, 35, 3), (3, 123, 4), (3, 85, 5), (4, 23, 6)]),
  (2386, 1173, [(2, 32, 3), (3, 118, 4), (3, 91, 5), (4, 25, 6)]),
  (2481, 1186, [(2, 29, 3), (3, 114, 4), (3, 97, 5), (4, 26, 6)]),
  (2580, 1199, [(2, 27, 3), (3, 108, 4), (3, 102, 5), (4, 29, 6)]),
  (2683, 1212, [(2, 25, 3), (3, 101, 4), (3, 109, 5), (4, 31, 6)]),
  (2790, 1223, [(3, 111, 4), (3, 152, 5), (4, 3, 6)]),
  (2901, 1234, [(3, 101, 4), (3, 160, 5), (4, 5, 6)])]

theorem small269 : smallOK 269 2863 certs269 = true := by decide +kernel

/-- The certificates for `t = 270`. -/
def certs270 : List Cert := [
  (268, 267, [(1, 267, 1)]),
  (278, 277, [(1, 267, 1)]),
  (289, 288, [(1, 267, 1)]),
  (300, 299, [(1, 267, 1)]),
  (312, 311, [(1, 267, 1)]),
  (324, 323, [(1, 267, 1)]),
  (336, 335, [(1, 267, 1)]),
  (349, 348, [(1, 267, 1)]),
  (362, 361, [(1, 267, 1)]),
  (376, 375, [(1, 267, 1)]),
  (391, 390, [(1, 267, 1)]),
  (406, 405, [(1, 267, 1)]),
  (422, 421, [(1, 267, 1)]),
  (438, 437, [(1, 267, 1)]),
  (455, 454, [(1, 267, 1)]),
  (473, 472, [(1, 267, 1)]),
  (491, 490, [(1, 267, 1)]),
  (510, 509, [(1, 267, 1)]),
  (530, 529, [(1, 267, 1)]),
  (551, 550, [(1, 267, 1)]),
  (573, 572, [(1, 267, 1)]),
  (595, 592, [(1, 119, 1), (2, 147, 3), (3, 1, 4)]),
  (618, 615, [(1, 124, 1), (2, 143, 3)]),
  (642, 639, [(1, 129, 1), (2, 138, 3)]),
  (667, 664, [(1, 134, 1), (2, 133, 3)]),
  (693, 688, [(1, 77, 1), (2, 186, 3), (3, 4, 4)]),
  (720, 715, [(1, 80, 1), (2, 187, 3)]),
  (748, 741, [(1, 58, 1), (2, 204, 3), (3, 5, 4)]),
  (777, 766, [(1, 37, 1), (2, 212, 3), (3, 13, 4), (4, 4, 5), (5, 1, 6)]),
  (808, 793, [(1, 28, 1), (2, 218, 3), (3, 15, 4), (4, 4, 5), (5, 2, 6)]),
  (840, 809, [(2, 265, 3), (3, 2, 5)]),
  (873, 818, [(2, 258, 3), (3, 5, 4), (3, 4, 5)]),
  (907, 828, [(2, 249, 3), (3, 11, 4), (3, 7, 5)]),
  (943, 840, [(2, 239, 3), (3, 19, 4), (3, 9, 5)]),
  (980, 853, [(2, 230, 3), (3, 26, 4), (3, 11, 5)]),
  (1019, 866, [(2, 219, 3), (3, 34, 4), (3, 14, 5)]),
  (1059, 880, [(2, 208, 3), (3, 42, 4), (3, 17, 5)]),
  (1101, 894, [(2, 196, 3), (3, 51, 4), (3, 20, 5)]),
  (1145, 908, [(2, 184, 3), (3, 60, 4), (3, 22, 5), (4, 1, 6)]),
  (1190, 923, [(2, 173, 3), (3, 68, 4), (3, 24, 5), (4, 2, 6)]),
  (1237, 940, [(2, 162, 3), (3, 77, 4), (3, 26, 5), (4, 2, 6)]),
  (1286, 955, [(2, 151, 3), (3, 85, 4), (3, 28, 5), (4, 3, 6)]),
  (1337, 970, [(2, 139, 3), (3, 93, 4), (3, 31, 5), (4, 4, 6)]),
  (1390, 985, [(2, 128, 3), (3, 100, 4), (3, 34, 5), (4, 5, 6)]),
  (1445, 1002, [(2, 118, 3), (3, 107, 4), (3, 36, 5), (4, 6, 6)]),
  (1502, 1017, [(2, 107, 3), (3, 114, 4), (3, 39, 5), (4, 7, 6)]),
  (1562, 1031, [(2, 97, 3), (3, 119, 4), (3, 43, 5), (4, 8, 6)]),
  (1624, 1045, [(2, 88, 3), (3, 124, 4), (3, 45, 5), (4, 10, 6)]),
  (1688, 1061, [(2, 80, 3), (3, 128, 4), (3, 49, 5), (4, 10, 6)]),
  (1755, 1074, [(2, 72, 3), (3, 130, 4), (3, 53, 5), (4, 12, 6)]),
  (1825, 1088, [(2, 65, 3), (3, 132, 4), (3, 57, 5), (4, 13, 6)]),
  (1898, 1101, [(2, 58, 3), (3, 133, 4), (3, 61, 5), (4, 15, 6)]),
  (1973, 1114, [(2, 52, 3), (3, 133, 4), (3, 66, 5), (4, 16, 6)]),
  (2051, 1128, [(2, 47, 3), (3, 132, 4), (3, 71, 5), (4, 17, 6)]),
  (2133, 1140, [(2, 43, 3), (3, 129, 4), (3, 75, 5), (4, 20, 6)]),
  (2218, 1153, [(2, 39, 3), (3, 127, 4), (3, 80, 5), (4, 21, 6)]),
  (2306, 1165, [(2, 35, 3), (3, 123, 4), (3, 86, 5), (4, 23, 6)]),
  (2398, 1179, [(2, 32, 3), (3, 119, 4), (3, 92, 5), (4, 24, 6)]),
  (2493, 1190, [(2, 29, 3), (3, 114, 4), (3, 97, 5), (4, 27, 6)]),
  (2592, 1203, [(2, 27, 3), (3, 108, 4), (3, 103, 5), (4, 29, 6)]),
  (2695, 1216, [(2, 25, 3), (3, 101, 4), (3, 109, 5), (4, 32, 6)]),
  (2802, 1227, [(3, 111, 4), (3, 153, 5), (4, 3, 6)]),
  (2914, 1239, [(3, 101, 4), (3, 161, 5), (4, 5, 6)])]

theorem small270 : smallOK 270 2874 certs270 = true := by decide +kernel

/-- The certificates for `t = 271`. -/
def certs271 : List Cert := [
  (269, 268, [(1, 268, 1)]),
  (279, 278, [(1, 268, 1)]),
  (290, 289, [(1, 268, 1)]),
  (301, 300, [(1, 268, 1)]),
  (313, 312, [(1, 268, 1)]),
  (325, 324, [(1, 268, 1)]),
  (338, 337, [(1, 268, 1)]),
  (351, 350, [(1, 268, 1)]),
  (365, 364, [(1, 268, 1)]),
  (379, 378, [(1, 268, 1)]),
  (394, 393, [(1, 268, 1)]),
  (409, 408, [(1, 268, 1)]),
  (425, 424, [(1, 268, 1)]),
  (442, 441, [(1, 268, 1)]),
  (459, 458, [(1, 268, 1)]),
  (477, 476, [(1, 268, 1)]),
  (496, 495, [(1, 268, 1)]),
  (515, 514, [(1, 268, 1)]),
  (535, 534, [(1, 268, 1)]),
  (556, 555, [(1, 268, 1)]),
  (578, 577, [(1, 268, 1)]),
  (601, 598, [(1, 121, 1), (2, 147, 3)]),
  (625, 622, [(1, 125, 1), (2, 143, 3)]),
  (650, 647, [(1, 130, 1), (2, 138, 3)]),
  (676, 671, [(1, 76, 1), (2, 180, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (703, 698, [(1, 79, 1), (2, 188, 3), (3, 1, 4)]),
  (731, 724, [(1, 57, 1), (2, 199, 3), (3, 11, 4), (4, 1, 5)]),
  (760, 751, [(1, 45, 1), (2, 208, 3), (3, 12, 4), (4, 3, 5)]),
  (790, 779, [(1, 38, 1), (2, 216, 3), (3, 13, 4), (4, 1, 5)]),
  (821, 804, [(1, 25, 1), (2, 220, 3), (3, 16, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (853, 814, [(2, 263, 3), (3, 2, 4), (3, 3, 5)]),
  (887, 824, [(2, 256, 3), (3, 7, 4), (3, 5, 5)]),
  (922, 835, [(2, 247, 3), (3, 13, 4), (3, 8, 5)]),
  (958, 847, [(2, 237, 3), (3, 21, 4), (3, 10, 5)]),
  (996, 859, [(2, 226, 3), (3, 29, 4), (3, 13, 5)]),
  (1035, 874, [(2, 217, 3), (3, 36, 4), (3, 15, 5)]),
  (1076, 887, [(2, 204, 3), (3, 46, 4), (3, 18, 5)]),
  (1119, 902, [(2, 193, 3), (3, 54, 4), (3, 21, 5)]),
  (1163, 916, [(2, 181, 3), (3, 63, 4), (3, 23, 5), (4, 1, 6)]),
  (1209, 932, [(2, 170, 3), (3, 72, 4), (3, 25, 5), (4, 1, 6)]),
  (1257, 948, [(2, 159, 3), (3, 80, 4), (3, 27, 5), (4, 2, 6)]),
  (1307, 964, [(2, 148, 3), (3, 88, 4), (3, 29, 5), (4, 3, 6)]),
  (1359, 980, [(2, 136, 3), (3, 96, 4), (3, 32, 5), (4, 4, 6)]),
  (1413, 994, [(2, 124, 3), (3, 104, 4), (3, 34, 5), (4, 6, 6)]),
  (1469, 1010, [(2, 114, 3), (3, 110, 4), (3, 38, 5), (4, 6, 6)]),
  (1527, 1026, [(2, 104, 3), (3, 117, 4), (3, 40, 5), (4, 7, 6)]),
  (1588, 1041, [(2, 95, 3), (3, 121, 4), (3, 44, 5), (4, 8, 6)]),
  (1651, 1054, [(2, 85, 3), (3, 126, 4), (3, 47, 5), (4, 10, 6)]),
  (1717, 1070, [(2, 77, 3), (3, 130, 4), (3, 50, 5), (4, 11, 6)]),
  (1785, 1084, [(2, 70, 3), (3, 132, 4), (3, 54, 5), (4, 12, 6)]),
  (1856, 1097, [(2, 63, 3), (3, 133, 4), (3, 58, 5), (4, 14, 6)]),
  (1930, 1111, [(2, 56, 3), (3, 134, 4), (3, 63, 5), (4, 15, 6)]),
  (2007, 1124, [(2, 51, 3), (3, 133, 4), (3, 67, 5), (4, 17, 6)]),
  (2087, 1136, [(2, 46, 3), (3, 131, 4), (3, 72, 5), (4, 19, 6)]),
  (2170, 1149, [(2, 41, 3), (3, 130, 4), (3, 77, 5), (4, 20, 6)]),
  (2256, 1163, [(2, 38, 3), (3, 126, 4), (3, 82, 5), (4, 22, 6)]),
  (2346, 1175, [(2, 34, 3), (3, 123, 4), (3, 88, 5), (4, 23, 6)]),
  (2439, 1188, [(2, 31, 3), (3, 118, 4), (3, 94, 5), (4, 25, 6)]),
  (2536, 1201, [(2, 28, 3), (3, 113, 4), (3, 100, 5), (4, 27, 6)]),
  (2637, 1212, [(2, 26, 3), (3, 106, 4), (3, 106, 5), (4, 30, 6)]),
  (2742, 1225, [(3, 117, 4), (3, 149, 5), (4, 2, 6)]),
  (2851, 1236, [(3, 108, 4), (3, 156, 5), (4, 4, 6)]),
  (2965, 1248, [(3, 98, 4), (3, 164, 5), (4, 6, 6)])]

theorem small271 : smallOK 271 2886 certs271 = true := by decide +kernel

/-- The certificates for `t = 272`. -/
def certs272 : List Cert := [
  (270, 269, [(1, 269, 1)]),
  (280, 279, [(1, 269, 1)]),
  (291, 290, [(1, 269, 1)]),
  (302, 301, [(1, 269, 1)]),
  (314, 313, [(1, 269, 1)]),
  (326, 325, [(1, 269, 1)]),
  (339, 338, [(1, 269, 1)]),
  (352, 351, [(1, 269, 1)]),
  (366, 365, [(1, 269, 1)]),
  (380, 379, [(1, 269, 1)]),
  (395, 394, [(1, 269, 1)]),
  (410, 409, [(1, 269, 1)]),
  (426, 425, [(1, 269, 1)]),
  (443, 442, [(1, 269, 1)]),
  (460, 459, [(1, 269, 1)]),
  (478, 477, [(1, 269, 1)]),
  (497, 496, [(1, 269, 1)]),
  (516, 515, [(1, 269, 1)]),
  (536, 535, [(1, 269, 1)]),
  (557, 556, [(1, 269, 1)]),
  (579, 578, [(1, 269, 1)]),
  (602, 599, [(1, 121, 1), (2, 148, 3)]),
  (626, 623, [(1, 126, 1), (2, 143, 3)]),
  (651, 648, [(1, 131, 1), (2, 138, 3)]),
  (677, 674, [(1, 136, 1), (2, 133, 3)]),
  (704, 699, [(1, 79, 1), (2, 188, 3), (3, 2, 4)]),
  (732, 725, [(1, 57, 1), (2, 199, 3), (3, 11, 4), (4, 2, 5)]),
  (761, 752, [(1, 45, 1), (2, 208, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6)]),
  (791, 780, [(1, 38, 1), (2, 216, 3), (3, 13, 4), (4, 2, 5)]),
  (822, 805, [(1, 25, 1), (2, 220, 3), (3, 16, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8), (8, 1, 10)]),
  (854, 815, [(2, 264, 3), (3, 2, 4), (3, 3, 5)]),
  (888, 827, [(2, 258, 3), (3, 6, 4), (3, 5, 5)]),
  (923, 838, [(2, 249, 3), (3, 13, 4), (3, 7, 5)]),
  (959, 850, [(2, 239, 3), (3, 20, 4), (3, 10, 5)]),
  (997, 862, [(2, 228, 3), (3, 28, 4), (3, 13, 5)]),
  (1036, 875, [(2, 217, 3), (3, 37, 4), (3, 15, 5)]),
  (1077, 890, [(2, 207, 3), (3, 45, 4), (3, 17, 5)]),
  (1120, 903, [(2, 194, 3), (3, 54, 4), (3, 21, 5)]),
  (1164, 919, [(2, 183, 3), (3, 63, 4), (3, 22, 5), (4, 1, 6)]),
  (1210, 935, [(2, 172, 3), (3, 71, 4), (3, 25, 5), (4, 1, 6)]),
  (1258, 951, [(2, 161, 3), (3, 79, 4), (3, 27, 5), (4, 2, 6)]),
  (1308, 965, [(2, 148, 3), (3, 88, 4), (3, 29, 5), (4, 4, 6)]),
  (1360, 981, [(2, 137, 3), (3, 96, 4), (3, 32, 5), (4, 4, 6)]),
  (1414, 997, [(2, 126, 3), (3, 103, 4), (3, 35, 5), (4, 5, 6)]),
  (1470, 1013, [(2, 115, 3), (3, 111, 4), (3, 37, 5), (4, 6, 6)]),
  (1528, 1027, [(2, 105, 3), (3, 116, 4), (3, 40, 5), (4, 8, 6)]),
  (1589, 1042, [(2, 95, 3), (3, 122, 4), (3, 43, 5), (4, 9, 6)]),
  (1652, 1057, [(2, 86, 3), (3, 126, 4), (3, 47, 5), (4, 10, 6)]),
  (1718, 1073, [(2, 78, 3), (3, 130, 4), (3, 50, 5), (4, 11, 6)]),
  (1786, 1087, [(2, 70, 3), (3, 133, 4), (3, 54, 5), (4, 12, 6)]),
  (1857, 1100, [(2, 63, 3), (3, 134, 4), (3, 58, 5), (4, 14, 6)]),
  (1931, 1114, [(2, 57, 3), (3, 134, 4), (3, 63, 5), (4, 15, 6)]),
  (2008, 1127, [(2, 51, 3), (3, 134, 4), (3, 68, 5), (4, 16, 6)]),
  (2088, 1139, [(2, 46, 3), (3, 132, 4), (3, 73, 5), (4, 18, 6)]),
  (2171, 1152, [(2, 42, 3), (3, 130, 4), (3, 77, 5), (4, 20, 6)]),
  (2257, 1164, [(2, 38, 3), (3, 127, 4), (3, 82, 5), (4, 22, 6)]),
  (2347, 1178, [(2, 34, 3), (3, 124, 4), (3, 88, 5), (4, 23, 6)]),
  (2440, 1191, [(2, 31, 3), (3, 119, 4), (3, 94, 5), (4, 25, 6)]),
  (2537, 1204, [(2, 29, 3), (3, 113, 4), (3, 99, 5), (4, 28, 6)]),
  (2638, 1217, [(2, 26, 3), (3, 108, 4), (3, 106, 5), (4, 29, 6)]),
  (2743, 1230, [(2, 24, 3), (3, 101, 4), (3, 112, 5), (4, 32, 6)]),
  (2852, 1241, [(3, 110, 4), (3, 155, 5), (4, 4, 6)]),
  (2966, 1253, [(3, 100, 4), (3, 163, 5), (4, 6, 6)])]

theorem small272 : smallOK 272 2897 certs272 = true := by decide +kernel

/-- The certificates for `t = 273`. -/
def certs273 : List Cert := [
  (271, 270, [(1, 270, 1)]),
  (281, 280, [(1, 270, 1)]),
  (292, 291, [(1, 270, 1)]),
  (303, 302, [(1, 270, 1)]),
  (315, 314, [(1, 270, 1)]),
  (327, 326, [(1, 270, 1)]),
  (340, 339, [(1, 270, 1)]),
  (353, 352, [(1, 270, 1)]),
  (367, 366, [(1, 270, 1)]),
  (381, 380, [(1, 270, 1)]),
  (396, 395, [(1, 270, 1)]),
  (411, 410, [(1, 270, 1)]),
  (427, 426, [(1, 270, 1)]),
  (444, 443, [(1, 270, 1)]),
  (461, 460, [(1, 270, 1)]),
  (479, 478, [(1, 270, 1)]),
  (498, 497, [(1, 270, 1)]),
  (517, 516, [(1, 270, 1)]),
  (537, 536, [(1, 270, 1)]),
  (558, 557, [(1, 270, 1)]),
  (580, 579, [(1, 270, 1)]),
  (603, 600, [(1, 121, 1), (2, 148, 3), (3, 1, 4)]),
  (627, 624, [(1, 126, 1), (2, 144, 3)]),
  (652, 649, [(1, 131, 1), (2, 139, 3)]),
  (678, 675, [(1, 136, 1), (2, 134, 3)]),
  (705, 700, [(1, 79, 1), (2, 189, 3), (3, 2, 4)]),
  (733, 726, [(1, 57, 1), (2, 200, 3), (3, 10, 4), (4, 3, 5)]),
  (762, 753, [(1, 45, 1), (2, 209, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6)]),
  (792, 781, [(1, 38, 1), (2, 216, 3), (3, 14, 4), (4, 2, 5)]),
  (823, 808, [(1, 29, 1), (2, 222, 3), (3, 15, 4), (4, 4, 5)]),
  (855, 818, [(2, 265, 3), (3, 2, 4), (3, 3, 5)]),
  (889, 828, [(2, 258, 3), (3, 7, 4), (3, 5, 5)]),
  (924, 839, [(2, 249, 3), (3, 13, 4), (3, 8, 5)]),
  (960, 851, [(2, 240, 3), (3, 20, 4), (3, 10, 5)]),
  (998, 865, [(2, 230, 3), (3, 28, 4), (3, 12, 5)]),
  (1037, 878, [(2, 219, 3), (3, 36, 4), (3, 15, 5)]),
  (1078, 891, [(2, 207, 3), (3, 45, 4), (3, 18, 5)]),
  (1121, 906, [(2, 196, 3), (3, 53, 4), (3, 21, 5)]),
  (1165, 922, [(2, 185, 3), (3, 62, 4), (3, 23, 5)]),
  (1211, 938, [(2, 174, 3), (3, 71, 4), (3, 24, 5), (4, 1, 6)]),
  (1259, 952, [(2, 161, 3), (3, 80, 4), (3, 27, 5), (4, 2, 6)]),
  (1309, 968, [(2, 149, 3), (3, 88, 4), (3, 30, 5), (4, 3, 6)]),
  (1361, 984, [(2, 138, 3), (3, 96, 4), (3, 32, 5), (4, 4, 6)]),
  (1415, 1000, [(2, 127, 3), (3, 104, 4), (3, 34, 5), (4, 5, 6)]),
  (1471, 1016, [(2, 117, 3), (3, 110, 4), (3, 37, 5), (4, 6, 6)]),
  (1529, 1030, [(2, 106, 3), (3, 116, 4), (3, 40, 5), (4, 8, 6)]),
  (1590, 1045, [(2, 96, 3), (3, 122, 4), (3, 43, 5), (4, 9, 6)]),
  (1653, 1060, [(2, 87, 3), (3, 126, 4), (3, 47, 5), (4, 10, 6)]),
  (1719, 1076, [(2, 79, 3), (3, 130, 4), (3, 50, 5), (4, 11, 6)]),
  (1787, 1090, [(2, 71, 3), (3, 133, 4), (3, 54, 5), (4, 12, 6)]),
  (1858, 1103, [(2, 64, 3), (3, 134, 4), (3, 58, 5), (4, 14, 6)]),
  (1932, 1117, [(2, 57, 3), (3, 135, 4), (3, 63, 5), (4, 15, 6)]),
  (2009, 1130, [(2, 52, 3), (3, 134, 4), (3, 67, 5), (4, 17, 6)]),
  (2089, 1144, [(2, 47, 3), (3, 133, 4), (3, 72, 5), (4, 18, 6)]),
  (2172, 1155, [(2, 42, 3), (3, 131, 4), (3, 77, 5), (4, 20, 6)]),
  (2258, 1169, [(2, 38, 3), (3, 128, 4), (3, 83, 5), (4, 21, 6)]),
  (2348, 1181, [(2, 35, 3), (3, 124, 4), (3, 87, 5), (4, 24, 6)]),
  (2441, 1194, [(2, 32, 3), (3, 119, 4), (3, 93, 5), (4, 26, 6)]),
  (2538, 1207, [(2, 29, 3), (3, 114, 4), (3, 99, 5), (4, 28, 6)]),
  (2639, 1220, [(2, 26, 3), (3, 109, 4), (3, 106, 5), (4, 29, 6)]),
  (2744, 1233, [(2, 24, 3), (3, 102, 4), (3, 112, 5), (4, 32, 6)]),
  (2853, 1244, [(3, 111, 4), (3, 155, 5), (4, 4, 6)]),
  (2967, 1256, [(3, 101, 4), (3, 163, 5), (4, 6, 6)])]

theorem small273 : smallOK 273 2908 certs273 = true := by decide +kernel

/-- The certificates for `t = 274`. -/
def certs274 : List Cert := [
  (272, 271, [(1, 271, 1)]),
  (282, 281, [(1, 271, 1)]),
  (293, 292, [(1, 271, 1)]),
  (304, 303, [(1, 271, 1)]),
  (316, 315, [(1, 271, 1)]),
  (328, 327, [(1, 271, 1)]),
  (341, 340, [(1, 271, 1)]),
  (354, 353, [(1, 271, 1)]),
  (368, 367, [(1, 271, 1)]),
  (382, 381, [(1, 271, 1)]),
  (397, 396, [(1, 271, 1)]),
  (412, 411, [(1, 271, 1)]),
  (428, 427, [(1, 271, 1)]),
  (445, 444, [(1, 271, 1)]),
  (462, 461, [(1, 271, 1)]),
  (480, 479, [(1, 271, 1)]),
  (499, 498, [(1, 271, 1)]),
  (518, 517, [(1, 271, 1)]),
  (538, 537, [(1, 271, 1)]),
  (559, 558, [(1, 271, 1)]),
  (581, 580, [(1, 271, 1)]),
  (604, 601, [(1, 121, 1), (2, 149, 3), (3, 1, 4)]),
  (628, 625, [(1, 126, 1), (2, 145, 3)]),
  (653, 650, [(1, 131, 1), (2, 140, 3)]),
  (679, 676, [(1, 136, 1), (2, 135, 3)]),
  (706, 701, [(1, 79, 1), (2, 189, 3), (3, 3, 4)]),
  (734, 727, [(1, 57, 1), (2, 200, 3), (3, 11, 4), (4, 2, 5), (5, 1, 6)]),
  (763, 754, [(1, 45, 1), (2, 209, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (793, 782, [(1, 38, 1), (2, 217, 3), (3, 13, 4), (4, 3, 5)]),
  (824, 809, [(1, 29, 1), (2, 222, 3), (3, 16, 4), (4, 4, 5)]),
  (856, 821, [(2, 267, 3), (3, 1, 4), (3, 3, 5)]),
  (890, 831, [(2, 260, 3), (3, 6, 4), (3, 5, 5)]),
  (925, 842, [(2, 251, 3), (3, 13, 4), (3, 7, 5)]),
  (962, 855, [(2, 242, 3), (3, 20, 4), (3, 9, 5)]),
  (1000, 867, [(2, 231, 3), (3, 28, 4), (3, 12, 5)]),
  (1040, 881, [(2, 220, 3), (3, 36, 4), (3, 15, 5)]),
  (1081, 894, [(2, 208, 3), (3, 45, 4), (3, 18, 5)]),
  (1124, 909, [(2, 196, 3), (3, 54, 4), (3, 21, 5)]),
  (1168, 925, [(2, 186, 3), (3, 62, 4), (3, 23, 5)]),
  (1214, 941, [(2, 175, 3), (3, 71, 4), (3, 24, 5), (4, 1, 6)]),
  (1262, 955, [(2, 162, 3), (3, 80, 4), (3, 26, 5), (4, 3, 6)]),
  (1312, 971, [(2, 150, 3), (3, 88, 4), (3, 29, 5), (4, 4, 6)]),
  (1364, 987, [(2, 139, 3), (3, 96, 4), (3, 32, 5), (4, 4, 6)]),
  (1418, 1003, [(2, 128, 3), (3, 104, 4), (3, 34, 5), (4, 5, 6)]),
  (1474, 1019, [(2, 117, 3), (3, 111, 4), (3, 37, 5), (4, 6, 6)]),
  (1532, 1035, [(2, 107, 3), (3, 117, 4), (3, 40, 5), (4, 7, 6)]),
  (1593, 1050, [(2, 97, 3), (3, 123, 4), (3, 43, 5), (4, 8, 6)]),
  (1656, 1065, [(2, 88, 3), (3, 127, 4), (3, 47, 5), (4, 9, 6)]),
  (1722, 1079, [(2, 79, 3), (3, 131, 4), (3, 50, 5), (4, 11, 6)]),
  (1790, 1093, [(2, 71, 3), (3, 134, 4), (3, 54, 5), (4, 12, 6)]),
  (1861, 1106, [(2, 64, 3), (3, 135, 4), (3, 58, 5), (4, 14, 6)]),
  (1935, 1120, [(2, 58, 3), (3, 135, 4), (3, 63, 5), (4, 15, 6)]),
  (2012, 1133, [(2, 52, 3), (3, 135, 4), (3, 67, 5), (4, 17, 6)]),
  (2092, 1147, [(2, 47, 3), (3, 134, 4), (3, 72, 5), (4, 18, 6)]),
  (2175, 1160, [(2, 42, 3), (3, 132, 4), (3, 78, 5), (4, 19, 6)]),
  (2262, 1173, [(2, 38, 3), (3, 129, 4), (3, 83, 5), (4, 21, 6)]),
  (2352, 1185, [(2, 35, 3), (3, 125, 4), (3, 87, 5), (4, 24, 6)]),
  (2446, 1197, [(2, 32, 3), (3, 120, 4), (3, 93, 5), (4, 26, 6)]),
  (2543, 1210, [(2, 29, 3), (3, 115, 4), (3, 99, 5), (4, 28, 6)]),
  (2644, 1223, [(2, 27, 3), (3, 109, 4), (3, 104, 5), (4, 31, 6)]),
  (2749, 1236, [(2, 24, 3), (3, 103, 4), (3, 112, 5), (4, 32, 6)]),
  (2858, 1249, [(3, 112, 4), (3, 155, 5), (4, 4, 6)]),
  (2972, 1261, [(3, 102, 4), (3, 163, 5), (4, 6, 6)])]

theorem small274 : smallOK 274 2919 certs274 = true := by decide +kernel

/-- The certificates for `t = 275`. -/
def certs275 : List Cert := [
  (273, 272, [(1, 272, 1)]),
  (283, 282, [(1, 272, 1)]),
  (294, 293, [(1, 272, 1)]),
  (305, 304, [(1, 272, 1)]),
  (317, 316, [(1, 272, 1)]),
  (329, 328, [(1, 272, 1)]),
  (342, 341, [(1, 272, 1)]),
  (355, 354, [(1, 272, 1)]),
  (369, 368, [(1, 272, 1)]),
  (383, 382, [(1, 272, 1)]),
  (398, 397, [(1, 272, 1)]),
  (413, 412, [(1, 272, 1)]),
  (429, 428, [(1, 272, 1)]),
  (446, 445, [(1, 272, 1)]),
  (463, 462, [(1, 272, 1)]),
  (481, 480, [(1, 272, 1)]),
  (500, 499, [(1, 272, 1)]),
  (520, 519, [(1, 272, 1)]),
  (540, 539, [(1, 272, 1)]),
  (561, 560, [(1, 272, 1)]),
  (583, 582, [(1, 272, 1)]),
  (606, 603, [(1, 122, 1), (2, 149, 3), (3, 1, 4)]),
  (630, 627, [(1, 126, 1), (2, 146, 3)]),
  (655, 652, [(1, 131, 1), (2, 141, 3)]),
  (681, 678, [(1, 137, 1), (2, 135, 3)]),
  (708, 703, [(1, 79, 1), (2, 190, 3), (3, 3, 4)]),
  (736, 729, [(1, 57, 1), (2, 201, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (765, 756, [(1, 45, 1), (2, 210, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (795, 784, [(1, 38, 1), (2, 217, 3), (3, 14, 4), (4, 3, 5)]),
  (826, 811, [(1, 29, 1), (2, 223, 3), (3, 15, 4), (4, 4, 5), (5, 1, 6)]),
  (859, 824, [(2, 268, 3), (3, 1, 4), (3, 3, 5)]),
  (893, 834, [(2, 261, 3), (3, 6, 4), (3, 5, 5)]),
  (928, 845, [(2, 252, 3), (3, 13, 4), (3, 7, 5)]),
  (965, 858, [(2, 243, 3), (3, 20, 4), (3, 9, 5)]),
  (1003, 870, [(2, 232, 3), (3, 28, 4), (3, 12, 5)]),
  (1043, 884, [(2, 221, 3), (3, 36, 4), (3, 15, 5)]),
  (1084, 897, [(2, 209, 3), (3, 45, 4), (3, 18, 5)]),
  (1127, 912, [(2, 197, 3), (3, 54, 4), (3, 21, 5)]),
  (1172, 929, [(2, 187, 3), (3, 62, 4), (3, 23, 5)]),
  (1218, 943, [(2, 174, 3), (3, 72, 4), (3, 24, 5), (4, 2, 6)]),
  (1266, 959, [(2, 163, 3), (3, 80, 4), (3, 27, 5), (4, 2, 6)]),
  (1316, 975, [(2, 151, 3), (3, 89, 4), (3, 29, 5), (4, 3, 6)]),
  (1368, 991, [(2, 140, 3), (3, 96, 4), (3, 32, 5), (4, 4, 6)]),
  (1422, 1007, [(2, 129, 3), (3, 104, 4), (3, 34, 5), (4, 5, 6)]),
  (1478, 1023, [(2, 118, 3), (3, 111, 4), (3, 37, 5), (4, 6, 6)]),
  (1537, 1038, [(2, 107, 3), (3, 118, 4), (3, 40, 5), (4, 7, 6)]),
  (1598, 1053, [(2, 97, 3), (3, 123, 4), (3, 43, 5), (4, 9, 6)]),
  (1661, 1068, [(2, 88, 3), (3, 128, 4), (3, 46, 5), (4, 10, 6)]),
  (1727, 1082, [(2, 79, 3), (3, 131, 4), (3, 51, 5), (4, 11, 6)]),
  (1796, 1097, [(2, 72, 3), (3, 134, 4), (3, 54, 5), (4, 12, 6)]),
  (1867, 1110, [(2, 64, 3), (3, 136, 4), (3, 58, 5), (4, 14, 6)]),
  (1941, 1124, [(2, 58, 3), (3, 136, 4), (3, 63, 5), (4, 15, 6)]),
  (2018, 1137, [(2, 52, 3), (3, 136, 4), (3, 67, 5), (4, 17, 6)]),
  (2098, 1151, [(2, 47, 3), (3, 135, 4), (3, 72, 5), (4, 18, 6)]),
  (2181, 1164, [(2, 43, 3), (3, 132, 4), (3, 77, 5), (4, 20, 6)]),
  (2268, 1177, [(2, 39, 3), (3, 129, 4), (3, 82, 5), (4, 22, 6)]),
  (2358, 1189, [(2, 35, 3), (3, 126, 4), (3, 87, 5), (4, 24, 6)]),
  (2452, 1201, [(2, 32, 3), (3, 121, 4), (3, 93, 5), (4, 26, 6)]),
  (2550, 1215, [(2, 29, 3), (3, 116, 4), (3, 99, 5), (4, 28, 6)]),
  (2652, 1229, [(2, 27, 3), (3, 110, 4), (3, 105, 5), (4, 30, 6)]),
  (2758, 1241, [(2, 24, 3), (3, 103, 4), (3, 113, 5), (4, 32, 6)]),
  (2868, 1253, [(3, 112, 4), (3, 156, 5), (4, 4, 6)]),
  (2982, 1265, [(3, 102, 4), (3, 164, 5), (4, 6, 6)])]

theorem small275 : smallOK 275 2930 certs275 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S276.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {276, 277, 278, 279, 280, 281, 282, 283} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 276`. -/
def certs276 : List Cert := [
  (274, 273, [(1, 273, 1)]),
  (284, 283, [(1, 273, 1)]),
  (295, 294, [(1, 273, 1)]),
  (306, 305, [(1, 273, 1)]),
  (318, 317, [(1, 273, 1)]),
  (330, 329, [(1, 273, 1)]),
  (343, 342, [(1, 273, 1)]),
  (356, 355, [(1, 273, 1)]),
  (370, 369, [(1, 273, 1)]),
  (384, 383, [(1, 273, 1)]),
  (399, 398, [(1, 273, 1)]),
  (414, 413, [(1, 273, 1)]),
  (430, 429, [(1, 273, 1)]),
  (447, 446, [(1, 273, 1)]),
  (464, 463, [(1, 273, 1)]),
  (482, 481, [(1, 273, 1)]),
  (501, 500, [(1, 273, 1)]),
  (521, 520, [(1, 273, 1)]),
  (541, 540, [(1, 273, 1)]),
  (562, 561, [(1, 273, 1)]),
  (584, 583, [(1, 273, 1)]),
  (607, 604, [(1, 122, 1), (2, 149, 3), (3, 2, 4)]),
  (631, 628, [(1, 127, 1), (2, 146, 3)]),
  (656, 653, [(1, 132, 1), (2, 141, 3)]),
  (682, 679, [(1, 137, 1), (2, 136, 3)]),
  (709, 704, [(1, 79, 1), (2, 190, 3), (3, 4, 4)]),
  (737, 730, [(1, 57, 1), (2, 201, 3), (3, 11, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (766, 759, [(1, 59, 1), (2, 210, 3), (3, 4, 4)]),
  (796, 785, [(1, 38, 1), (2, 218, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6)]),
  (827, 812, [(1, 29, 1), (2, 223, 3), (3, 16, 4), (4, 4, 5), (5, 1, 6)]),
  (860, 827, [(2, 270, 3), (3, 1, 4), (3, 2, 5)]),
  (894, 837, [(2, 263, 3), (3, 6, 4), (3, 4, 5)]),
  (929, 848, [(2, 254, 3), (3, 12, 4), (3, 7, 5)]),
  (966, 859, [(2, 243, 3), (3, 20, 4), (3, 10, 5)]),
  (1004, 873, [(2, 234, 3), (3, 27, 4), (3, 12, 5)]),
  (1044, 887, [(2, 223, 3), (3, 36, 4), (3, 14, 5)]),
  (1085, 900, [(2, 211, 3), (3, 44, 4), (3, 18, 5)]),
  (1128, 915, [(2, 199, 3), (3, 54, 4), (3, 20, 5)]),
  (1173, 930, [(2, 187, 3), (3, 63, 4), (3, 22, 5), (4, 1, 6)]),
  (1219, 946, [(2, 176, 3), (3, 71, 4), (3, 25, 5), (4, 1, 6)]),
  (1267, 962, [(2, 164, 3), (3, 80, 4), (3, 27, 5), (4, 2, 6)]),
  (1317, 978, [(2, 153, 3), (3, 88, 4), (3, 29, 5), (4, 3, 6)]),
  (1369, 994, [(2, 141, 3), (3, 97, 4), (3, 31, 5), (4, 4, 6)]),
  (1423, 1010, [(2, 130, 3), (3, 104, 4), (3, 34, 5), (4, 5, 6)]),
  (1479, 1026, [(2, 119, 3), (3, 111, 4), (3, 37, 5), (4, 6, 6)]),
  (1538, 1041, [(2, 108, 3), (3, 118, 4), (3, 40, 5), (4, 7, 6)]),
  (1599, 1056, [(2, 98, 3), (3, 123, 4), (3, 43, 5), (4, 9, 6)]),
  (1662, 1071, [(2, 89, 3), (3, 128, 4), (3, 46, 5), (4, 10, 6)]),
  (1728, 1085, [(2, 80, 3), (3, 132, 4), (3, 50, 5), (4, 11, 6)]),
  (1797, 1100, [(2, 72, 3), (3, 135, 4), (3, 54, 5), (4, 12, 6)]),
  (1868, 1113, [(2, 65, 3), (3, 136, 4), (3, 58, 5), (4, 14, 6)]),
  (1942, 1127, [(2, 58, 3), (3, 137, 4), (3, 63, 5), (4, 15, 6)]),
  (2019, 1140, [(2, 53, 3), (3, 136, 4), (3, 67, 5), (4, 17, 6)]),
  (2099, 1154, [(2, 48, 3), (3, 135, 4), (3, 71, 5), (4, 19, 6)]),
  (2182, 1167, [(2, 43, 3), (3, 133, 4), (3, 77, 5), (4, 20, 6)]),
  (2269, 1180, [(2, 39, 3), (3, 130, 4), (3, 82, 5), (4, 22, 6)]),
  (2359, 1192, [(2, 35, 3), (3, 127, 4), (3, 87, 5), (4, 24, 6)]),
  (2453, 1206, [(2, 32, 3), (3, 122, 4), (3, 94, 5), (4, 25, 6)]),
  (2551, 1218, [(2, 29, 3), (3, 117, 4), (3, 99, 5), (4, 28, 6)]),
  (2653, 1232, [(2, 27, 3), (3, 111, 4), (3, 105, 5), (4, 30, 6)]),
  (2759, 1246, [(2, 25, 3), (3, 104, 4), (3, 111, 5), (4, 33, 6)]),
  (2869, 1256, [(3, 113, 4), (3, 156, 5), (4, 4, 6)]),
  (2983, 1268, [(3, 103, 4), (3, 164, 5), (4, 6, 6)])]

theorem small276 : smallOK 276 2942 certs276 = true := by decide +kernel

/-- The certificates for `t = 277`. -/
def certs277 : List Cert := [
  (275, 274, [(1, 274, 1)]),
  (286, 285, [(1, 274, 1)]),
  (297, 296, [(1, 274, 1)]),
  (308, 307, [(1, 274, 1)]),
  (320, 319, [(1, 274, 1)]),
  (332, 331, [(1, 274, 1)]),
  (345, 344, [(1, 274, 1)]),
  (358, 357, [(1, 274, 1)]),
  (372, 371, [(1, 274, 1)]),
  (386, 385, [(1, 274, 1)]),
  (401, 400, [(1, 274, 1)]),
  (417, 416, [(1, 274, 1)]),
  (433, 432, [(1, 274, 1)]),
  (450, 449, [(1, 274, 1)]),
  (468, 467, [(1, 274, 1)]),
  (486, 485, [(1, 274, 1)]),
  (505, 504, [(1, 274, 1)]),
  (525, 524, [(1, 274, 1)]),
  (546, 545, [(1, 274, 1)]),
  (567, 566, [(1, 274, 1)]),
  (589, 588, [(1, 274, 1)]),
  (612, 609, [(1, 123, 1), (2, 151, 3)]),
  (636, 633, [(1, 128, 1), (2, 146, 3)]),
  (661, 658, [(1, 133, 1), (2, 141, 3)]),
  (687, 684, [(1, 138, 1), (2, 136, 3)]),
  (714, 709, [(1, 80, 1), (2, 191, 3), (3, 3, 4)]),
  (742, 735, [(1, 58, 1), (2, 202, 3), (3, 11, 4), (4, 2, 5), (5, 1, 6)]),
  (771, 762, [(1, 46, 1), (2, 211, 3), (3, 12, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (801, 790, [(1, 39, 1), (2, 218, 3), (3, 14, 4), (4, 3, 5)]),
  (833, 818, [(1, 29, 1), (2, 225, 3), (3, 16, 4), (4, 4, 5)]),
  (866, 831, [(2, 270, 3), (3, 2, 4), (3, 2, 5)]),
  (900, 841, [(2, 263, 3), (3, 6, 4), (3, 5, 5)]),
  (936, 851, [(2, 253, 3), (3, 13, 4), (3, 8, 5)]),
  (973, 864, [(2, 244, 3), (3, 20, 4), (3, 10, 5)]),
  (1011, 876, [(2, 233, 3), (3, 28, 4), (3, 13, 5)]),
  (1051, 890, [(2, 222, 3), (3, 37, 4), (3, 15, 5)]),
  (1093, 904, [(2, 210, 3), (3, 46, 4), (3, 18, 5)]),
  (1136, 919, [(2, 198, 3), (3, 55, 4), (3, 21, 5)]),
  (1181, 936, [(2, 188, 3), (3, 63, 4), (3, 23, 5)]),
  (1228, 951, [(2, 175, 3), (3, 73, 4), (3, 25, 5), (4, 1, 6)]),
  (1277, 966, [(2, 163, 3), (3, 81, 4), (3, 27, 5), (4, 3, 6)]),
  (1328, 983, [(2, 151, 3), (3, 90, 4), (3, 30, 5), (4, 3, 6)]),
  (1381, 1000, [(2, 140, 3), (3, 98, 4), (3, 32, 5), (4, 4, 6)]),
  (1436, 1015, [(2, 128, 3), (3, 106, 4), (3, 34, 5), (4, 6, 6)]),
  (1493, 1030, [(2, 117, 3), (3, 113, 4), (3, 37, 5), (4, 7, 6)]),
  (1552, 1047, [(2, 107, 3), (3, 119, 4), (3, 40, 5), (4, 8, 6)]),
  (1614, 1061, [(2, 97, 3), (3, 124, 4), (3, 44, 5), (4, 9, 6)]),
  (1678, 1077, [(2, 88, 3), (3, 129, 4), (3, 47, 5), (4, 10, 6)]),
  (1745, 1092, [(2, 79, 3), (3, 133, 4), (3, 51, 5), (4, 11, 6)]),
  (1814, 1107, [(2, 72, 3), (3, 135, 4), (3, 54, 5), (4, 13, 6)]),
  (1886, 1119, [(2, 64, 3), (3, 137, 4), (3, 59, 5), (4, 14, 6)]),
  (1961, 1134, [(2, 58, 3), (3, 137, 4), (3, 63, 5), (4, 16, 6)]),
  (2039, 1148, [(2, 52, 3), (3, 137, 4), (3, 68, 5), (4, 17, 6)]),
  (2120, 1161, [(2, 47, 3), (3, 136, 4), (3, 72, 5), (4, 19, 6)]),
  (2204, 1173, [(2, 42, 3), (3, 134, 4), (3, 78, 5), (4, 20, 6)]),
  (2292, 1187, [(2, 38, 3), (3, 131, 4), (3, 83, 5), (4, 22, 6)]),
  (2383, 1200, [(2, 35, 3), (3, 127, 4), (3, 88, 5), (4, 24, 6)]),
  (2478, 1213, [(2, 32, 3), (3, 122, 4), (3, 94, 5), (4, 26, 6)]),
  (2577, 1226, [(2, 29, 3), (3, 117, 4), (3, 100, 5), (4, 28, 6)]),
  (2680, 1239, [(2, 27, 3), (3, 110, 4), (3, 106, 5), (4, 31, 6)]),
  (2787, 1252, [(2, 24, 3), (3, 104, 4), (3, 113, 5), (4, 33, 6)]),
  (2898, 1263, [(3, 112, 4), (3, 158, 5), (4, 4, 6)]),
  (3013, 1276, [(3, 103, 4), (3, 165, 5), (4, 6, 6)])]

theorem small277 : smallOK 277 2953 certs277 = true := by decide +kernel

/-- The certificates for `t = 278`. -/
def certs278 : List Cert := [
  (276, 275, [(1, 275, 1)]),
  (287, 286, [(1, 275, 1)]),
  (298, 297, [(1, 275, 1)]),
  (309, 308, [(1, 275, 1)]),
  (321, 320, [(1, 275, 1)]),
  (333, 332, [(1, 275, 1)]),
  (346, 345, [(1, 275, 1)]),
  (359, 358, [(1, 275, 1)]),
  (373, 372, [(1, 275, 1)]),
  (387, 386, [(1, 275, 1)]),
  (402, 401, [(1, 275, 1)]),
  (418, 417, [(1, 275, 1)]),
  (434, 433, [(1, 275, 1)]),
  (451, 450, [(1, 275, 1)]),
  (469, 468, [(1, 275, 1)]),
  (487, 486, [(1, 275, 1)]),
  (506, 505, [(1, 275, 1)]),
  (526, 525, [(1, 275, 1)]),
  (547, 546, [(1, 275, 1)]),
  (568, 567, [(1, 275, 1)]),
  (590, 589, [(1, 275, 1)]),
  (613, 610, [(1, 123, 1), (2, 151, 3), (3, 1, 4)]),
  (637, 634, [(1, 128, 1), (2, 147, 3)]),
  (662, 659, [(1, 133, 1), (2, 142, 3)]),
  (688, 685, [(1, 138, 1), (2, 137, 3)]),
  (715, 710, [(1, 80, 1), (2, 192, 3), (3, 3, 4)]),
  (743, 736, [(1, 58, 1), (2, 202, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (772, 765, [(1, 60, 1), (2, 211, 3), (3, 4, 4)]),
  (802, 791, [(1, 39, 1), (2, 219, 3), (3, 14, 4), (4, 3, 5)]),
  (834, 819, [(1, 29, 1), (2, 225, 3), (3, 16, 4), (4, 4, 5), (5, 1, 6)]),
  (867, 832, [(2, 271, 3), (3, 1, 4), (3, 3, 5)]),
  (901, 842, [(2, 264, 3), (3, 6, 4), (3, 5, 5)]),
  (937, 854, [(2, 255, 3), (3, 13, 4), (3, 7, 5)]),
  (974, 867, [(2, 246, 3), (3, 20, 4), (3, 9, 5)]),
  (1012, 879, [(2, 235, 3), (3, 28, 4), (3, 12, 5)]),
  (1052, 893, [(2, 224, 3), (3, 36, 4), (3, 15, 5)]),
  (1094, 907, [(2, 212, 3), (3, 45, 4), (3, 18, 5)]),
  (1137, 922, [(2, 200, 3), (3, 54, 4), (3, 21, 5)]),
  (1182, 937, [(2, 188, 3), (3, 63, 4), (3, 23, 5), (4, 1, 6)]),
  (1229, 954, [(2, 177, 3), (3, 72, 4), (3, 25, 5), (4, 1, 6)]),
  (1278, 969, [(2, 164, 3), (3, 81, 4), (3, 27, 5), (4, 3, 6)]),
  (1329, 986, [(2, 153, 3), (3, 90, 4), (3, 29, 5), (4, 3, 6)]),
  (1382, 1003, [(2, 142, 3), (3, 98, 4), (3, 31, 5), (4, 4, 6)]),
  (1437, 1018, [(2, 130, 3), (3, 105, 4), (3, 35, 5), (4, 5, 6)]),
  (1494, 1033, [(2, 118, 3), (3, 113, 4), (3, 37, 5), (4, 7, 6)]),
  (1553, 1050, [(2, 108, 3), (3, 119, 4), (3, 41, 5), (4, 7, 6)]),
  (1615, 1064, [(2, 98, 3), (3, 124, 4), (3, 44, 5), (4, 9, 6)]),
  (1679, 1080, [(2, 89, 3), (3, 129, 4), (3, 47, 5), (4, 10, 6)]),
  (1746, 1095, [(2, 80, 3), (3, 133, 4), (3, 51, 5), (4, 11, 6)]),
  (1815, 1110, [(2, 72, 3), (3, 136, 4), (3, 55, 5), (4, 12, 6)]),
  (1887, 1124, [(2, 65, 3), (3, 138, 4), (3, 58, 5), (4, 14, 6)]),
  (1962, 1137, [(2, 58, 3), (3, 138, 4), (3, 63, 5), (4, 16, 6)]),
  (2040, 1151, [(2, 53, 3), (3, 138, 4), (3, 67, 5), (4, 17, 6)]),
  (2121, 1164, [(2, 47, 3), (3, 137, 4), (3, 73, 5), (4, 18, 6)]),
  (2205, 1176, [(2, 43, 3), (3, 134, 4), (3, 77, 5), (4, 21, 6)]),
  (2293, 1190, [(2, 39, 3), (3, 131, 4), (3, 83, 5), (4, 22, 6)]),
  (2384, 1203, [(2, 35, 3), (3, 128, 4), (3, 88, 5), (4, 24, 6)]),
  (2479, 1216, [(2, 32, 3), (3, 123, 4), (3, 94, 5), (4, 26, 6)]),
  (2578, 1229, [(2, 29, 3), (3, 118, 4), (3, 100, 5), (4, 28, 6)]),
  (2681, 1242, [(2, 27, 3), (3, 111, 4), (3, 106, 5), (4, 31, 6)]),
  (2788, 1255, [(2, 25, 3), (3, 104, 4), (3, 112, 5), (4, 34, 6)]),
  (2899, 1268, [(3, 114, 4), (3, 157, 5), (4, 4, 6)]),
  (3014, 1279, [(3, 104, 4), (3, 165, 5), (4, 6, 6)])]

theorem small278 : smallOK 278 2964 certs278 = true := by decide +kernel

/-- The certificates for `t = 279`. -/
def certs279 : List Cert := [
  (277, 276, [(1, 276, 1)]),
  (288, 287, [(1, 276, 1)]),
  (299, 298, [(1, 276, 1)]),
  (310, 309, [(1, 276, 1)]),
  (322, 321, [(1, 276, 1)]),
  (334, 333, [(1, 276, 1)]),
  (347, 346, [(1, 276, 1)]),
  (360, 359, [(1, 276, 1)]),
  (374, 373, [(1, 276, 1)]),
  (388, 387, [(1, 276, 1)]),
  (403, 402, [(1, 276, 1)]),
  (419, 418, [(1, 276, 1)]),
  (435, 434, [(1, 276, 1)]),
  (452, 451, [(1, 276, 1)]),
  (470, 469, [(1, 276, 1)]),
  (488, 487, [(1, 276, 1)]),
  (507, 506, [(1, 276, 1)]),
  (527, 526, [(1, 276, 1)]),
  (548, 547, [(1, 276, 1)]),
  (569, 568, [(1, 276, 1)]),
  (591, 590, [(1, 276, 1)]),
  (614, 611, [(1, 123, 1), (2, 151, 3), (3, 2, 4)]),
  (638, 635, [(1, 128, 1), (2, 148, 3)]),
  (663, 660, [(1, 133, 1), (2, 143, 3)]),
  (689, 686, [(1, 138, 1), (2, 138, 3)]),
  (716, 711, [(1, 80, 1), (2, 192, 3), (3, 4, 4)]),
  (744, 737, [(1, 58, 1), (2, 203, 3), (3, 11, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (773, 766, [(1, 60, 1), (2, 211, 3), (3, 5, 4)]),
  (803, 792, [(1, 39, 1), (2, 219, 3), (3, 14, 4), (4, 3, 5), (5, 1, 6)]),
  (835, 820, [(1, 29, 1), (2, 226, 3), (3, 15, 4), (4, 4, 5), (5, 2, 6)]),
  (868, 835, [(2, 273, 3), (3, 1, 4), (3, 2, 5)]),
  (902, 845, [(2, 266, 3), (3, 5, 4), (3, 5, 5)]),
  (938, 857, [(2, 257, 3), (3, 12, 4), (3, 7, 5)]),
  (975, 868, [(2, 246, 3), (3, 20, 4), (3, 10, 5)]),
  (1014, 883, [(2, 237, 3), (3, 27, 4), (3, 12, 5)]),
  (1054, 895, [(2, 224, 3), (3, 37, 4), (3, 15, 5)]),
  (1096, 911, [(2, 214, 3), (3, 45, 4), (3, 17, 5)]),
  (1139, 924, [(2, 201, 3), (3, 54, 4), (3, 21, 5)]),
  (1184, 941, [(2, 190, 3), (3, 63, 4), (3, 23, 5)]),
  (1231, 956, [(2, 178, 3), (3, 72, 4), (3, 25, 5), (4, 1, 6)]),
  (1280, 973, [(2, 166, 3), (3, 81, 4), (3, 27, 5), (4, 2, 6)]),
  (1331, 988, [(2, 153, 3), (3, 90, 4), (3, 29, 5), (4, 4, 6)]),
  (1384, 1005, [(2, 142, 3), (3, 98, 4), (3, 32, 5), (4, 4, 6)]),
  (1439, 1020, [(2, 130, 3), (3, 106, 4), (3, 34, 5), (4, 6, 6)]),
  (1496, 1037, [(2, 120, 3), (3, 113, 4), (3, 37, 5), (4, 6, 6)]),
  (1555, 1052, [(2, 109, 3), (3, 119, 4), (3, 40, 5), (4, 8, 6)]),
  (1617, 1068, [(2, 99, 3), (3, 125, 4), (3, 43, 5), (4, 9, 6)]),
  (1681, 1084, [(2, 90, 3), (3, 130, 4), (3, 46, 5), (4, 10, 6)]),
  (1748, 1099, [(2, 81, 3), (3, 134, 4), (3, 50, 5), (4, 11, 6)]),
  (1817, 1112, [(2, 72, 3), (3, 137, 4), (3, 54, 5), (4, 13, 6)]),
  (1889, 1126, [(2, 65, 3), (3, 138, 4), (3, 59, 5), (4, 14, 6)]),
  (1964, 1141, [(2, 59, 3), (3, 139, 4), (3, 63, 5), (4, 15, 6)]),
  (2042, 1155, [(2, 53, 3), (3, 139, 4), (3, 67, 5), (4, 17, 6)]),
  (2123, 1168, [(2, 48, 3), (3, 137, 4), (3, 72, 5), (4, 19, 6)]),
  (2207, 1180, [(2, 43, 3), (3, 135, 4), (3, 78, 5), (4, 20, 6)]),
  (2295, 1194, [(2, 39, 3), (3, 132, 4), (3, 83, 5), (4, 22, 6)]),
  (2386, 1207, [(2, 35, 3), (3, 129, 4), (3, 88, 5), (4, 24, 6)]),
  (2481, 1220, [(2, 32, 3), (3, 124, 4), (3, 94, 5), (4, 26, 6)]),
  (2580, 1233, [(2, 29, 3), (3, 119, 4), (3, 100, 5), (4, 28, 6)]),
  (2683, 1246, [(2, 27, 3), (3, 112, 4), (3, 106, 5), (4, 31, 6)]),
  (2790, 1259, [(2, 25, 3), (3, 105, 4), (3, 112, 5), (4, 34, 6)]),
  (2901, 1272, [(3, 115, 4), (3, 157, 5), (4, 4, 6)]),
  (3017, 1284, [(3, 105, 4), (3, 165, 5), (4, 6, 6)])]

theorem small279 : smallOK 279 2976 certs279 = true := by decide +kernel

/-- The certificates for `t = 280`. -/
def certs280 : List Cert := [
  (278, 277, [(1, 277, 1)]),
  (289, 288, [(1, 277, 1)]),
  (300, 299, [(1, 277, 1)]),
  (312, 311, [(1, 277, 1)]),
  (324, 323, [(1, 277, 1)]),
  (336, 335, [(1, 277, 1)]),
  (349, 348, [(1, 277, 1)]),
  (362, 361, [(1, 277, 1)]),
  (376, 375, [(1, 277, 1)]),
  (391, 390, [(1, 277, 1)]),
  (406, 405, [(1, 277, 1)]),
  (422, 421, [(1, 277, 1)]),
  (438, 437, [(1, 277, 1)]),
  (455, 454, [(1, 277, 1)]),
  (473, 472, [(1, 277, 1)]),
  (491, 490, [(1, 277, 1)]),
  (510, 509, [(1, 277, 1)]),
  (530, 529, [(1, 277, 1)]),
  (551, 550, [(1, 277, 1)]),
  (573, 572, [(1, 277, 1)]),
  (595, 594, [(1, 277, 1)]),
  (618, 615, [(1, 124, 1), (2, 152, 3), (3, 1, 4)]),
  (642, 639, [(1, 129, 1), (2, 148, 3)]),
  (667, 664, [(1, 134, 1), (2, 143, 3)]),
  (693, 690, [(1, 139, 1), (2, 138, 3)]),
  (720, 715, [(1, 80, 1), (2, 193, 3), (3, 4, 4)]),
  (748, 741, [(1, 58, 1), (2, 204, 3), (3, 11, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (777, 770, [(1, 60, 1), (2, 213, 3), (3, 4, 4)]),
  (808, 797, [(1, 39, 1), (2, 221, 3), (3, 14, 4), (4, 3, 5)]),
  (840, 825, [(1, 29, 1), (2, 227, 3), (3, 16, 4), (4, 4, 5), (5, 1, 6)]),
  (873, 838, [(2, 273, 3), (3, 1, 4), (3, 3, 5)]),
  (907, 848, [(2, 266, 3), (3, 6, 4), (3, 5, 5)]),
  (943, 860, [(2, 257, 3), (3, 13, 4), (3, 7, 5)]),
  (980, 873, [(2, 248, 3), (3, 20, 4), (3, 9, 5)]),
  (1019, 886, [(2, 237, 3), (3, 28, 4), (3, 12, 5)]),
  (1059, 900, [(2, 226, 3), (3, 36, 4), (3, 15, 5)]),
  (1101, 914, [(2, 214, 3), (3, 45, 4), (3, 18, 5)]),
  (1145, 928, [(2, 201, 3), (3, 55, 4), (3, 21, 5)]),
  (1190, 945, [(2, 190, 3), (3, 64, 4), (3, 23, 5)]),
  (1237, 960, [(2, 178, 3), (3, 73, 4), (3, 24, 5), (4, 2, 6)]),
  (1286, 977, [(2, 166, 3), (3, 82, 4), (3, 27, 5), (4, 2, 6)]),
  (1337, 992, [(2, 154, 3), (3, 90, 4), (3, 29, 5), (4, 4, 6)]),
  (1390, 1009, [(2, 142, 3), (3, 99, 4), (3, 32, 5), (4, 4, 6)]),
  (1445, 1024, [(2, 130, 3), (3, 107, 4), (3, 34, 5), (4, 6, 6)]),
  (1502, 1041, [(2, 120, 3), (3, 113, 4), (3, 37, 5), (4, 7, 6)]),
  (1562, 1057, [(2, 109, 3), (3, 120, 4), (3, 40, 5), (4, 8, 6)]),
  (1624, 1073, [(2, 99, 3), (3, 126, 4), (3, 43, 5), (4, 9, 6)]),
  (1688, 1087, [(2, 89, 3), (3, 131, 4), (3, 47, 5), (4, 10, 6)]),
  (1755, 1102, [(2, 81, 3), (3, 134, 4), (3, 50, 5), (4, 12, 6)]),
  (1825, 1118, [(2, 73, 3), (3, 137, 4), (3, 54, 5), (4, 13, 6)]),
  (1898, 1131, [(2, 65, 3), (3, 139, 4), (3, 59, 5), (4, 14, 6)]),
  (1973, 1146, [(2, 59, 3), (3, 140, 4), (3, 63, 5), (4, 15, 6)]),
  (2051, 1158, [(2, 53, 3), (3, 139, 4), (3, 68, 5), (4, 17, 6)]),
  (2133, 1172, [(2, 48, 3), (3, 138, 4), (3, 72, 5), (4, 19, 6)]),
  (2218, 1185, [(2, 43, 3), (3, 136, 4), (3, 77, 5), (4, 21, 6)]),
  (2306, 1199, [(2, 39, 3), (3, 133, 4), (3, 83, 5), (4, 22, 6)]),
  (2398, 1211, [(2, 35, 3), (3, 129, 4), (3, 89, 5), (4, 24, 6)]),
  (2493, 1224, [(2, 32, 3), (3, 124, 4), (3, 94, 5), (4, 27, 6)]),
  (2592, 1237, [(2, 29, 3), (3, 119, 4), (3, 101, 5), (4, 28, 6)]),
  (2695, 1252, [(2, 27, 3), (3, 113, 4), (3, 106, 5), (4, 31, 6)]),
  (2802, 1265, [(2, 25, 3), (3, 106, 4), (3, 112, 5), (4, 34, 6)]),
  (2914, 1275, [(3, 115, 4), (3, 157, 5), (4, 5, 6)]),
  (3030, 1287, [(3, 105, 4), (3, 165, 5), (4, 7, 6)])]

theorem small280 : smallOK 280 2987 certs280 = true := by decide +kernel

/-- The certificates for `t = 281`. -/
def certs281 : List Cert := [
  (279, 278, [(1, 278, 1)]),
  (290, 289, [(1, 278, 1)]),
  (301, 300, [(1, 278, 1)]),
  (313, 312, [(1, 278, 1)]),
  (325, 324, [(1, 278, 1)]),
  (338, 337, [(1, 278, 1)]),
  (351, 350, [(1, 278, 1)]),
  (365, 364, [(1, 278, 1)]),
  (379, 378, [(1, 278, 1)]),
  (394, 393, [(1, 278, 1)]),
  (409, 408, [(1, 278, 1)]),
  (425, 424, [(1, 278, 1)]),
  (442, 441, [(1, 278, 1)]),
  (459, 458, [(1, 278, 1)]),
  (477, 476, [(1, 278, 1)]),
  (496, 495, [(1, 278, 1)]),
  (515, 514, [(1, 278, 1)]),
  (535, 534, [(1, 278, 1)]),
  (556, 555, [(1, 278, 1)]),
  (578, 577, [(1, 278, 1)]),
  (601, 600, [(1, 278, 1)]),
  (625, 622, [(1, 125, 1), (2, 153, 3)]),
  (650, 647, [(1, 130, 1), (2, 148, 3)]),
  (676, 673, [(1, 136, 1), (2, 142, 3)]),
  (703, 698, [(1, 79, 1), (2, 188, 3), (3, 9, 4), (4, 2, 5)]),
  (731, 726, [(1, 82, 1), (2, 196, 3)]),
  (760, 753, [(1, 59, 1), (2, 208, 3), (3, 10, 4), (4, 1, 5)]),
  (790, 781, [(1, 47, 1), (2, 216, 3), (3, 13, 4), (4, 2, 5)]),
  (821, 808, [(1, 33, 1), (2, 223, 3), (3, 15, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8), (8, 1, 10)]),
  (853, 836, [(1, 26, 1), (2, 229, 3), (3, 17, 4), (4, 4, 5), (5, 2, 6)]),
  (887, 844, [(2, 272, 3), (3, 2, 4), (3, 4, 5)]),
  (922, 855, [(2, 264, 3), (3, 8, 4), (3, 6, 5)]),
  (958, 867, [(2, 255, 3), (3, 15, 4), (3, 8, 5)]),
  (996, 879, [(2, 244, 3), (3, 23, 4), (3, 11, 5)]),
  (1035, 894, [(2, 235, 3), (3, 30, 4), (3, 13, 5)]),
  (1076, 907, [(2, 222, 3), (3, 40, 4), (3, 16, 5)]),
  (1119, 922, [(2, 211, 3), (3, 48, 4), (3, 19, 5)]),
  (1163, 938, [(2, 199, 3), (3, 58, 4), (3, 21, 5)]),
  (1209, 952, [(2, 186, 3), (3, 67, 4), (3, 24, 5), (4, 1, 6)]),
  (1257, 968, [(2, 174, 3), (3, 76, 4), (3, 26, 5), (4, 2, 6)]),
  (1307, 984, [(2, 162, 3), (3, 85, 4), (3, 28, 5), (4, 3, 6)]),
  (1359, 1002, [(2, 151, 3), (3, 93, 4), (3, 30, 5), (4, 4, 6)]),
  (1413, 1018, [(2, 139, 3), (3, 102, 4), (3, 32, 5), (4, 5, 6)]),
  (1469, 1034, [(2, 127, 3), (3, 110, 4), (3, 35, 5), (4, 6, 6)]),
  (1527, 1050, [(2, 116, 3), (3, 117, 4), (3, 38, 5), (4, 7, 6)]),
  (1588, 1067, [(2, 106, 3), (3, 123, 4), (3, 41, 5), (4, 8, 6)]),
  (1651, 1082, [(2, 96, 3), (3, 128, 4), (3, 45, 5), (4, 9, 6)]),
  (1717, 1096, [(2, 86, 3), (3, 133, 4), (3, 48, 5), (4, 11, 6)]),
  (1785, 1112, [(2, 78, 3), (3, 136, 4), (3, 52, 5), (4, 12, 6)]),
  (1856, 1127, [(2, 70, 3), (3, 139, 4), (3, 56, 5), (4, 13, 6)]),
  (1930, 1141, [(2, 63, 3), (3, 140, 4), (3, 61, 5), (4, 14, 6)]),
  (2007, 1154, [(2, 57, 3), (3, 140, 4), (3, 65, 5), (4, 16, 6)]),
  (2087, 1168, [(2, 51, 3), (3, 140, 4), (3, 69, 5), (4, 18, 6)]),
  (2170, 1181, [(2, 46, 3), (3, 138, 4), (3, 74, 5), (4, 20, 6)]),
  (2256, 1195, [(2, 42, 3), (3, 135, 4), (3, 80, 5), (4, 21, 6)]),
  (2346, 1207, [(2, 38, 3), (3, 132, 4), (3, 84, 5), (4, 24, 6)]),
  (2439, 1220, [(2, 34, 3), (3, 128, 4), (3, 91, 5), (4, 25, 6)]),
  (2536, 1233, [(2, 31, 3), (3, 123, 4), (3, 97, 5), (4, 27, 6)]),
  (2637, 1246, [(2, 28, 3), (3, 117, 4), (3, 104, 5), (4, 29, 6)]),
  (2742, 1259, [(2, 26, 3), (3, 111, 4), (3, 109, 5), (4, 32, 6)]),
  (2851, 1274, [(2, 24, 3), (3, 104, 4), (3, 115, 5), (4, 35, 6)]),
  (2965, 1284, [(3, 112, 4), (3, 161, 5), (4, 5, 6)]),
  (3083, 1298, [(3, 102, 4), (3, 169, 5), (4, 7, 6)])]

theorem small281 : smallOK 281 2998 certs281 = true := by decide +kernel

/-- The certificates for `t = 282`. -/
def certs282 : List Cert := [
  (280, 279, [(1, 279, 1)]),
  (291, 290, [(1, 279, 1)]),
  (302, 301, [(1, 279, 1)]),
  (314, 313, [(1, 279, 1)]),
  (326, 325, [(1, 279, 1)]),
  (339, 338, [(1, 279, 1)]),
  (352, 351, [(1, 279, 1)]),
  (366, 365, [(1, 279, 1)]),
  (380, 379, [(1, 279, 1)]),
  (395, 394, [(1, 279, 1)]),
  (410, 409, [(1, 279, 1)]),
  (426, 425, [(1, 279, 1)]),
  (443, 442, [(1, 279, 1)]),
  (460, 459, [(1, 279, 1)]),
  (478, 477, [(1, 279, 1)]),
  (497, 496, [(1, 279, 1)]),
  (516, 515, [(1, 279, 1)]),
  (536, 535, [(1, 279, 1)]),
  (557, 556, [(1, 279, 1)]),
  (579, 578, [(1, 279, 1)]),
  (602, 601, [(1, 279, 1)]),
  (626, 623, [(1, 126, 1), (2, 153, 3)]),
  (651, 648, [(1, 131, 1), (2, 148, 3)]),
  (677, 674, [(1, 136, 1), (2, 143, 3)]),
  (704, 699, [(1, 79, 1), (2, 188, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (732, 727, [(1, 82, 1), (2, 196, 3), (3, 1, 4)]),
  (761, 754, [(1, 59, 1), (2, 208, 3), (3, 11, 4), (4, 1, 5)]),
  (791, 782, [(1, 47, 1), (2, 217, 3), (3, 12, 4), (4, 3, 5)]),
  (822, 811, [(1, 40, 1), (2, 225, 3), (3, 14, 4)]),
  (854, 837, [(1, 26, 1), (2, 229, 3), (3, 17, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (888, 847, [(2, 273, 3), (3, 3, 4), (3, 3, 5)]),
  (923, 858, [(2, 266, 3), (3, 8, 4), (3, 5, 5)]),
  (959, 870, [(2, 257, 3), (3, 14, 4), (3, 8, 5)]),
  (997, 882, [(2, 246, 3), (3, 22, 4), (3, 11, 5)]),
  (1036, 895, [(2, 235, 3), (3, 31, 4), (3, 13, 5)]),
  (1077, 910, [(2, 224, 3), (3, 39, 4), (3, 16, 5)]),
  (1120, 925, [(2, 213, 3), (3, 48, 4), (3, 18, 5)]),
  (1164, 939, [(2, 200, 3), (3, 57, 4), (3, 22, 5)]),
  (1210, 955, [(2, 188, 3), (3, 67, 4), (3, 23, 5), (4, 1, 6)]),
  (1258, 971, [(2, 176, 3), (3, 76, 4), (3, 25, 5), (4, 2, 6)]),
  (1308, 987, [(2, 163, 3), (3, 85, 4), (3, 28, 5), (4, 3, 6)]),
  (1360, 1003, [(2, 151, 3), (3, 94, 4), (3, 30, 5), (4, 4, 6)]),
  (1414, 1021, [(2, 140, 3), (3, 102, 4), (3, 33, 5), (4, 4, 6)]),
  (1470, 1037, [(2, 129, 3), (3, 109, 4), (3, 35, 5), (4, 6, 6)]),
  (1528, 1053, [(2, 117, 3), (3, 117, 4), (3, 38, 5), (4, 7, 6)]),
  (1589, 1068, [(2, 106, 3), (3, 123, 4), (3, 42, 5), (4, 8, 6)]),
  (1652, 1085, [(2, 97, 3), (3, 128, 4), (3, 45, 5), (4, 9, 6)]),
  (1718, 1099, [(2, 87, 3), (3, 133, 4), (3, 48, 5), (4, 11, 6)]),
  (1786, 1115, [(2, 79, 3), (3, 136, 4), (3, 52, 5), (4, 12, 6)]),
  (1857, 1130, [(2, 71, 3), (3, 139, 4), (3, 56, 5), (4, 13, 6)]),
  (1931, 1144, [(2, 64, 3), (3, 140, 4), (3, 60, 5), (4, 15, 6)]),
  (2008, 1157, [(2, 57, 3), (3, 141, 4), (3, 65, 5), (4, 16, 6)]),
  (2088, 1171, [(2, 51, 3), (3, 141, 4), (3, 69, 5), (4, 18, 6)]),
  (2171, 1184, [(2, 46, 3), (3, 139, 4), (3, 75, 5), (4, 19, 6)]),
  (2257, 1198, [(2, 42, 3), (3, 136, 4), (3, 80, 5), (4, 21, 6)]),
  (2347, 1210, [(2, 38, 3), (3, 133, 4), (3, 85, 5), (4, 23, 6)]),
  (2440, 1223, [(2, 34, 3), (3, 129, 4), (3, 91, 5), (4, 25, 6)]),
  (2537, 1236, [(2, 31, 3), (3, 124, 4), (3, 97, 5), (4, 27, 6)]),
  (2638, 1249, [(2, 29, 3), (3, 118, 4), (3, 102, 5), (4, 30, 6)]),
  (2743, 1264, [(2, 26, 3), (3, 112, 4), (3, 109, 5), (4, 32, 6)]),
  (2852, 1277, [(2, 24, 3), (3, 105, 4), (3, 115, 5), (4, 35, 6)]),
  (2966, 1289, [(3, 113, 4), (3, 161, 5), (4, 5, 6)]),
  (3084, 1301, [(3, 103, 4), (3, 168, 5), (4, 8, 6)])]

theorem small282 : smallOK 282 3009 certs282 = true := by decide +kernel

/-- The certificates for `t = 283`. -/
def certs283 : List Cert := [
  (281, 280, [(1, 280, 1)]),
  (292, 291, [(1, 280, 1)]),
  (303, 302, [(1, 280, 1)]),
  (315, 314, [(1, 280, 1)]),
  (327, 326, [(1, 280, 1)]),
  (340, 339, [(1, 280, 1)]),
  (353, 352, [(1, 280, 1)]),
  (367, 366, [(1, 280, 1)]),
  (381, 380, [(1, 280, 1)]),
  (396, 395, [(1, 280, 1)]),
  (411, 410, [(1, 280, 1)]),
  (427, 426, [(1, 280, 1)]),
  (444, 443, [(1, 280, 1)]),
  (461, 460, [(1, 280, 1)]),
  (479, 478, [(1, 280, 1)]),
  (498, 497, [(1, 280, 1)]),
  (517, 516, [(1, 280, 1)]),
  (537, 536, [(1, 280, 1)]),
  (558, 557, [(1, 280, 1)]),
  (580, 579, [(1, 280, 1)]),
  (603, 602, [(1, 280, 1)]),
  (627, 624, [(1, 126, 1), (2, 154, 3)]),
  (652, 649, [(1, 131, 1), (2, 149, 3)]),
  (678, 675, [(1, 136, 1), (2, 144, 3)]),
  (705, 702, [(1, 141, 1), (2, 139, 3)]),
  (733, 728, [(1, 82, 1), (2, 197, 3), (3, 1, 4)]),
  (762, 755, [(1, 59, 1), (2, 208, 3), (3, 11, 4), (4, 2, 5)]),
  (792, 783, [(1, 47, 1), (2, 217, 3), (3, 13, 4), (4, 3, 5)]),
  (823, 812, [(1, 40, 1), (2, 225, 3), (3, 14, 4), (4, 1, 5)]),
  (855, 838, [(1, 26, 1), (2, 230, 3), (3, 16, 4), (4, 5, 5), (5, 2, 6), (7, 1, 9)]),
  (889, 850, [(2, 275, 3), (3, 2, 4), (3, 3, 5)]),
  (924, 861, [(2, 268, 3), (3, 7, 4), (3, 5, 5)]),
  (960, 871, [(2, 257, 3), (3, 15, 4), (3, 8, 5)]),
  (998, 885, [(2, 248, 3), (3, 22, 4), (3, 10, 5)]),
  (1037, 898, [(2, 237, 3), (3, 30, 4), (3, 13, 5)]),
  (1078, 911, [(2, 225, 3), (3, 39, 4), (3, 16, 5)]),
  (1121, 926, [(2, 213, 3), (3, 48, 4), (3, 19, 5)]),
  (1165, 942, [(2, 202, 3), (3, 57, 4), (3, 21, 5)]),
  (1211, 958, [(2, 190, 3), (3, 66, 4), (3, 23, 5), (4, 1, 6)]),
  (1259, 974, [(2, 177, 3), (3, 76, 4), (3, 25, 5), (4, 2, 6)]),
  (1309, 990, [(2, 165, 3), (3, 85, 4), (3, 27, 5), (4, 3, 6)]),
  (1361, 1006, [(2, 153, 3), (3, 93, 4), (3, 30, 5), (4, 4, 6)]),
  (1415, 1024, [(2, 142, 3), (3, 101, 4), (3, 33, 5), (4, 4, 6)]),
  (1471, 1040, [(2, 130, 3), (3, 109, 4), (3, 35, 5), (4, 6, 6)]),
  (1529, 1056, [(2, 119, 3), (3, 116, 4), (3, 38, 5), (4, 7, 6)]),
  (1590, 1071, [(2, 107, 3), (3, 123, 4), (3, 42, 5), (4, 8, 6)]),
  (1653, 1088, [(2, 98, 3), (3, 129, 4), (3, 44, 5), (4, 9, 6)]),
  (1719, 1102, [(2, 88, 3), (3, 133, 4), (3, 48, 5), (4, 11, 6)]),
  (1787, 1118, [(2, 80, 3), (3, 137, 4), (3, 51, 5), (4, 12, 6)]),
  (1858, 1133, [(2, 72, 3), (3, 139, 4), (3, 56, 5), (4, 13, 6)]),
  (1932, 1147, [(2, 64, 3), (3, 141, 4), (3, 60, 5), (4, 15, 6)]),
  (2009, 1160, [(2, 58, 3), (3, 141, 4), (3, 64, 5), (4, 17, 6)]),
  (2089, 1174, [(2, 52, 3), (3, 141, 4), (3, 69, 5), (4, 18, 6)]),
  (2172, 1187, [(2, 47, 3), (3, 139, 4), (3, 74, 5), (4, 20, 6)]),
  (2258, 1201, [(2, 42, 3), (3, 137, 4), (3, 80, 5), (4, 21, 6)]),
  (2348, 1213, [(2, 38, 3), (3, 134, 4), (3, 85, 5), (4, 23, 6)]),
  (2441, 1228, [(2, 35, 3), (3, 130, 4), (3, 90, 5), (4, 25, 6)]),
  (2538, 1241, [(2, 32, 3), (3, 125, 4), (3, 96, 5), (4, 27, 6)]),
  (2639, 1254, [(2, 29, 3), (3, 119, 4), (3, 102, 5), (4, 30, 6)]),
  (2744, 1267, [(2, 26, 3), (3, 113, 4), (3, 109, 5), (4, 32, 6)]),
  (2853, 1280, [(2, 24, 3), (3, 106, 4), (3, 116, 5), (4, 34, 6)]),
  (2967, 1292, [(3, 114, 4), (3, 161, 5), (4, 5, 6)]),
  (3085, 1304, [(3, 104, 4), (3, 168, 5), (4, 8, 6)])]

theorem small283 : smallOK 283 3021 certs283 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S284.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {284, 285, 286, 287, 288, 289, 290, 291} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 284`. -/
def certs284 : List Cert := [
  (282, 281, [(1, 281, 1)]),
  (293, 292, [(1, 281, 1)]),
  (304, 303, [(1, 281, 1)]),
  (316, 315, [(1, 281, 1)]),
  (328, 327, [(1, 281, 1)]),
  (341, 340, [(1, 281, 1)]),
  (354, 353, [(1, 281, 1)]),
  (368, 367, [(1, 281, 1)]),
  (382, 381, [(1, 281, 1)]),
  (397, 396, [(1, 281, 1)]),
  (412, 411, [(1, 281, 1)]),
  (428, 427, [(1, 281, 1)]),
  (445, 444, [(1, 281, 1)]),
  (462, 461, [(1, 281, 1)]),
  (480, 479, [(1, 281, 1)]),
  (499, 498, [(1, 281, 1)]),
  (518, 517, [(1, 281, 1)]),
  (538, 537, [(1, 281, 1)]),
  (559, 558, [(1, 281, 1)]),
  (581, 580, [(1, 281, 1)]),
  (604, 603, [(1, 281, 1)]),
  (628, 625, [(1, 126, 1), (2, 155, 3)]),
  (653, 650, [(1, 131, 1), (2, 150, 3)]),
  (679, 676, [(1, 136, 1), (2, 145, 3)]),
  (706, 703, [(1, 142, 1), (2, 139, 3)]),
  (734, 729, [(1, 82, 1), (2, 197, 3), (3, 2, 4)]),
  (763, 756, [(1, 59, 1), (2, 209, 3), (3, 10, 4), (4, 3, 5)]),
  (793, 784, [(1, 47, 1), (2, 217, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6)]),
  (824, 813, [(1, 40, 1), (2, 225, 3), (3, 14, 4), (4, 2, 5)]),
  (856, 839, [(1, 26, 1), (2, 230, 3), (3, 17, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8), (8, 1, 11)]),
  (890, 851, [(2, 276, 3), (3, 2, 4), (3, 3, 5)]),
  (925, 862, [(2, 268, 3), (3, 7, 4), (3, 6, 5)]),
  (962, 875, [(2, 260, 3), (3, 14, 4), (3, 7, 5)]),
  (1000, 887, [(2, 249, 3), (3, 22, 4), (3, 10, 5)]),
  (1040, 901, [(2, 238, 3), (3, 30, 4), (3, 13, 5)]),
  (1081, 914, [(2, 226, 3), (3, 39, 4), (3, 16, 5)]),
  (1124, 929, [(2, 214, 3), (3, 48, 4), (3, 19, 5)]),
  (1168, 945, [(2, 203, 3), (3, 57, 4), (3, 21, 5)]),
  (1214, 961, [(2, 191, 3), (3, 66, 4), (3, 23, 5), (4, 1, 6)]),
  (1262, 977, [(2, 178, 3), (3, 76, 4), (3, 25, 5), (4, 2, 6)]),
  (1312, 993, [(2, 166, 3), (3, 85, 4), (3, 27, 5), (4, 3, 6)]),
  (1364, 1009, [(2, 153, 3), (3, 94, 4), (3, 30, 5), (4, 4, 6)]),
  (1418, 1027, [(2, 142, 3), (3, 102, 4), (3, 33, 5), (4, 4, 6)]),
  (1474, 1043, [(2, 131, 3), (3, 109, 4), (3, 35, 5), (4, 6, 6)]),
  (1532, 1059, [(2, 119, 3), (3, 117, 4), (3, 38, 5), (4, 7, 6)]),
  (1593, 1076, [(2, 109, 3), (3, 123, 4), (3, 41, 5), (4, 8, 6)]),
  (1656, 1091, [(2, 99, 3), (3, 129, 4), (3, 44, 5), (4, 9, 6)]),
  (1722, 1107, [(2, 89, 3), (3, 134, 4), (3, 48, 5), (4, 10, 6)]),
  (1790, 1121, [(2, 80, 3), (3, 137, 4), (3, 52, 5), (4, 12, 6)]),
  (1861, 1136, [(2, 72, 3), (3, 140, 4), (3, 56, 5), (4, 13, 6)]),
  (1935, 1150, [(2, 65, 3), (3, 141, 4), (3, 60, 5), (4, 15, 6)]),
  (2012, 1165, [(2, 58, 3), (3, 143, 4), (3, 64, 5), (4, 16, 6)]),
  (2092, 1177, [(2, 52, 3), (3, 142, 4), (3, 69, 5), (4, 18, 6)]),
  (2175, 1192, [(2, 47, 3), (3, 141, 4), (3, 74, 5), (4, 19, 6)]),
  (2262, 1205, [(2, 43, 3), (3, 138, 4), (3, 79, 5), (4, 21, 6)]),
  (2352, 1217, [(2, 38, 3), (3, 135, 4), (3, 85, 5), (4, 23, 6)]),
  (2446, 1231, [(2, 35, 3), (3, 130, 4), (3, 90, 5), (4, 26, 6)]),
  (2543, 1244, [(2, 32, 3), (3, 125, 4), (3, 96, 5), (4, 28, 6)]),
  (2644, 1257, [(2, 29, 3), (3, 120, 4), (3, 102, 5), (4, 30, 6)]),
  (2749, 1272, [(2, 27, 3), (3, 114, 4), (3, 108, 5), (4, 32, 6)]),
  (2858, 1283, [(3, 125, 4), (3, 153, 5), (4, 3, 6)]),
  (2972, 1297, [(3, 116, 4), (3, 160, 5), (4, 5, 6)]),
  (3090, 1309, [(3, 105, 4), (3, 168, 5), (4, 8, 6)])]

theorem small284 : smallOK 284 3032 certs284 = true := by decide +kernel

/-- The certificates for `t = 285`. -/
def certs285 : List Cert := [
  (283, 282, [(1, 282, 1)]),
  (294, 293, [(1, 282, 1)]),
  (305, 304, [(1, 282, 1)]),
  (317, 316, [(1, 282, 1)]),
  (329, 328, [(1, 282, 1)]),
  (342, 341, [(1, 282, 1)]),
  (355, 354, [(1, 282, 1)]),
  (369, 368, [(1, 282, 1)]),
  (383, 382, [(1, 282, 1)]),
  (398, 397, [(1, 282, 1)]),
  (413, 412, [(1, 282, 1)]),
  (429, 428, [(1, 282, 1)]),
  (446, 445, [(1, 282, 1)]),
  (463, 462, [(1, 282, 1)]),
  (481, 480, [(1, 282, 1)]),
  (500, 499, [(1, 282, 1)]),
  (520, 519, [(1, 282, 1)]),
  (540, 539, [(1, 282, 1)]),
  (561, 560, [(1, 282, 1)]),
  (583, 582, [(1, 282, 1)]),
  (606, 605, [(1, 282, 1)]),
  (630, 627, [(1, 126, 1), (2, 156, 3)]),
  (655, 652, [(1, 131, 1), (2, 151, 3)]),
  (681, 678, [(1, 137, 1), (2, 145, 3)]),
  (708, 705, [(1, 142, 1), (2, 140, 3)]),
  (736, 731, [(1, 82, 1), (2, 198, 3), (3, 2, 4)]),
  (765, 758, [(1, 59, 1), (2, 209, 3), (3, 11, 4), (4, 3, 5)]),
  (795, 786, [(1, 47, 1), (2, 218, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6)]),
  (826, 815, [(1, 40, 1), (2, 226, 3), (3, 14, 4), (4, 2, 5)]),
  (859, 842, [(1, 27, 1), (2, 230, 3), (3, 17, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8), (8, 1, 10)]),
  (893, 854, [(2, 277, 3), (3, 2, 4), (3, 3, 5)]),
  (928, 865, [(2, 269, 3), (3, 7, 4), (3, 6, 5)]),
  (965, 878, [(2, 261, 3), (3, 14, 4), (3, 7, 5)]),
  (1003, 890, [(2, 250, 3), (3, 22, 4), (3, 10, 5)]),
  (1043, 904, [(2, 239, 3), (3, 30, 4), (3, 13, 5)]),
  (1084, 917, [(2, 227, 3), (3, 39, 4), (3, 16, 5)]),
  (1127, 932, [(2, 215, 3), (3, 48, 4), (3, 19, 5)]),
  (1172, 949, [(2, 204, 3), (3, 57, 4), (3, 21, 5)]),
  (1218, 965, [(2, 192, 3), (3, 66, 4), (3, 23, 5), (4, 1, 6)]),
  (1266, 981, [(2, 179, 3), (3, 76, 4), (3, 26, 5), (4, 1, 6)]),
  (1316, 997, [(2, 167, 3), (3, 85, 4), (3, 27, 5), (4, 3, 6)]),
  (1368, 1013, [(2, 154, 3), (3, 94, 4), (3, 30, 5), (4, 4, 6)]),
  (1422, 1029, [(2, 142, 3), (3, 102, 4), (3, 33, 5), (4, 5, 6)]),
  (1478, 1047, [(2, 131, 3), (3, 110, 4), (3, 36, 5), (4, 5, 6)]),
  (1537, 1062, [(2, 119, 3), (3, 118, 4), (3, 38, 5), (4, 7, 6)]),
  (1598, 1079, [(2, 109, 3), (3, 124, 4), (3, 41, 5), (4, 8, 6)]),
  (1661, 1094, [(2, 98, 3), (3, 130, 4), (3, 44, 5), (4, 10, 6)]),
  (1727, 1110, [(2, 89, 3), (3, 134, 4), (3, 48, 5), (4, 11, 6)]),
  (1796, 1125, [(2, 80, 3), (3, 138, 4), (3, 52, 5), (4, 12, 6)]),
  (1867, 1140, [(2, 72, 3), (3, 141, 4), (3, 56, 5), (4, 13, 6)]),
  (1941, 1154, [(2, 65, 3), (3, 142, 4), (3, 60, 5), (4, 15, 6)]),
  (2018, 1169, [(2, 59, 3), (3, 143, 4), (3, 64, 5), (4, 16, 6)]),
  (2098, 1183, [(2, 53, 3), (3, 142, 4), (3, 69, 5), (4, 18, 6)]),
  (2181, 1196, [(2, 47, 3), (3, 141, 4), (3, 75, 5), (4, 19, 6)]),
  (2268, 1209, [(2, 43, 3), (3, 138, 4), (3, 79, 5), (4, 22, 6)]),
  (2358, 1223, [(2, 39, 3), (3, 135, 4), (3, 85, 5), (4, 23, 6)]),
  (2452, 1235, [(2, 35, 3), (3, 131, 4), (3, 90, 5), (4, 26, 6)]),
  (2550, 1249, [(2, 32, 3), (3, 126, 4), (3, 96, 5), (4, 28, 6)]),
  (2652, 1263, [(2, 29, 3), (3, 121, 4), (3, 103, 5), (4, 29, 6)]),
  (2758, 1275, [(2, 27, 3), (3, 114, 4), (3, 108, 5), (4, 33, 6)]),
  (2868, 1289, [(2, 24, 3), (3, 108, 4), (3, 116, 5), (4, 34, 6)]),
  (2982, 1301, [(3, 116, 4), (3, 161, 5), (4, 5, 6)]),
  (3101, 1314, [(3, 106, 4), (3, 168, 5), (4, 8, 6)])]

theorem small285 : smallOK 285 3044 certs285 = true := by decide +kernel

/-- The certificates for `t = 286`. -/
def certs286 : List Cert := [
  (284, 283, [(1, 283, 1)]),
  (295, 294, [(1, 283, 1)]),
  (306, 305, [(1, 283, 1)]),
  (318, 317, [(1, 283, 1)]),
  (330, 329, [(1, 283, 1)]),
  (343, 342, [(1, 283, 1)]),
  (356, 355, [(1, 283, 1)]),
  (370, 369, [(1, 283, 1)]),
  (384, 383, [(1, 283, 1)]),
  (399, 398, [(1, 283, 1)]),
  (414, 413, [(1, 283, 1)]),
  (430, 429, [(1, 283, 1)]),
  (447, 446, [(1, 283, 1)]),
  (464, 463, [(1, 283, 1)]),
  (482, 481, [(1, 283, 1)]),
  (501, 500, [(1, 283, 1)]),
  (521, 520, [(1, 283, 1)]),
  (541, 540, [(1, 283, 1)]),
  (562, 561, [(1, 283, 1)]),
  (584, 583, [(1, 283, 1)]),
  (607, 606, [(1, 283, 1)]),
  (631, 628, [(1, 127, 1), (2, 155, 3), (3, 1, 4)]),
  (656, 653, [(1, 132, 1), (2, 151, 3)]),
  (682, 679, [(1, 137, 1), (2, 146, 3)]),
  (709, 706, [(1, 142, 1), (2, 141, 3)]),
  (737, 732, [(1, 82, 1), (2, 198, 3), (3, 3, 4)]),
  (766, 759, [(1, 59, 1), (2, 210, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (796, 787, [(1, 47, 1), (2, 218, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (827, 816, [(1, 40, 1), (2, 226, 3), (3, 14, 4), (4, 3, 5)]),
  (860, 845, [(1, 30, 1), (2, 233, 3), (3, 16, 4), (4, 4, 5)]),
  (894, 857, [(2, 278, 3), (3, 2, 4), (3, 3, 5)]),
  (929, 868, [(2, 271, 3), (3, 7, 4), (3, 5, 5)]),
  (966, 879, [(2, 261, 3), (3, 14, 4), (3, 8, 5)]),
  (1004, 893, [(2, 252, 3), (3, 21, 4), (3, 10, 5)]),
  (1044, 907, [(2, 241, 3), (3, 30, 4), (3, 12, 5)]),
  (1085, 920, [(2, 229, 3), (3, 38, 4), (3, 16, 5)]),
  (1128, 935, [(2, 217, 3), (3, 48, 4), (3, 18, 5)]),
  (1173, 952, [(2, 206, 3), (3, 57, 4), (3, 20, 5)]),
  (1219, 966, [(2, 192, 3), (3, 67, 4), (3, 23, 5), (4, 1, 6)]),
  (1267, 982, [(2, 180, 3), (3, 76, 4), (3, 25, 5), (4, 2, 6)]),
  (1317, 1000, [(2, 169, 3), (3, 84, 4), (3, 28, 5), (4, 2, 6)]),
  (1369, 1016, [(2, 156, 3), (3, 94, 4), (3, 30, 5), (4, 3, 6)]),
  (1423, 1032, [(2, 144, 3), (3, 102, 4), (3, 32, 5), (4, 5, 6)]),
  (1479, 1048, [(2, 132, 3), (3, 110, 4), (3, 35, 5), (4, 6, 6)]),
  (1538, 1065, [(2, 121, 3), (3, 117, 4), (3, 38, 5), (4, 7, 6)]),
  (1599, 1082, [(2, 110, 3), (3, 124, 4), (3, 41, 5), (4, 8, 6)]),
  (1662, 1097, [(2, 100, 3), (3, 129, 4), (3, 44, 5), (4, 10, 6)]),
  (1728, 1113, [(2, 90, 3), (3, 135, 4), (3, 47, 5), (4, 11, 6)]),
  (1797, 1128, [(2, 81, 3), (3, 138, 4), (3, 52, 5), (4, 12, 6)]),
  (1868, 1143, [(2, 73, 3), (3, 141, 4), (3, 56, 5), (4, 13, 6)]),
  (1942, 1157, [(2, 65, 3), (3, 143, 4), (3, 60, 5), (4, 15, 6)]),
  (2019, 1172, [(2, 59, 3), (3, 144, 4), (3, 64, 5), (4, 16, 6)]),
  (2099, 1184, [(2, 53, 3), (3, 143, 4), (3, 69, 5), (4, 18, 6)]),
  (2182, 1199, [(2, 48, 3), (3, 142, 4), (3, 73, 5), (4, 20, 6)]),
  (2269, 1212, [(2, 43, 3), (3, 139, 4), (3, 79, 5), (4, 22, 6)]),
  (2359, 1226, [(2, 39, 3), (3, 136, 4), (3, 85, 5), (4, 23, 6)]),
  (2453, 1238, [(2, 35, 3), (3, 132, 4), (3, 91, 5), (4, 25, 6)]),
  (2551, 1252, [(2, 32, 3), (3, 127, 4), (3, 96, 5), (4, 28, 6)]),
  (2653, 1266, [(2, 29, 3), (3, 122, 4), (3, 103, 5), (4, 29, 6)]),
  (2759, 1280, [(2, 27, 3), (3, 116, 4), (3, 108, 5), (4, 32, 6)]),
  (2869, 1292, [(3, 127, 4), (3, 153, 5), (4, 3, 6)]),
  (2983, 1304, [(3, 117, 4), (3, 160, 5), (4, 6, 6)]),
  (3102, 1317, [(3, 107, 4), (3, 168, 5), (4, 8, 6)])]

theorem small286 : smallOK 286 3054 certs286 = true := by decide +kernel

/-- The certificates for `t = 287`. -/
def certs287 : List Cert := [
  (285, 284, [(1, 284, 1)]),
  (296, 295, [(1, 284, 1)]),
  (307, 306, [(1, 284, 1)]),
  (319, 318, [(1, 284, 1)]),
  (331, 330, [(1, 284, 1)]),
  (344, 343, [(1, 284, 1)]),
  (357, 356, [(1, 284, 1)]),
  (371, 370, [(1, 284, 1)]),
  (385, 384, [(1, 284, 1)]),
  (400, 399, [(1, 284, 1)]),
  (416, 415, [(1, 284, 1)]),
  (432, 431, [(1, 284, 1)]),
  (449, 448, [(1, 284, 1)]),
  (466, 465, [(1, 284, 1)]),
  (484, 483, [(1, 284, 1)]),
  (503, 502, [(1, 284, 1)]),
  (523, 522, [(1, 284, 1)]),
  (543, 542, [(1, 284, 1)]),
  (564, 563, [(1, 284, 1)]),
  (586, 585, [(1, 284, 1)]),
  (609, 608, [(1, 284, 1)]),
  (633, 630, [(1, 127, 1), (2, 156, 3), (3, 1, 4)]),
  (658, 655, [(1, 132, 1), (2, 152, 3)]),
  (684, 681, [(1, 137, 1), (2, 147, 3)]),
  (711, 708, [(1, 143, 1), (2, 141, 3)]),
  (739, 734, [(1, 83, 1), (2, 198, 3), (3, 3, 4)]),
  (768, 761, [(1, 60, 1), (2, 210, 3), (3, 11, 4), (4, 2, 5), (5, 1, 6)]),
  (798, 789, [(1, 47, 1), (2, 219, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (829, 818, [(1, 40, 1), (2, 227, 3), (3, 14, 4), (4, 3, 5)]),
  (862, 847, [(1, 30, 1), (2, 234, 3), (3, 16, 4), (4, 4, 5)]),
  (896, 861, [(2, 280, 3), (3, 2, 4), (3, 2, 5)]),
  (931, 870, [(2, 272, 3), (3, 7, 4), (3, 5, 5)]),
  (968, 883, [(2, 264, 3), (3, 13, 4), (3, 7, 5)]),
  (1006, 895, [(2, 253, 3), (3, 21, 4), (3, 10, 5)]),
  (1046, 909, [(2, 242, 3), (3, 29, 4), (3, 13, 5)]),
  (1087, 924, [(2, 231, 3), (3, 38, 4), (3, 15, 5)]),
  (1130, 939, [(2, 219, 3), (3, 47, 4), (3, 18, 5)]),
  (1175, 954, [(2, 206, 3), (3, 57, 4), (3, 21, 5)]),
  (1222, 969, [(2, 193, 3), (3, 67, 4), (3, 23, 5), (4, 1, 6)]),
  (1270, 985, [(2, 181, 3), (3, 76, 4), (3, 25, 5), (4, 2, 6)]),
  (1320, 1003, [(2, 169, 3), (3, 85, 4), (3, 28, 5), (4, 2, 6)]),
  (1372, 1019, [(2, 157, 3), (3, 94, 4), (3, 30, 5), (4, 3, 6)]),
  (1426, 1035, [(2, 144, 3), (3, 103, 4), (3, 32, 5), (4, 5, 6)]),
  (1483, 1052, [(2, 133, 3), (3, 110, 4), (3, 35, 5), (4, 6, 6)]),
  (1542, 1069, [(2, 121, 3), (3, 118, 4), (3, 38, 5), (4, 7, 6)]),
  (1603, 1086, [(2, 111, 3), (3, 124, 4), (3, 41, 5), (4, 8, 6)]),
  (1667, 1100, [(2, 100, 3), (3, 130, 4), (3, 44, 5), (4, 10, 6)]),
  (1733, 1116, [(2, 90, 3), (3, 135, 4), (3, 48, 5), (4, 11, 6)]),
  (1802, 1131, [(2, 81, 3), (3, 139, 4), (3, 52, 5), (4, 12, 6)]),
  (1874, 1147, [(2, 73, 3), (3, 142, 4), (3, 56, 5), (4, 13, 6)]),
  (1948, 1161, [(2, 66, 3), (3, 143, 4), (3, 60, 5), (4, 15, 6)]),
  (2025, 1176, [(2, 59, 3), (3, 144, 4), (3, 65, 5), (4, 16, 6)]),
  (2106, 1189, [(2, 53, 3), (3, 144, 4), (3, 69, 5), (4, 18, 6)]),
  (2190, 1203, [(2, 48, 3), (3, 142, 4), (3, 74, 5), (4, 20, 6)]),
  (2277, 1216, [(2, 43, 3), (3, 140, 4), (3, 79, 5), (4, 22, 6)]),
  (2368, 1231, [(2, 39, 3), (3, 137, 4), (3, 85, 5), (4, 23, 6)]),
  (2462, 1243, [(2, 35, 3), (3, 133, 4), (3, 91, 5), (4, 25, 6)]),
  (2560, 1257, [(2, 32, 3), (3, 128, 4), (3, 97, 5), (4, 27, 6)]),
  (2662, 1271, [(2, 29, 3), (3, 123, 4), (3, 103, 5), (4, 29, 6)]),
  (2768, 1283, [(2, 27, 3), (3, 116, 4), (3, 108, 5), (4, 33, 6)]),
  (2878, 1297, [(2, 25, 3), (3, 109, 4), (3, 114, 5), (4, 36, 6)]),
  (2993, 1310, [(3, 118, 4), (3, 161, 5), (4, 5, 6)]),
  (3112, 1321, [(3, 107, 4), (3, 169, 5), (4, 8, 6)])]

theorem small287 : smallOK 287 3066 certs287 = true := by decide +kernel

/-- The certificates for `t = 288`. -/
def certs288 : List Cert := [
  (286, 285, [(1, 285, 1)]),
  (297, 296, [(1, 285, 1)]),
  (308, 307, [(1, 285, 1)]),
  (320, 319, [(1, 285, 1)]),
  (332, 331, [(1, 285, 1)]),
  (345, 344, [(1, 285, 1)]),
  (358, 357, [(1, 285, 1)]),
  (372, 371, [(1, 285, 1)]),
  (386, 385, [(1, 285, 1)]),
  (401, 400, [(1, 285, 1)]),
  (417, 416, [(1, 285, 1)]),
  (433, 432, [(1, 285, 1)]),
  (450, 449, [(1, 285, 1)]),
  (468, 467, [(1, 285, 1)]),
  (486, 485, [(1, 285, 1)]),
  (505, 504, [(1, 285, 1)]),
  (525, 524, [(1, 285, 1)]),
  (546, 545, [(1, 285, 1)]),
  (567, 566, [(1, 285, 1)]),
  (589, 588, [(1, 285, 1)]),
  (612, 611, [(1, 285, 1)]),
  (636, 633, [(1, 128, 1), (2, 157, 3)]),
  (661, 658, [(1, 133, 1), (2, 152, 3)]),
  (687, 684, [(1, 138, 1), (2, 147, 3)]),
  (714, 711, [(1, 143, 1), (2, 142, 3)]),
  (742, 737, [(1, 83, 1), (2, 199, 3), (3, 3, 4)]),
  (771, 764, [(1, 60, 1), (2, 211, 3), (3, 11, 4), (4, 2, 5), (5, 1, 6)]),
  (801, 792, [(1, 48, 1), (2, 219, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (833, 822, [(1, 40, 1), (2, 228, 3), (3, 14, 4), (4, 3, 5)]),
  (866, 851, [(1, 30, 1), (2, 235, 3), (3, 16, 4), (4, 4, 5)]),
  (900, 863, [(2, 280, 3), (3, 2, 4), (3, 3, 5)]),
  (936, 875, [(2, 274, 3), (3, 6, 4), (3, 5, 5)]),
  (973, 886, [(2, 263, 3), (3, 14, 4), (3, 8, 5)]),
  (1011, 898, [(2, 253, 3), (3, 21, 4), (3, 11, 5)]),
  (1051, 912, [(2, 242, 3), (3, 30, 4), (3, 13, 5)]),
  (1093, 928, [(2, 231, 3), (3, 39, 4), (3, 15, 5)]),
  (1136, 943, [(2, 219, 3), (3, 48, 4), (3, 18, 5)]),
  (1181, 958, [(2, 206, 3), (3, 58, 4), (3, 21, 5)]),
  (1228, 973, [(2, 193, 3), (3, 67, 4), (3, 24, 5), (4, 1, 6)]),
  (1277, 990, [(2, 181, 3), (3, 77, 4), (3, 25, 5), (4, 2, 6)]),
  (1328, 1007, [(2, 168, 3), (3, 86, 4), (3, 28, 5), (4, 3, 6)]),
  (1381, 1024, [(2, 156, 3), (3, 95, 4), (3, 30, 5), (4, 4, 6)]),
  (1436, 1041, [(2, 144, 3), (3, 104, 4), (3, 32, 5), (4, 5, 6)]),
  (1493, 1058, [(2, 132, 3), (3, 112, 4), (3, 35, 5), (4, 6, 6)]),
  (1552, 1075, [(2, 121, 3), (3, 119, 4), (3, 38, 5), (4, 7, 6)]),
  (1614, 1091, [(2, 110, 3), (3, 126, 4), (3, 41, 5), (4, 8, 6)]),
  (1678, 1107, [(2, 100, 3), (3, 131, 4), (3, 45, 5), (4, 9, 6)]),
  (1745, 1122, [(2, 90, 3), (3, 136, 4), (3, 48, 5), (4, 11, 6)]),
  (1814, 1137, [(2, 81, 3), (3, 140, 4), (3, 52, 5), (4, 12, 6)]),
  (1886, 1153, [(2, 73, 3), (3, 143, 4), (3, 56, 5), (4, 13, 6)]),
  (1961, 1166, [(2, 65, 3), (3, 144, 4), (3, 61, 5), (4, 15, 6)]),
  (2039, 1182, [(2, 59, 3), (3, 145, 4), (3, 65, 5), (4, 16, 6)]),
  (2120, 1195, [(2, 53, 3), (3, 144, 4), (3, 70, 5), (4, 18, 6)]),
  (2204, 1209, [(2, 47, 3), (3, 143, 4), (3, 75, 5), (4, 20, 6)]),
  (2292, 1221, [(2, 43, 3), (3, 140, 4), (3, 80, 5), (4, 22, 6)]),
  (2383, 1236, [(2, 39, 3), (3, 137, 4), (3, 85, 5), (4, 24, 6)]),
  (2478, 1249, [(2, 35, 3), (3, 133, 4), (3, 91, 5), (4, 26, 6)]),
  (2577, 1262, [(2, 32, 3), (3, 128, 4), (3, 97, 5), (4, 28, 6)]),
  (2680, 1277, [(2, 29, 3), (3, 123, 4), (3, 103, 5), (4, 30, 6)]),
  (2787, 1290, [(2, 27, 3), (3, 116, 4), (3, 109, 5), (4, 33, 6)]),
  (2898, 1303, [(3, 127, 4), (3, 154, 5), (4, 4, 6)]),
  (3013, 1314, [(3, 117, 4), (3, 162, 5), (4, 6, 6)]),
  (3133, 1328, [(3, 107, 4), (3, 170, 5), (4, 8, 6)])]

theorem small288 : smallOK 288 3078 certs288 = true := by decide +kernel

/-- The certificates for `t = 289`. -/
def certs289 : List Cert := [
  (287, 286, [(1, 286, 1)]),
  (298, 297, [(1, 286, 1)]),
  (309, 308, [(1, 286, 1)]),
  (321, 320, [(1, 286, 1)]),
  (333, 332, [(1, 286, 1)]),
  (346, 345, [(1, 286, 1)]),
  (359, 358, [(1, 286, 1)]),
  (373, 372, [(1, 286, 1)]),
  (387, 386, [(1, 286, 1)]),
  (402, 401, [(1, 286, 1)]),
  (418, 417, [(1, 286, 1)]),
  (434, 433, [(1, 286, 1)]),
  (451, 450, [(1, 286, 1)]),
  (469, 468, [(1, 286, 1)]),
  (487, 486, [(1, 286, 1)]),
  (506, 505, [(1, 286, 1)]),
  (526, 525, [(1, 286, 1)]),
  (547, 546, [(1, 286, 1)]),
  (568, 567, [(1, 286, 1)]),
  (590, 589, [(1, 286, 1)]),
  (613, 612, [(1, 286, 1)]),
  (637, 634, [(1, 128, 1), (2, 157, 3), (3, 1, 4)]),
  (662, 659, [(1, 133, 1), (2, 153, 3)]),
  (688, 685, [(1, 138, 1), (2, 148, 3)]),
  (715, 712, [(1, 143, 1), (2, 143, 3)]),
  (743, 738, [(1, 83, 1), (2, 199, 3), (3, 4, 4)]),
  (772, 765, [(1, 60, 1), (2, 211, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (802, 793, [(1, 48, 1), (2, 220, 3), (3, 12, 4), (4, 3, 5), (5, 2, 6), (7, 1, 9)]),
  (834, 823, [(1, 40, 1), (2, 229, 3), (3, 14, 4), (4, 3, 5)]),
  (867, 852, [(1, 30, 1), (2, 235, 3), (3, 16, 4), (4, 4, 5), (5, 1, 6)]),
  (901, 866, [(2, 282, 3), (3, 1, 4), (3, 3, 5)]),
  (937, 876, [(2, 274, 3), (3, 7, 4), (3, 5, 5)]),
  (974, 889, [(2, 266, 3), (3, 13, 4), (3, 7, 5)]),
  (1012, 901, [(2, 255, 3), (3, 21, 4), (3, 10, 5)]),
  (1052, 915, [(2, 244, 3), (3, 29, 4), (3, 13, 5)]),
  (1094, 929, [(2, 232, 3), (3, 38, 4), (3, 16, 5)]),
  (1137, 944, [(2, 220, 3), (3, 48, 4), (3, 18, 5)]),
  (1182, 961, [(2, 208, 3), (3, 57, 4), (3, 21, 5)]),
  (1229, 976, [(2, 195, 3), (3, 67, 4), (3, 23, 5), (4, 1, 6)]),
  (1278, 993, [(2, 183, 3), (3, 76, 4), (3, 25, 5), (4, 2, 6)]),
  (1329, 1010, [(2, 170, 3), (3, 86, 4), (3, 28, 5), (4, 2, 6)]),
  (1382, 1027, [(2, 158, 3), (3, 95, 4), (3, 30, 5), (4, 3, 6)]),
  (1437, 1044, [(2, 146, 3), (3, 103, 4), (3, 33, 5), (4, 4, 6)]),
  (1494, 1059, [(2, 133, 3), (3, 111, 4), (3, 36, 5), (4, 6, 6)]),
  (1553, 1076, [(2, 121, 3), (3, 119, 4), (3, 39, 5), (4, 7, 6)]),
  (1615, 1094, [(2, 111, 3), (3, 126, 4), (3, 41, 5), (4, 8, 6)]),
  (1679, 1110, [(2, 101, 3), (3, 131, 4), (3, 45, 5), (4, 9, 6)]),
  (1746, 1125, [(2, 91, 3), (3, 136, 4), (3, 48, 5), (4, 11, 6)]),
  (1815, 1140, [(2, 81, 3), (3, 141, 4), (3, 52, 5), (4, 12, 6)]),
  (1887, 1156, [(2, 74, 3), (3, 143, 4), (3, 56, 5), (4, 13, 6)]),
  (1962, 1171, [(2, 66, 3), (3, 145, 4), (3, 60, 5), (4, 15, 6)]),
  (2040, 1185, [(2, 59, 3), (3, 146, 4), (3, 65, 5), (4, 16, 6)]),
  (2121, 1198, [(2, 53, 3), (3, 145, 4), (3, 70, 5), (4, 18, 6)]),
  (2205, 1212, [(2, 48, 3), (3, 144, 4), (3, 74, 5), (4, 20, 6)]),
  (2293, 1226, [(2, 43, 3), (3, 142, 4), (3, 80, 5), (4, 21, 6)]),
  (2384, 1239, [(2, 39, 3), (3, 138, 4), (3, 85, 5), (4, 24, 6)]),
  (2479, 1252, [(2, 35, 3), (3, 134, 4), (3, 91, 5), (4, 26, 6)]),
  (2578, 1265, [(2, 32, 3), (3, 129, 4), (3, 97, 5), (4, 28, 6)]),
  (2681, 1280, [(2, 29, 3), (3, 124, 4), (3, 103, 5), (4, 30, 6)]),
  (2788, 1293, [(2, 27, 3), (3, 117, 4), (3, 109, 5), (4, 33, 6)]),
  (2899, 1306, [(3, 128, 4), (3, 154, 5), (4, 4, 6)]),
  (3014, 1319, [(3, 119, 4), (3, 161, 5), (4, 6, 6)]),
  (3134, 1331, [(3, 108, 4), (3, 170, 5), (4, 8, 6)])]

theorem small289 : smallOK 289 3089 certs289 = true := by decide +kernel

/-- The certificates for `t = 290`. -/
def certs290 : List Cert := [
  (288, 287, [(1, 287, 1)]),
  (299, 298, [(1, 287, 1)]),
  (310, 309, [(1, 287, 1)]),
  (322, 321, [(1, 287, 1)]),
  (334, 333, [(1, 287, 1)]),
  (347, 346, [(1, 287, 1)]),
  (360, 359, [(1, 287, 1)]),
  (374, 373, [(1, 287, 1)]),
  (388, 387, [(1, 287, 1)]),
  (403, 402, [(1, 287, 1)]),
  (419, 418, [(1, 287, 1)]),
  (435, 434, [(1, 287, 1)]),
  (452, 451, [(1, 287, 1)]),
  (470, 469, [(1, 287, 1)]),
  (488, 487, [(1, 287, 1)]),
  (507, 506, [(1, 287, 1)]),
  (527, 526, [(1, 287, 1)]),
  (548, 547, [(1, 287, 1)]),
  (569, 568, [(1, 287, 1)]),
  (591, 590, [(1, 287, 1)]),
  (614, 613, [(1, 287, 1)]),
  (638, 635, [(1, 128, 1), (2, 157, 3), (3, 2, 4)]),
  (663, 660, [(1, 133, 1), (2, 154, 3)]),
  (689, 686, [(1, 138, 1), (2, 149, 3)]),
  (716, 713, [(1, 144, 1), (2, 143, 3)]),
  (744, 739, [(1, 83, 1), (2, 200, 3), (3, 4, 4)]),
  (773, 768, [(1, 86, 1), (2, 201, 3)]),
  (803, 796, [(1, 62, 1), (2, 220, 3), (3, 5, 4)]),
  (835, 824, [(1, 40, 1), (2, 229, 3), (3, 14, 4), (4, 3, 5), (5, 1, 6)]),
  (868, 853, [(1, 30, 1), (2, 236, 3), (3, 16, 4), (4, 4, 5), (5, 1, 6)]),
  (902, 869, [(2, 284, 3), (3, 1, 4), (3, 2, 5)]),
  (938, 879, [(2, 276, 3), (3, 6, 4), (3, 5, 5)]),
  (975, 890, [(2, 266, 3), (3, 13, 4), (3, 8, 5)]),
  (1014, 905, [(2, 257, 3), (3, 21, 4), (3, 9, 5)]),
  (1054, 917, [(2, 244, 3), (3, 30, 4), (3, 13, 5)]),
  (1096, 933, [(2, 234, 3), (3, 38, 4), (3, 15, 5)]),
  (1139, 948, [(2, 222, 3), (3, 47, 4), (3, 18, 5)]),
  (1184, 963, [(2, 209, 3), (3, 57, 4), (3, 21, 5)]),
  (1231, 978, [(2, 196, 3), (3, 67, 4), (3, 23, 5), (4, 1, 6)]),
  (1280, 995, [(2, 183, 3), (3, 77, 4), (3, 25, 5), (4, 2, 6)]),
  (1331, 1012, [(2, 171, 3), (3, 86, 4), (3, 27, 5), (4, 3, 6)]),
  (1384, 1029, [(2, 158, 3), (3, 95, 4), (3, 30, 5), (4, 4, 6)]),
  (1439, 1046, [(2, 146, 3), (3, 104, 4), (3, 32, 5), (4, 5, 6)]),
  (1496, 1063, [(2, 134, 3), (3, 112, 4), (3, 35, 5), (4, 6, 6)]),
  (1555, 1080, [(2, 123, 3), (3, 119, 4), (3, 38, 5), (4, 7, 6)]),
  (1617, 1096, [(2, 111, 3), (3, 126, 4), (3, 42, 5), (4, 8, 6)]),
  (1681, 1112, [(2, 101, 3), (3, 132, 4), (3, 44, 5), (4, 10, 6)]),
  (1748, 1127, [(2, 91, 3), (3, 137, 4), (3, 48, 5), (4, 11, 6)]),
  (1817, 1144, [(2, 82, 3), (3, 141, 4), (3, 52, 5), (4, 12, 6)]),
  (1889, 1158, [(2, 74, 3), (3, 143, 4), (3, 56, 5), (4, 14, 6)]),
  (1964, 1173, [(2, 66, 3), (3, 146, 4), (3, 60, 5), (4, 15, 6)]),
  (2042, 1187, [(2, 60, 3), (3, 146, 4), (3, 64, 5), (4, 17, 6)]),
  (2123, 1202, [(2, 54, 3), (3, 146, 4), (3, 69, 5), (4, 18, 6)]),
  (2207, 1216, [(2, 48, 3), (3, 145, 4), (3, 74, 5), (4, 20, 6)]),
  (2295, 1230, [(2, 44, 3), (3, 142, 4), (3, 79, 5), (4, 22, 6)]),
  (2386, 1243, [(2, 39, 3), (3, 139, 4), (3, 86, 5), (4, 23, 6)]),
  (2481, 1256, [(2, 36, 3), (3, 135, 4), (3, 90, 5), (4, 26, 6)]),
  (2580, 1269, [(2, 32, 3), (3, 130, 4), (3, 97, 5), (4, 28, 6)]),
  (2683, 1284, [(2, 30, 3), (3, 124, 4), (3, 102, 5), (4, 31, 6)]),
  (2790, 1297, [(2, 27, 3), (3, 118, 4), (3, 109, 5), (4, 33, 6)]),
  (2901, 1310, [(2, 25, 3), (3, 111, 4), (3, 115, 5), (4, 36, 6)]),
  (3017, 1322, [(3, 119, 4), (3, 162, 5), (4, 6, 6)]),
  (3137, 1334, [(3, 109, 4), (3, 170, 5), (4, 8, 6)])]

theorem small290 : smallOK 290 3100 certs290 = true := by decide +kernel

/-- The certificates for `t = 291`. -/
def certs291 : List Cert := [
  (289, 288, [(1, 288, 1)]),
  (300, 299, [(1, 288, 1)]),
  (312, 311, [(1, 288, 1)]),
  (324, 323, [(1, 288, 1)]),
  (336, 335, [(1, 288, 1)]),
  (349, 348, [(1, 288, 1)]),
  (362, 361, [(1, 288, 1)]),
  (376, 375, [(1, 288, 1)]),
  (391, 390, [(1, 288, 1)]),
  (406, 405, [(1, 288, 1)]),
  (422, 421, [(1, 288, 1)]),
  (438, 437, [(1, 288, 1)]),
  (455, 454, [(1, 288, 1)]),
  (473, 472, [(1, 288, 1)]),
  (491, 490, [(1, 288, 1)]),
  (510, 509, [(1, 288, 1)]),
  (530, 529, [(1, 288, 1)]),
  (551, 550, [(1, 288, 1)]),
  (573, 572, [(1, 288, 1)]),
  (595, 594, [(1, 288, 1)]),
  (618, 617, [(1, 288, 1)]),
  (642, 639, [(1, 129, 1), (2, 158, 3), (3, 1, 4)]),
  (667, 664, [(1, 134, 1), (2, 154, 3)]),
  (693, 690, [(1, 139, 1), (2, 149, 3)]),
  (720, 717, [(1, 144, 1), (2, 144, 3)]),
  (748, 743, [(1, 84, 1), (2, 201, 3), (3, 3, 4)]),
  (777, 770, [(1, 60, 1), (2, 213, 3), (3, 11, 4), (4, 2, 5), (5, 1, 6), (6, 1, 8)]),
  (808, 799, [(1, 48, 1), (2, 222, 3), (3, 12, 4), (4, 3, 5), (5, 2, 6), (7, 1, 9)]),
  (840, 829, [(1, 40, 1), (2, 231, 3), (3, 14, 4), (4, 3, 5)]),
  (873, 858, [(1, 31, 1), (2, 236, 3), (3, 17, 4), (4, 4, 5)]),
  (907, 872, [(2, 284, 3), (3, 1, 4), (3, 3, 5)]),
  (943, 882, [(2, 276, 3), (3, 7, 4), (3, 5, 5)]),
  (980, 895, [(2, 268, 3), (3, 13, 4), (3, 7, 5)]),
  (1019, 908, [(2, 257, 3), (3, 21, 4), (3, 10, 5)]),
  (1059, 922, [(2, 246, 3), (3, 30, 4), (3, 12, 5)]),
  (1101, 936, [(2, 234, 3), (3, 39, 4), (3, 15, 5)]),
  (1145, 952, [(2, 222, 3), (3, 48, 4), (3, 18, 5)]),
  (1190, 967, [(2, 209, 3), (3, 58, 4), (3, 21, 5)]),
  (1237, 982, [(2, 196, 3), (3, 67, 4), (3, 24, 5), (4, 1, 6)]),
  (1286, 999, [(2, 183, 3), (3, 77, 4), (3, 26, 5), (4, 2, 6)]),
  (1337, 1016, [(2, 171, 3), (3, 86, 4), (3, 28, 5), (4, 3, 6)]),
  (1390, 1033, [(2, 158, 3), (3, 96, 4), (3, 30, 5), (4, 4, 6)]),
  (1445, 1050, [(2, 146, 3), (3, 104, 4), (3, 33, 5), (4, 5, 6)]),
  (1502, 1067, [(2, 134, 3), (3, 113, 4), (3, 35, 5), (4, 6, 6)]),
  (1562, 1085, [(2, 123, 3), (3, 120, 4), (3, 38, 5), (4, 7, 6)]),
  (1624, 1101, [(2, 112, 3), (3, 127, 4), (3, 41, 5), (4, 8, 6)]),
  (1688, 1117, [(2, 101, 3), (3, 133, 4), (3, 45, 5), (4, 9, 6)]),
  (1755, 1132, [(2, 91, 3), (3, 138, 4), (3, 48, 5), (4, 11, 6)]),
  (1825, 1148, [(2, 82, 3), (3, 142, 4), (3, 52, 5), (4, 12, 6)]),
  (1898, 1163, [(2, 74, 3), (3, 144, 4), (3, 56, 5), (4, 14, 6)]),
  (1973, 1178, [(2, 66, 3), (3, 146, 4), (3, 61, 5), (4, 15, 6)]),
  (2051, 1192, [(2, 60, 3), (3, 146, 4), (3, 65, 5), (4, 17, 6)]),
  (2133, 1206, [(2, 53, 3), (3, 147, 4), (3, 70, 5), (4, 18, 6)]),
  (2218, 1221, [(2, 48, 3), (3, 145, 4), (3, 75, 5), (4, 20, 6)]),
  (2306, 1233, [(2, 43, 3), (3, 143, 4), (3, 80, 5), (4, 22, 6)]),
  (2398, 1247, [(2, 39, 3), (3, 139, 4), (3, 86, 5), (4, 24, 6)]),
  (2493, 1262, [(2, 36, 3), (3, 135, 4), (3, 91, 5), (4, 26, 6)]),
  (2592, 1275, [(2, 32, 3), (3, 131, 4), (3, 97, 5), (4, 28, 6)]),
  (2695, 1288, [(2, 29, 3), (3, 125, 4), (3, 104, 5), (4, 30, 6)]),
  (2802, 1303, [(2, 27, 3), (3, 119, 4), (3, 109, 5), (4, 33, 6)]),
  (2914, 1315, [(3, 130, 4), (3, 154, 5), (4, 4, 6)]),
  (3030, 1327, [(3, 120, 4), (3, 162, 5), (4, 6, 6)]),
  (3151, 1340, [(3, 109, 4), (3, 171, 5), (4, 8, 6)])]

theorem small291 : smallOK 291 3111 certs291 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S292.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {292, 293, 294, 295, 296, 297, 298, 299} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 292`. -/
def certs292 : List Cert := [
  (290, 289, [(1, 289, 1)]),
  (301, 300, [(1, 289, 1)]),
  (313, 312, [(1, 289, 1)]),
  (325, 324, [(1, 289, 1)]),
  (338, 337, [(1, 289, 1)]),
  (351, 350, [(1, 289, 1)]),
  (365, 364, [(1, 289, 1)]),
  (379, 378, [(1, 289, 1)]),
  (394, 393, [(1, 289, 1)]),
  (409, 408, [(1, 289, 1)]),
  (425, 424, [(1, 289, 1)]),
  (442, 441, [(1, 289, 1)]),
  (459, 458, [(1, 289, 1)]),
  (477, 476, [(1, 289, 1)]),
  (496, 495, [(1, 289, 1)]),
  (515, 514, [(1, 289, 1)]),
  (535, 534, [(1, 289, 1)]),
  (556, 555, [(1, 289, 1)]),
  (578, 577, [(1, 289, 1)]),
  (601, 600, [(1, 289, 1)]),
  (625, 624, [(1, 289, 1)]),
  (650, 647, [(1, 130, 1), (2, 159, 3)]),
  (676, 673, [(1, 136, 1), (2, 153, 3)]),
  (703, 700, [(1, 141, 1), (2, 148, 3)]),
  (731, 726, [(1, 82, 1), (2, 196, 3), (3, 9, 4), (4, 2, 5)]),
  (760, 755, [(1, 85, 1), (2, 204, 3)]),
  (790, 783, [(1, 61, 1), (2, 216, 3), (3, 11, 4), (4, 1, 5)]),
  (821, 812, [(1, 49, 1), (2, 225, 3), (3, 13, 4), (4, 2, 5)]),
  (853, 840, [(1, 35, 1), (2, 232, 3), (3, 15, 4), (4, 4, 5), (5, 2, 6), (7, 1, 9)]),
  (887, 870, [(1, 27, 1), (2, 239, 3), (3, 17, 4), (4, 5, 5), (5, 1, 6)]),
  (922, 879, [(2, 283, 3), (3, 3, 4), (3, 3, 5)]),
  (958, 889, [(2, 274, 3), (3, 9, 4), (3, 6, 5)]),
  (996, 901, [(2, 264, 3), (3, 16, 4), (3, 9, 5)]),
  (1035, 916, [(2, 255, 3), (3, 24, 4), (3, 10, 5)]),
  (1076, 929, [(2, 242, 3), (3, 33, 4), (3, 14, 5)]),
  (1119, 944, [(2, 230, 3), (3, 42, 4), (3, 17, 5)]),
  (1163, 960, [(2, 219, 3), (3, 51, 4), (3, 19, 5)]),
  (1209, 976, [(2, 206, 3), (3, 61, 4), (3, 22, 5)]),
  (1257, 992, [(2, 193, 3), (3, 71, 4), (3, 24, 5), (4, 1, 6)]),
  (1307, 1008, [(2, 180, 3), (3, 80, 4), (3, 27, 5), (4, 2, 6)]),
  (1359, 1026, [(2, 168, 3), (3, 90, 4), (3, 28, 5), (4, 3, 6)]),
  (1413, 1044, [(2, 156, 3), (3, 99, 4), (3, 31, 5), (4, 3, 6)]),
  (1469, 1060, [(2, 143, 3), (3, 107, 4), (3, 34, 5), (4, 5, 6)]),
  (1527, 1076, [(2, 130, 3), (3, 116, 4), (3, 36, 5), (4, 7, 6)]),
  (1588, 1093, [(2, 119, 3), (3, 123, 4), (3, 39, 5), (4, 8, 6)]),
  (1651, 1110, [(2, 108, 3), (3, 130, 4), (3, 42, 5), (4, 9, 6)]),
  (1717, 1126, [(2, 98, 3), (3, 135, 4), (3, 46, 5), (4, 10, 6)]),
  (1785, 1142, [(2, 88, 3), (3, 140, 4), (3, 50, 5), (4, 11, 6)]),
  (1856, 1157, [(2, 79, 3), (3, 143, 4), (3, 54, 5), (4, 13, 6)]),
  (1930, 1173, [(2, 71, 3), (3, 146, 4), (3, 58, 5), (4, 14, 6)]),
  (2007, 1186, [(2, 64, 3), (3, 147, 4), (3, 62, 5), (4, 16, 6)]),
  (2087, 1202, [(2, 57, 3), (3, 148, 4), (3, 67, 5), (4, 17, 6)]),
  (2170, 1215, [(2, 51, 3), (3, 147, 4), (3, 72, 5), (4, 19, 6)]),
  (2256, 1229, [(2, 46, 3), (3, 145, 4), (3, 77, 5), (4, 21, 6)]),
  (2346, 1243, [(2, 42, 3), (3, 142, 4), (3, 82, 5), (4, 23, 6)]),
  (2439, 1256, [(2, 38, 3), (3, 138, 4), (3, 88, 5), (4, 25, 6)]),
  (2536, 1271, [(2, 34, 3), (3, 135, 4), (3, 94, 5), (4, 26, 6)]),
  (2637, 1284, [(2, 31, 3), (3, 129, 4), (3, 100, 5), (4, 29, 6)]),
  (2742, 1297, [(2, 29, 3), (3, 123, 4), (3, 105, 5), (4, 32, 6)]),
  (2851, 1312, [(2, 26, 3), (3, 117, 4), (3, 112, 5), (4, 34, 6)]),
  (2965, 1324, [(3, 127, 4), (3, 157, 5), (4, 5, 6)]),
  (3083, 1336, [(3, 116, 4), (3, 166, 5), (4, 7, 6)]),
  (3206, 1349, [(3, 106, 4), (3, 173, 5), (4, 10, 6)])]

theorem small292 : smallOK 292 3122 certs292 = true := by decide +kernel

/-- The certificates for `t = 293`. -/
def certs293 : List Cert := [
  (291, 290, [(1, 290, 1)]),
  (302, 301, [(1, 290, 1)]),
  (314, 313, [(1, 290, 1)]),
  (326, 325, [(1, 290, 1)]),
  (339, 338, [(1, 290, 1)]),
  (352, 351, [(1, 290, 1)]),
  (366, 365, [(1, 290, 1)]),
  (380, 379, [(1, 290, 1)]),
  (395, 394, [(1, 290, 1)]),
  (410, 409, [(1, 290, 1)]),
  (426, 425, [(1, 290, 1)]),
  (443, 442, [(1, 290, 1)]),
  (460, 459, [(1, 290, 1)]),
  (478, 477, [(1, 290, 1)]),
  (497, 496, [(1, 290, 1)]),
  (516, 515, [(1, 290, 1)]),
  (536, 535, [(1, 290, 1)]),
  (557, 556, [(1, 290, 1)]),
  (579, 578, [(1, 290, 1)]),
  (602, 601, [(1, 290, 1)]),
  (626, 625, [(1, 290, 1)]),
  (651, 648, [(1, 131, 1), (2, 159, 3)]),
  (677, 674, [(1, 136, 1), (2, 154, 3)]),
  (704, 701, [(1, 141, 1), (2, 149, 3)]),
  (732, 727, [(1, 82, 1), (2, 196, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (761, 756, [(1, 85, 1), (2, 205, 3)]),
  (791, 784, [(1, 61, 1), (2, 217, 3), (3, 11, 4), (4, 1, 5)]),
  (822, 813, [(1, 49, 1), (2, 226, 3), (3, 13, 4), (4, 2, 5)]),
  (854, 841, [(1, 35, 1), (2, 232, 3), (3, 16, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8), (8, 1, 10)]),
  (888, 871, [(1, 27, 1), (2, 239, 3), (3, 17, 4), (4, 5, 5), (5, 2, 6)]),
  (923, 880, [(2, 284, 3), (3, 2, 4), (3, 4, 5)]),
  (959, 892, [(2, 276, 3), (3, 8, 4), (3, 6, 5)]),
  (997, 904, [(2, 266, 3), (3, 16, 4), (3, 8, 5)]),
  (1036, 917, [(2, 255, 3), (3, 24, 4), (3, 11, 5)]),
  (1077, 932, [(2, 244, 3), (3, 33, 4), (3, 13, 5)]),
  (1120, 947, [(2, 232, 3), (3, 42, 4), (3, 16, 5)]),
  (1164, 961, [(2, 219, 3), (3, 51, 4), (3, 20, 5)]),
  (1210, 979, [(2, 208, 3), (3, 61, 4), (3, 21, 5)]),
  (1258, 995, [(2, 195, 3), (3, 70, 4), (3, 24, 5), (4, 1, 6)]),
  (1308, 1011, [(2, 181, 3), (3, 81, 4), (3, 26, 5), (4, 2, 6)]),
  (1360, 1029, [(2, 169, 3), (3, 90, 4), (3, 28, 5), (4, 3, 6)]),
  (1414, 1045, [(2, 156, 3), (3, 99, 4), (3, 31, 5), (4, 4, 6)]),
  (1470, 1063, [(2, 144, 3), (3, 108, 4), (3, 33, 5), (4, 5, 6)]),
  (1528, 1079, [(2, 132, 3), (3, 115, 4), (3, 36, 5), (4, 7, 6)]),
  (1589, 1096, [(2, 120, 3), (3, 123, 4), (3, 39, 5), (4, 8, 6)]),
  (1652, 1113, [(2, 109, 3), (3, 130, 4), (3, 42, 5), (4, 9, 6)]),
  (1718, 1129, [(2, 99, 3), (3, 135, 4), (3, 46, 5), (4, 10, 6)]),
  (1786, 1145, [(2, 89, 3), (3, 140, 4), (3, 50, 5), (4, 11, 6)]),
  (1857, 1160, [(2, 80, 3), (3, 144, 4), (3, 53, 5), (4, 13, 6)]),
  (1931, 1176, [(2, 72, 3), (3, 146, 4), (3, 58, 5), (4, 14, 6)]),
  (2008, 1191, [(2, 65, 3), (3, 148, 4), (3, 61, 5), (4, 16, 6)]),
  (2088, 1205, [(2, 58, 3), (3, 148, 4), (3, 67, 5), (4, 17, 6)]),
  (2171, 1218, [(2, 52, 3), (3, 147, 4), (3, 72, 5), (4, 19, 6)]),
  (2257, 1232, [(2, 47, 3), (3, 145, 4), (3, 77, 5), (4, 21, 6)]),
  (2347, 1246, [(2, 42, 3), (3, 143, 4), (3, 82, 5), (4, 23, 6)]),
  (2440, 1261, [(2, 38, 3), (3, 140, 4), (3, 88, 5), (4, 24, 6)]),
  (2537, 1274, [(2, 35, 3), (3, 135, 4), (3, 93, 5), (4, 27, 6)]),
  (2638, 1287, [(2, 32, 3), (3, 130, 4), (3, 98, 5), (4, 30, 6)]),
  (2743, 1300, [(2, 29, 3), (3, 124, 4), (3, 105, 5), (4, 32, 6)]),
  (2852, 1315, [(2, 26, 3), (3, 118, 4), (3, 112, 5), (4, 34, 6)]),
  (2966, 1327, [(3, 128, 4), (3, 157, 5), (4, 5, 6)]),
  (3084, 1341, [(3, 118, 4), (3, 165, 5), (4, 7, 6)]),
  (3207, 1354, [(3, 108, 4), (3, 173, 5), (4, 9, 6)])]

theorem small293 : smallOK 293 3134 certs293 = true := by decide +kernel

/-- The certificates for `t = 294`. -/
def certs294 : List Cert := [
  (292, 291, [(1, 291, 1)]),
  (303, 302, [(1, 291, 1)]),
  (315, 314, [(1, 291, 1)]),
  (327, 326, [(1, 291, 1)]),
  (340, 339, [(1, 291, 1)]),
  (353, 352, [(1, 291, 1)]),
  (367, 366, [(1, 291, 1)]),
  (381, 380, [(1, 291, 1)]),
  (396, 395, [(1, 291, 1)]),
  (411, 410, [(1, 291, 1)]),
  (427, 426, [(1, 291, 1)]),
  (444, 443, [(1, 291, 1)]),
  (461, 460, [(1, 291, 1)]),
  (479, 478, [(1, 291, 1)]),
  (498, 497, [(1, 291, 1)]),
  (517, 516, [(1, 291, 1)]),
  (537, 536, [(1, 291, 1)]),
  (558, 557, [(1, 291, 1)]),
  (580, 579, [(1, 291, 1)]),
  (603, 602, [(1, 291, 1)]),
  (627, 626, [(1, 291, 1)]),
  (652, 649, [(1, 131, 1), (2, 160, 3)]),
  (678, 675, [(1, 136, 1), (2, 155, 3)]),
  (705, 702, [(1, 141, 1), (2, 150, 3)]),
  (733, 728, [(1, 82, 1), (2, 197, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (762, 757, [(1, 85, 1), (2, 205, 3), (3, 1, 4)]),
  (792, 785, [(1, 61, 1), (2, 217, 3), (3, 11, 4), (4, 2, 5)]),
  (823, 814, [(1, 49, 1), (2, 226, 3), (3, 13, 4), (4, 3, 5)]),
  (855, 844, [(1, 41, 1), (2, 235, 3), (3, 14, 4), (4, 1, 5)]),
  (889, 872, [(1, 27, 1), (2, 240, 3), (3, 17, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (924, 883, [(2, 285, 3), (3, 3, 4), (3, 3, 5)]),
  (960, 895, [(2, 278, 3), (3, 8, 4), (3, 5, 5)]),
  (998, 907, [(2, 268, 3), (3, 15, 4), (3, 8, 5)]),
  (1037, 920, [(2, 257, 3), (3, 23, 4), (3, 11, 5)]),
  (1078, 933, [(2, 245, 3), (3, 32, 4), (3, 14, 5)]),
  (1121, 948, [(2, 233, 3), (3, 41, 4), (3, 17, 5)]),
  (1165, 964, [(2, 221, 3), (3, 51, 4), (3, 19, 5)]),
  (1211, 980, [(2, 208, 3), (3, 61, 4), (3, 22, 5)]),
  (1259, 996, [(2, 195, 3), (3, 71, 4), (3, 24, 5), (4, 1, 6)]),
  (1309, 1014, [(2, 183, 3), (3, 80, 4), (3, 26, 5), (4, 2, 6)]),
  (1361, 1030, [(2, 170, 3), (3, 89, 4), (3, 29, 5), (4, 3, 6)]),
  (1415, 1048, [(2, 158, 3), (3, 98, 4), (3, 31, 5), (4, 4, 6)]),
  (1471, 1066, [(2, 146, 3), (3, 107, 4), (3, 33, 5), (4, 5, 6)]),
  (1529, 1082, [(2, 133, 3), (3, 116, 4), (3, 36, 5), (4, 6, 6)]),
  (1590, 1099, [(2, 121, 3), (3, 123, 4), (3, 39, 5), (4, 8, 6)]),
  (1653, 1116, [(2, 110, 3), (3, 130, 4), (3, 42, 5), (4, 9, 6)]),
  (1719, 1132, [(2, 100, 3), (3, 135, 4), (3, 46, 5), (4, 10, 6)]),
  (1787, 1148, [(2, 90, 3), (3, 140, 4), (3, 50, 5), (4, 11, 6)]),
  (1858, 1163, [(2, 81, 3), (3, 144, 4), (3, 53, 5), (4, 13, 6)]),
  (1932, 1179, [(2, 73, 3), (3, 147, 4), (3, 57, 5), (4, 14, 6)]),
  (2009, 1194, [(2, 65, 3), (3, 149, 4), (3, 62, 5), (4, 15, 6)]),
  (2089, 1208, [(2, 58, 3), (3, 149, 4), (3, 67, 5), (4, 17, 6)]),
  (2172, 1223, [(2, 53, 3), (3, 148, 4), (3, 71, 5), (4, 19, 6)]),
  (2258, 1237, [(2, 47, 3), (3, 147, 4), (3, 77, 5), (4, 20, 6)]),
  (2348, 1249, [(2, 43, 3), (3, 143, 4), (3, 82, 5), (4, 23, 6)]),
  (2441, 1264, [(2, 39, 3), (3, 140, 4), (3, 87, 5), (4, 25, 6)]),
  (2538, 1277, [(2, 35, 3), (3, 136, 4), (3, 93, 5), (4, 27, 6)]),
  (2639, 1290, [(2, 32, 3), (3, 131, 4), (3, 98, 5), (4, 30, 6)]),
  (2744, 1305, [(2, 29, 3), (3, 125, 4), (3, 105, 5), (4, 32, 6)]),
  (2853, 1318, [(2, 27, 3), (3, 118, 4), (3, 111, 5), (4, 35, 6)]),
  (2967, 1332, [(3, 129, 4), (3, 157, 5), (4, 5, 6)]),
  (3085, 1344, [(3, 119, 4), (3, 165, 5), (4, 7, 6)]),
  (3208, 1357, [(3, 109, 4), (3, 173, 5), (4, 9, 6)])]

theorem small294 : smallOK 294 3145 certs294 = true := by decide +kernel

/-- The certificates for `t = 295`. -/
def certs295 : List Cert := [
  (293, 292, [(1, 292, 1)]),
  (304, 303, [(1, 292, 1)]),
  (316, 315, [(1, 292, 1)]),
  (328, 327, [(1, 292, 1)]),
  (341, 340, [(1, 292, 1)]),
  (354, 353, [(1, 292, 1)]),
  (368, 367, [(1, 292, 1)]),
  (382, 381, [(1, 292, 1)]),
  (397, 396, [(1, 292, 1)]),
  (412, 411, [(1, 292, 1)]),
  (428, 427, [(1, 292, 1)]),
  (445, 444, [(1, 292, 1)]),
  (462, 461, [(1, 292, 1)]),
  (480, 479, [(1, 292, 1)]),
  (499, 498, [(1, 292, 1)]),
  (518, 517, [(1, 292, 1)]),
  (538, 537, [(1, 292, 1)]),
  (559, 558, [(1, 292, 1)]),
  (581, 580, [(1, 292, 1)]),
  (604, 603, [(1, 292, 1)]),
  (628, 627, [(1, 292, 1)]),
  (653, 650, [(1, 131, 1), (2, 161, 3)]),
  (679, 676, [(1, 136, 1), (2, 156, 3)]),
  (706, 703, [(1, 142, 1), (2, 150, 3)]),
  (734, 731, [(1, 147, 1), (2, 145, 3)]),
  (763, 758, [(1, 85, 1), (2, 205, 3), (3, 2, 4)]),
  (793, 786, [(1, 61, 1), (2, 217, 3), (3, 11, 4), (4, 3, 5)]),
  (824, 815, [(1, 49, 1), (2, 226, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6)]),
  (856, 845, [(1, 41, 1), (2, 235, 3), (3, 14, 4), (4, 2, 5)]),
  (890, 873, [(1, 27, 1), (2, 240, 3), (3, 17, 4), (4, 5, 5), (5, 1, 6), (6, 1, 8), (7, 1, 9)]),
  (925, 886, [(2, 287, 3), (3, 2, 4), (3, 3, 5)]),
  (962, 897, [(2, 279, 3), (3, 8, 4), (3, 5, 5)]),
  (1000, 909, [(2, 269, 3), (3, 15, 4), (3, 8, 5)]),
  (1040, 923, [(2, 258, 3), (3, 23, 4), (3, 11, 5)]),
  (1081, 936, [(2, 246, 3), (3, 32, 4), (3, 14, 5)]),
  (1124, 951, [(2, 234, 3), (3, 41, 4), (3, 17, 5)]),
  (1168, 967, [(2, 222, 3), (3, 51, 4), (3, 19, 5)]),
  (1214, 983, [(2, 209, 3), (3, 61, 4), (3, 22, 5)]),
  (1262, 999, [(2, 196, 3), (3, 71, 4), (3, 24, 5), (4, 1, 6)]),
  (1312, 1017, [(2, 184, 3), (3, 80, 4), (3, 26, 5), (4, 2, 6)]),
  (1364, 1033, [(2, 170, 3), (3, 90, 4), (3, 29, 5), (4, 3, 6)]),
  (1418, 1051, [(2, 158, 3), (3, 99, 4), (3, 31, 5), (4, 4, 6)]),
  (1474, 1069, [(2, 146, 3), (3, 108, 4), (3, 33, 5), (4, 5, 6)]),
  (1532, 1085, [(2, 134, 3), (3, 116, 4), (3, 36, 5), (4, 6, 6)]),
  (1593, 1102, [(2, 122, 3), (3, 123, 4), (3, 39, 5), (4, 8, 6)]),
  (1656, 1119, [(2, 111, 3), (3, 130, 4), (3, 42, 5), (4, 9, 6)]),
  (1722, 1135, [(2, 100, 3), (3, 136, 4), (3, 46, 5), (4, 10, 6)]),
  (1790, 1151, [(2, 90, 3), (3, 141, 4), (3, 49, 5), (4, 12, 6)]),
  (1861, 1166, [(2, 81, 3), (3, 145, 4), (3, 53, 5), (4, 13, 6)]),
  (1935, 1182, [(2, 73, 3), (3, 147, 4), (3, 58, 5), (4, 14, 6)]),
  (2012, 1197, [(2, 66, 3), (3, 149, 4), (3, 61, 5), (4, 16, 6)]),
  (2092, 1211, [(2, 59, 3), (3, 149, 4), (3, 66, 5), (4, 18, 6)]),
  (2175, 1226, [(2, 53, 3), (3, 149, 4), (3, 71, 5), (4, 19, 6)]),
  (2262, 1241, [(2, 48, 3), (3, 147, 4), (3, 76, 5), (4, 21, 6)]),
  (2352, 1253, [(2, 43, 3), (3, 144, 4), (3, 82, 5), (4, 23, 6)]),
  (2446, 1267, [(2, 39, 3), (3, 141, 4), (3, 87, 5), (4, 25, 6)]),
  (2543, 1280, [(2, 35, 3), (3, 137, 4), (3, 93, 5), (4, 27, 6)]),
  (2644, 1295, [(2, 32, 3), (3, 132, 4), (3, 99, 5), (4, 29, 6)]),
  (2749, 1308, [(2, 29, 3), (3, 126, 4), (3, 105, 5), (4, 32, 6)]),
  (2858, 1323, [(2, 27, 3), (3, 119, 4), (3, 111, 5), (4, 35, 6)]),
  (2972, 1335, [(3, 130, 4), (3, 157, 5), (4, 5, 6)]),
  (3090, 1347, [(3, 120, 4), (3, 165, 5), (4, 7, 6)]),
  (3213, 1362, [(3, 110, 4), (3, 173, 5), (4, 9, 6)])]

theorem small295 : smallOK 295 3156 certs295 = true := by decide +kernel

/-- The certificates for `t = 296`. -/
def certs296 : List Cert := [
  (294, 293, [(1, 293, 1)]),
  (305, 304, [(1, 293, 1)]),
  (317, 316, [(1, 293, 1)]),
  (329, 328, [(1, 293, 1)]),
  (342, 341, [(1, 293, 1)]),
  (355, 354, [(1, 293, 1)]),
  (369, 368, [(1, 293, 1)]),
  (383, 382, [(1, 293, 1)]),
  (398, 397, [(1, 293, 1)]),
  (413, 412, [(1, 293, 1)]),
  (429, 428, [(1, 293, 1)]),
  (446, 445, [(1, 293, 1)]),
  (463, 462, [(1, 293, 1)]),
  (481, 480, [(1, 293, 1)]),
  (500, 499, [(1, 293, 1)]),
  (520, 519, [(1, 293, 1)]),
  (540, 539, [(1, 293, 1)]),
  (561, 560, [(1, 293, 1)]),
  (583, 582, [(1, 293, 1)]),
  (606, 605, [(1, 293, 1)]),
  (630, 629, [(1, 293, 1)]),
  (655, 652, [(1, 131, 1), (2, 162, 3)]),
  (681, 678, [(1, 137, 1), (2, 156, 3)]),
  (708, 705, [(1, 142, 1), (2, 151, 3)]),
  (736, 733, [(1, 148, 1), (2, 145, 3)]),
  (765, 760, [(1, 85, 1), (2, 206, 3), (3, 2, 4)]),
  (795, 788, [(1, 62, 1), (2, 218, 3), (3, 11, 4), (4, 2, 5)]),
  (826, 817, [(1, 49, 1), (2, 227, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6)]),
  (859, 848, [(1, 41, 1), (2, 236, 3), (3, 14, 4), (4, 2, 5)]),
  (893, 876, [(1, 28, 1), (2, 240, 3), (3, 17, 4), (4, 5, 5), (5, 2, 6), (6, 1, 8)]),
  (928, 889, [(2, 288, 3), (3, 2, 4), (3, 3, 5)]),
  (965, 900, [(2, 280, 3), (3, 8, 4), (3, 5, 5)]),
  (1003, 912, [(2, 270, 3), (3, 15, 4), (3, 8, 5)]),
  (1043, 926, [(2, 259, 3), (3, 23, 4), (3, 11, 5)]),
  (1084, 939, [(2, 247, 3), (3, 32, 4), (3, 14, 5)]),
  (1127, 954, [(2, 235, 3), (3, 41, 4), (3, 17, 5)]),
  (1172, 971, [(2, 223, 3), (3, 51, 4), (3, 19, 5)]),
  (1218, 987, [(2, 210, 3), (3, 61, 4), (3, 22, 5)]),
  (1266, 1003, [(2, 197, 3), (3, 71, 4), (3, 24, 5), (4, 1, 6)]),
  (1316, 1021, [(2, 185, 3), (3, 80, 4), (3, 26, 5), (4, 2, 6)]),
  (1368, 1037, [(2, 171, 3), (3, 90, 4), (3, 29, 5), (4, 3, 6)]),
  (1422, 1055, [(2, 159, 3), (3, 99, 4), (3, 31, 5), (4, 4, 6)]),
  (1478, 1071, [(2, 146, 3), (3, 108, 4), (3, 33, 5), (4, 6, 6)]),
  (1537, 1088, [(2, 134, 3), (3, 116, 4), (3, 36, 5), (4, 7, 6)]),
  (1598, 1105, [(2, 122, 3), (3, 124, 4), (3, 39, 5), (4, 8, 6)]),
  (1661, 1122, [(2, 111, 3), (3, 131, 4), (3, 42, 5), (4, 9, 6)]),
  (1727, 1140, [(2, 101, 3), (3, 137, 4), (3, 45, 5), (4, 10, 6)]),
  (1796, 1155, [(2, 91, 3), (3, 141, 4), (3, 49, 5), (4, 12, 6)]),
  (1867, 1172, [(2, 82, 3), (3, 145, 4), (3, 53, 5), (4, 13, 6)]),
  (1941, 1186, [(2, 73, 3), (3, 148, 4), (3, 58, 5), (4, 14, 6)]),
  (2018, 1201, [(2, 66, 3), (3, 149, 4), (3, 62, 5), (4, 16, 6)]),
  (2098, 1215, [(2, 59, 3), (3, 150, 4), (3, 66, 5), (4, 18, 6)]),
  (2181, 1230, [(2, 53, 3), (3, 150, 4), (3, 71, 5), (4, 19, 6)]),
  (2268, 1245, [(2, 48, 3), (3, 148, 4), (3, 76, 5), (4, 21, 6)]),
  (2358, 1257, [(2, 43, 3), (3, 145, 4), (3, 82, 5), (4, 23, 6)]),
  (2452, 1271, [(2, 39, 3), (3, 142, 4), (3, 87, 5), (4, 25, 6)]),
  (2550, 1285, [(2, 35, 3), (3, 138, 4), (3, 93, 5), (4, 27, 6)]),
  (2652, 1299, [(2, 32, 3), (3, 132, 4), (3, 99, 5), (4, 30, 6)]),
  (2758, 1313, [(2, 29, 3), (3, 127, 4), (3, 105, 5), (4, 32, 6)]),
  (2868, 1327, [(2, 27, 3), (3, 120, 4), (3, 111, 5), (4, 35, 6)]),
  (2982, 1341, [(2, 25, 3), (3, 112, 4), (3, 118, 5), (4, 38, 6)]),
  (3101, 1352, [(3, 120, 4), (3, 166, 5), (4, 7, 6)]),
  (3225, 1366, [(3, 110, 4), (3, 173, 5), (4, 10, 6)])]

theorem small296 : smallOK 296 3167 certs296 = true := by decide +kernel

/-- The certificates for `t = 297`. -/
def certs297 : List Cert := [
  (295, 294, [(1, 294, 1)]),
  (306, 305, [(1, 294, 1)]),
  (318, 317, [(1, 294, 1)]),
  (330, 329, [(1, 294, 1)]),
  (343, 342, [(1, 294, 1)]),
  (356, 355, [(1, 294, 1)]),
  (370, 369, [(1, 294, 1)]),
  (384, 383, [(1, 294, 1)]),
  (399, 398, [(1, 294, 1)]),
  (414, 413, [(1, 294, 1)]),
  (430, 429, [(1, 294, 1)]),
  (447, 446, [(1, 294, 1)]),
  (464, 463, [(1, 294, 1)]),
  (482, 481, [(1, 294, 1)]),
  (501, 500, [(1, 294, 1)]),
  (521, 520, [(1, 294, 1)]),
  (541, 540, [(1, 294, 1)]),
  (562, 561, [(1, 294, 1)]),
  (584, 583, [(1, 294, 1)]),
  (607, 606, [(1, 294, 1)]),
  (631, 630, [(1, 294, 1)]),
  (656, 653, [(1, 132, 1), (2, 162, 3)]),
  (682, 679, [(1, 137, 1), (2, 157, 3)]),
  (709, 706, [(1, 142, 1), (2, 152, 3)]),
  (737, 734, [(1, 148, 1), (2, 146, 3)]),
  (766, 761, [(1, 86, 1), (2, 206, 3), (3, 2, 4)]),
  (796, 789, [(1, 62, 1), (2, 218, 3), (3, 11, 4), (4, 3, 5)]),
  (827, 818, [(1, 49, 1), (2, 227, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (860, 849, [(1, 41, 1), (2, 237, 3), (3, 14, 4), (4, 2, 5)]),
  (894, 877, [(1, 28, 1), (2, 240, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8), (8, 1, 10)]),
  (929, 890, [(2, 289, 3), (3, 2, 4), (3, 3, 5)]),
  (966, 903, [(2, 282, 3), (3, 7, 4), (3, 5, 5)]),
  (1004, 915, [(2, 272, 3), (3, 14, 4), (3, 8, 5)]),
  (1044, 927, [(2, 260, 3), (3, 23, 4), (3, 11, 5)]),
  (1085, 942, [(2, 249, 3), (3, 32, 4), (3, 13, 5)]),
  (1128, 957, [(2, 237, 3), (3, 41, 4), (3, 16, 5)]),
  (1173, 974, [(2, 225, 3), (3, 51, 4), (3, 18, 5)]),
  (1219, 988, [(2, 211, 3), (3, 61, 4), (3, 21, 5), (4, 1, 6)]),
  (1267, 1006, [(2, 199, 3), (3, 70, 4), (3, 24, 5), (4, 1, 6)]),
  (1317, 1022, [(2, 185, 3), (3, 81, 4), (3, 26, 5), (4, 2, 6)]),
  (1369, 1040, [(2, 173, 3), (3, 90, 4), (3, 28, 5), (4, 3, 6)]),
  (1423, 1056, [(2, 160, 3), (3, 99, 4), (3, 31, 5), (4, 4, 6)]),
  (1479, 1074, [(2, 148, 3), (3, 108, 4), (3, 33, 5), (4, 5, 6)]),
  (1538, 1091, [(2, 135, 3), (3, 116, 4), (3, 36, 5), (4, 7, 6)]),
  (1599, 1108, [(2, 123, 3), (3, 124, 4), (3, 39, 5), (4, 8, 6)]),
  (1662, 1125, [(2, 112, 3), (3, 131, 4), (3, 42, 5), (4, 9, 6)]),
  (1728, 1141, [(2, 101, 3), (3, 137, 4), (3, 46, 5), (4, 10, 6)]),
  (1797, 1158, [(2, 91, 3), (3, 142, 4), (3, 49, 5), (4, 12, 6)]),
  (1868, 1173, [(2, 82, 3), (3, 146, 4), (3, 53, 5), (4, 13, 6)]),
  (1942, 1189, [(2, 74, 3), (3, 148, 4), (3, 57, 5), (4, 15, 6)]),
  (2019, 1204, [(2, 66, 3), (3, 150, 4), (3, 62, 5), (4, 16, 6)]),
  (2099, 1220, [(2, 60, 3), (3, 151, 4), (3, 66, 5), (4, 17, 6)]),
  (2182, 1233, [(2, 54, 3), (3, 150, 4), (3, 71, 5), (4, 19, 6)]),
  (2269, 1248, [(2, 48, 3), (3, 149, 4), (3, 76, 5), (4, 21, 6)]),
  (2359, 1262, [(2, 43, 3), (3, 147, 4), (3, 82, 5), (4, 22, 6)]),
  (2453, 1274, [(2, 39, 3), (3, 143, 4), (3, 87, 5), (4, 25, 6)]),
  (2551, 1288, [(2, 35, 3), (3, 139, 4), (3, 93, 5), (4, 27, 6)]),
  (2653, 1304, [(2, 32, 3), (3, 134, 4), (3, 99, 5), (4, 29, 6)]),
  (2759, 1316, [(2, 29, 3), (3, 128, 4), (3, 105, 5), (4, 32, 6)]),
  (2869, 1330, [(2, 27, 3), (3, 121, 4), (3, 111, 5), (4, 35, 6)]),
  (2983, 1344, [(3, 132, 4), (3, 157, 5), (4, 5, 6)]),
  (3102, 1357, [(3, 122, 4), (3, 165, 5), (4, 7, 6)]),
  (3226, 1369, [(3, 111, 4), (3, 173, 5), (4, 10, 6)])]

theorem small297 : smallOK 297 3178 certs297 = true := by decide +kernel

/-- The certificates for `t = 298`. -/
def certs298 : List Cert := [
  (296, 295, [(1, 295, 1)]),
  (307, 306, [(1, 295, 1)]),
  (319, 318, [(1, 295, 1)]),
  (331, 330, [(1, 295, 1)]),
  (344, 343, [(1, 295, 1)]),
  (357, 356, [(1, 295, 1)]),
  (371, 370, [(1, 295, 1)]),
  (385, 384, [(1, 295, 1)]),
  (400, 399, [(1, 295, 1)]),
  (416, 415, [(1, 295, 1)]),
  (432, 431, [(1, 295, 1)]),
  (449, 448, [(1, 295, 1)]),
  (466, 465, [(1, 295, 1)]),
  (484, 483, [(1, 295, 1)]),
  (503, 502, [(1, 295, 1)]),
  (523, 522, [(1, 295, 1)]),
  (543, 542, [(1, 295, 1)]),
  (564, 563, [(1, 295, 1)]),
  (586, 585, [(1, 295, 1)]),
  (609, 608, [(1, 295, 1)]),
  (633, 632, [(1, 295, 1)]),
  (658, 655, [(1, 132, 1), (2, 163, 3)]),
  (684, 681, [(1, 137, 1), (2, 158, 3)]),
  (711, 708, [(1, 143, 1), (2, 152, 3)]),
  (739, 736, [(1, 148, 1), (2, 147, 3)]),
  (768, 763, [(1, 86, 1), (2, 206, 3), (3, 3, 4)]),
  (798, 791, [(1, 62, 1), (2, 219, 3), (3, 11, 4), (4, 2, 5), (5, 1, 6)]),
  (829, 820, [(1, 49, 1), (2, 228, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (862, 851, [(1, 42, 1), (2, 236, 3), (3, 15, 4), (4, 2, 5)]),
  (896, 879, [(1, 28, 1), (2, 241, 3), (3, 17, 4), (4, 5, 5), (5, 2, 6), (6, 1, 8), (8, 1, 11)]),
  (931, 894, [(2, 291, 3), (3, 1, 4), (3, 3, 5)]),
  (968, 905, [(2, 282, 3), (3, 8, 4), (3, 5, 5)]),
  (1006, 917, [(2, 273, 3), (3, 14, 4), (3, 8, 5)]),
  (1046, 931, [(2, 262, 3), (3, 23, 4), (3, 10, 5)]),
  (1087, 944, [(2, 250, 3), (3, 31, 4), (3, 14, 5)]),
  (1130, 961, [(2, 239, 3), (3, 41, 4), (3, 15, 5)]),
  (1175, 976, [(2, 226, 3), (3, 50, 4), (3, 19, 5)]),
  (1222, 991, [(2, 212, 3), (3, 61, 4), (3, 21, 5), (4, 1, 6)]),
  (1270, 1009, [(2, 200, 3), (3, 70, 4), (3, 24, 5), (4, 1, 6)]),
  (1320, 1025, [(2, 186, 3), (3, 81, 4), (3, 26, 5), (4, 2, 6)]),
  (1372, 1043, [(2, 174, 3), (3, 90, 4), (3, 28, 5), (4, 3, 6)]),
  (1426, 1061, [(2, 162, 3), (3, 99, 4), (3, 30, 5), (4, 4, 6)]),
  (1483, 1078, [(2, 149, 3), (3, 108, 4), (3, 33, 5), (4, 5, 6)]),
  (1542, 1095, [(2, 136, 3), (3, 117, 4), (3, 36, 5), (4, 6, 6)]),
  (1603, 1112, [(2, 124, 3), (3, 124, 4), (3, 39, 5), (4, 8, 6)]),
  (1667, 1130, [(2, 113, 3), (3, 131, 4), (3, 42, 5), (4, 9, 6)]),
  (1733, 1146, [(2, 102, 3), (3, 137, 4), (3, 46, 5), (4, 10, 6)]),
  (1802, 1161, [(2, 92, 3), (3, 142, 4), (3, 49, 5), (4, 12, 6)]),
  (1874, 1179, [(2, 83, 3), (3, 146, 4), (3, 53, 5), (4, 13, 6)]),
  (1948, 1193, [(2, 74, 3), (3, 149, 4), (3, 57, 5), (4, 15, 6)]),
  (2025, 1208, [(2, 67, 3), (3, 150, 4), (3, 62, 5), (4, 16, 6)]),
  (2106, 1223, [(2, 60, 3), (3, 151, 4), (3, 66, 5), (4, 18, 6)]),
  (2190, 1237, [(2, 53, 3), (3, 151, 4), (3, 72, 5), (4, 19, 6)]),
  (2277, 1252, [(2, 48, 3), (3, 150, 4), (3, 76, 5), (4, 21, 6)]),
  (2368, 1265, [(2, 43, 3), (3, 147, 4), (3, 82, 5), (4, 23, 6)]),
  (2462, 1279, [(2, 39, 3), (3, 143, 4), (3, 88, 5), (4, 25, 6)]),
  (2560, 1293, [(2, 35, 3), (3, 139, 4), (3, 94, 5), (4, 27, 6)]),
  (2662, 1307, [(2, 32, 3), (3, 134, 4), (3, 100, 5), (4, 29, 6)]),
  (2768, 1321, [(2, 29, 3), (3, 128, 4), (3, 106, 5), (4, 32, 6)]),
  (2878, 1335, [(2, 27, 3), (3, 121, 4), (3, 112, 5), (4, 35, 6)]),
  (2993, 1348, [(3, 132, 4), (3, 158, 5), (4, 5, 6)]),
  (3112, 1361, [(3, 122, 4), (3, 166, 5), (4, 7, 6)]),
  (3236, 1375, [(3, 112, 4), (3, 174, 5), (4, 9, 6)])]

theorem small298 : smallOK 298 3190 certs298 = true := by decide +kernel

/-- The certificates for `t = 299`. -/
def certs299 : List Cert := [
  (297, 296, [(1, 296, 1)]),
  (308, 307, [(1, 296, 1)]),
  (320, 319, [(1, 296, 1)]),
  (332, 331, [(1, 296, 1)]),
  (345, 344, [(1, 296, 1)]),
  (358, 357, [(1, 296, 1)]),
  (372, 371, [(1, 296, 1)]),
  (386, 385, [(1, 296, 1)]),
  (401, 400, [(1, 296, 1)]),
  (417, 416, [(1, 296, 1)]),
  (433, 432, [(1, 296, 1)]),
  (450, 449, [(1, 296, 1)]),
  (468, 467, [(1, 296, 1)]),
  (486, 485, [(1, 296, 1)]),
  (505, 504, [(1, 296, 1)]),
  (525, 524, [(1, 296, 1)]),
  (546, 545, [(1, 296, 1)]),
  (567, 566, [(1, 296, 1)]),
  (589, 588, [(1, 296, 1)]),
  (612, 611, [(1, 296, 1)]),
  (636, 635, [(1, 296, 1)]),
  (661, 658, [(1, 133, 1), (2, 163, 3)]),
  (687, 684, [(1, 138, 1), (2, 158, 3)]),
  (714, 711, [(1, 143, 1), (2, 153, 3)]),
  (742, 739, [(1, 149, 1), (2, 147, 3)]),
  (771, 766, [(1, 86, 1), (2, 207, 3), (3, 3, 4)]),
  (801, 794, [(1, 62, 1), (2, 220, 3), (3, 11, 4), (4, 2, 5), (5, 1, 6)]),
  (833, 824, [(1, 49, 1), (2, 229, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (866, 855, [(1, 42, 1), (2, 238, 3), (3, 14, 4), (4, 2, 5)]),
  (900, 883, [(1, 28, 1), (2, 242, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8), (8, 1, 10)]),
  (936, 897, [(2, 291, 3), (3, 2, 4), (3, 3, 5)]),
  (973, 908, [(2, 282, 3), (3, 8, 4), (3, 6, 5)]),
  (1011, 922, [(2, 274, 3), (3, 15, 4), (3, 7, 5)]),
  (1051, 934, [(2, 262, 3), (3, 23, 4), (3, 11, 5)]),
  (1093, 948, [(2, 250, 3), (3, 32, 4), (3, 14, 5)]),
  (1136, 965, [(2, 239, 3), (3, 41, 4), (3, 16, 5)]),
  (1181, 980, [(2, 226, 3), (3, 51, 4), (3, 19, 5)]),
  (1228, 997, [(2, 213, 3), (3, 61, 4), (3, 22, 5)]),
  (1277, 1014, [(2, 200, 3), (3, 71, 4), (3, 24, 5), (4, 1, 6)]),
  (1328, 1031, [(2, 187, 3), (3, 81, 4), (3, 26, 5), (4, 2, 6)]),
  (1381, 1048, [(2, 173, 3), (3, 91, 4), (3, 29, 5), (4, 3, 6)]),
  (1436, 1065, [(2, 160, 3), (3, 101, 4), (3, 31, 5), (4, 4, 6)]),
  (1493, 1082, [(2, 147, 3), (3, 110, 4), (3, 33, 5), (4, 6, 6)]),
  (1552, 1099, [(2, 135, 3), (3, 118, 4), (3, 36, 5), (4, 7, 6)]),
  (1614, 1117, [(2, 123, 3), (3, 126, 4), (3, 39, 5), (4, 8, 6)]),
  (1678, 1135, [(2, 112, 3), (3, 133, 4), (3, 42, 5), (4, 9, 6)]),
  (1745, 1152, [(2, 101, 3), (3, 139, 4), (3, 46, 5), (4, 10, 6)]),
  (1814, 1167, [(2, 91, 3), (3, 143, 4), (3, 50, 5), (4, 12, 6)]),
  (1886, 1183, [(2, 82, 3), (3, 147, 4), (3, 54, 5), (4, 13, 6)]),
  (1961, 1200, [(2, 74, 3), (3, 150, 4), (3, 58, 5), (4, 14, 6)]),
  (2039, 1214, [(2, 66, 3), (3, 152, 4), (3, 62, 5), (4, 16, 6)]),
  (2120, 1229, [(2, 59, 3), (3, 152, 4), (3, 67, 5), (4, 18, 6)]),
  (2204, 1243, [(2, 53, 3), (3, 152, 4), (3, 72, 5), (4, 19, 6)]),
  (2292, 1257, [(2, 48, 3), (3, 150, 4), (3, 76, 5), (4, 22, 6)]),
  (2383, 1272, [(2, 43, 3), (3, 148, 4), (3, 82, 5), (4, 23, 6)]),
  (2478, 1285, [(2, 39, 3), (3, 144, 4), (3, 88, 5), (4, 25, 6)]),
  (2577, 1300, [(2, 35, 3), (3, 140, 4), (3, 94, 5), (4, 27, 6)]),
  (2680, 1313, [(2, 32, 3), (3, 134, 4), (3, 100, 5), (4, 30, 6)]),
  (2787, 1328, [(2, 29, 3), (3, 129, 4), (3, 106, 5), (4, 32, 6)]),
  (2898, 1341, [(2, 27, 3), (3, 121, 4), (3, 112, 5), (4, 36, 6)]),
  (3013, 1354, [(3, 132, 4), (3, 159, 5), (4, 5, 6)]),
  (3133, 1368, [(3, 122, 4), (3, 167, 5), (4, 7, 6)]),
  (3258, 1379, [(3, 111, 4), (3, 175, 5), (4, 10, 6)])]

theorem small299 : smallOK 299 3202 certs299 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S300.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {300, 301, 302, 303, 304, 305, 306, 307} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 300`. -/
def certs300 : List Cert := [
  (298, 297, [(1, 297, 1)]),
  (309, 308, [(1, 297, 1)]),
  (321, 320, [(1, 297, 1)]),
  (333, 332, [(1, 297, 1)]),
  (346, 345, [(1, 297, 1)]),
  (359, 358, [(1, 297, 1)]),
  (373, 372, [(1, 297, 1)]),
  (387, 386, [(1, 297, 1)]),
  (402, 401, [(1, 297, 1)]),
  (418, 417, [(1, 297, 1)]),
  (434, 433, [(1, 297, 1)]),
  (451, 450, [(1, 297, 1)]),
  (469, 468, [(1, 297, 1)]),
  (487, 486, [(1, 297, 1)]),
  (506, 505, [(1, 297, 1)]),
  (526, 525, [(1, 297, 1)]),
  (547, 546, [(1, 297, 1)]),
  (568, 567, [(1, 297, 1)]),
  (590, 589, [(1, 297, 1)]),
  (613, 612, [(1, 297, 1)]),
  (637, 636, [(1, 297, 1)]),
  (662, 659, [(1, 133, 1), (2, 164, 3)]),
  (688, 685, [(1, 138, 1), (2, 159, 3)]),
  (715, 712, [(1, 143, 1), (2, 154, 3)]),
  (743, 740, [(1, 149, 1), (2, 148, 3)]),
  (772, 767, [(1, 86, 1), (2, 208, 3), (3, 3, 4)]),
  (802, 795, [(1, 62, 1), (2, 220, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6)]),
  (834, 825, [(1, 50, 1), (2, 229, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (867, 856, [(1, 42, 1), (2, 238, 3), (3, 14, 4), (4, 3, 5)]),
  (901, 884, [(1, 28, 1), (2, 243, 3), (3, 17, 4), (4, 5, 5), (5, 2, 6), (6, 1, 8), (9, 1, 12)]),
  (937, 900, [(2, 293, 3), (3, 1, 4), (3, 3, 5)]),
  (974, 911, [(2, 284, 3), (3, 8, 4), (3, 5, 5)]),
  (1012, 923, [(2, 275, 3), (3, 14, 4), (3, 8, 5)]),
  (1052, 937, [(2, 264, 3), (3, 23, 4), (3, 10, 5)]),
  (1094, 951, [(2, 252, 3), (3, 32, 4), (3, 13, 5)]),
  (1137, 966, [(2, 240, 3), (3, 41, 4), (3, 16, 5)]),
  (1182, 983, [(2, 228, 3), (3, 51, 4), (3, 18, 5)]),
  (1229, 998, [(2, 214, 3), (3, 61, 4), (3, 22, 5)]),
  (1278, 1015, [(2, 201, 3), (3, 71, 4), (3, 24, 5), (4, 1, 6)]),
  (1329, 1034, [(2, 189, 3), (3, 81, 4), (3, 26, 5), (4, 1, 6)]),
  (1382, 1051, [(2, 175, 3), (3, 91, 4), (3, 28, 5), (4, 3, 6)]),
  (1437, 1068, [(2, 162, 3), (3, 100, 4), (3, 31, 5), (4, 4, 6)]),
  (1494, 1085, [(2, 148, 3), (3, 110, 4), (3, 33, 5), (4, 6, 6)]),
  (1553, 1102, [(2, 136, 3), (3, 118, 4), (3, 36, 5), (4, 7, 6)]),
  (1615, 1120, [(2, 124, 3), (3, 126, 4), (3, 39, 5), (4, 8, 6)]),
  (1679, 1138, [(2, 113, 3), (3, 133, 4), (3, 42, 5), (4, 9, 6)]),
  (1746, 1155, [(2, 102, 3), (3, 139, 4), (3, 46, 5), (4, 10, 6)]),
  (1815, 1170, [(2, 92, 3), (3, 144, 4), (3, 49, 5), (4, 12, 6)]),
  (1887, 1186, [(2, 83, 3), (3, 147, 4), (3, 54, 5), (4, 13, 6)]),
  (1962, 1203, [(2, 75, 3), (3, 150, 4), (3, 58, 5), (4, 14, 6)]),
  (2040, 1217, [(2, 67, 3), (3, 152, 4), (3, 62, 5), (4, 16, 6)]),
  (2121, 1232, [(2, 60, 3), (3, 153, 4), (3, 66, 5), (4, 18, 6)]),
  (2205, 1246, [(2, 54, 3), (3, 152, 4), (3, 71, 5), (4, 20, 6)]),
  (2293, 1260, [(2, 48, 3), (3, 151, 4), (3, 77, 5), (4, 21, 6)]),
  (2384, 1275, [(2, 43, 3), (3, 149, 4), (3, 82, 5), (4, 23, 6)]),
  (2479, 1288, [(2, 39, 3), (3, 145, 4), (3, 88, 5), (4, 25, 6)]),
  (2578, 1303, [(2, 36, 3), (3, 140, 4), (3, 93, 5), (4, 28, 6)]),
  (2681, 1316, [(2, 32, 3), (3, 135, 4), (3, 100, 5), (4, 30, 6)]),
  (2788, 1331, [(2, 29, 3), (3, 130, 4), (3, 106, 5), (4, 32, 6)]),
  (2899, 1346, [(2, 27, 3), (3, 123, 4), (3, 112, 5), (4, 35, 6)]),
  (3014, 1357, [(3, 133, 4), (3, 159, 5), (4, 5, 6)]),
  (3134, 1371, [(3, 123, 4), (3, 167, 5), (4, 7, 6)]),
  (3259, 1384, [(3, 112, 4), (3, 175, 5), (4, 10, 6)])]

theorem small300 : smallOK 300 3213 certs300 = true := by decide +kernel

/-- The certificates for `t = 301`. -/
def certs301 : List Cert := [
  (299, 298, [(1, 298, 1)]),
  (310, 309, [(1, 298, 1)]),
  (322, 321, [(1, 298, 1)]),
  (334, 333, [(1, 298, 1)]),
  (347, 346, [(1, 298, 1)]),
  (360, 359, [(1, 298, 1)]),
  (374, 373, [(1, 298, 1)]),
  (388, 387, [(1, 298, 1)]),
  (403, 402, [(1, 298, 1)]),
  (419, 418, [(1, 298, 1)]),
  (435, 434, [(1, 298, 1)]),
  (452, 451, [(1, 298, 1)]),
  (470, 469, [(1, 298, 1)]),
  (488, 487, [(1, 298, 1)]),
  (507, 506, [(1, 298, 1)]),
  (527, 526, [(1, 298, 1)]),
  (548, 547, [(1, 298, 1)]),
  (569, 568, [(1, 298, 1)]),
  (591, 590, [(1, 298, 1)]),
  (614, 613, [(1, 298, 1)]),
  (638, 637, [(1, 298, 1)]),
  (663, 660, [(1, 133, 1), (2, 164, 3), (3, 1, 4)]),
  (689, 686, [(1, 138, 1), (2, 160, 3)]),
  (716, 713, [(1, 144, 1), (2, 154, 3)]),
  (744, 741, [(1, 149, 1), (2, 149, 3)]),
  (773, 768, [(1, 86, 1), (2, 208, 3), (3, 4, 4)]),
  (803, 796, [(1, 62, 1), (2, 220, 3), (3, 11, 4), (4, 3, 5), (5, 1, 6), (7, 1, 9)]),
  (835, 828, [(1, 65, 1), (2, 229, 3), (3, 4, 4)]),
  (868, 857, [(1, 42, 1), (2, 238, 3), (3, 15, 4), (4, 3, 5)]),
  (902, 887, [(1, 32, 1), (2, 245, 3), (3, 17, 4), (4, 4, 5)]),
  (938, 903, [(2, 294, 3), (3, 2, 4), (3, 2, 5)]),
  (975, 914, [(2, 286, 3), (3, 7, 4), (3, 5, 5)]),
  (1014, 925, [(2, 275, 3), (3, 15, 4), (3, 8, 5)]),
  (1054, 939, [(2, 265, 3), (3, 22, 4), (3, 11, 5)]),
  (1096, 955, [(2, 254, 3), (3, 31, 4), (3, 13, 5)]),
  (1139, 970, [(2, 242, 3), (3, 41, 4), (3, 15, 5)]),
  (1184, 985, [(2, 229, 3), (3, 50, 4), (3, 19, 5)]),
  (1231, 1002, [(2, 216, 3), (3, 61, 4), (3, 21, 5)]),
  (1280, 1019, [(2, 203, 3), (3, 71, 4), (3, 23, 5), (4, 1, 6)]),
  (1331, 1036, [(2, 189, 3), (3, 81, 4), (3, 26, 5), (4, 2, 6)]),
  (1384, 1053, [(2, 176, 3), (3, 91, 4), (3, 28, 5), (4, 3, 6)]),
  (1439, 1070, [(2, 162, 3), (3, 101, 4), (3, 31, 5), (4, 4, 6)]),
  (1496, 1089, [(2, 150, 3), (3, 110, 4), (3, 33, 5), (4, 5, 6)]),
  (1555, 1106, [(2, 137, 3), (3, 118, 4), (3, 37, 5), (4, 6, 6)]),
  (1617, 1122, [(2, 125, 3), (3, 126, 4), (3, 39, 5), (4, 8, 6)]),
  (1681, 1140, [(2, 114, 3), (3, 133, 4), (3, 42, 5), (4, 9, 6)]),
  (1748, 1157, [(2, 103, 3), (3, 139, 4), (3, 46, 5), (4, 10, 6)]),
  (1817, 1174, [(2, 93, 3), (3, 144, 4), (3, 49, 5), (4, 12, 6)]),
  (1889, 1190, [(2, 84, 3), (3, 148, 4), (3, 53, 5), (4, 13, 6)]),
  (1964, 1205, [(2, 75, 3), (3, 151, 4), (3, 57, 5), (4, 15, 6)]),
  (2042, 1221, [(2, 67, 3), (3, 153, 4), (3, 62, 5), (4, 16, 6)]),
  (2123, 1236, [(2, 60, 3), (3, 154, 4), (3, 67, 5), (4, 17, 6)]),
  (2207, 1250, [(2, 54, 3), (3, 153, 4), (3, 72, 5), (4, 19, 6)]),
  (2295, 1264, [(2, 49, 3), (3, 151, 4), (3, 76, 5), (4, 22, 6)]),
  (2386, 1279, [(2, 44, 3), (3, 149, 4), (3, 82, 5), (4, 23, 6)]),
  (2481, 1292, [(2, 40, 3), (3, 145, 4), (3, 87, 5), (4, 26, 6)]),
  (2580, 1305, [(2, 36, 3), (3, 141, 4), (3, 93, 5), (4, 28, 6)]),
  (2683, 1320, [(2, 32, 3), (3, 136, 4), (3, 100, 5), (4, 30, 6)]),
  (2790, 1335, [(2, 30, 3), (3, 130, 4), (3, 105, 5), (4, 33, 6)]),
  (2901, 1348, [(2, 27, 3), (3, 123, 4), (3, 113, 5), (4, 35, 6)]),
  (3017, 1362, [(3, 134, 4), (3, 159, 5), (4, 5, 6)]),
  (3137, 1374, [(3, 124, 4), (3, 166, 5), (4, 8, 6)]),
  (3262, 1387, [(3, 113, 4), (3, 175, 5), (4, 10, 6)])]

theorem small301 : smallOK 301 3225 certs301 = true := by decide +kernel

/-- The certificates for `t = 302`. -/
def certs302 : List Cert := [
  (300, 299, [(1, 299, 1)]),
  (312, 311, [(1, 299, 1)]),
  (324, 323, [(1, 299, 1)]),
  (336, 335, [(1, 299, 1)]),
  (349, 348, [(1, 299, 1)]),
  (362, 361, [(1, 299, 1)]),
  (376, 375, [(1, 299, 1)]),
  (391, 390, [(1, 299, 1)]),
  (406, 405, [(1, 299, 1)]),
  (422, 421, [(1, 299, 1)]),
  (438, 437, [(1, 299, 1)]),
  (455, 454, [(1, 299, 1)]),
  (473, 472, [(1, 299, 1)]),
  (491, 490, [(1, 299, 1)]),
  (510, 509, [(1, 299, 1)]),
  (530, 529, [(1, 299, 1)]),
  (551, 550, [(1, 299, 1)]),
  (573, 572, [(1, 299, 1)]),
  (595, 594, [(1, 299, 1)]),
  (618, 617, [(1, 299, 1)]),
  (642, 641, [(1, 299, 1)]),
  (667, 664, [(1, 134, 1), (2, 165, 3)]),
  (693, 690, [(1, 139, 1), (2, 160, 3)]),
  (720, 717, [(1, 144, 1), (2, 155, 3)]),
  (748, 745, [(1, 150, 1), (2, 149, 3)]),
  (777, 772, [(1, 87, 1), (2, 209, 3), (3, 3, 4)]),
  (808, 801, [(1, 63, 1), (2, 221, 3), (3, 12, 4), (4, 2, 5), (5, 1, 6)]),
  (840, 831, [(1, 50, 1), (2, 231, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6), (6, 1, 8)]),
  (873, 862, [(1, 42, 1), (2, 240, 3), (3, 14, 4), (4, 3, 5)]),
  (907, 890, [(1, 28, 1), (2, 245, 3), (3, 17, 4), (4, 5, 5), (5, 2, 6), (6, 1, 8), (9, 1, 12)]),
  (943, 906, [(2, 295, 3), (3, 1, 4), (3, 3, 5)]),
  (980, 917, [(2, 286, 3), (3, 8, 4), (3, 5, 5)]),
  (1019, 930, [(2, 277, 3), (3, 14, 4), (3, 8, 5)]),
  (1059, 944, [(2, 266, 3), (3, 23, 4), (3, 10, 5)]),
  (1101, 958, [(2, 254, 3), (3, 32, 4), (3, 13, 5)]),
  (1145, 974, [(2, 242, 3), (3, 41, 4), (3, 16, 5)]),
  (1190, 989, [(2, 229, 3), (3, 51, 4), (3, 19, 5)]),
  (1237, 1006, [(2, 216, 3), (3, 61, 4), (3, 22, 5)]),
  (1286, 1023, [(2, 203, 3), (3, 71, 4), (3, 24, 5), (4, 1, 6)]),
  (1337, 1040, [(2, 189, 3), (3, 82, 4), (3, 26, 5), (4, 2, 6)]),
  (1390, 1057, [(2, 176, 3), (3, 91, 4), (3, 29, 5), (4, 3, 6)]),
  (1445, 1076, [(2, 164, 3), (3, 101, 4), (3, 30, 5), (4, 4, 6)]),
  (1502, 1093, [(2, 150, 3), (3, 110, 4), (3, 34, 5), (4, 5, 6)]),
  (1562, 1109, [(2, 137, 3), (3, 119, 4), (3, 36, 5), (4, 7, 6)]),
  (1624, 1127, [(2, 125, 3), (3, 127, 4), (3, 39, 5), (4, 8, 6)]),
  (1688, 1145, [(2, 114, 3), (3, 134, 4), (3, 42, 5), (4, 9, 6)]),
  (1755, 1162, [(2, 103, 3), (3, 140, 4), (3, 46, 5), (4, 10, 6)]),
  (1825, 1178, [(2, 93, 3), (3, 145, 4), (3, 49, 5), (4, 12, 6)]),
  (1898, 1195, [(2, 84, 3), (3, 149, 4), (3, 53, 5), (4, 13, 6)]),
  (1973, 1210, [(2, 75, 3), (3, 152, 4), (3, 57, 5), (4, 15, 6)]),
  (2051, 1226, [(2, 67, 3), (3, 154, 4), (3, 62, 5), (4, 16, 6)]),
  (2133, 1240, [(2, 60, 3), (3, 154, 4), (3, 67, 5), (4, 18, 6)]),
  (2218, 1255, [(2, 54, 3), (3, 154, 4), (3, 71, 5), (4, 20, 6)]),
  (2306, 1269, [(2, 48, 3), (3, 152, 4), (3, 78, 5), (4, 21, 6)]),
  (2398, 1283, [(2, 44, 3), (3, 149, 4), (3, 82, 5), (4, 24, 6)]),
  (2493, 1298, [(2, 39, 3), (3, 147, 4), (3, 88, 5), (4, 25, 6)]),
  (2592, 1311, [(2, 36, 3), (3, 141, 4), (3, 94, 5), (4, 28, 6)]),
  (2695, 1326, [(2, 33, 3), (3, 136, 4), (3, 99, 5), (4, 31, 6)]),
  (2802, 1339, [(2, 30, 3), (3, 130, 4), (3, 106, 5), (4, 33, 6)]),
  (2914, 1353, [(2, 27, 3), (3, 124, 4), (3, 112, 5), (4, 36, 6)]),
  (3030, 1367, [(3, 135, 4), (3, 159, 5), (4, 5, 6)]),
  (3151, 1380, [(3, 124, 4), (3, 167, 5), (4, 8, 6)]),
  (3277, 1394, [(3, 114, 4), (3, 175, 5), (4, 10, 6)])]

theorem small302 : smallOK 302 3237 certs302 = true := by decide +kernel

/-- The certificates for `t = 303`. -/
def certs303 : List Cert := [
  (301, 300, [(1, 300, 1)]),
  (313, 312, [(1, 300, 1)]),
  (325, 324, [(1, 300, 1)]),
  (338, 337, [(1, 300, 1)]),
  (351, 350, [(1, 300, 1)]),
  (365, 364, [(1, 300, 1)]),
  (379, 378, [(1, 300, 1)]),
  (394, 393, [(1, 300, 1)]),
  (409, 408, [(1, 300, 1)]),
  (425, 424, [(1, 300, 1)]),
  (442, 441, [(1, 300, 1)]),
  (459, 458, [(1, 300, 1)]),
  (477, 476, [(1, 300, 1)]),
  (496, 495, [(1, 300, 1)]),
  (515, 514, [(1, 300, 1)]),
  (535, 534, [(1, 300, 1)]),
  (556, 555, [(1, 300, 1)]),
  (578, 577, [(1, 300, 1)]),
  (601, 600, [(1, 300, 1)]),
  (625, 624, [(1, 300, 1)]),
  (650, 649, [(1, 300, 1)]),
  (676, 673, [(1, 136, 1), (2, 164, 3)]),
  (703, 700, [(1, 141, 1), (2, 159, 3)]),
  (731, 728, [(1, 147, 1), (2, 153, 3)]),
  (760, 755, [(1, 85, 1), (2, 204, 3), (3, 9, 4), (4, 2, 5)]),
  (790, 785, [(1, 88, 1), (2, 212, 3)]),
  (821, 814, [(1, 64, 1), (2, 225, 3), (3, 11, 4)]),
  (853, 844, [(1, 51, 1), (2, 235, 3), (3, 13, 4), (4, 1, 5)]),
  (887, 874, [(1, 36, 1), (2, 243, 3), (3, 15, 4), (4, 4, 5), (5, 2, 6)]),
  (922, 903, [(2, 300, 3)]),
  (958, 913, [(2, 294, 3), (3, 3, 4), (3, 3, 5)]),
  (996, 925, [(2, 285, 3), (3, 9, 4), (3, 6, 5)]),
  (1035, 936, [(2, 273, 3), (3, 18, 4), (3, 9, 5)]),
  (1076, 951, [(2, 263, 3), (3, 26, 4), (3, 11, 5)]),
  (1119, 966, [(2, 250, 3), (3, 36, 4), (3, 14, 5)]),
  (1163, 982, [(2, 238, 3), (3, 45, 4), (3, 17, 5)]),
  (1209, 998, [(2, 225, 3), (3, 55, 4), (3, 20, 5)]),
  (1257, 1014, [(2, 212, 3), (3, 65, 4), (3, 22, 5), (4, 1, 6)]),
  (1307, 1032, [(2, 199, 3), (3, 75, 4), (3, 25, 5), (4, 1, 6)]),
  (1359, 1050, [(2, 186, 3), (3, 85, 4), (3, 27, 5), (4, 2, 6)]),
  (1413, 1066, [(2, 171, 3), (3, 96, 4), (3, 29, 5), (4, 4, 6)]),
  (1469, 1084, [(2, 158, 3), (3, 105, 4), (3, 32, 5), (4, 5, 6)]),
  (1527, 1102, [(2, 146, 3), (3, 114, 4), (3, 34, 5), (4, 6, 6)]),
  (1588, 1119, [(2, 133, 3), (3, 122, 4), (3, 38, 5), (4, 7, 6)]),
  (1651, 1138, [(2, 122, 3), (3, 130, 4), (3, 40, 5), (4, 8, 6)]),
  (1717, 1154, [(2, 110, 3), (3, 136, 4), (3, 44, 5), (4, 10, 6)]),
  (1785, 1172, [(2, 100, 3), (3, 142, 4), (3, 47, 5), (4, 11, 6)]),
  (1856, 1189, [(2, 90, 3), (3, 147, 4), (3, 51, 5), (4, 12, 6)]),
  (1930, 1203, [(2, 80, 3), (3, 151, 4), (3, 55, 5), (4, 14, 6)]),
  (2007, 1220, [(2, 72, 3), (3, 153, 4), (3, 60, 5), (4, 15, 6)]),
  (2087, 1234, [(2, 64, 3), (3, 155, 4), (3, 64, 5), (4, 17, 6)]),
  (2170, 1249, [(2, 58, 3), (3, 154, 4), (3, 69, 5), (4, 19, 6)]),
  (2256, 1265, [(2, 52, 3), (3, 154, 4), (3, 74, 5), (4, 20, 6)]),
  (2346, 1279, [(2, 47, 3), (3, 152, 4), (3, 79, 5), (4, 22, 6)]),
  (2439, 1292, [(2, 42, 3), (3, 149, 4), (3, 85, 5), (4, 24, 6)]),
  (2536, 1307, [(2, 38, 3), (3, 145, 4), (3, 91, 5), (4, 26, 6)]),
  (2637, 1320, [(2, 34, 3), (3, 141, 4), (3, 96, 5), (4, 29, 6)]),
  (2742, 1335, [(2, 31, 3), (3, 135, 4), (3, 103, 5), (4, 31, 6)]),
  (2851, 1350, [(2, 29, 3), (3, 129, 4), (3, 108, 5), (4, 34, 6)]),
  (2965, 1364, [(2, 26, 3), (3, 122, 4), (3, 116, 5), (4, 36, 6)]),
  (3083, 1376, [(3, 131, 4), (3, 163, 5), (4, 6, 6)]),
  (3206, 1389, [(3, 121, 4), (3, 170, 5), (4, 9, 6)]),
  (3334, 1403, [(3, 110, 4), (3, 179, 5), (4, 11, 6)])]

theorem small303 : smallOK 303 3247 certs303 = true := by decide +kernel

/-- The certificates for `t = 304`. -/
def certs304 : List Cert := [
  (302, 301, [(1, 301, 1)]),
  (314, 313, [(1, 301, 1)]),
  (326, 325, [(1, 301, 1)]),
  (339, 338, [(1, 301, 1)]),
  (352, 351, [(1, 301, 1)]),
  (366, 365, [(1, 301, 1)]),
  (380, 379, [(1, 301, 1)]),
  (395, 394, [(1, 301, 1)]),
  (410, 409, [(1, 301, 1)]),
  (426, 425, [(1, 301, 1)]),
  (443, 442, [(1, 301, 1)]),
  (460, 459, [(1, 301, 1)]),
  (478, 477, [(1, 301, 1)]),
  (497, 496, [(1, 301, 1)]),
  (516, 515, [(1, 301, 1)]),
  (536, 535, [(1, 301, 1)]),
  (557, 556, [(1, 301, 1)]),
  (579, 578, [(1, 301, 1)]),
  (602, 601, [(1, 301, 1)]),
  (626, 625, [(1, 301, 1)]),
  (651, 650, [(1, 301, 1)]),
  (677, 674, [(1, 136, 1), (2, 165, 3)]),
  (704, 701, [(1, 141, 1), (2, 160, 3)]),
  (732, 729, [(1, 147, 1), (2, 154, 3)]),
  (761, 756, [(1, 85, 1), (2, 205, 3), (3, 9, 4), (4, 2, 5)]),
  (791, 786, [(1, 88, 1), (2, 213, 3)]),
  (822, 815, [(1, 64, 1), (2, 225, 3), (3, 12, 4)]),
  (854, 845, [(1, 51, 1), (2, 235, 3), (3, 13, 4), (4, 2, 5)]),
  (888, 875, [(1, 36, 1), (2, 243, 3), (3, 16, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8)]),
  (923, 906, [(1, 28, 1), (2, 250, 3), (3, 17, 4), (4, 5, 5), (5, 1, 6)]),
  (959, 914, [(2, 294, 3), (3, 3, 4), (3, 4, 5)]),
  (997, 926, [(2, 285, 3), (3, 10, 4), (3, 6, 5)]),
  (1036, 939, [(2, 275, 3), (3, 17, 4), (3, 9, 5)]),
  (1077, 954, [(2, 265, 3), (3, 25, 4), (3, 11, 5)]),
  (1120, 969, [(2, 253, 3), (3, 34, 4), (3, 14, 5)]),
  (1164, 983, [(2, 239, 3), (3, 45, 4), (3, 17, 5)]),
  (1210, 999, [(2, 226, 3), (3, 55, 4), (3, 20, 5)]),
  (1258, 1017, [(2, 214, 3), (3, 64, 4), (3, 23, 5)]),
  (1308, 1035, [(2, 201, 3), (3, 75, 4), (3, 24, 5), (4, 1, 6)]),
  (1360, 1051, [(2, 186, 3), (3, 85, 4), (3, 27, 5), (4, 3, 6)]),
  (1414, 1069, [(2, 173, 3), (3, 95, 4), (3, 29, 5), (4, 4, 6)]),
  (1470, 1087, [(2, 160, 3), (3, 105, 4), (3, 31, 5), (4, 5, 6)]),
  (1528, 1105, [(2, 147, 3), (3, 114, 4), (3, 34, 5), (4, 6, 6)]),
  (1589, 1122, [(2, 134, 3), (3, 122, 4), (3, 38, 5), (4, 7, 6)]),
  (1652, 1141, [(2, 123, 3), (3, 130, 4), (3, 40, 5), (4, 8, 6)]),
  (1718, 1157, [(2, 111, 3), (3, 137, 4), (3, 43, 5), (4, 10, 6)]),
  (1786, 1175, [(2, 101, 3), (3, 142, 4), (3, 47, 5), (4, 11, 6)]),
  (1857, 1192, [(2, 91, 3), (3, 147, 4), (3, 51, 5), (4, 12, 6)]),
  (1931, 1206, [(2, 81, 3), (3, 151, 4), (3, 55, 5), (4, 14, 6)]),
  (2008, 1223, [(2, 73, 3), (3, 154, 4), (3, 59, 5), (4, 15, 6)]),
  (2088, 1237, [(2, 65, 3), (3, 155, 4), (3, 64, 5), (4, 17, 6)]),
  (2171, 1254, [(2, 59, 3), (3, 155, 4), (3, 69, 5), (4, 18, 6)]),
  (2257, 1268, [(2, 53, 3), (3, 154, 4), (3, 73, 5), (4, 21, 6)]),
  (2347, 1282, [(2, 47, 3), (3, 153, 4), (3, 79, 5), (4, 22, 6)]),
  (2440, 1295, [(2, 42, 3), (3, 150, 4), (3, 85, 5), (4, 24, 6)]),
  (2537, 1310, [(2, 38, 3), (3, 146, 4), (3, 91, 5), (4, 26, 6)]),
  (2638, 1323, [(2, 35, 3), (3, 141, 4), (3, 96, 5), (4, 29, 6)]),
  (2743, 1338, [(2, 32, 3), (3, 136, 4), (3, 101, 5), (4, 32, 6)]),
  (2852, 1353, [(2, 29, 3), (3, 130, 4), (3, 108, 5), (4, 34, 6)]),
  (2966, 1367, [(2, 26, 3), (3, 123, 4), (3, 116, 5), (4, 36, 6)]),
  (3084, 1381, [(2, 24, 3), (3, 115, 4), (3, 123, 5), (4, 39, 6)]),
  (3207, 1392, [(3, 122, 4), (3, 170, 5), (4, 9, 6)]),
  (3335, 1406, [(3, 111, 4), (3, 179, 5), (4, 11, 6)])]

theorem small304 : smallOK 304 3258 certs304 = true := by decide +kernel

/-- The certificates for `t = 305`. -/
def certs305 : List Cert := [
  (303, 302, [(1, 302, 1)]),
  (315, 314, [(1, 302, 1)]),
  (327, 326, [(1, 302, 1)]),
  (340, 339, [(1, 302, 1)]),
  (353, 352, [(1, 302, 1)]),
  (367, 366, [(1, 302, 1)]),
  (381, 380, [(1, 302, 1)]),
  (396, 395, [(1, 302, 1)]),
  (411, 410, [(1, 302, 1)]),
  (427, 426, [(1, 302, 1)]),
  (444, 443, [(1, 302, 1)]),
  (461, 460, [(1, 302, 1)]),
  (479, 478, [(1, 302, 1)]),
  (498, 497, [(1, 302, 1)]),
  (517, 516, [(1, 302, 1)]),
  (537, 536, [(1, 302, 1)]),
  (558, 557, [(1, 302, 1)]),
  (580, 579, [(1, 302, 1)]),
  (603, 602, [(1, 302, 1)]),
  (627, 626, [(1, 302, 1)]),
  (652, 651, [(1, 302, 1)]),
  (678, 675, [(1, 136, 1), (2, 166, 3)]),
  (705, 702, [(1, 141, 1), (2, 161, 3)]),
  (733, 730, [(1, 147, 1), (2, 155, 3)]),
  (762, 757, [(1, 85, 1), (2, 205, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (792, 787, [(1, 88, 1), (2, 214, 3)]),
  (823, 816, [(1, 64, 1), (2, 226, 3), (3, 11, 4), (4, 1, 5)]),
  (855, 846, [(1, 51, 1), (2, 236, 3), (3, 13, 4), (4, 2, 5)]),
  (889, 876, [(1, 36, 1), (2, 243, 3), (3, 16, 4), (4, 4, 5), (5, 1, 6), (6, 1, 8), (8, 1, 10)]),
  (924, 907, [(1, 28, 1), (2, 250, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6)]),
  (960, 917, [(2, 296, 3), (3, 3, 4), (3, 3, 5)]),
  (998, 929, [(2, 287, 3), (3, 9, 4), (3, 6, 5)]),
  (1037, 942, [(2, 277, 3), (3, 17, 4), (3, 8, 5)]),
  (1078, 955, [(2, 265, 3), (3, 25, 4), (3, 12, 5)]),
  (1121, 970, [(2, 253, 3), (3, 35, 4), (3, 14, 5)]),
  (1165, 986, [(2, 241, 3), (3, 44, 4), (3, 17, 5)]),
  (1211, 1002, [(2, 228, 3), (3, 54, 4), (3, 20, 5)]),
  (1259, 1018, [(2, 214, 3), (3, 65, 4), (3, 22, 5), (4, 1, 6)]),
  (1309, 1036, [(2, 201, 3), (3, 75, 4), (3, 24, 5), (4, 2, 6)]),
  (1361, 1054, [(2, 188, 3), (3, 85, 4), (3, 27, 5), (4, 2, 6)]),
  (1415, 1072, [(2, 175, 3), (3, 95, 4), (3, 29, 5), (4, 3, 6)]),
  (1471, 1090, [(2, 162, 3), (3, 104, 4), (3, 32, 5), (4, 4, 6)]),
  (1529, 1108, [(2, 149, 3), (3, 113, 4), (3, 34, 5), (4, 6, 6)]),
  (1590, 1125, [(2, 136, 3), (3, 122, 4), (3, 37, 5), (4, 7, 6)]),
  (1653, 1144, [(2, 124, 3), (3, 130, 4), (3, 40, 5), (4, 8, 6)]),
  (1719, 1160, [(2, 112, 3), (3, 137, 4), (3, 43, 5), (4, 10, 6)]),
  (1787, 1176, [(2, 101, 3), (3, 143, 4), (3, 47, 5), (4, 11, 6)]),
  (1858, 1193, [(2, 91, 3), (3, 148, 4), (3, 50, 5), (4, 13, 6)]),
  (1932, 1209, [(2, 82, 3), (3, 151, 4), (3, 55, 5), (4, 14, 6)]),
  (2009, 1226, [(2, 74, 3), (3, 154, 4), (3, 59, 5), (4, 15, 6)]),
  (2089, 1242, [(2, 66, 3), (3, 156, 4), (3, 63, 5), (4, 17, 6)]),
  (2172, 1255, [(2, 59, 3), (3, 156, 4), (3, 68, 5), (4, 19, 6)]),
  (2258, 1271, [(2, 53, 3), (3, 155, 4), (3, 74, 5), (4, 20, 6)]),
  (2348, 1285, [(2, 48, 3), (3, 153, 4), (3, 78, 5), (4, 23, 6)]),
  (2441, 1300, [(2, 43, 3), (3, 151, 4), (3, 84, 5), (4, 24, 6)]),
  (2538, 1313, [(2, 39, 3), (3, 147, 4), (3, 89, 5), (4, 27, 6)]),
  (2639, 1328, [(2, 35, 3), (3, 143, 4), (3, 96, 5), (4, 28, 6)]),
  (2744, 1341, [(2, 32, 3), (3, 137, 4), (3, 101, 5), (4, 32, 6)]),
  (2853, 1356, [(2, 29, 3), (3, 131, 4), (3, 108, 5), (4, 34, 6)]),
  (2967, 1370, [(3, 144, 4), (3, 154, 5), (4, 4, 6)]),
  (3085, 1384, [(3, 134, 4), (3, 162, 5), (4, 6, 6)]),
  (3208, 1397, [(3, 124, 4), (3, 170, 5), (4, 8, 6)]),
  (3336, 1411, [(3, 113, 4), (3, 178, 5), (4, 11, 6)])]

theorem small305 : smallOK 305 3269 certs305 = true := by decide +kernel

/-- The certificates for `t = 306`. -/
def certs306 : List Cert := [
  (304, 303, [(1, 303, 1)]),
  (316, 315, [(1, 303, 1)]),
  (328, 327, [(1, 303, 1)]),
  (341, 340, [(1, 303, 1)]),
  (354, 353, [(1, 303, 1)]),
  (368, 367, [(1, 303, 1)]),
  (382, 381, [(1, 303, 1)]),
  (397, 396, [(1, 303, 1)]),
  (412, 411, [(1, 303, 1)]),
  (428, 427, [(1, 303, 1)]),
  (445, 444, [(1, 303, 1)]),
  (462, 461, [(1, 303, 1)]),
  (480, 479, [(1, 303, 1)]),
  (499, 498, [(1, 303, 1)]),
  (518, 517, [(1, 303, 1)]),
  (538, 537, [(1, 303, 1)]),
  (559, 558, [(1, 303, 1)]),
  (581, 580, [(1, 303, 1)]),
  (604, 603, [(1, 303, 1)]),
  (628, 627, [(1, 303, 1)]),
  (653, 652, [(1, 303, 1)]),
  (679, 676, [(1, 136, 1), (2, 167, 3)]),
  (706, 703, [(1, 142, 1), (2, 161, 3)]),
  (734, 731, [(1, 147, 1), (2, 156, 3)]),
  (763, 760, [(1, 153, 1), (2, 150, 3)]),
  (793, 788, [(1, 89, 1), (2, 213, 3), (3, 1, 4)]),
  (824, 817, [(1, 64, 1), (2, 226, 3), (3, 11, 4), (4, 2, 5)]),
  (856, 847, [(1, 51, 1), (2, 236, 3), (3, 13, 4), (4, 3, 5)]),
  (890, 879, [(1, 43, 1), (2, 245, 3), (3, 15, 4)]),
  (925, 908, [(1, 29, 1), (2, 249, 3), (3, 18, 4), (4, 5, 5), (5, 2, 6)]),
  (962, 919, [(2, 297, 3), (3, 2, 4), (3, 4, 5)]),
  (1000, 931, [(2, 288, 3), (3, 9, 4), (3, 6, 5)]),
  (1040, 945, [(2, 278, 3), (3, 17, 4), (3, 8, 5)]),
  (1081, 958, [(2, 266, 3), (3, 25, 4), (3, 12, 5)]),
  (1124, 973, [(2, 254, 3), (3, 35, 4), (3, 14, 5)]),
  (1168, 989, [(2, 242, 3), (3, 44, 4), (3, 17, 5)]),
  (1214, 1005, [(2, 229, 3), (3, 54, 4), (3, 20, 5)]),
  (1262, 1021, [(2, 215, 3), (3, 65, 4), (3, 22, 5), (4, 1, 6)]),
  (1312, 1039, [(2, 202, 3), (3, 75, 4), (3, 24, 5), (4, 2, 6)]),
  (1364, 1057, [(2, 189, 3), (3, 85, 4), (3, 27, 5), (4, 2, 6)]),
  (1418, 1075, [(2, 175, 3), (3, 95, 4), (3, 30, 5), (4, 3, 6)]),
  (1474, 1093, [(2, 162, 3), (3, 105, 4), (3, 32, 5), (4, 4, 6)]),
  (1532, 1111, [(2, 150, 3), (3, 113, 4), (3, 34, 5), (4, 6, 6)]),
  (1593, 1128, [(2, 136, 3), (3, 123, 4), (3, 37, 5), (4, 7, 6)]),
  (1656, 1147, [(2, 125, 3), (3, 130, 4), (3, 40, 5), (4, 8, 6)]),
  (1722, 1163, [(2, 113, 3), (3, 137, 4), (3, 43, 5), (4, 10, 6)]),
  (1790, 1181, [(2, 102, 3), (3, 143, 4), (3, 47, 5), (4, 11, 6)]),
  (1861, 1198, [(2, 92, 3), (3, 148, 4), (3, 51, 5), (4, 12, 6)]),
  (1935, 1214, [(2, 83, 3), (3, 152, 4), (3, 54, 5), (4, 14, 6)]),
  (2012, 1229, [(2, 74, 3), (3, 155, 4), (3, 59, 5), (4, 15, 6)]),
  (2092, 1245, [(2, 66, 3), (3, 157, 4), (3, 63, 5), (4, 17, 6)]),
  (2175, 1260, [(2, 59, 3), (3, 157, 4), (3, 69, 5), (4, 18, 6)]),
  (2262, 1275, [(2, 53, 3), (3, 156, 4), (3, 74, 5), (4, 20, 6)]),
  (2352, 1289, [(2, 48, 3), (3, 154, 4), (3, 79, 5), (4, 22, 6)]),
  (2446, 1303, [(2, 43, 3), (3, 151, 4), (3, 84, 5), (4, 25, 6)]),
  (2543, 1318, [(2, 39, 3), (3, 148, 4), (3, 90, 5), (4, 26, 6)]),
  (2644, 1331, [(2, 35, 3), (3, 143, 4), (3, 96, 5), (4, 29, 6)]),
  (2749, 1346, [(2, 32, 3), (3, 138, 4), (3, 102, 5), (4, 31, 6)]),
  (2858, 1361, [(2, 29, 3), (3, 132, 4), (3, 109, 5), (4, 33, 6)]),
  (2972, 1375, [(2, 27, 3), (3, 125, 4), (3, 114, 5), (4, 37, 6)]),
  (3090, 1387, [(3, 135, 4), (3, 162, 5), (4, 6, 6)]),
  (3213, 1400, [(3, 124, 4), (3, 170, 5), (4, 9, 6)]),
  (3341, 1414, [(3, 113, 4), (3, 179, 5), (4, 11, 6)])]

theorem small306 : smallOK 306 3281 certs306 = true := by decide +kernel

/-- The certificates for `t = 307`. -/
def certs307 : List Cert := [
  (305, 304, [(1, 304, 1)]),
  (317, 316, [(1, 304, 1)]),
  (329, 328, [(1, 304, 1)]),
  (342, 341, [(1, 304, 1)]),
  (355, 354, [(1, 304, 1)]),
  (369, 368, [(1, 304, 1)]),
  (383, 382, [(1, 304, 1)]),
  (398, 397, [(1, 304, 1)]),
  (413, 412, [(1, 304, 1)]),
  (429, 428, [(1, 304, 1)]),
  (446, 445, [(1, 304, 1)]),
  (463, 462, [(1, 304, 1)]),
  (481, 480, [(1, 304, 1)]),
  (500, 499, [(1, 304, 1)]),
  (520, 519, [(1, 304, 1)]),
  (540, 539, [(1, 304, 1)]),
  (561, 560, [(1, 304, 1)]),
  (583, 582, [(1, 304, 1)]),
  (606, 605, [(1, 304, 1)]),
  (630, 629, [(1, 304, 1)]),
  (655, 654, [(1, 304, 1)]),
  (681, 678, [(1, 137, 1), (2, 167, 3)]),
  (708, 705, [(1, 142, 1), (2, 162, 3)]),
  (736, 733, [(1, 148, 1), (2, 156, 3)]),
  (765, 762, [(1, 153, 1), (2, 151, 3)]),
  (795, 790, [(1, 89, 1), (2, 214, 3), (3, 1, 4)]),
  (826, 819, [(1, 64, 1), (2, 227, 3), (3, 11, 4), (4, 2, 5)]),
  (859, 850, [(1, 51, 1), (2, 237, 3), (3, 13, 4), (4, 3, 5)]),
  (893, 882, [(1, 43, 1), (2, 246, 3), (3, 15, 4)]),
  (928, 911, [(1, 29, 1), (2, 250, 3), (3, 18, 4), (4, 5, 5), (5, 2, 6)]),
  (965, 922, [(2, 298, 3), (3, 2, 4), (3, 4, 5)]),
  (1003, 934, [(2, 289, 3), (3, 9, 4), (3, 6, 5)]),
  (1043, 948, [(2, 279, 3), (3, 17, 4), (3, 8, 5)]),
  (1084, 961, [(2, 267, 3), (3, 25, 4), (3, 12, 5)]),
  (1127, 976, [(2, 255, 3), (3, 35, 4), (3, 14, 5)]),
  (1172, 993, [(2, 243, 3), (3, 44, 4), (3, 17, 5)]),
  (1218, 1009, [(2, 230, 3), (3, 54, 4), (3, 20, 5)]),
  (1266, 1025, [(2, 216, 3), (3, 65, 4), (3, 22, 5), (4, 1, 6)]),
  (1316, 1043, [(2, 203, 3), (3, 75, 4), (3, 25, 5), (4, 1, 6)]),
  (1368, 1061, [(2, 190, 3), (3, 85, 4), (3, 27, 5), (4, 2, 6)]),
  (1422, 1079, [(2, 177, 3), (3, 95, 4), (3, 29, 5), (4, 3, 6)]),
  (1478, 1097, [(2, 163, 3), (3, 105, 4), (3, 32, 5), (4, 4, 6)]),
  (1537, 1114, [(2, 149, 3), (3, 115, 4), (3, 34, 5), (4, 6, 6)]),
  (1598, 1133, [(2, 137, 3), (3, 123, 4), (3, 37, 5), (4, 7, 6)]),
  (1661, 1150, [(2, 125, 3), (3, 131, 4), (3, 40, 5), (4, 8, 6)]),
  (1727, 1168, [(2, 113, 3), (3, 138, 4), (3, 44, 5), (4, 9, 6)]),
  (1796, 1185, [(2, 102, 3), (3, 144, 4), (3, 47, 5), (4, 11, 6)]),
  (1867, 1202, [(2, 92, 3), (3, 149, 4), (3, 51, 5), (4, 12, 6)]),
  (1941, 1218, [(2, 83, 3), (3, 153, 4), (3, 54, 5), (4, 14, 6)]),
  (2018, 1233, [(2, 74, 3), (3, 155, 4), (3, 59, 5), (4, 16, 6)]),
  (2098, 1249, [(2, 66, 3), (3, 157, 4), (3, 64, 5), (4, 17, 6)]),
  (2181, 1264, [(2, 60, 3), (3, 157, 4), (3, 68, 5), (4, 19, 6)]),
  (2268, 1279, [(2, 53, 3), (3, 157, 4), (3, 74, 5), (4, 20, 6)]),
  (2358, 1293, [(2, 48, 3), (3, 155, 4), (3, 79, 5), (4, 22, 6)]),
  (2452, 1307, [(2, 43, 3), (3, 152, 4), (3, 84, 5), (4, 25, 6)]),
  (2550, 1321, [(2, 39, 3), (3, 148, 4), (3, 90, 5), (4, 27, 6)]),
  (2652, 1335, [(2, 35, 3), (3, 144, 4), (3, 96, 5), (4, 29, 6)]),
  (2758, 1351, [(2, 32, 3), (3, 139, 4), (3, 102, 5), (4, 31, 6)]),
  (2868, 1365, [(2, 29, 3), (3, 132, 4), (3, 109, 5), (4, 34, 6)]),
  (2982, 1379, [(2, 27, 3), (3, 125, 4), (3, 115, 5), (4, 37, 6)]),
  (3101, 1392, [(3, 135, 4), (3, 162, 5), (4, 7, 6)]),
  (3225, 1406, [(3, 125, 4), (3, 170, 5), (4, 9, 6)]),
  (3354, 1419, [(3, 114, 4), (3, 178, 5), (4, 12, 6)])]

theorem small307 : smallOK 307 3293 certs307 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S308.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {308, 309, 310, 311, 312, 313, 314, 315} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 308`. -/
def certs308 : List Cert := [
  (306, 305, [(1, 305, 1)]),
  (318, 317, [(1, 305, 1)]),
  (330, 329, [(1, 305, 1)]),
  (343, 342, [(1, 305, 1)]),
  (356, 355, [(1, 305, 1)]),
  (370, 369, [(1, 305, 1)]),
  (384, 383, [(1, 305, 1)]),
  (399, 398, [(1, 305, 1)]),
  (414, 413, [(1, 305, 1)]),
  (430, 429, [(1, 305, 1)]),
  (447, 446, [(1, 305, 1)]),
  (464, 463, [(1, 305, 1)]),
  (482, 481, [(1, 305, 1)]),
  (501, 500, [(1, 305, 1)]),
  (521, 520, [(1, 305, 1)]),
  (541, 540, [(1, 305, 1)]),
  (562, 561, [(1, 305, 1)]),
  (584, 583, [(1, 305, 1)]),
  (607, 606, [(1, 305, 1)]),
  (631, 630, [(1, 305, 1)]),
  (656, 655, [(1, 305, 1)]),
  (682, 679, [(1, 137, 1), (2, 168, 3)]),
  (709, 706, [(1, 142, 1), (2, 163, 3)]),
  (737, 734, [(1, 148, 1), (2, 157, 3)]),
  (766, 763, [(1, 154, 1), (2, 151, 3)]),
  (796, 791, [(1, 89, 1), (2, 214, 3), (3, 2, 4)]),
  (827, 820, [(1, 64, 1), (2, 227, 3), (3, 11, 4), (4, 3, 5)]),
  (860, 851, [(1, 51, 1), (2, 237, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6)]),
  (894, 883, [(1, 43, 1), (2, 246, 3), (3, 15, 4), (4, 1, 5)]),
  (929, 912, [(1, 29, 1), (2, 251, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (966, 925, [(2, 299, 3), (3, 3, 4), (3, 3, 5)]),
  (1004, 937, [(2, 291, 3), (3, 8, 4), (3, 6, 5)]),
  (1044, 949, [(2, 280, 3), (3, 16, 4), (3, 9, 5)]),
  (1085, 964, [(2, 269, 3), (3, 25, 4), (3, 11, 5)]),
  (1128, 979, [(2, 257, 3), (3, 34, 4), (3, 14, 5)]),
  (1173, 994, [(2, 243, 3), (3, 45, 4), (3, 17, 5)]),
  (1219, 1010, [(2, 230, 3), (3, 55, 4), (3, 20, 5)]),
  (1267, 1028, [(2, 218, 3), (3, 64, 4), (3, 23, 5)]),
  (1317, 1046, [(2, 205, 3), (3, 75, 4), (3, 24, 5), (4, 1, 6)]),
  (1369, 1064, [(2, 192, 3), (3, 85, 4), (3, 26, 5), (4, 2, 6)]),
  (1423, 1080, [(2, 177, 3), (3, 95, 4), (3, 29, 5), (4, 4, 6)]),
  (1479, 1098, [(2, 164, 3), (3, 105, 4), (3, 31, 5), (4, 5, 6)]),
  (1538, 1117, [(2, 151, 3), (3, 114, 4), (3, 34, 5), (4, 6, 6)]),
  (1599, 1134, [(2, 138, 3), (3, 123, 4), (3, 37, 5), (4, 7, 6)]),
  (1662, 1153, [(2, 126, 3), (3, 131, 4), (3, 40, 5), (4, 8, 6)]),
  (1728, 1169, [(2, 114, 3), (3, 138, 4), (3, 43, 5), (4, 10, 6)]),
  (1797, 1188, [(2, 103, 3), (3, 144, 4), (3, 47, 5), (4, 11, 6)]),
  (1868, 1205, [(2, 93, 3), (3, 149, 4), (3, 51, 5), (4, 12, 6)]),
  (1942, 1221, [(2, 84, 3), (3, 153, 4), (3, 54, 5), (4, 14, 6)]),
  (2019, 1236, [(2, 75, 3), (3, 156, 4), (3, 58, 5), (4, 16, 6)]),
  (2099, 1252, [(2, 67, 3), (3, 158, 4), (3, 63, 5), (4, 17, 6)]),
  (2182, 1267, [(2, 60, 3), (3, 158, 4), (3, 68, 5), (4, 19, 6)]),
  (2269, 1282, [(2, 54, 3), (3, 157, 4), (3, 73, 5), (4, 21, 6)]),
  (2359, 1296, [(2, 48, 3), (3, 156, 4), (3, 79, 5), (4, 22, 6)]),
  (2453, 1310, [(2, 43, 3), (3, 153, 4), (3, 85, 5), (4, 24, 6)]),
  (2551, 1326, [(2, 39, 3), (3, 150, 4), (3, 90, 5), (4, 26, 6)]),
  (2653, 1340, [(2, 36, 3), (3, 145, 4), (3, 95, 5), (4, 29, 6)]),
  (2759, 1354, [(2, 32, 3), (3, 140, 4), (3, 102, 5), (4, 31, 6)]),
  (2869, 1368, [(2, 29, 3), (3, 133, 4), (3, 109, 5), (4, 34, 6)]),
  (2983, 1382, [(2, 27, 3), (3, 126, 4), (3, 115, 5), (4, 37, 6)]),
  (3102, 1397, [(3, 137, 4), (3, 162, 5), (4, 6, 6)]),
  (3226, 1409, [(3, 126, 4), (3, 170, 5), (4, 9, 6)]),
  (3355, 1422, [(3, 115, 4), (3, 178, 5), (4, 12, 6)])]

theorem small308 : smallOK 308 3303 certs308 = true := by decide +kernel

/-- The certificates for `t = 309`. -/
def certs309 : List Cert := [
  (307, 306, [(1, 306, 1)]),
  (319, 318, [(1, 306, 1)]),
  (331, 330, [(1, 306, 1)]),
  (344, 343, [(1, 306, 1)]),
  (357, 356, [(1, 306, 1)]),
  (371, 370, [(1, 306, 1)]),
  (385, 384, [(1, 306, 1)]),
  (400, 399, [(1, 306, 1)]),
  (416, 415, [(1, 306, 1)]),
  (432, 431, [(1, 306, 1)]),
  (449, 448, [(1, 306, 1)]),
  (466, 465, [(1, 306, 1)]),
  (484, 483, [(1, 306, 1)]),
  (503, 502, [(1, 306, 1)]),
  (523, 522, [(1, 306, 1)]),
  (543, 542, [(1, 306, 1)]),
  (564, 563, [(1, 306, 1)]),
  (586, 585, [(1, 306, 1)]),
  (609, 608, [(1, 306, 1)]),
  (633, 632, [(1, 306, 1)]),
  (658, 657, [(1, 306, 1)]),
  (684, 681, [(1, 137, 1), (2, 169, 3)]),
  (711, 708, [(1, 143, 1), (2, 163, 3)]),
  (739, 736, [(1, 148, 1), (2, 158, 3)]),
  (768, 765, [(1, 154, 1), (2, 152, 3)]),
  (798, 793, [(1, 89, 1), (2, 215, 3), (3, 2, 4)]),
  (829, 822, [(1, 64, 1), (2, 228, 3), (3, 11, 4), (4, 3, 5)]),
  (862, 853, [(1, 51, 1), (2, 238, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6)]),
  (896, 885, [(1, 43, 1), (2, 247, 3), (3, 15, 4), (4, 1, 5)]),
  (931, 914, [(1, 29, 1), (2, 251, 3), (3, 18, 4), (4, 5, 5), (5, 2, 6), (6, 1, 8)]),
  (968, 929, [(2, 302, 3), (3, 2, 4), (3, 2, 5)]),
  (1006, 939, [(2, 292, 3), (3, 8, 4), (3, 6, 5)]),
  (1046, 953, [(2, 282, 3), (3, 16, 4), (3, 8, 5)]),
  (1087, 966, [(2, 270, 3), (3, 25, 4), (3, 11, 5)]),
  (1130, 981, [(2, 258, 3), (3, 34, 4), (3, 14, 5)]),
  (1175, 998, [(2, 246, 3), (3, 44, 4), (3, 16, 5)]),
  (1222, 1013, [(2, 231, 3), (3, 55, 4), (3, 20, 5)]),
  (1270, 1031, [(2, 219, 3), (3, 64, 4), (3, 23, 5)]),
  (1320, 1049, [(2, 206, 3), (3, 75, 4), (3, 24, 5), (4, 1, 6)]),
  (1372, 1067, [(2, 193, 3), (3, 85, 4), (3, 26, 5), (4, 2, 6)]),
  (1426, 1083, [(2, 178, 3), (3, 95, 4), (3, 29, 5), (4, 4, 6)]),
  (1483, 1102, [(2, 165, 3), (3, 105, 4), (3, 31, 5), (4, 5, 6)]),
  (1542, 1121, [(2, 152, 3), (3, 114, 4), (3, 34, 5), (4, 6, 6)]),
  (1603, 1138, [(2, 138, 3), (3, 124, 4), (3, 37, 5), (4, 7, 6)]),
  (1667, 1156, [(2, 126, 3), (3, 131, 4), (3, 40, 5), (4, 9, 6)]),
  (1733, 1174, [(2, 115, 3), (3, 138, 4), (3, 43, 5), (4, 10, 6)]),
  (1802, 1191, [(2, 103, 3), (3, 145, 4), (3, 47, 5), (4, 11, 6)]),
  (1874, 1209, [(2, 93, 3), (3, 150, 4), (3, 51, 5), (4, 12, 6)]),
  (1948, 1225, [(2, 84, 3), (3, 154, 4), (3, 54, 5), (4, 14, 6)]),
  (2025, 1240, [(2, 75, 3), (3, 156, 4), (3, 59, 5), (4, 16, 6)]),
  (2106, 1257, [(2, 67, 3), (3, 159, 4), (3, 63, 5), (4, 17, 6)]),
  (2190, 1271, [(2, 60, 3), (3, 159, 4), (3, 68, 5), (4, 19, 6)]),
  (2277, 1286, [(2, 54, 3), (3, 158, 4), (3, 73, 5), (4, 21, 6)]),
  (2368, 1301, [(2, 48, 3), (3, 157, 4), (3, 79, 5), (4, 22, 6)]),
  (2462, 1315, [(2, 43, 3), (3, 154, 4), (3, 85, 5), (4, 24, 6)]),
  (2560, 1329, [(2, 39, 3), (3, 150, 4), (3, 90, 5), (4, 27, 6)]),
  (2662, 1345, [(2, 36, 3), (3, 145, 4), (3, 96, 5), (4, 29, 6)]),
  (2768, 1359, [(2, 32, 3), (3, 140, 4), (3, 103, 5), (4, 31, 6)]),
  (2878, 1373, [(2, 29, 3), (3, 134, 4), (3, 109, 5), (4, 34, 6)]),
  (2993, 1388, [(2, 27, 3), (3, 127, 4), (3, 115, 5), (4, 37, 6)]),
  (3112, 1401, [(3, 137, 4), (3, 163, 5), (4, 6, 6)]),
  (3236, 1413, [(3, 126, 4), (3, 171, 5), (4, 9, 6)]),
  (3365, 1428, [(3, 116, 4), (3, 179, 5), (4, 11, 6)])]

theorem small309 : smallOK 309 3315 certs309 = true := by decide +kernel

/-- The certificates for `t = 310`. -/
def certs310 : List Cert := [
  (308, 307, [(1, 307, 1)]),
  (320, 319, [(1, 307, 1)]),
  (332, 331, [(1, 307, 1)]),
  (345, 344, [(1, 307, 1)]),
  (358, 357, [(1, 307, 1)]),
  (372, 371, [(1, 307, 1)]),
  (386, 385, [(1, 307, 1)]),
  (401, 400, [(1, 307, 1)]),
  (417, 416, [(1, 307, 1)]),
  (433, 432, [(1, 307, 1)]),
  (450, 449, [(1, 307, 1)]),
  (468, 467, [(1, 307, 1)]),
  (486, 485, [(1, 307, 1)]),
  (505, 504, [(1, 307, 1)]),
  (525, 524, [(1, 307, 1)]),
  (546, 545, [(1, 307, 1)]),
  (567, 566, [(1, 307, 1)]),
  (589, 588, [(1, 307, 1)]),
  (612, 611, [(1, 307, 1)]),
  (636, 635, [(1, 307, 1)]),
  (661, 660, [(1, 307, 1)]),
  (687, 684, [(1, 138, 1), (2, 169, 3)]),
  (714, 711, [(1, 143, 1), (2, 164, 3)]),
  (742, 739, [(1, 149, 1), (2, 158, 3)]),
  (771, 768, [(1, 155, 1), (2, 152, 3)]),
  (801, 796, [(1, 89, 1), (2, 216, 3), (3, 2, 4)]),
  (833, 826, [(1, 65, 1), (2, 229, 3), (3, 11, 4), (4, 2, 5)]),
  (866, 857, [(1, 51, 1), (2, 239, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6)]),
  (900, 889, [(1, 43, 1), (2, 248, 3), (3, 15, 4), (4, 1, 5)]),
  (936, 919, [(1, 29, 1), (2, 253, 3), (3, 18, 4), (4, 5, 5), (5, 2, 6)]),
  (973, 932, [(2, 302, 3), (3, 2, 4), (3, 3, 5)]),
  (1011, 942, [(2, 292, 3), (3, 9, 4), (3, 6, 5)]),
  (1051, 956, [(2, 282, 3), (3, 16, 4), (3, 9, 5)]),
  (1093, 970, [(2, 270, 3), (3, 25, 4), (3, 12, 5)]),
  (1136, 985, [(2, 258, 3), (3, 35, 4), (3, 14, 5)]),
  (1181, 1002, [(2, 246, 3), (3, 44, 4), (3, 17, 5)]),
  (1228, 1019, [(2, 233, 3), (3, 55, 4), (3, 19, 5)]),
  (1277, 1036, [(2, 219, 3), (3, 65, 4), (3, 23, 5)]),
  (1328, 1053, [(2, 205, 3), (3, 76, 4), (3, 25, 5), (4, 1, 6)]),
  (1381, 1072, [(2, 192, 3), (3, 86, 4), (3, 27, 5), (4, 2, 6)]),
  (1436, 1089, [(2, 177, 3), (3, 97, 4), (3, 29, 5), (4, 4, 6)]),
  (1493, 1108, [(2, 164, 3), (3, 107, 4), (3, 32, 5), (4, 4, 6)]),
  (1552, 1125, [(2, 150, 3), (3, 116, 4), (3, 35, 5), (4, 6, 6)]),
  (1614, 1145, [(2, 138, 3), (3, 125, 4), (3, 37, 5), (4, 7, 6)]),
  (1678, 1161, [(2, 125, 3), (3, 133, 4), (3, 40, 5), (4, 9, 6)]),
  (1745, 1180, [(2, 114, 3), (3, 140, 4), (3, 43, 5), (4, 10, 6)]),
  (1814, 1197, [(2, 103, 3), (3, 146, 4), (3, 47, 5), (4, 11, 6)]),
  (1886, 1213, [(2, 92, 3), (3, 151, 4), (3, 51, 5), (4, 13, 6)]),
  (1961, 1230, [(2, 83, 3), (3, 155, 4), (3, 55, 5), (4, 14, 6)]),
  (2039, 1246, [(2, 74, 3), (3, 158, 4), (3, 59, 5), (4, 16, 6)]),
  (2120, 1263, [(2, 67, 3), (3, 159, 4), (3, 64, 5), (4, 17, 6)]),
  (2204, 1277, [(2, 60, 3), (3, 159, 4), (3, 69, 5), (4, 19, 6)]),
  (2292, 1291, [(2, 53, 3), (3, 159, 4), (3, 74, 5), (4, 21, 6)]),
  (2383, 1306, [(2, 48, 3), (3, 157, 4), (3, 79, 5), (4, 23, 6)]),
  (2478, 1321, [(2, 43, 3), (3, 154, 4), (3, 85, 5), (4, 25, 6)]),
  (2577, 1336, [(2, 39, 3), (3, 150, 4), (3, 91, 5), (4, 27, 6)]),
  (2680, 1351, [(2, 35, 3), (3, 146, 4), (3, 97, 5), (4, 29, 6)]),
  (2787, 1364, [(2, 32, 3), (3, 140, 4), (3, 103, 5), (4, 32, 6)]),
  (2898, 1379, [(2, 29, 3), (3, 134, 4), (3, 110, 5), (4, 34, 6)]),
  (3013, 1394, [(2, 27, 3), (3, 127, 4), (3, 115, 5), (4, 38, 6)]),
  (3133, 1406, [(3, 136, 4), (3, 164, 5), (4, 7, 6)]),
  (3258, 1419, [(3, 126, 4), (3, 171, 5), (4, 10, 6)]),
  (3388, 1433, [(3, 115, 4), (3, 180, 5), (4, 12, 6)])]

theorem small310 : smallOK 310 3326 certs310 = true := by decide +kernel

/-- The certificates for `t = 311`. -/
def certs311 : List Cert := [
  (309, 308, [(1, 308, 1)]),
  (321, 320, [(1, 308, 1)]),
  (333, 332, [(1, 308, 1)]),
  (346, 345, [(1, 308, 1)]),
  (359, 358, [(1, 308, 1)]),
  (373, 372, [(1, 308, 1)]),
  (387, 386, [(1, 308, 1)]),
  (402, 401, [(1, 308, 1)]),
  (418, 417, [(1, 308, 1)]),
  (434, 433, [(1, 308, 1)]),
  (451, 450, [(1, 308, 1)]),
  (469, 468, [(1, 308, 1)]),
  (487, 486, [(1, 308, 1)]),
  (506, 505, [(1, 308, 1)]),
  (526, 525, [(1, 308, 1)]),
  (547, 546, [(1, 308, 1)]),
  (568, 567, [(1, 308, 1)]),
  (590, 589, [(1, 308, 1)]),
  (613, 612, [(1, 308, 1)]),
  (637, 636, [(1, 308, 1)]),
  (662, 661, [(1, 308, 1)]),
  (688, 685, [(1, 138, 1), (2, 170, 3)]),
  (715, 712, [(1, 143, 1), (2, 165, 3)]),
  (743, 740, [(1, 149, 1), (2, 159, 3)]),
  (772, 769, [(1, 155, 1), (2, 153, 3)]),
  (802, 797, [(1, 90, 1), (2, 216, 3), (3, 2, 4)]),
  (834, 827, [(1, 65, 1), (2, 229, 3), (3, 11, 4), (4, 3, 5)]),
  (867, 858, [(1, 51, 1), (2, 240, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6)]),
  (901, 890, [(1, 43, 1), (2, 249, 3), (3, 14, 4), (4, 2, 5)]),
  (937, 920, [(1, 29, 1), (2, 253, 3), (3, 18, 4), (4, 5, 5), (5, 2, 6), (6, 1, 8)]),
  (974, 935, [(2, 304, 3), (3, 2, 4), (3, 2, 5)]),
  (1012, 945, [(2, 294, 3), (3, 8, 4), (3, 6, 5)]),
  (1052, 959, [(2, 284, 3), (3, 16, 4), (3, 8, 5)]),
  (1094, 973, [(2, 272, 3), (3, 25, 4), (3, 11, 5)]),
  (1137, 988, [(2, 260, 3), (3, 34, 4), (3, 14, 5)]),
  (1182, 1003, [(2, 246, 3), (3, 45, 4), (3, 17, 5)]),
  (1229, 1020, [(2, 233, 3), (3, 55, 4), (3, 20, 5)]),
  (1278, 1037, [(2, 219, 3), (3, 66, 4), (3, 22, 5), (4, 1, 6)]),
  (1329, 1056, [(2, 207, 3), (3, 75, 4), (3, 25, 5), (4, 1, 6)]),
  (1382, 1073, [(2, 192, 3), (3, 86, 4), (3, 27, 5), (4, 3, 6)]),
  (1437, 1092, [(2, 179, 3), (3, 96, 4), (3, 30, 5), (4, 3, 6)]),
  (1494, 1111, [(2, 166, 3), (3, 106, 4), (3, 32, 5), (4, 4, 6)]),
  (1553, 1128, [(2, 152, 3), (3, 116, 4), (3, 34, 5), (4, 6, 6)]),
  (1615, 1146, [(2, 139, 3), (3, 124, 4), (3, 38, 5), (4, 7, 6)]),
  (1679, 1164, [(2, 126, 3), (3, 133, 4), (3, 40, 5), (4, 9, 6)]),
  (1746, 1183, [(2, 115, 3), (3, 140, 4), (3, 43, 5), (4, 10, 6)]),
  (1815, 1200, [(2, 104, 3), (3, 146, 4), (3, 47, 5), (4, 11, 6)]),
  (1887, 1216, [(2, 93, 3), (3, 151, 4), (3, 51, 5), (4, 13, 6)]),
  (1962, 1233, [(2, 84, 3), (3, 155, 4), (3, 55, 5), (4, 14, 6)]),
  (2040, 1249, [(2, 75, 3), (3, 158, 4), (3, 59, 5), (4, 16, 6)]),
  (2121, 1266, [(2, 67, 3), (3, 160, 4), (3, 64, 5), (4, 17, 6)]),
  (2205, 1280, [(2, 60, 3), (3, 160, 4), (3, 69, 5), (4, 19, 6)]),
  (2293, 1294, [(2, 54, 3), (3, 159, 4), (3, 74, 5), (4, 21, 6)]),
  (2384, 1309, [(2, 48, 3), (3, 158, 4), (3, 79, 5), (4, 23, 6)]),
  (2479, 1324, [(2, 44, 3), (3, 154, 4), (3, 85, 5), (4, 25, 6)]),
  (2578, 1339, [(2, 39, 3), (3, 151, 4), (3, 91, 5), (4, 27, 6)]),
  (2681, 1354, [(2, 36, 3), (3, 146, 4), (3, 96, 5), (4, 30, 6)]),
  (2788, 1367, [(2, 32, 3), (3, 141, 4), (3, 103, 5), (4, 32, 6)]),
  (2899, 1382, [(2, 29, 3), (3, 135, 4), (3, 110, 5), (4, 34, 6)]),
  (3014, 1397, [(2, 27, 3), (3, 128, 4), (3, 115, 5), (4, 38, 6)]),
  (3134, 1411, [(3, 138, 4), (3, 163, 5), (4, 7, 6)]),
  (3259, 1424, [(3, 127, 4), (3, 172, 5), (4, 9, 6)]),
  (3389, 1436, [(3, 116, 4), (3, 180, 5), (4, 12, 6)])]

theorem small311 : smallOK 311 3337 certs311 = true := by decide +kernel

/-- The certificates for `t = 312`. -/
def certs312 : List Cert := [
  (310, 309, [(1, 309, 1)]),
  (322, 321, [(1, 309, 1)]),
  (334, 333, [(1, 309, 1)]),
  (347, 346, [(1, 309, 1)]),
  (360, 359, [(1, 309, 1)]),
  (374, 373, [(1, 309, 1)]),
  (388, 387, [(1, 309, 1)]),
  (403, 402, [(1, 309, 1)]),
  (419, 418, [(1, 309, 1)]),
  (435, 434, [(1, 309, 1)]),
  (452, 451, [(1, 309, 1)]),
  (470, 469, [(1, 309, 1)]),
  (488, 487, [(1, 309, 1)]),
  (507, 506, [(1, 309, 1)]),
  (527, 526, [(1, 309, 1)]),
  (548, 547, [(1, 309, 1)]),
  (569, 568, [(1, 309, 1)]),
  (591, 590, [(1, 309, 1)]),
  (614, 613, [(1, 309, 1)]),
  (638, 637, [(1, 309, 1)]),
  (663, 662, [(1, 309, 1)]),
  (689, 686, [(1, 138, 1), (2, 171, 3)]),
  (716, 713, [(1, 144, 1), (2, 165, 3)]),
  (744, 741, [(1, 149, 1), (2, 160, 3)]),
  (773, 770, [(1, 155, 1), (2, 154, 3)]),
  (803, 798, [(1, 90, 1), (2, 216, 3), (3, 3, 4)]),
  (835, 828, [(1, 65, 1), (2, 229, 3), (3, 12, 4), (4, 2, 5), (5, 1, 6)]),
  (868, 859, [(1, 52, 1), (2, 239, 3), (3, 13, 4), (4, 3, 5), (5, 2, 6)]),
  (902, 891, [(1, 43, 1), (2, 249, 3), (3, 15, 4), (4, 2, 5)]),
  (938, 921, [(1, 29, 1), (2, 254, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8), (7, 1, 9)]),
  (975, 936, [(2, 304, 3), (3, 2, 4), (3, 3, 5)]),
  (1014, 949, [(2, 296, 3), (3, 8, 4), (3, 5, 5)]),
  (1054, 961, [(2, 285, 3), (3, 16, 4), (3, 8, 5)]),
  (1096, 975, [(2, 273, 3), (3, 25, 4), (3, 11, 5)]),
  (1139, 990, [(2, 261, 3), (3, 34, 4), (3, 14, 5)]),
  (1184, 1007, [(2, 249, 3), (3, 44, 4), (3, 16, 5)]),
  (1231, 1022, [(2, 234, 3), (3, 55, 4), (3, 20, 5)]),
  (1280, 1041, [(2, 222, 3), (3, 65, 4), (3, 22, 5)]),
  (1331, 1058, [(2, 207, 3), (3, 76, 4), (3, 24, 5), (4, 2, 6)]),
  (1384, 1077, [(2, 194, 3), (3, 86, 4), (3, 27, 5), (4, 2, 6)]),
  (1439, 1094, [(2, 179, 3), (3, 97, 4), (3, 29, 5), (4, 4, 6)]),
  (1496, 1113, [(2, 166, 3), (3, 107, 4), (3, 31, 5), (4, 5, 6)]),
  (1555, 1132, [(2, 154, 3), (3, 115, 4), (3, 34, 5), (4, 6, 6)]),
  (1617, 1150, [(2, 140, 3), (3, 125, 4), (3, 37, 5), (4, 7, 6)]),
  (1681, 1168, [(2, 128, 3), (3, 133, 4), (3, 40, 5), (4, 8, 6)]),
  (1748, 1185, [(2, 115, 3), (3, 140, 4), (3, 44, 5), (4, 10, 6)]),
  (1817, 1204, [(2, 105, 3), (3, 146, 4), (3, 47, 5), (4, 11, 6)]),
  (1889, 1220, [(2, 94, 3), (3, 152, 4), (3, 51, 5), (4, 12, 6)]),
  (1964, 1237, [(2, 85, 3), (3, 155, 4), (3, 55, 5), (4, 14, 6)]),
  (2042, 1253, [(2, 76, 3), (3, 158, 4), (3, 59, 5), (4, 16, 6)]),
  (2123, 1268, [(2, 68, 3), (3, 160, 4), (3, 63, 5), (4, 18, 6)]),
  (2207, 1284, [(2, 61, 3), (3, 161, 4), (3, 68, 5), (4, 19, 6)]),
  (2295, 1298, [(2, 54, 3), (3, 160, 4), (3, 74, 5), (4, 21, 6)]),
  (2386, 1313, [(2, 49, 3), (3, 158, 4), (3, 79, 5), (4, 23, 6)]),
  (2481, 1328, [(2, 44, 3), (3, 156, 4), (3, 84, 5), (4, 25, 6)]),
  (2580, 1343, [(2, 40, 3), (3, 152, 4), (3, 90, 5), (4, 27, 6)]),
  (2683, 1356, [(2, 36, 3), (3, 147, 4), (3, 96, 5), (4, 30, 6)]),
  (2790, 1371, [(2, 32, 3), (3, 142, 4), (3, 103, 5), (4, 32, 6)]),
  (2901, 1386, [(2, 30, 3), (3, 135, 4), (3, 109, 5), (4, 35, 6)]),
  (3017, 1402, [(2, 27, 3), (3, 129, 4), (3, 116, 5), (4, 37, 6)]),
  (3137, 1414, [(3, 139, 4), (3, 163, 5), (4, 7, 6)]),
  (3262, 1427, [(3, 128, 4), (3, 172, 5), (4, 9, 6)]),
  (3392, 1441, [(3, 117, 4), (3, 180, 5), (4, 12, 6)])]

theorem small312 : smallOK 312 3349 certs312 = true := by decide +kernel

/-- The certificates for `t = 313`. -/
def certs313 : List Cert := [
  (311, 310, [(1, 310, 1)]),
  (329, 328, [(1, 310, 1)]),
  (348, 347, [(1, 310, 1)]),
  (368, 367, [(1, 310, 1)]),
  (390, 389, [(1, 310, 1)]),
  (413, 412, [(1, 310, 1)]),
  (437, 436, [(1, 310, 1)]),
  (463, 462, [(1, 310, 1)]),
  (490, 489, [(1, 310, 1)]),
  (519, 518, [(1, 310, 1)]),
  (550, 549, [(1, 310, 1)]),
  (583, 582, [(1, 310, 1)]),
  (617, 616, [(1, 310, 1)]),
  (654, 653, [(1, 310, 1)]),
  (693, 690, [(1, 139, 1), (2, 171, 3)]),
  (734, 731, [(1, 147, 1), (2, 163, 3)]),
  (778, 775, [(1, 156, 1), (2, 154, 3)]),
  (824, 819, [(1, 92, 1), (2, 218, 3)]),
  (873, 864, [(1, 52, 1), (2, 241, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6)]),
  (925, 912, [(1, 37, 1), (2, 254, 3), (3, 16, 4), (4, 3, 5)]),
  (980, 941, [(2, 306, 3), (3, 2, 4), (3, 2, 5)]),
  (1038, 959, [(2, 292, 3), (3, 12, 4), (3, 6, 5)]),
  (1100, 979, [(2, 274, 3), (3, 25, 4), (3, 11, 5)]),
  (1166, 1003, [(2, 256, 3), (3, 39, 4), (3, 15, 5)]),
  (1235, 1026, [(2, 235, 3), (3, 55, 4), (3, 20, 5)]),
  (1309, 1052, [(2, 215, 3), (3, 70, 4), (3, 24, 5), (4, 1, 6)]),
  (1387, 1080, [(2, 195, 3), (3, 86, 4), (3, 27, 5), (4, 2, 6)]),
  (1470, 1107, [(2, 174, 3), (3, 102, 4), (3, 30, 5), (4, 4, 6)]),
  (1558, 1135, [(2, 154, 3), (3, 116, 4), (3, 34, 5), (4, 6, 6)]),
  (1651, 1162, [(2, 135, 3), (3, 129, 4), (3, 38, 5), (4, 8, 6)]),
  (1750, 1189, [(2, 117, 3), (3, 140, 4), (3, 43, 5), (4, 10, 6)]),
  (1855, 1214, [(2, 100, 3), (3, 149, 4), (3, 49, 5), (4, 12, 6)]),
  (1966, 1239, [(2, 85, 3), (3, 156, 4), (3, 55, 5), (4, 14, 6)]),
  (2083, 1264, [(2, 72, 3), (3, 160, 4), (3, 62, 5), (4, 16, 6)]),
  (2207, 1286, [(2, 61, 3), (3, 161, 4), (3, 69, 5), (4, 19, 6)]),
  (2339, 1308, [(2, 52, 3), (3, 160, 4), (3, 76, 5), (4, 22, 6)]),
  (2479, 1330, [(2, 44, 3), (3, 157, 4), (3, 84, 5), (4, 25, 6)]),
  (2627, 1352, [(2, 38, 3), (3, 151, 4), (3, 93, 5), (4, 28, 6)]),
  (2784, 1373, [(2, 33, 3), (3, 143, 4), (3, 102, 5), (4, 32, 6)]),
  (2951, 1396, [(2, 29, 3), (3, 134, 4), (3, 111, 5), (4, 36, 6)]),
  (3128, 1417, [(3, 141, 4), (3, 162, 5), (4, 7, 6)]),
  (3315, 1436, [(3, 125, 4), (3, 174, 5), (4, 11, 6)]),
  (3513, 1458, [(3, 108, 4), (3, 187, 5), (4, 15, 6)])]

theorem small313 : smallOK 313 3376 certs313 = true := by decide +kernel

/-- The certificates for `t = 314`. -/
def certs314 : List Cert := [
  (312, 311, [(1, 311, 1)]),
  (330, 329, [(1, 311, 1)]),
  (349, 348, [(1, 311, 1)]),
  (369, 368, [(1, 311, 1)]),
  (391, 390, [(1, 311, 1)]),
  (414, 413, [(1, 311, 1)]),
  (438, 437, [(1, 311, 1)]),
  (464, 463, [(1, 311, 1)]),
  (491, 490, [(1, 311, 1)]),
  (520, 519, [(1, 311, 1)]),
  (551, 550, [(1, 311, 1)]),
  (584, 583, [(1, 311, 1)]),
  (619, 618, [(1, 311, 1)]),
  (656, 655, [(1, 311, 1)]),
  (695, 692, [(1, 139, 1), (2, 172, 3)]),
  (736, 733, [(1, 148, 1), (2, 163, 3)]),
  (780, 777, [(1, 156, 1), (2, 155, 3)]),
  (826, 821, [(1, 92, 1), (2, 219, 3)]),
  (875, 866, [(1, 52, 1), (2, 242, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6)]),
  (927, 914, [(1, 38, 1), (2, 254, 3), (3, 16, 4), (4, 3, 5)]),
  (982, 943, [(2, 306, 3), (3, 2, 4), (3, 3, 5)]),
  (1040, 961, [(2, 293, 3), (3, 11, 4), (3, 7, 5)]),
  (1102, 981, [(2, 275, 3), (3, 25, 4), (3, 11, 5)]),
  (1168, 1005, [(2, 257, 3), (3, 39, 4), (3, 15, 5)]),
  (1238, 1029, [(2, 236, 3), (3, 55, 4), (3, 20, 5)]),
  (1312, 1055, [(2, 215, 3), (3, 71, 4), (3, 24, 5), (4, 1, 6)]),
  (1390, 1083, [(2, 196, 3), (3, 86, 4), (3, 27, 5), (4, 2, 6)]),
  (1473, 1110, [(2, 175, 3), (3, 102, 4), (3, 30, 5), (4, 4, 6)]),
  (1561, 1138, [(2, 155, 3), (3, 116, 4), (3, 34, 5), (4, 6, 6)]),
  (1654, 1165, [(2, 135, 3), (3, 130, 4), (3, 38, 5), (4, 8, 6)]),
  (1753, 1192, [(2, 117, 3), (3, 141, 4), (3, 43, 5), (4, 10, 6)]),
  (1858, 1217, [(2, 100, 3), (3, 150, 4), (3, 49, 5), (4, 12, 6)]),
  (1969, 1242, [(2, 85, 3), (3, 157, 4), (3, 55, 5), (4, 14, 6)]),
  (2087, 1268, [(2, 73, 3), (3, 161, 4), (3, 61, 5), (4, 16, 6)]),
  (2212, 1291, [(2, 62, 3), (3, 162, 4), (3, 68, 5), (4, 19, 6)]),
  (2344, 1313, [(2, 52, 3), (3, 161, 4), (3, 76, 5), (4, 22, 6)]),
  (2484, 1335, [(2, 45, 3), (3, 157, 4), (3, 84, 5), (4, 25, 6)]),
  (2633, 1356, [(2, 38, 3), (3, 152, 4), (3, 93, 5), (4, 28, 6)]),
  (2790, 1377, [(2, 33, 3), (3, 144, 4), (3, 102, 5), (4, 32, 6)]),
  (2957, 1400, [(2, 29, 3), (3, 134, 4), (3, 112, 5), (4, 36, 6)]),
  (3134, 1421, [(3, 142, 4), (3, 162, 5), (4, 7, 6)]),
  (3322, 1441, [(3, 126, 4), (3, 175, 5), (4, 10, 6)]),
  (3521, 1462, [(3, 109, 4), (3, 187, 5), (4, 15, 6)])]

theorem small314 : smallOK 314 3387 certs314 = true := by decide +kernel

/-- The certificates for `t = 315`. -/
def certs315 : List Cert := [
  (313, 312, [(1, 312, 1)]),
  (331, 330, [(1, 312, 1)]),
  (350, 349, [(1, 312, 1)]),
  (371, 370, [(1, 312, 1)]),
  (393, 392, [(1, 312, 1)]),
  (416, 415, [(1, 312, 1)]),
  (440, 439, [(1, 312, 1)]),
  (466, 465, [(1, 312, 1)]),
  (493, 492, [(1, 312, 1)]),
  (522, 521, [(1, 312, 1)]),
  (553, 552, [(1, 312, 1)]),
  (586, 585, [(1, 312, 1)]),
  (621, 620, [(1, 312, 1)]),
  (658, 657, [(1, 312, 1)]),
  (697, 694, [(1, 140, 1), (2, 172, 3)]),
  (738, 735, [(1, 148, 1), (2, 164, 3)]),
  (782, 779, [(1, 157, 1), (2, 155, 3)]),
  (828, 823, [(1, 92, 1), (2, 220, 3)]),
  (877, 868, [(1, 52, 1), (2, 242, 3), (3, 13, 4), (4, 3, 5), (5, 2, 6)]),
  (929, 916, [(1, 38, 1), (2, 255, 3), (3, 16, 4), (4, 3, 5)]),
  (984, 945, [(2, 307, 3), (3, 2, 4), (3, 3, 5)]),
  (1043, 964, [(2, 294, 3), (3, 11, 4), (3, 7, 5)]),
  (1105, 984, [(2, 276, 3), (3, 25, 4), (3, 11, 5)]),
  (1171, 1008, [(2, 258, 3), (3, 39, 4), (3, 15, 5)]),
  (1241, 1032, [(2, 237, 3), (3, 55, 4), (3, 20, 5)]),
  (1315, 1058, [(2, 216, 3), (3, 71, 4), (3, 24, 5), (4, 1, 6)]),
  (1393, 1086, [(2, 197, 3), (3, 86, 4), (3, 27, 5), (4, 2, 6)]),
  (1476, 1113, [(2, 176, 3), (3, 102, 4), (3, 30, 5), (4, 4, 6)]),
  (1564, 1141, [(2, 156, 3), (3, 116, 4), (3, 34, 5), (4, 6, 6)]),
  (1657, 1168, [(2, 136, 3), (3, 130, 4), (3, 38, 5), (4, 8, 6)]),
  (1756, 1195, [(2, 118, 3), (3, 141, 4), (3, 43, 5), (4, 10, 6)]),
  (1861, 1220, [(2, 101, 3), (3, 150, 4), (3, 49, 5), (4, 12, 6)]),
  (1972, 1247, [(2, 86, 3), (3, 157, 4), (3, 55, 5), (4, 14, 6)]),
  (2090, 1271, [(2, 73, 3), (3, 161, 4), (3, 61, 5), (4, 17, 6)]),
  (2215, 1294, [(2, 62, 3), (3, 163, 4), (3, 68, 5), (4, 19, 6)]),
  (2347, 1316, [(2, 52, 3), (3, 162, 4), (3, 76, 5), (4, 22, 6)]),
  (2487, 1338, [(2, 45, 3), (3, 158, 4), (3, 84, 5), (4, 25, 6)]),
  (2636, 1361, [(2, 39, 3), (3, 152, 4), (3, 92, 5), (4, 29, 6)]),
  (2794, 1381, [(2, 33, 3), (3, 145, 4), (3, 102, 5), (4, 32, 6)]),
  (2961, 1404, [(2, 29, 3), (3, 135, 4), (3, 112, 5), (4, 36, 6)]),
  (3138, 1425, [(3, 143, 4), (3, 162, 5), (4, 7, 6)]),
  (3326, 1445, [(3, 127, 4), (3, 175, 5), (4, 10, 6)]),
  (3525, 1466, [(3, 110, 4), (3, 187, 5), (4, 15, 6)])]

theorem small315 : smallOK 315 3398 certs315 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S316.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {316, 317, 318, 319, 320, 321, 322, 323} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 316`. -/
def certs316 : List Cert := [
  (314, 313, [(1, 313, 1)]),
  (332, 331, [(1, 313, 1)]),
  (351, 350, [(1, 313, 1)]),
  (372, 371, [(1, 313, 1)]),
  (394, 393, [(1, 313, 1)]),
  (417, 416, [(1, 313, 1)]),
  (442, 441, [(1, 313, 1)]),
  (468, 467, [(1, 313, 1)]),
  (496, 495, [(1, 313, 1)]),
  (525, 524, [(1, 313, 1)]),
  (556, 555, [(1, 313, 1)]),
  (589, 588, [(1, 313, 1)]),
  (624, 623, [(1, 313, 1)]),
  (661, 660, [(1, 313, 1)]),
  (700, 697, [(1, 140, 1), (2, 173, 3)]),
  (742, 739, [(1, 149, 1), (2, 164, 3)]),
  (786, 783, [(1, 158, 1), (2, 155, 3)]),
  (833, 828, [(1, 93, 1), (2, 220, 3)]),
  (882, 873, [(1, 52, 1), (2, 244, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6)]),
  (934, 921, [(1, 38, 1), (2, 256, 3), (3, 16, 4), (4, 3, 5)]),
  (990, 949, [(2, 307, 3), (3, 3, 4), (3, 3, 5)]),
  (1049, 968, [(2, 294, 3), (3, 12, 4), (3, 7, 5)]),
  (1111, 988, [(2, 276, 3), (3, 25, 4), (3, 12, 5)]),
  (1177, 1012, [(2, 258, 3), (3, 40, 4), (3, 15, 5)]),
  (1247, 1036, [(2, 237, 3), (3, 56, 4), (3, 20, 5)]),
  (1321, 1062, [(2, 216, 3), (3, 72, 4), (3, 24, 5), (4, 1, 6)]),
  (1400, 1091, [(2, 197, 3), (3, 87, 4), (3, 27, 5), (4, 2, 6)]),
  (1484, 1117, [(2, 175, 3), (3, 103, 4), (3, 30, 5), (4, 5, 6)]),
  (1573, 1146, [(2, 155, 3), (3, 118, 4), (3, 34, 5), (4, 6, 6)]),
  (1667, 1172, [(2, 135, 3), (3, 131, 4), (3, 39, 5), (4, 8, 6)]),
  (1767, 1200, [(2, 117, 3), (3, 142, 4), (3, 44, 5), (4, 10, 6)]),
  (1873, 1228, [(2, 101, 3), (3, 151, 4), (3, 49, 5), (4, 12, 6)]),
  (1985, 1252, [(2, 85, 3), (3, 158, 4), (3, 56, 5), (4, 14, 6)]),
  (2104, 1277, [(2, 73, 3), (3, 162, 4), (3, 61, 5), (4, 17, 6)]),
  (2230, 1301, [(2, 62, 3), (3, 163, 4), (3, 69, 5), (4, 19, 6)]),
  (2363, 1322, [(2, 52, 3), (3, 162, 4), (3, 77, 5), (4, 22, 6)]),
  (2504, 1345, [(2, 45, 3), (3, 158, 4), (3, 85, 5), (4, 25, 6)]),
  (2654, 1367, [(2, 38, 3), (3, 153, 4), (3, 94, 5), (4, 28, 6)]),
  (2813, 1388, [(2, 33, 3), (3, 145, 4), (3, 103, 5), (4, 32, 6)]),
  (2981, 1410, [(2, 29, 3), (3, 135, 4), (3, 112, 5), (4, 37, 6)]),
  (3159, 1430, [(3, 142, 4), (3, 164, 5), (4, 7, 6)]),
  (3348, 1451, [(3, 126, 4), (3, 176, 5), (4, 11, 6)]),
  (3548, 1473, [(3, 110, 4), (3, 188, 5), (4, 15, 6)])]

theorem small316 : smallOK 316 3410 certs316 = true := by decide +kernel

/-- The certificates for `t = 317`. -/
def certs317 : List Cert := [
  (315, 314, [(1, 314, 1)]),
  (333, 332, [(1, 314, 1)]),
  (352, 351, [(1, 314, 1)]),
  (373, 372, [(1, 314, 1)]),
  (395, 394, [(1, 314, 1)]),
  (418, 417, [(1, 314, 1)]),
  (443, 442, [(1, 314, 1)]),
  (469, 468, [(1, 314, 1)]),
  (497, 496, [(1, 314, 1)]),
  (526, 525, [(1, 314, 1)]),
  (557, 556, [(1, 314, 1)]),
  (590, 589, [(1, 314, 1)]),
  (625, 624, [(1, 314, 1)]),
  (662, 661, [(1, 314, 1)]),
  (701, 698, [(1, 141, 1), (2, 173, 3)]),
  (743, 740, [(1, 149, 1), (2, 165, 3)]),
  (787, 784, [(1, 158, 1), (2, 156, 3)]),
  (834, 829, [(1, 93, 1), (2, 221, 3)]),
  (884, 875, [(1, 52, 1), (2, 245, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6)]),
  (937, 924, [(1, 38, 1), (2, 257, 3), (3, 16, 4), (4, 3, 5)]),
  (993, 952, [(2, 308, 3), (3, 3, 4), (3, 3, 5)]),
  (1052, 971, [(2, 295, 3), (3, 12, 4), (3, 7, 5)]),
  (1115, 992, [(2, 277, 3), (3, 26, 4), (3, 11, 5)]),
  (1181, 1016, [(2, 259, 3), (3, 40, 4), (3, 15, 5)]),
  (1251, 1040, [(2, 238, 3), (3, 56, 4), (3, 20, 5)]),
  (1326, 1067, [(2, 218, 3), (3, 72, 4), (3, 23, 5), (4, 1, 6)]),
  (1405, 1094, [(2, 197, 3), (3, 88, 4), (3, 27, 5), (4, 2, 6)]),
  (1489, 1122, [(2, 176, 3), (3, 103, 4), (3, 31, 5), (4, 4, 6)]),
  (1578, 1149, [(2, 155, 3), (3, 118, 4), (3, 35, 5), (4, 6, 6)]),
  (1672, 1177, [(2, 136, 3), (3, 131, 4), (3, 39, 5), (4, 8, 6)]),
  (1772, 1203, [(2, 117, 3), (3, 143, 4), (3, 44, 5), (4, 10, 6)]),
  (1878, 1231, [(2, 101, 3), (3, 152, 4), (3, 49, 5), (4, 12, 6)]),
  (1990, 1257, [(2, 86, 3), (3, 159, 4), (3, 55, 5), (4, 14, 6)]),
  (2109, 1280, [(2, 73, 3), (3, 162, 4), (3, 62, 5), (4, 17, 6)]),
  (2235, 1304, [(2, 62, 3), (3, 164, 4), (3, 69, 5), (4, 19, 6)]),
  (2369, 1326, [(2, 52, 3), (3, 163, 4), (3, 77, 5), (4, 22, 6)]),
  (2511, 1348, [(2, 44, 3), (3, 159, 4), (3, 86, 5), (4, 25, 6)]),
  (2661, 1370, [(2, 38, 3), (3, 153, 4), (3, 94, 5), (4, 29, 6)]),
  (2820, 1393, [(2, 33, 3), (3, 146, 4), (3, 103, 5), (4, 32, 6)]),
  (2989, 1414, [(2, 29, 3), (3, 136, 4), (3, 112, 5), (4, 37, 6)]),
  (3168, 1435, [(3, 143, 4), (3, 164, 5), (4, 7, 6)]),
  (3358, 1455, [(3, 127, 4), (3, 176, 5), (4, 11, 6)]),
  (3559, 1478, [(3, 110, 4), (3, 189, 5), (4, 15, 6)])]

theorem small317 : smallOK 317 3421 certs317 = true := by decide +kernel

/-- The certificates for `t = 318`. -/
def certs318 : List Cert := [
  (316, 315, [(1, 315, 1)]),
  (334, 333, [(1, 315, 1)]),
  (354, 353, [(1, 315, 1)]),
  (375, 374, [(1, 315, 1)]),
  (397, 396, [(1, 315, 1)]),
  (420, 419, [(1, 315, 1)]),
  (445, 444, [(1, 315, 1)]),
  (471, 470, [(1, 315, 1)]),
  (499, 498, [(1, 315, 1)]),
  (528, 527, [(1, 315, 1)]),
  (559, 558, [(1, 315, 1)]),
  (592, 591, [(1, 315, 1)]),
  (627, 626, [(1, 315, 1)]),
  (664, 663, [(1, 315, 1)]),
  (703, 700, [(1, 141, 1), (2, 174, 3)]),
  (745, 742, [(1, 149, 1), (2, 166, 3)]),
  (789, 786, [(1, 158, 1), (2, 157, 3)]),
  (836, 831, [(1, 93, 1), (2, 222, 3)]),
  (886, 877, [(1, 53, 1), (2, 245, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6)]),
  (939, 926, [(1, 38, 1), (2, 258, 3), (3, 16, 4), (4, 3, 5)]),
  (995, 956, [(2, 311, 3), (3, 2, 4), (3, 2, 5)]),
  (1054, 973, [(2, 295, 3), (3, 13, 4), (3, 7, 5)]),
  (1117, 994, [(2, 278, 3), (3, 25, 4), (3, 12, 5)]),
  (1184, 1019, [(2, 260, 3), (3, 40, 4), (3, 15, 5)]),
  (1255, 1044, [(2, 239, 3), (3, 56, 4), (3, 20, 5)]),
  (1330, 1071, [(2, 219, 3), (3, 72, 4), (3, 23, 5), (4, 1, 6)]),
  (1409, 1098, [(2, 198, 3), (3, 88, 4), (3, 27, 5), (4, 2, 6)]),
  (1493, 1124, [(2, 176, 3), (3, 104, 4), (3, 30, 5), (4, 5, 6)]),
  (1582, 1153, [(2, 156, 3), (3, 118, 4), (3, 35, 5), (4, 6, 6)]),
  (1676, 1181, [(2, 137, 3), (3, 131, 4), (3, 39, 5), (4, 8, 6)]),
  (1776, 1207, [(2, 118, 3), (3, 143, 4), (3, 44, 5), (4, 10, 6)]),
  (1882, 1235, [(2, 101, 3), (3, 153, 4), (3, 49, 5), (4, 12, 6)]),
  (1994, 1259, [(2, 86, 3), (3, 159, 4), (3, 55, 5), (4, 15, 6)]),
  (2113, 1284, [(2, 73, 3), (3, 163, 4), (3, 62, 5), (4, 17, 6)]),
  (2239, 1308, [(2, 62, 3), (3, 165, 4), (3, 69, 5), (4, 19, 6)]),
  (2373, 1330, [(2, 52, 3), (3, 164, 4), (3, 77, 5), (4, 22, 6)]),
  (2515, 1352, [(2, 45, 3), (3, 160, 4), (3, 84, 5), (4, 26, 6)]),
  (2665, 1374, [(2, 38, 3), (3, 154, 4), (3, 94, 5), (4, 29, 6)]),
  (2824, 1397, [(2, 33, 3), (3, 147, 4), (3, 103, 5), (4, 32, 6)]),
  (2993, 1418, [(2, 29, 3), (3, 137, 4), (3, 112, 5), (4, 37, 6)]),
  (3172, 1439, [(3, 144, 4), (3, 164, 5), (4, 7, 6)]),
  (3362, 1459, [(3, 128, 4), (3, 176, 5), (4, 11, 6)]),
  (3563, 1482, [(3, 111, 4), (3, 189, 5), (4, 15, 6)])]

theorem small318 : smallOK 318 3433 certs318 = true := by decide +kernel

/-- The certificates for `t = 319`. -/
def certs319 : List Cert := [
  (317, 316, [(1, 316, 1)]),
  (336, 335, [(1, 316, 1)]),
  (356, 355, [(1, 316, 1)]),
  (377, 376, [(1, 316, 1)]),
  (399, 398, [(1, 316, 1)]),
  (422, 421, [(1, 316, 1)]),
  (447, 446, [(1, 316, 1)]),
  (473, 472, [(1, 316, 1)]),
  (501, 500, [(1, 316, 1)]),
  (531, 530, [(1, 316, 1)]),
  (562, 561, [(1, 316, 1)]),
  (595, 594, [(1, 316, 1)]),
  (630, 629, [(1, 316, 1)]),
  (667, 666, [(1, 316, 1)]),
  (707, 704, [(1, 142, 1), (2, 174, 3)]),
  (749, 746, [(1, 150, 1), (2, 166, 3)]),
  (793, 790, [(1, 159, 1), (2, 157, 3)]),
  (840, 835, [(1, 94, 1), (2, 222, 3)]),
  (890, 881, [(1, 53, 1), (2, 246, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6)]),
  (943, 930, [(1, 38, 1), (2, 259, 3), (3, 16, 4), (4, 3, 5)]),
  (999, 958, [(2, 310, 3), (3, 3, 4), (3, 3, 5)]),
  (1058, 977, [(2, 297, 3), (3, 12, 4), (3, 7, 5)]),
  (1121, 998, [(2, 279, 3), (3, 26, 4), (3, 11, 5)]),
  (1188, 1021, [(2, 259, 3), (3, 41, 4), (3, 16, 5)]),
  (1259, 1046, [(2, 239, 3), (3, 56, 4), (3, 21, 5)]),
  (1334, 1073, [(2, 218, 3), (3, 73, 4), (3, 24, 5), (4, 1, 6)]),
  (1414, 1101, [(2, 198, 3), (3, 88, 4), (3, 27, 5), (4, 3, 6)]),
  (1498, 1129, [(2, 177, 3), (3, 104, 4), (3, 31, 5), (4, 4, 6)]),
  (1587, 1156, [(2, 156, 3), (3, 119, 4), (3, 35, 5), (4, 6, 6)]),
  (1682, 1185, [(2, 137, 3), (3, 132, 4), (3, 39, 5), (4, 8, 6)]),
  (1782, 1211, [(2, 118, 3), (3, 144, 4), (3, 44, 5), (4, 10, 6)]),
  (1888, 1239, [(2, 102, 3), (3, 153, 4), (3, 49, 5), (4, 12, 6)]),
  (2001, 1264, [(2, 86, 3), (3, 160, 4), (3, 55, 5), (4, 15, 6)]),
  (2121, 1288, [(2, 73, 3), (3, 164, 4), (3, 62, 5), (4, 17, 6)]),
  (2248, 1311, [(2, 62, 3), (3, 165, 4), (3, 69, 5), (4, 20, 6)]),
  (2382, 1335, [(2, 53, 3), (3, 164, 4), (3, 76, 5), (4, 23, 6)]),
  (2524, 1357, [(2, 45, 3), (3, 160, 4), (3, 85, 5), (4, 26, 6)]),
  (2675, 1378, [(2, 38, 3), (3, 155, 4), (3, 94, 5), (4, 29, 6)]),
  (2835, 1400, [(2, 33, 3), (3, 147, 4), (3, 103, 5), (4, 33, 6)]),
  (3005, 1424, [(2, 29, 3), (3, 137, 4), (3, 113, 5), (4, 37, 6)]),
  (3185, 1444, [(3, 144, 4), (3, 165, 5), (4, 7, 6)]),
  (3376, 1465, [(3, 128, 4), (3, 177, 5), (4, 11, 6)]),
  (3578, 1487, [(3, 111, 4), (3, 190, 5), (4, 15, 6)])]

theorem small319 : smallOK 319 3444 certs319 = true := by decide +kernel

/-- The certificates for `t = 320`. -/
def certs320 : List Cert := [
  (318, 317, [(1, 317, 1)]),
  (337, 336, [(1, 317, 1)]),
  (357, 356, [(1, 317, 1)]),
  (378, 377, [(1, 317, 1)]),
  (400, 399, [(1, 317, 1)]),
  (424, 423, [(1, 317, 1)]),
  (449, 448, [(1, 317, 1)]),
  (475, 474, [(1, 317, 1)]),
  (503, 502, [(1, 317, 1)]),
  (533, 532, [(1, 317, 1)]),
  (564, 563, [(1, 317, 1)]),
  (597, 596, [(1, 317, 1)]),
  (632, 631, [(1, 317, 1)]),
  (669, 668, [(1, 317, 1)]),
  (709, 706, [(1, 142, 1), (2, 175, 3)]),
  (751, 748, [(1, 151, 1), (2, 166, 3)]),
  (796, 793, [(1, 160, 1), (2, 157, 3)]),
  (843, 838, [(1, 94, 1), (2, 223, 3)]),
  (893, 884, [(1, 53, 1), (2, 247, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6)]),
  (946, 933, [(1, 38, 1), (2, 260, 3), (3, 16, 4), (4, 3, 5)]),
  (1002, 961, [(2, 311, 3), (3, 3, 4), (3, 3, 5)]),
  (1062, 981, [(2, 298, 3), (3, 12, 4), (3, 7, 5)]),
  (1125, 1002, [(2, 280, 3), (3, 26, 4), (3, 11, 5)]),
  (1192, 1025, [(2, 261, 3), (3, 40, 4), (3, 16, 5)]),
  (1263, 1050, [(2, 240, 3), (3, 57, 4), (3, 20, 5)]),
  (1338, 1077, [(2, 220, 3), (3, 72, 4), (3, 24, 5), (4, 1, 6)]),
  (1418, 1105, [(2, 199, 3), (3, 89, 4), (3, 27, 5), (4, 2, 6)]),
  (1503, 1132, [(2, 177, 3), (3, 105, 4), (3, 30, 5), (4, 5, 6)]),
  (1593, 1160, [(2, 156, 3), (3, 120, 4), (3, 35, 5), (4, 6, 6)]),
  (1688, 1189, [(2, 137, 3), (3, 133, 4), (3, 39, 5), (4, 8, 6)]),
  (1789, 1216, [(2, 118, 3), (3, 145, 4), (3, 44, 5), (4, 10, 6)]),
  (1896, 1243, [(2, 101, 3), (3, 154, 4), (3, 50, 5), (4, 12, 6)]),
  (2009, 1268, [(2, 86, 3), (3, 161, 4), (3, 55, 5), (4, 15, 6)]),
  (2129, 1294, [(2, 73, 3), (3, 165, 4), (3, 62, 5), (4, 17, 6)]),
  (2256, 1317, [(2, 62, 3), (3, 166, 4), (3, 69, 5), (4, 20, 6)]),
  (2391, 1340, [(2, 53, 3), (3, 165, 4), (3, 76, 5), (4, 23, 6)]),
  (2534, 1361, [(2, 45, 3), (3, 161, 4), (3, 85, 5), (4, 26, 6)]),
  (2686, 1383, [(2, 38, 3), (3, 155, 4), (3, 95, 5), (4, 29, 6)]),
  (2847, 1406, [(2, 33, 3), (3, 147, 4), (3, 104, 5), (4, 33, 6)]),
  (3017, 1428, [(2, 29, 3), (3, 137, 4), (3, 113, 5), (4, 38, 6)]),
  (3198, 1449, [(3, 144, 4), (3, 165, 5), (4, 8, 6)]),
  (3389, 1470, [(3, 128, 4), (3, 178, 5), (4, 11, 6)]),
  (3592, 1491, [(3, 111, 4), (3, 190, 5), (4, 16, 6)])]

theorem small320 : smallOK 320 3456 certs320 = true := by decide +kernel

/-- The certificates for `t = 321`. -/
def certs321 : List Cert := [
  (319, 318, [(1, 318, 1)]),
  (338, 337, [(1, 318, 1)]),
  (358, 357, [(1, 318, 1)]),
  (379, 378, [(1, 318, 1)]),
  (401, 400, [(1, 318, 1)]),
  (425, 424, [(1, 318, 1)]),
  (450, 449, [(1, 318, 1)]),
  (477, 476, [(1, 318, 1)]),
  (505, 504, [(1, 318, 1)]),
  (535, 534, [(1, 318, 1)]),
  (567, 566, [(1, 318, 1)]),
  (601, 600, [(1, 318, 1)]),
  (637, 636, [(1, 318, 1)]),
  (675, 674, [(1, 318, 1)]),
  (715, 712, [(1, 143, 1), (2, 175, 3)]),
  (757, 754, [(1, 152, 1), (2, 166, 3)]),
  (802, 797, [(1, 90, 1), (2, 216, 3), (3, 9, 4), (4, 2, 5), (5, 1, 6)]),
  (850, 845, [(1, 95, 1), (2, 223, 3)]),
  (901, 892, [(1, 53, 1), (2, 250, 3), (3, 13, 4), (4, 2, 5)]),
  (955, 940, [(1, 33, 1), (2, 261, 3), (3, 17, 4), (4, 5, 5), (5, 1, 6), (6, 1, 8)]),
  (1012, 967, [(2, 312, 3), (3, 3, 4), (3, 3, 5)]),
  (1072, 985, [(2, 296, 3), (3, 14, 4), (3, 8, 5)]),
  (1136, 1007, [(2, 278, 3), (3, 28, 4), (3, 12, 5)]),
  (1204, 1031, [(2, 259, 3), (3, 43, 4), (3, 16, 5)]),
  (1276, 1057, [(2, 238, 3), (3, 59, 4), (3, 21, 5)]),
  (1352, 1083, [(2, 217, 3), (3, 75, 4), (3, 24, 5), (4, 2, 6)]),
  (1433, 1112, [(2, 196, 3), (3, 92, 4), (3, 27, 5), (4, 3, 6)]),
  (1518, 1139, [(2, 175, 3), (3, 107, 4), (3, 31, 5), (4, 5, 6)]),
  (1609, 1168, [(2, 154, 3), (3, 122, 4), (3, 36, 5), (4, 6, 6)]),
  (1705, 1196, [(2, 135, 3), (3, 135, 4), (3, 40, 5), (4, 8, 6)]),
  (1807, 1224, [(2, 116, 3), (3, 147, 4), (3, 45, 5), (4, 10, 6)]),
  (1915, 1250, [(2, 99, 3), (3, 156, 4), (3, 50, 5), (4, 13, 6)]),
  (2029, 1276, [(2, 85, 3), (3, 162, 4), (3, 56, 5), (4, 15, 6)]),
  (2150, 1301, [(2, 72, 3), (3, 166, 4), (3, 63, 5), (4, 17, 6)]),
  (2279, 1324, [(2, 61, 3), (3, 167, 4), (3, 70, 5), (4, 20, 6)]),
  (2415, 1346, [(2, 51, 3), (3, 165, 4), (3, 79, 5), (4, 23, 6)]),
  (2559, 1368, [(2, 44, 3), (3, 161, 4), (3, 86, 5), (4, 27, 6)]),
  (2712, 1391, [(2, 38, 3), (3, 155, 4), (3, 95, 5), (4, 30, 6)]),
  (2874, 1413, [(2, 33, 3), (3, 147, 4), (3, 104, 5), (4, 34, 6)]),
  (3046, 1435, [(2, 28, 3), (3, 137, 4), (3, 115, 5), (4, 38, 6)]),
  (3228, 1455, [(3, 143, 4), (3, 167, 5), (4, 8, 6)]),
  (3421, 1476, [(3, 127, 4), (3, 179, 5), (4, 12, 6)]),
  (3626, 1499, [(3, 110, 4), (3, 192, 5), (4, 16, 6)])]

theorem small321 : smallOK 321 3467 certs321 = true := by decide +kernel

/-- The certificates for `t = 322`. -/
def certs322 : List Cert := [
  (320, 319, [(1, 319, 1)]),
  (339, 338, [(1, 319, 1)]),
  (359, 358, [(1, 319, 1)]),
  (380, 379, [(1, 319, 1)]),
  (402, 401, [(1, 319, 1)]),
  (426, 425, [(1, 319, 1)]),
  (451, 450, [(1, 319, 1)]),
  (478, 477, [(1, 319, 1)]),
  (506, 505, [(1, 319, 1)]),
  (536, 535, [(1, 319, 1)]),
  (568, 567, [(1, 319, 1)]),
  (602, 601, [(1, 319, 1)]),
  (638, 637, [(1, 319, 1)]),
  (676, 675, [(1, 319, 1)]),
  (716, 713, [(1, 144, 1), (2, 175, 3)]),
  (758, 755, [(1, 152, 1), (2, 167, 3)]),
  (803, 798, [(1, 90, 1), (2, 216, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (851, 846, [(1, 95, 1), (2, 224, 3)]),
  (902, 893, [(1, 54, 1), (2, 249, 3), (3, 14, 4), (4, 2, 5)]),
  (956, 941, [(1, 33, 1), (2, 262, 3), (3, 17, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (1013, 968, [(2, 312, 3), (3, 3, 4), (3, 4, 5)]),
  (1073, 988, [(2, 298, 3), (3, 14, 4), (3, 7, 5)]),
  (1137, 1010, [(2, 281, 3), (3, 27, 4), (3, 11, 5)]),
  (1205, 1034, [(2, 261, 3), (3, 42, 4), (3, 16, 5)]),
  (1277, 1058, [(2, 239, 3), (3, 59, 4), (3, 21, 5)]),
  (1353, 1086, [(2, 219, 3), (3, 75, 4), (3, 24, 5), (4, 1, 6)]),
  (1434, 1113, [(2, 197, 3), (3, 91, 4), (3, 28, 5), (4, 3, 6)]),
  (1520, 1143, [(2, 176, 3), (3, 107, 4), (3, 32, 5), (4, 4, 6)]),
  (1611, 1170, [(2, 155, 3), (3, 122, 4), (3, 35, 5), (4, 7, 6)]),
  (1707, 1200, [(2, 136, 3), (3, 135, 4), (3, 40, 5), (4, 8, 6)]),
  (1809, 1226, [(2, 117, 3), (3, 147, 4), (3, 44, 5), (4, 11, 6)]),
  (1917, 1252, [(2, 100, 3), (3, 156, 4), (3, 50, 5), (4, 13, 6)]),
  (2032, 1279, [(2, 85, 3), (3, 163, 4), (3, 56, 5), (4, 15, 6)]),
  (2153, 1304, [(2, 72, 3), (3, 167, 4), (3, 63, 5), (4, 17, 6)]),
  (2282, 1327, [(2, 61, 3), (3, 167, 4), (3, 71, 5), (4, 20, 6)]),
  (2418, 1351, [(2, 52, 3), (3, 166, 4), (3, 78, 5), (4, 23, 6)]),
  (2563, 1372, [(2, 44, 3), (3, 162, 4), (3, 87, 5), (4, 26, 6)]),
  (2716, 1395, [(2, 38, 3), (3, 156, 4), (3, 95, 5), (4, 30, 6)]),
  (2878, 1417, [(2, 33, 3), (3, 148, 4), (3, 104, 5), (4, 34, 6)]),
  (3050, 1439, [(2, 29, 3), (3, 137, 4), (3, 114, 5), (4, 39, 6)]),
  (3233, 1460, [(3, 144, 4), (3, 167, 5), (4, 8, 6)]),
  (3426, 1481, [(3, 128, 4), (3, 179, 5), (4, 12, 6)]),
  (3631, 1502, [(3, 110, 4), (3, 192, 5), (4, 17, 6)])]

theorem small322 : smallOK 322 3478 certs322 = true := by decide +kernel

/-- The certificates for `t = 323`. -/
def certs323 : List Cert := [
  (321, 320, [(1, 320, 1)]),
  (340, 339, [(1, 320, 1)]),
  (360, 359, [(1, 320, 1)]),
  (381, 380, [(1, 320, 1)]),
  (403, 402, [(1, 320, 1)]),
  (427, 426, [(1, 320, 1)]),
  (452, 451, [(1, 320, 1)]),
  (479, 478, [(1, 320, 1)]),
  (507, 506, [(1, 320, 1)]),
  (537, 536, [(1, 320, 1)]),
  (569, 568, [(1, 320, 1)]),
  (603, 602, [(1, 320, 1)]),
  (639, 638, [(1, 320, 1)]),
  (677, 676, [(1, 320, 1)]),
  (717, 714, [(1, 144, 1), (2, 176, 3)]),
  (760, 757, [(1, 152, 1), (2, 168, 3)]),
  (805, 802, [(1, 161, 1), (2, 159, 3)]),
  (853, 848, [(1, 95, 1), (2, 225, 3)]),
  (904, 895, [(1, 54, 1), (2, 250, 3), (3, 13, 4), (4, 3, 5)]),
  (958, 943, [(1, 34, 1), (2, 261, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (1015, 972, [(2, 314, 3), (3, 3, 4), (3, 3, 5)]),
  (1075, 990, [(2, 299, 3), (3, 13, 4), (3, 8, 5)]),
  (1139, 1012, [(2, 281, 3), (3, 27, 4), (3, 12, 5)]),
  (1207, 1036, [(2, 262, 3), (3, 42, 4), (3, 16, 5)]),
  (1279, 1062, [(2, 241, 3), (3, 58, 4), (3, 21, 5)]),
  (1355, 1090, [(2, 221, 3), (3, 74, 4), (3, 24, 5), (4, 1, 6)]),
  (1436, 1117, [(2, 199, 3), (3, 91, 4), (3, 27, 5), (4, 3, 6)]),
  (1522, 1145, [(2, 177, 3), (3, 107, 4), (3, 31, 5), (4, 5, 6)]),
  (1613, 1174, [(2, 156, 3), (3, 122, 4), (3, 36, 5), (4, 6, 6)]),
  (1709, 1202, [(2, 137, 3), (3, 135, 4), (3, 40, 5), (4, 8, 6)]),
  (1811, 1230, [(2, 118, 3), (3, 147, 4), (3, 45, 5), (4, 10, 6)]),
  (1919, 1256, [(2, 101, 3), (3, 156, 4), (3, 50, 5), (4, 13, 6)]),
  (2034, 1283, [(2, 86, 3), (3, 163, 4), (3, 56, 5), (4, 15, 6)]),
  (2156, 1307, [(2, 73, 3), (3, 167, 4), (3, 62, 5), (4, 18, 6)]),
  (2285, 1330, [(2, 61, 3), (3, 168, 4), (3, 71, 5), (4, 20, 6)]),
  (2422, 1355, [(2, 52, 3), (3, 167, 4), (3, 78, 5), (4, 23, 6)]),
  (2567, 1376, [(2, 44, 3), (3, 163, 4), (3, 87, 5), (4, 26, 6)]),
  (2721, 1398, [(2, 38, 3), (3, 156, 4), (3, 96, 5), (4, 30, 6)]),
  (2884, 1421, [(2, 33, 3), (3, 148, 4), (3, 105, 5), (4, 34, 6)]),
  (3057, 1444, [(2, 29, 3), (3, 138, 4), (3, 114, 5), (4, 39, 6)]),
  (3240, 1465, [(3, 145, 4), (3, 167, 5), (4, 8, 6)]),
  (3434, 1485, [(3, 128, 4), (3, 180, 5), (4, 12, 6)]),
  (3640, 1507, [(3, 111, 4), (3, 192, 5), (4, 17, 6)])]

theorem small323 : smallOK 323 3490 certs323 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S324.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {324, 325, 326, 327, 328, 329, 330, 331} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 324`. -/
def certs324 : List Cert := [
  (322, 321, [(1, 321, 1)]),
  (341, 340, [(1, 321, 1)]),
  (361, 360, [(1, 321, 1)]),
  (382, 381, [(1, 321, 1)]),
  (404, 403, [(1, 321, 1)]),
  (428, 427, [(1, 321, 1)]),
  (453, 452, [(1, 321, 1)]),
  (480, 479, [(1, 321, 1)]),
  (508, 507, [(1, 321, 1)]),
  (538, 537, [(1, 321, 1)]),
  (570, 569, [(1, 321, 1)]),
  (604, 603, [(1, 321, 1)]),
  (640, 639, [(1, 321, 1)]),
  (678, 677, [(1, 321, 1)]),
  (718, 715, [(1, 144, 1), (2, 177, 3)]),
  (761, 758, [(1, 153, 1), (2, 168, 3)]),
  (806, 803, [(1, 162, 1), (2, 159, 3)]),
  (854, 849, [(1, 95, 1), (2, 226, 3)]),
  (905, 896, [(1, 54, 1), (2, 250, 3), (3, 14, 4), (4, 3, 5)]),
  (959, 944, [(1, 34, 1), (2, 262, 3), (3, 17, 4), (4, 5, 5), (5, 1, 6), (6, 1, 8), (7, 1, 9)]),
  (1016, 975, [(2, 316, 3), (3, 2, 4), (3, 3, 5)]),
  (1076, 993, [(2, 301, 3), (3, 13, 4), (3, 7, 5)]),
  (1140, 1015, [(2, 283, 3), (3, 27, 4), (3, 11, 5)]),
  (1208, 1039, [(2, 264, 3), (3, 41, 4), (3, 16, 5)]),
  (1280, 1065, [(2, 243, 3), (3, 58, 4), (3, 20, 5)]),
  (1356, 1091, [(2, 221, 3), (3, 75, 4), (3, 24, 5), (4, 1, 6)]),
  (1437, 1120, [(2, 201, 3), (3, 90, 4), (3, 28, 5), (4, 2, 6)]),
  (1523, 1148, [(2, 179, 3), (3, 107, 4), (3, 31, 5), (4, 4, 6)]),
  (1614, 1177, [(2, 158, 3), (3, 122, 4), (3, 35, 5), (4, 6, 6)]),
  (1710, 1205, [(2, 138, 3), (3, 135, 4), (3, 40, 5), (4, 8, 6)]),
  (1812, 1233, [(2, 119, 3), (3, 147, 4), (3, 45, 5), (4, 10, 6)]),
  (1920, 1259, [(2, 102, 3), (3, 156, 4), (3, 50, 5), (4, 13, 6)]),
  (2035, 1286, [(2, 87, 3), (3, 163, 4), (3, 56, 5), (4, 15, 6)]),
  (2157, 1310, [(2, 73, 3), (3, 168, 4), (3, 63, 5), (4, 17, 6)]),
  (2286, 1335, [(2, 62, 3), (3, 169, 4), (3, 70, 5), (4, 20, 6)]),
  (2423, 1358, [(2, 53, 3), (3, 167, 4), (3, 78, 5), (4, 23, 6)]),
  (2568, 1379, [(2, 45, 3), (3, 163, 4), (3, 86, 5), (4, 27, 6)]),
  (2722, 1403, [(2, 38, 3), (3, 158, 4), (3, 96, 5), (4, 29, 6)]),
  (2885, 1424, [(2, 33, 3), (3, 149, 4), (3, 105, 5), (4, 34, 6)]),
  (3058, 1447, [(2, 29, 3), (3, 139, 4), (3, 114, 5), (4, 39, 6)]),
  (3241, 1468, [(3, 146, 4), (3, 167, 5), (4, 8, 6)]),
  (3435, 1490, [(3, 130, 4), (3, 179, 5), (4, 12, 6)]),
  (3641, 1510, [(3, 112, 4), (3, 192, 5), (4, 17, 6)])]

theorem small324 : smallOK 324 3503 certs324 = true := by decide +kernel

/-- The certificates for `t = 325`. -/
def certs325 : List Cert := [
  (323, 322, [(1, 322, 1)]),
  (342, 341, [(1, 322, 1)]),
  (362, 361, [(1, 322, 1)]),
  (383, 382, [(1, 322, 1)]),
  (405, 404, [(1, 322, 1)]),
  (429, 428, [(1, 322, 1)]),
  (454, 453, [(1, 322, 1)]),
  (481, 480, [(1, 322, 1)]),
  (509, 508, [(1, 322, 1)]),
  (539, 538, [(1, 322, 1)]),
  (571, 570, [(1, 322, 1)]),
  (605, 604, [(1, 322, 1)]),
  (641, 640, [(1, 322, 1)]),
  (679, 678, [(1, 322, 1)]),
  (719, 716, [(1, 144, 1), (2, 178, 3)]),
  (762, 759, [(1, 153, 1), (2, 169, 3)]),
  (807, 804, [(1, 162, 1), (2, 160, 3)]),
  (855, 850, [(1, 95, 1), (2, 227, 3)]),
  (906, 897, [(1, 54, 1), (2, 251, 3), (3, 13, 4), (4, 3, 5), (5, 1, 6)]),
  (960, 945, [(1, 34, 1), (2, 262, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8), (9, 1, 12)]),
  (1017, 976, [(2, 316, 3), (3, 3, 4), (3, 3, 5)]),
  (1078, 995, [(2, 302, 3), (3, 13, 4), (3, 7, 5)]),
  (1142, 1017, [(2, 284, 3), (3, 26, 4), (3, 12, 5)]),
  (1210, 1041, [(2, 264, 3), (3, 42, 4), (3, 16, 5)]),
  (1282, 1067, [(2, 244, 3), (3, 58, 4), (3, 20, 5)]),
  (1358, 1095, [(2, 224, 3), (3, 74, 4), (3, 23, 5), (4, 1, 6)]),
  (1439, 1122, [(2, 201, 3), (3, 91, 4), (3, 27, 5), (4, 3, 6)]),
  (1525, 1150, [(2, 179, 3), (3, 107, 4), (3, 31, 5), (4, 5, 6)]),
  (1616, 1179, [(2, 158, 3), (3, 122, 4), (3, 35, 5), (4, 7, 6)]),
  (1712, 1207, [(2, 138, 3), (3, 136, 4), (3, 39, 5), (4, 9, 6)]),
  (1814, 1235, [(2, 120, 3), (3, 147, 4), (3, 44, 5), (4, 11, 6)]),
  (1922, 1263, [(2, 103, 3), (3, 157, 4), (3, 50, 5), (4, 12, 6)]),
  (2037, 1288, [(2, 87, 3), (3, 164, 4), (3, 56, 5), (4, 15, 6)]),
  (2159, 1314, [(2, 74, 3), (3, 168, 4), (3, 63, 5), (4, 17, 6)]),
  (2288, 1337, [(2, 62, 3), (3, 170, 4), (3, 70, 5), (4, 20, 6)]),
  (2425, 1360, [(2, 53, 3), (3, 168, 4), (3, 78, 5), (4, 23, 6)]),
  (2570, 1383, [(2, 45, 3), (3, 164, 4), (3, 86, 5), (4, 27, 6)]),
  (2724, 1405, [(2, 39, 3), (3, 158, 4), (3, 94, 5), (4, 31, 6)]),
  (2887, 1428, [(2, 33, 3), (3, 151, 4), (3, 105, 5), (4, 33, 6)]),
  (3060, 1451, [(2, 29, 3), (3, 141, 4), (3, 114, 5), (4, 38, 6)]),
  (3243, 1472, [(3, 147, 4), (3, 167, 5), (4, 8, 6)]),
  (3437, 1492, [(3, 131, 4), (3, 179, 5), (4, 12, 6)]),
  (3643, 1514, [(3, 113, 4), (3, 192, 5), (4, 17, 6)])]

theorem small325 : smallOK 325 3512 certs325 = true := by decide +kernel

/-- The certificates for `t = 326`. -/
def certs326 : List Cert := [
  (324, 323, [(1, 323, 1)]),
  (343, 342, [(1, 323, 1)]),
  (363, 362, [(1, 323, 1)]),
  (384, 383, [(1, 323, 1)]),
  (407, 406, [(1, 323, 1)]),
  (431, 430, [(1, 323, 1)]),
  (456, 455, [(1, 323, 1)]),
  (483, 482, [(1, 323, 1)]),
  (511, 510, [(1, 323, 1)]),
  (541, 540, [(1, 323, 1)]),
  (573, 572, [(1, 323, 1)]),
  (607, 606, [(1, 323, 1)]),
  (643, 642, [(1, 323, 1)]),
  (681, 680, [(1, 323, 1)]),
  (721, 718, [(1, 145, 1), (2, 178, 3)]),
  (764, 761, [(1, 153, 1), (2, 170, 3)]),
  (809, 806, [(1, 162, 1), (2, 161, 3)]),
  (857, 852, [(1, 96, 1), (2, 227, 3)]),
  (908, 899, [(1, 54, 1), (2, 251, 3), (3, 14, 4), (4, 3, 5), (5, 1, 6)]),
  (962, 949, [(1, 39, 1), (2, 265, 3), (3, 16, 4), (4, 3, 5)]),
  (1019, 980, [(2, 319, 3), (3, 2, 4), (3, 2, 5)]),
  (1080, 999, [(2, 304, 3), (3, 12, 4), (3, 7, 5)]),
  (1144, 1019, [(2, 285, 3), (3, 26, 4), (3, 12, 5)]),
  (1212, 1043, [(2, 265, 3), (3, 42, 4), (3, 16, 5)]),
  (1284, 1069, [(2, 245, 3), (3, 57, 4), (3, 21, 5)]),
  (1361, 1098, [(2, 224, 3), (3, 74, 4), (3, 24, 5), (4, 1, 6)]),
  (1442, 1125, [(2, 202, 3), (3, 91, 4), (3, 27, 5), (4, 3, 6)]),
  (1528, 1153, [(2, 180, 3), (3, 107, 4), (3, 31, 5), (4, 5, 6)]),
  (1619, 1182, [(2, 159, 3), (3, 122, 4), (3, 35, 5), (4, 7, 6)]),
  (1716, 1211, [(2, 139, 3), (3, 136, 4), (3, 40, 5), (4, 8, 6)]),
  (1818, 1239, [(2, 120, 3), (3, 148, 4), (3, 45, 5), (4, 10, 6)]),
  (1927, 1266, [(2, 103, 3), (3, 157, 4), (3, 50, 5), (4, 13, 6)]),
  (2042, 1293, [(2, 88, 3), (3, 164, 4), (3, 56, 5), (4, 15, 6)]),
  (2164, 1317, [(2, 74, 3), (3, 169, 4), (3, 62, 5), (4, 18, 6)]),
  (2293, 1342, [(2, 63, 3), (3, 170, 4), (3, 70, 5), (4, 20, 6)]),
  (2430, 1365, [(2, 53, 3), (3, 169, 4), (3, 78, 5), (4, 23, 6)]),
  (2575, 1388, [(2, 45, 3), (3, 166, 4), (3, 86, 5), (4, 26, 6)]),
  (2729, 1410, [(2, 39, 3), (3, 159, 4), (3, 95, 5), (4, 30, 6)]),
  (2892, 1433, [(2, 34, 3), (3, 151, 4), (3, 104, 5), (4, 34, 6)]),
  (3065, 1454, [(2, 29, 3), (3, 141, 4), (3, 115, 5), (4, 38, 6)]),
  (3248, 1475, [(3, 148, 4), (3, 167, 5), (4, 8, 6)]),
  (3442, 1497, [(3, 132, 4), (3, 179, 5), (4, 12, 6)]),
  (3648, 1519, [(3, 114, 4), (3, 192, 5), (4, 17, 6)])]

theorem small326 : smallOK 326 3524 certs326 = true := by decide +kernel

/-- The certificates for `t = 327`. -/
def certs327 : List Cert := [
  (325, 324, [(1, 324, 1)]),
  (344, 343, [(1, 324, 1)]),
  (364, 363, [(1, 324, 1)]),
  (385, 384, [(1, 324, 1)]),
  (408, 407, [(1, 324, 1)]),
  (432, 431, [(1, 324, 1)]),
  (457, 456, [(1, 324, 1)]),
  (484, 483, [(1, 324, 1)]),
  (513, 512, [(1, 324, 1)]),
  (543, 542, [(1, 324, 1)]),
  (575, 574, [(1, 324, 1)]),
  (609, 608, [(1, 324, 1)]),
  (645, 644, [(1, 324, 1)]),
  (683, 682, [(1, 324, 1)]),
  (723, 720, [(1, 145, 1), (2, 179, 3)]),
  (766, 763, [(1, 154, 1), (2, 170, 3)]),
  (811, 808, [(1, 163, 1), (2, 161, 3)]),
  (859, 854, [(1, 96, 1), (2, 228, 3)]),
  (910, 901, [(1, 54, 1), (2, 252, 3), (3, 13, 4), (4, 4, 5), (5, 1, 6)]),
  (964, 951, [(1, 39, 1), (2, 266, 3), (3, 16, 4), (4, 3, 5)]),
  (1021, 982, [(2, 319, 3), (3, 2, 4), (3, 3, 5)]),
  (1082, 1001, [(2, 305, 3), (3, 12, 4), (3, 7, 5)]),
  (1146, 1023, [(2, 287, 3), (3, 26, 4), (3, 11, 5)]),
  (1214, 1047, [(2, 267, 3), (3, 41, 4), (3, 16, 5)]),
  (1286, 1073, [(2, 247, 3), (3, 57, 4), (3, 20, 5)]),
  (1363, 1100, [(2, 225, 3), (3, 74, 4), (3, 24, 5), (4, 1, 6)]),
  (1444, 1127, [(2, 203, 3), (3, 91, 4), (3, 27, 5), (4, 3, 6)]),
  (1530, 1157, [(2, 182, 3), (3, 107, 4), (3, 31, 5), (4, 4, 6)]),
  (1621, 1186, [(2, 161, 3), (3, 122, 4), (3, 35, 5), (4, 6, 6)]),
  (1718, 1215, [(2, 141, 3), (3, 136, 4), (3, 39, 5), (4, 8, 6)]),
  (1821, 1242, [(2, 121, 3), (3, 148, 4), (3, 44, 5), (4, 11, 6)]),
  (1930, 1269, [(2, 103, 3), (3, 158, 4), (3, 50, 5), (4, 13, 6)]),
  (2045, 1296, [(2, 88, 3), (3, 165, 4), (3, 56, 5), (4, 15, 6)]),
  (2167, 1322, [(2, 75, 3), (3, 169, 4), (3, 63, 5), (4, 17, 6)]),
  (2297, 1346, [(2, 63, 3), (3, 171, 4), (3, 70, 5), (4, 20, 6)]),
  (2434, 1369, [(2, 54, 3), (3, 169, 4), (3, 78, 5), (4, 23, 6)]),
  (2580, 1391, [(2, 45, 3), (3, 166, 4), (3, 87, 5), (4, 26, 6)]),
  (2734, 1413, [(2, 39, 3), (3, 160, 4), (3, 95, 5), (4, 30, 6)]),
  (2898, 1437, [(2, 34, 3), (3, 152, 4), (3, 104, 5), (4, 34, 6)]),
  (3071, 1458, [(2, 29, 3), (3, 142, 4), (3, 115, 5), (4, 38, 6)]),
  (3255, 1480, [(3, 149, 4), (3, 167, 5), (4, 8, 6)]),
  (3450, 1501, [(3, 132, 4), (3, 179, 5), (4, 13, 6)]),
  (3657, 1524, [(3, 115, 4), (3, 192, 5), (4, 17, 6)])]

theorem small327 : smallOK 327 3536 certs327 = true := by decide +kernel

/-- The certificates for `t = 328`. -/
def certs328 : List Cert := [
  (326, 325, [(1, 325, 1)]),
  (345, 344, [(1, 325, 1)]),
  (365, 364, [(1, 325, 1)]),
  (386, 385, [(1, 325, 1)]),
  (409, 408, [(1, 325, 1)]),
  (433, 432, [(1, 325, 1)]),
  (458, 457, [(1, 325, 1)]),
  (485, 484, [(1, 325, 1)]),
  (514, 513, [(1, 325, 1)]),
  (544, 543, [(1, 325, 1)]),
  (576, 575, [(1, 325, 1)]),
  (610, 609, [(1, 325, 1)]),
  (646, 645, [(1, 325, 1)]),
  (684, 683, [(1, 325, 1)]),
  (725, 722, [(1, 145, 1), (2, 180, 3)]),
  (768, 765, [(1, 154, 1), (2, 171, 3)]),
  (814, 811, [(1, 163, 1), (2, 162, 3)]),
  (862, 857, [(1, 96, 1), (2, 229, 3)]),
  (913, 904, [(1, 54, 1), (2, 253, 3), (3, 13, 4), (4, 4, 5), (5, 1, 6)]),
  (967, 954, [(1, 39, 1), (2, 267, 3), (3, 16, 4), (4, 3, 5)]),
  (1025, 986, [(2, 320, 3), (3, 2, 4), (3, 3, 5)]),
  (1086, 1005, [(2, 306, 3), (3, 12, 4), (3, 7, 5)]),
  (1151, 1026, [(2, 287, 3), (3, 26, 4), (3, 12, 5)]),
  (1220, 1051, [(2, 268, 3), (3, 41, 4), (3, 16, 5)]),
  (1293, 1076, [(2, 245, 3), (3, 59, 4), (3, 21, 5)]),
  (1370, 1105, [(2, 225, 3), (3, 75, 4), (3, 24, 5), (4, 1, 6)]),
  (1452, 1133, [(2, 203, 3), (3, 92, 4), (3, 27, 5), (4, 3, 6)]),
  (1539, 1162, [(2, 181, 3), (3, 108, 4), (3, 32, 5), (4, 4, 6)]),
  (1631, 1190, [(2, 159, 3), (3, 124, 4), (3, 35, 5), (4, 7, 6)]),
  (1728, 1219, [(2, 139, 3), (3, 138, 4), (3, 39, 5), (4, 9, 6)]),
  (1831, 1248, [(2, 121, 3), (3, 149, 4), (3, 45, 5), (4, 10, 6)]),
  (1940, 1275, [(2, 103, 3), (3, 159, 4), (3, 50, 5), (4, 13, 6)]),
  (2056, 1301, [(2, 88, 3), (3, 166, 4), (3, 56, 5), (4, 15, 6)]),
  (2179, 1326, [(2, 74, 3), (3, 170, 4), (3, 63, 5), (4, 18, 6)]),
  (2309, 1350, [(2, 63, 3), (3, 171, 4), (3, 70, 5), (4, 21, 6)]),
  (2447, 1374, [(2, 53, 3), (3, 170, 4), (3, 79, 5), (4, 23, 6)]),
  (2593, 1396, [(2, 45, 3), (3, 166, 4), (3, 87, 5), (4, 27, 6)]),
  (2748, 1419, [(2, 39, 3), (3, 160, 4), (3, 95, 5), (4, 31, 6)]),
  (2912, 1441, [(2, 33, 3), (3, 152, 4), (3, 106, 5), (4, 34, 6)]),
  (3086, 1465, [(2, 29, 3), (3, 143, 4), (3, 115, 5), (4, 38, 6)]),
  (3271, 1486, [(3, 149, 4), (3, 168, 5), (4, 8, 6)]),
  (3467, 1506, [(3, 132, 4), (3, 180, 5), (4, 13, 6)]),
  (3675, 1530, [(3, 115, 4), (3, 193, 5), (4, 17, 6)])]

theorem small328 : smallOK 328 3548 certs328 = true := by decide +kernel

/-- The certificates for `t = 329`. -/
def certs329 : List Cert := [
  (327, 326, [(1, 326, 1)]),
  (346, 345, [(1, 326, 1)]),
  (366, 365, [(1, 326, 1)]),
  (387, 386, [(1, 326, 1)]),
  (410, 409, [(1, 326, 1)]),
  (434, 433, [(1, 326, 1)]),
  (460, 459, [(1, 326, 1)]),
  (487, 486, [(1, 326, 1)]),
  (516, 515, [(1, 326, 1)]),
  (546, 545, [(1, 326, 1)]),
  (578, 577, [(1, 326, 1)]),
  (612, 611, [(1, 326, 1)]),
  (648, 647, [(1, 326, 1)]),
  (686, 685, [(1, 326, 1)]),
  (727, 724, [(1, 146, 1), (2, 180, 3)]),
  (770, 767, [(1, 154, 1), (2, 172, 3)]),
  (816, 813, [(1, 164, 1), (2, 162, 3)]),
  (864, 859, [(1, 96, 1), (2, 230, 3)]),
  (915, 906, [(1, 54, 1), (2, 254, 3), (3, 13, 4), (4, 3, 5), (5, 2, 6)]),
  (969, 956, [(1, 39, 1), (2, 267, 3), (3, 17, 4), (4, 3, 5)]),
  (1027, 988, [(2, 321, 3), (3, 2, 4), (3, 3, 5)]),
  (1088, 1007, [(2, 307, 3), (3, 12, 4), (3, 7, 5)]),
  (1153, 1028, [(2, 288, 3), (3, 26, 4), (3, 12, 5)]),
  (1222, 1053, [(2, 268, 3), (3, 42, 4), (3, 16, 5)]),
  (1295, 1080, [(2, 248, 3), (3, 58, 4), (3, 20, 5)]),
  (1372, 1107, [(2, 226, 3), (3, 75, 4), (3, 24, 5), (4, 1, 6)]),
  (1454, 1135, [(2, 204, 3), (3, 92, 4), (3, 27, 5), (4, 3, 6)]),
  (1541, 1164, [(2, 182, 3), (3, 108, 4), (3, 31, 5), (4, 5, 6)]),
  (1633, 1194, [(2, 161, 3), (3, 124, 4), (3, 35, 5), (4, 6, 6)]),
  (1730, 1223, [(2, 141, 3), (3, 137, 4), (3, 40, 5), (4, 8, 6)]),
  (1833, 1250, [(2, 121, 3), (3, 150, 4), (3, 44, 5), (4, 11, 6)]),
  (1942, 1277, [(2, 104, 3), (3, 159, 4), (3, 50, 5), (4, 13, 6)]),
  (2058, 1305, [(2, 89, 3), (3, 166, 4), (3, 56, 5), (4, 15, 6)]),
  (2181, 1330, [(2, 75, 3), (3, 171, 4), (3, 62, 5), (4, 18, 6)]),
  (2311, 1354, [(2, 63, 3), (3, 172, 4), (3, 71, 5), (4, 20, 6)]),
  (2449, 1378, [(2, 54, 3), (3, 171, 4), (3, 78, 5), (4, 23, 6)]),
  (2595, 1400, [(2, 46, 3), (3, 167, 4), (3, 86, 5), (4, 27, 6)]),
  (2750, 1423, [(2, 39, 3), (3, 161, 4), (3, 96, 5), (4, 30, 6)]),
  (2915, 1446, [(2, 34, 3), (3, 153, 4), (3, 104, 5), (4, 35, 6)]),
  (3089, 1468, [(2, 29, 3), (3, 143, 4), (3, 115, 5), (4, 39, 6)]),
  (3274, 1489, [(3, 150, 4), (3, 167, 5), (4, 9, 6)]),
  (3470, 1511, [(3, 134, 4), (3, 180, 5), (4, 12, 6)]),
  (3678, 1533, [(3, 116, 4), (3, 193, 5), (4, 17, 6)])]

theorem small329 : smallOK 329 3559 certs329 = true := by decide +kernel

/-- The certificates for `t = 330`. -/
def certs330 : List Cert := [
  (328, 327, [(1, 327, 1)]),
  (347, 346, [(1, 327, 1)]),
  (367, 366, [(1, 327, 1)]),
  (389, 388, [(1, 327, 1)]),
  (412, 411, [(1, 327, 1)]),
  (436, 435, [(1, 327, 1)]),
  (462, 461, [(1, 327, 1)]),
  (489, 488, [(1, 327, 1)]),
  (518, 517, [(1, 327, 1)]),
  (549, 548, [(1, 327, 1)]),
  (581, 580, [(1, 327, 1)]),
  (615, 614, [(1, 327, 1)]),
  (651, 650, [(1, 327, 1)]),
  (690, 689, [(1, 327, 1)]),
  (731, 728, [(1, 147, 1), (2, 180, 3)]),
  (774, 771, [(1, 155, 1), (2, 172, 3)]),
  (820, 817, [(1, 164, 1), (2, 163, 3)]),
  (869, 864, [(1, 97, 1), (2, 230, 3)]),
  (921, 912, [(1, 55, 1), (2, 255, 3), (3, 14, 4), (4, 3, 5)]),
  (976, 961, [(1, 34, 1), (2, 267, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8), (8, 1, 10)]),
  (1034, 993, [(2, 322, 3), (3, 2, 4), (3, 3, 5)]),
  (1096, 1011, [(2, 306, 3), (3, 13, 4), (3, 8, 5)]),
  (1161, 1034, [(2, 288, 3), (3, 27, 4), (3, 12, 5)]),
  (1230, 1059, [(2, 269, 3), (3, 42, 4), (3, 16, 5)]),
  (1303, 1084, [(2, 247, 3), (3, 59, 4), (3, 21, 5)]),
  (1381, 1112, [(2, 225, 3), (3, 76, 4), (3, 25, 5), (4, 1, 6)]),
  (1463, 1140, [(2, 203, 3), (3, 93, 4), (3, 28, 5), (4, 3, 6)]),
  (1550, 1169, [(2, 181, 3), (3, 110, 4), (3, 31, 5), (4, 5, 6)]),
  (1643, 1200, [(2, 161, 3), (3, 125, 4), (3, 35, 5), (4, 6, 6)]),
  (1741, 1228, [(2, 140, 3), (3, 139, 4), (3, 40, 5), (4, 8, 6)]),
  (1845, 1256, [(2, 120, 3), (3, 151, 4), (3, 45, 5), (4, 11, 6)]),
  (1955, 1284, [(2, 103, 3), (3, 161, 4), (3, 50, 5), (4, 13, 6)]),
  (2072, 1311, [(2, 88, 3), (3, 167, 4), (3, 57, 5), (4, 15, 6)]),
  (2196, 1335, [(2, 74, 3), (3, 171, 4), (3, 64, 5), (4, 18, 6)]),
  (2327, 1360, [(2, 63, 3), (3, 173, 4), (3, 70, 5), (4, 21, 6)]),
  (2466, 1383, [(2, 53, 3), (3, 171, 4), (3, 79, 5), (4, 24, 6)]),
  (2613, 1406, [(2, 45, 3), (3, 168, 4), (3, 87, 5), (4, 27, 6)]),
  (2769, 1428, [(2, 39, 3), (3, 161, 4), (3, 96, 5), (4, 31, 6)]),
  (2935, 1452, [(2, 33, 3), (3, 154, 4), (3, 106, 5), (4, 34, 6)]),
  (3111, 1474, [(2, 29, 3), (3, 143, 4), (3, 116, 5), (4, 39, 6)]),
  (3297, 1496, [(3, 150, 4), (3, 168, 5), (4, 9, 6)]),
  (3494, 1517, [(3, 133, 4), (3, 181, 5), (4, 13, 6)]),
  (3703, 1538, [(3, 115, 4), (3, 194, 5), (4, 18, 6)])]

theorem small330 : smallOK 330 3570 certs330 = true := by decide +kernel

/-- The certificates for `t = 331`. -/
def certs331 : List Cert := [
  (329, 328, [(1, 328, 1)]),
  (348, 347, [(1, 328, 1)]),
  (368, 367, [(1, 328, 1)]),
  (390, 389, [(1, 328, 1)]),
  (413, 412, [(1, 328, 1)]),
  (437, 436, [(1, 328, 1)]),
  (463, 462, [(1, 328, 1)]),
  (490, 489, [(1, 328, 1)]),
  (519, 518, [(1, 328, 1)]),
  (550, 549, [(1, 328, 1)]),
  (583, 582, [(1, 328, 1)]),
  (617, 616, [(1, 328, 1)]),
  (654, 653, [(1, 328, 1)]),
  (693, 692, [(1, 328, 1)]),
  (734, 731, [(1, 147, 1), (2, 181, 3)]),
  (778, 775, [(1, 156, 1), (2, 172, 3)]),
  (824, 821, [(1, 165, 1), (2, 163, 3)]),
  (873, 868, [(1, 97, 1), (2, 231, 3)]),
  (925, 916, [(1, 55, 1), (2, 256, 3), (3, 14, 4), (4, 3, 5)]),
  (980, 965, [(1, 34, 1), (2, 269, 3), (3, 17, 4), (4, 5, 5), (5, 1, 6), (6, 1, 8), (7, 1, 9)]),
  (1038, 995, [(2, 322, 3), (3, 3, 4), (3, 3, 5)]),
  (1100, 1015, [(2, 307, 3), (3, 14, 4), (3, 7, 5)]),
  (1166, 1037, [(2, 288, 3), (3, 28, 4), (3, 12, 5)]),
  (1235, 1062, [(2, 268, 3), (3, 44, 4), (3, 16, 5)]),
  (1309, 1088, [(2, 247, 3), (3, 60, 4), (3, 21, 5)]),
  (1387, 1116, [(2, 225, 3), (3, 77, 4), (3, 24, 5), (4, 2, 6)]),
  (1470, 1145, [(2, 203, 3), (3, 94, 4), (3, 28, 5), (4, 3, 6)]),
  (1558, 1175, [(2, 182, 3), (3, 110, 4), (3, 32, 5), (4, 4, 6)]),
  (1651, 1204, [(2, 160, 3), (3, 126, 4), (3, 36, 5), (4, 6, 6)]),
  (1750, 1233, [(2, 139, 3), (3, 140, 4), (3, 40, 5), (4, 9, 6)]),
  (1855, 1262, [(2, 120, 3), (3, 152, 4), (3, 45, 5), (4, 11, 6)]),
  (1966, 1289, [(2, 103, 3), (3, 161, 4), (3, 51, 5), (4, 13, 6)]),
  (2083, 1314, [(2, 87, 3), (3, 168, 4), (3, 57, 5), (4, 16, 6)]),
  (2207, 1340, [(2, 74, 3), (3, 172, 4), (3, 64, 5), (4, 18, 6)]),
  (2339, 1364, [(2, 62, 3), (3, 173, 4), (3, 72, 5), (4, 21, 6)]),
  (2479, 1388, [(2, 53, 3), (3, 172, 4), (3, 79, 5), (4, 24, 6)]),
  (2627, 1412, [(2, 45, 3), (3, 168, 4), (3, 88, 5), (4, 27, 6)]),
  (2784, 1433, [(2, 38, 3), (3, 162, 4), (3, 97, 5), (4, 31, 6)]),
  (2951, 1456, [(2, 33, 3), (3, 153, 4), (3, 107, 5), (4, 35, 6)]),
  (3128, 1479, [(2, 29, 3), (3, 143, 4), (3, 116, 5), (4, 40, 6)]),
  (3315, 1502, [(3, 150, 4), (3, 169, 5), (4, 9, 6)]),
  (3513, 1522, [(3, 132, 4), (3, 182, 5), (4, 14, 6)]),
  (3723, 1544, [(3, 114, 4), (3, 196, 5), (4, 18, 6)])]

theorem small331 : smallOK 331 3581 certs331 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S332.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {332, 333, 334, 335, 336, 337, 338, 339} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 332`. -/
def certs332 : List Cert := [
  (330, 329, [(1, 329, 1)]),
  (349, 348, [(1, 329, 1)]),
  (369, 368, [(1, 329, 1)]),
  (391, 390, [(1, 329, 1)]),
  (414, 413, [(1, 329, 1)]),
  (438, 437, [(1, 329, 1)]),
  (464, 463, [(1, 329, 1)]),
  (491, 490, [(1, 329, 1)]),
  (520, 519, [(1, 329, 1)]),
  (551, 550, [(1, 329, 1)]),
  (584, 583, [(1, 329, 1)]),
  (619, 618, [(1, 329, 1)]),
  (656, 655, [(1, 329, 1)]),
  (695, 694, [(1, 329, 1)]),
  (736, 733, [(1, 148, 1), (2, 181, 3)]),
  (780, 777, [(1, 156, 1), (2, 173, 3)]),
  (826, 823, [(1, 166, 1), (2, 163, 3)]),
  (875, 870, [(1, 98, 1), (2, 231, 3)]),
  (927, 918, [(1, 55, 1), (2, 257, 3), (3, 14, 4), (4, 3, 5)]),
  (982, 967, [(1, 34, 1), (2, 269, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8), (8, 1, 10)]),
  (1040, 999, [(2, 324, 3), (3, 2, 4), (3, 3, 5)]),
  (1102, 1017, [(2, 308, 3), (3, 13, 4), (3, 8, 5)]),
  (1168, 1039, [(2, 289, 3), (3, 28, 4), (3, 12, 5)]),
  (1238, 1065, [(2, 269, 3), (3, 44, 4), (3, 16, 5)]),
  (1312, 1091, [(2, 248, 3), (3, 60, 4), (3, 21, 5)]),
  (1390, 1119, [(2, 226, 3), (3, 77, 4), (3, 24, 5), (4, 2, 6)]),
  (1473, 1148, [(2, 204, 3), (3, 94, 4), (3, 28, 5), (4, 3, 6)]),
  (1561, 1178, [(2, 182, 3), (3, 111, 4), (3, 32, 5), (4, 4, 6)]),
  (1654, 1207, [(2, 161, 3), (3, 126, 4), (3, 35, 5), (4, 7, 6)]),
  (1753, 1236, [(2, 140, 3), (3, 140, 4), (3, 40, 5), (4, 9, 6)]),
  (1858, 1265, [(2, 121, 3), (3, 152, 4), (3, 45, 5), (4, 11, 6)]),
  (1969, 1292, [(2, 103, 3), (3, 162, 4), (3, 51, 5), (4, 13, 6)]),
  (2087, 1318, [(2, 87, 3), (3, 169, 4), (3, 57, 5), (4, 16, 6)]),
  (2212, 1345, [(2, 74, 3), (3, 173, 4), (3, 64, 5), (4, 18, 6)]),
  (2344, 1369, [(2, 63, 3), (3, 174, 4), (3, 71, 5), (4, 21, 6)]),
  (2484, 1393, [(2, 53, 3), (3, 173, 4), (3, 79, 5), (4, 24, 6)]),
  (2633, 1416, [(2, 45, 3), (3, 169, 4), (3, 88, 5), (4, 27, 6)]),
  (2790, 1439, [(2, 39, 3), (3, 162, 4), (3, 97, 5), (4, 31, 6)]),
  (2957, 1460, [(2, 33, 3), (3, 154, 4), (3, 107, 5), (4, 35, 6)]),
  (3134, 1485, [(2, 29, 3), (3, 144, 4), (3, 116, 5), (4, 40, 6)]),
  (3322, 1505, [(3, 150, 4), (3, 170, 5), (4, 9, 6)]),
  (3521, 1526, [(3, 133, 4), (3, 182, 5), (4, 14, 6)]),
  (3732, 1549, [(3, 115, 4), (3, 196, 5), (4, 18, 6)])]

theorem small332 : smallOK 332 3593 certs332 = true := by decide +kernel

/-- The certificates for `t = 333`. -/
def certs333 : List Cert := [
  (331, 330, [(1, 330, 1)]),
  (350, 349, [(1, 330, 1)]),
  (371, 370, [(1, 330, 1)]),
  (393, 392, [(1, 330, 1)]),
  (416, 415, [(1, 330, 1)]),
  (440, 439, [(1, 330, 1)]),
  (466, 465, [(1, 330, 1)]),
  (493, 492, [(1, 330, 1)]),
  (522, 521, [(1, 330, 1)]),
  (553, 552, [(1, 330, 1)]),
  (586, 585, [(1, 330, 1)]),
  (621, 620, [(1, 330, 1)]),
  (658, 657, [(1, 330, 1)]),
  (697, 696, [(1, 330, 1)]),
  (738, 735, [(1, 148, 1), (2, 182, 3)]),
  (782, 779, [(1, 157, 1), (2, 173, 3)]),
  (828, 825, [(1, 166, 1), (2, 164, 3)]),
  (877, 872, [(1, 98, 1), (2, 232, 3)]),
  (929, 920, [(1, 55, 1), (2, 258, 3), (3, 13, 4), (4, 4, 5)]),
  (984, 969, [(1, 34, 1), (2, 270, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8), (9, 1, 12)]),
  (1043, 1002, [(2, 325, 3), (3, 2, 4), (3, 3, 5)]),
  (1105, 1020, [(2, 309, 3), (3, 13, 4), (3, 8, 5)]),
  (1171, 1042, [(2, 290, 3), (3, 28, 4), (3, 12, 5)]),
  (1241, 1068, [(2, 270, 3), (3, 44, 4), (3, 16, 5)]),
  (1315, 1094, [(2, 248, 3), (3, 61, 4), (3, 21, 5)]),
  (1393, 1122, [(2, 227, 3), (3, 77, 4), (3, 24, 5), (4, 2, 6)]),
  (1476, 1151, [(2, 205, 3), (3, 94, 4), (3, 28, 5), (4, 3, 6)]),
  (1564, 1181, [(2, 183, 3), (3, 111, 4), (3, 31, 5), (4, 5, 6)]),
  (1657, 1210, [(2, 161, 3), (3, 127, 4), (3, 35, 5), (4, 7, 6)]),
  (1756, 1239, [(2, 141, 3), (3, 140, 4), (3, 40, 5), (4, 9, 6)]),
  (1861, 1268, [(2, 121, 3), (3, 153, 4), (3, 45, 5), (4, 11, 6)]),
  (1972, 1295, [(2, 103, 3), (3, 163, 4), (3, 51, 5), (4, 13, 6)]),
  (2090, 1321, [(2, 88, 3), (3, 169, 4), (3, 57, 5), (4, 16, 6)]),
  (2215, 1348, [(2, 74, 3), (3, 174, 4), (3, 64, 5), (4, 18, 6)]),
  (2347, 1372, [(2, 63, 3), (3, 175, 4), (3, 71, 5), (4, 21, 6)]),
  (2487, 1396, [(2, 53, 3), (3, 174, 4), (3, 79, 5), (4, 24, 6)]),
  (2636, 1419, [(2, 45, 3), (3, 170, 4), (3, 88, 5), (4, 27, 6)]),
  (2794, 1441, [(2, 39, 3), (3, 163, 4), (3, 96, 5), (4, 32, 6)]),
  (2961, 1464, [(2, 33, 3), (3, 155, 4), (3, 107, 5), (4, 35, 6)]),
  (3138, 1489, [(2, 29, 3), (3, 145, 4), (3, 117, 5), (4, 39, 6)]),
  (3326, 1509, [(3, 151, 4), (3, 170, 5), (4, 9, 6)]),
  (3525, 1530, [(3, 134, 4), (3, 182, 5), (4, 14, 6)]),
  (3736, 1553, [(3, 116, 4), (3, 196, 5), (4, 18, 6)])]

theorem small333 : smallOK 333 3603 certs333 = true := by decide +kernel

/-- The certificates for `t = 334`. -/
def certs334 : List Cert := [
  (332, 331, [(1, 331, 1)]),
  (351, 350, [(1, 331, 1)]),
  (372, 371, [(1, 331, 1)]),
  (394, 393, [(1, 331, 1)]),
  (417, 416, [(1, 331, 1)]),
  (442, 441, [(1, 331, 1)]),
  (468, 467, [(1, 331, 1)]),
  (496, 495, [(1, 331, 1)]),
  (525, 524, [(1, 331, 1)]),
  (556, 555, [(1, 331, 1)]),
  (589, 588, [(1, 331, 1)]),
  (624, 623, [(1, 331, 1)]),
  (661, 660, [(1, 331, 1)]),
  (700, 699, [(1, 331, 1)]),
  (742, 739, [(1, 149, 1), (2, 182, 3)]),
  (786, 783, [(1, 158, 1), (2, 173, 3)]),
  (833, 828, [(1, 93, 1), (2, 225, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (882, 877, [(1, 98, 1), (2, 233, 3)]),
  (934, 925, [(1, 55, 1), (2, 259, 3), (3, 14, 4), (4, 3, 5)]),
  (990, 975, [(1, 35, 1), (2, 271, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (1049, 1004, [(2, 324, 3), (3, 3, 4), (3, 4, 5)]),
  (1111, 1024, [(2, 309, 3), (3, 14, 4), (3, 8, 5)]),
  (1177, 1048, [(2, 292, 3), (3, 28, 4), (3, 11, 5)]),
  (1247, 1072, [(2, 270, 3), (3, 44, 4), (3, 17, 5)]),
  (1321, 1098, [(2, 248, 3), (3, 61, 4), (3, 22, 5)]),
  (1400, 1127, [(2, 227, 3), (3, 78, 4), (3, 25, 5), (4, 1, 6)]),
  (1484, 1157, [(2, 205, 3), (3, 95, 4), (3, 28, 5), (4, 3, 6)]),
  (1573, 1186, [(2, 182, 3), (3, 112, 4), (3, 32, 5), (4, 5, 6)]),
  (1667, 1214, [(2, 160, 3), (3, 128, 4), (3, 36, 5), (4, 7, 6)]),
  (1767, 1244, [(2, 139, 3), (3, 142, 4), (3, 41, 5), (4, 9, 6)]),
  (1873, 1274, [(2, 121, 3), (3, 154, 4), (3, 45, 5), (4, 11, 6)]),
  (1985, 1302, [(2, 103, 3), (3, 164, 4), (3, 51, 5), (4, 13, 6)]),
  (2104, 1327, [(2, 87, 3), (3, 170, 4), (3, 58, 5), (4, 16, 6)]),
  (2230, 1353, [(2, 74, 3), (3, 174, 4), (3, 64, 5), (4, 19, 6)]),
  (2363, 1378, [(2, 62, 3), (3, 176, 4), (3, 72, 5), (4, 21, 6)]),
  (2504, 1401, [(2, 53, 3), (3, 173, 4), (3, 80, 5), (4, 25, 6)]),
  (2654, 1425, [(2, 45, 3), (3, 170, 4), (3, 88, 5), (4, 28, 6)]),
  (2813, 1448, [(2, 38, 3), (3, 164, 4), (3, 98, 5), (4, 31, 6)]),
  (2981, 1470, [(2, 33, 3), (3, 155, 4), (3, 107, 5), (4, 36, 6)]),
  (3159, 1494, [(2, 29, 3), (3, 144, 4), (3, 117, 5), (4, 41, 6)]),
  (3348, 1515, [(3, 150, 4), (3, 171, 5), (4, 10, 6)]),
  (3548, 1537, [(3, 134, 4), (3, 183, 5), (4, 14, 6)]),
  (3760, 1559, [(3, 115, 4), (3, 197, 5), (4, 19, 6)])]

theorem small334 : smallOK 334 3615 certs334 = true := by decide +kernel

/-- The certificates for `t = 335`. -/
def certs335 : List Cert := [
  (333, 332, [(1, 332, 1)]),
  (352, 351, [(1, 332, 1)]),
  (373, 372, [(1, 332, 1)]),
  (395, 394, [(1, 332, 1)]),
  (418, 417, [(1, 332, 1)]),
  (443, 442, [(1, 332, 1)]),
  (469, 468, [(1, 332, 1)]),
  (497, 496, [(1, 332, 1)]),
  (526, 525, [(1, 332, 1)]),
  (557, 556, [(1, 332, 1)]),
  (590, 589, [(1, 332, 1)]),
  (625, 624, [(1, 332, 1)]),
  (662, 661, [(1, 332, 1)]),
  (701, 700, [(1, 332, 1)]),
  (743, 740, [(1, 149, 1), (2, 183, 3)]),
  (787, 784, [(1, 158, 1), (2, 174, 3)]),
  (834, 831, [(1, 167, 1), (2, 165, 3)]),
  (884, 879, [(1, 99, 1), (2, 233, 3)]),
  (937, 928, [(1, 56, 1), (2, 260, 3), (3, 14, 4), (4, 2, 5)]),
  (993, 978, [(1, 35, 1), (2, 272, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (1052, 1007, [(2, 325, 3), (3, 3, 4), (3, 4, 5)]),
  (1115, 1028, [(2, 310, 3), (3, 14, 4), (3, 8, 5)]),
  (1181, 1050, [(2, 291, 3), (3, 29, 4), (3, 12, 5)]),
  (1251, 1076, [(2, 272, 3), (3, 44, 4), (3, 16, 5)]),
  (1326, 1103, [(2, 250, 3), (3, 61, 4), (3, 21, 5)]),
  (1405, 1130, [(2, 227, 3), (3, 79, 4), (3, 24, 5), (4, 2, 6)]),
  (1489, 1160, [(2, 205, 3), (3, 96, 4), (3, 28, 5), (4, 3, 6)]),
  (1578, 1189, [(2, 182, 3), (3, 113, 4), (3, 32, 5), (4, 5, 6)]),
  (1672, 1219, [(2, 161, 3), (3, 128, 4), (3, 36, 5), (4, 7, 6)]),
  (1772, 1249, [(2, 140, 3), (3, 143, 4), (3, 40, 5), (4, 9, 6)]),
  (1878, 1277, [(2, 121, 3), (3, 154, 4), (3, 46, 5), (4, 11, 6)]),
  (1990, 1305, [(2, 103, 3), (3, 164, 4), (3, 51, 5), (4, 14, 6)]),
  (2109, 1332, [(2, 88, 3), (3, 171, 4), (3, 57, 5), (4, 16, 6)]),
  (2235, 1358, [(2, 74, 3), (3, 175, 4), (3, 65, 5), (4, 18, 6)]),
  (2369, 1382, [(2, 62, 3), (3, 176, 4), (3, 73, 5), (4, 21, 6)]),
  (2511, 1406, [(2, 53, 3), (3, 174, 4), (3, 80, 5), (4, 25, 6)]),
  (2661, 1430, [(2, 45, 3), (3, 171, 4), (3, 88, 5), (4, 28, 6)]),
  (2820, 1453, [(2, 39, 3), (3, 164, 4), (3, 97, 5), (4, 32, 6)]),
  (2989, 1476, [(2, 33, 3), (3, 156, 4), (3, 108, 5), (4, 35, 6)]),
  (3168, 1499, [(2, 29, 3), (3, 145, 4), (3, 117, 5), (4, 41, 6)]),
  (3358, 1519, [(3, 151, 4), (3, 171, 5), (4, 10, 6)]),
  (3559, 1542, [(3, 134, 4), (3, 184, 5), (4, 14, 6)]),
  (3772, 1565, [(3, 116, 4), (3, 197, 5), (4, 19, 6)])]

theorem small335 : smallOK 335 3627 certs335 = true := by decide +kernel

/-- The certificates for `t = 336`. -/
def certs336 : List Cert := [
  (334, 333, [(1, 333, 1)]),
  (354, 353, [(1, 333, 1)]),
  (375, 374, [(1, 333, 1)]),
  (397, 396, [(1, 333, 1)]),
  (420, 419, [(1, 333, 1)]),
  (445, 444, [(1, 333, 1)]),
  (471, 470, [(1, 333, 1)]),
  (499, 498, [(1, 333, 1)]),
  (528, 527, [(1, 333, 1)]),
  (559, 558, [(1, 333, 1)]),
  (592, 591, [(1, 333, 1)]),
  (627, 626, [(1, 333, 1)]),
  (664, 663, [(1, 333, 1)]),
  (703, 702, [(1, 333, 1)]),
  (745, 742, [(1, 149, 1), (2, 184, 3)]),
  (789, 786, [(1, 158, 1), (2, 175, 3)]),
  (836, 833, [(1, 168, 1), (2, 165, 3)]),
  (886, 881, [(1, 99, 1), (2, 234, 3)]),
  (939, 930, [(1, 56, 1), (2, 260, 3), (3, 14, 4), (4, 3, 5)]),
  (995, 980, [(1, 35, 1), (2, 273, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (1054, 1011, [(2, 327, 3), (3, 3, 4), (3, 3, 5)]),
  (1117, 1030, [(2, 311, 3), (3, 14, 4), (3, 8, 5)]),
  (1184, 1053, [(2, 292, 3), (3, 29, 4), (3, 12, 5)]),
  (1255, 1078, [(2, 271, 3), (3, 45, 4), (3, 17, 5)]),
  (1330, 1107, [(2, 251, 3), (3, 61, 4), (3, 21, 5)]),
  (1409, 1134, [(2, 228, 3), (3, 79, 4), (3, 25, 5), (4, 1, 6)]),
  (1493, 1164, [(2, 206, 3), (3, 96, 4), (3, 28, 5), (4, 3, 6)]),
  (1582, 1193, [(2, 183, 3), (3, 113, 4), (3, 32, 5), (4, 5, 6)]),
  (1676, 1223, [(2, 162, 3), (3, 128, 4), (3, 36, 5), (4, 7, 6)]),
  (1776, 1251, [(2, 140, 3), (3, 143, 4), (3, 41, 5), (4, 9, 6)]),
  (1882, 1281, [(2, 121, 3), (3, 155, 4), (3, 46, 5), (4, 11, 6)]),
  (1994, 1309, [(2, 104, 3), (3, 164, 4), (3, 51, 5), (4, 14, 6)]),
  (2113, 1336, [(2, 88, 3), (3, 172, 4), (3, 57, 5), (4, 16, 6)]),
  (2239, 1362, [(2, 74, 3), (3, 176, 4), (3, 65, 5), (4, 18, 6)]),
  (2373, 1386, [(2, 63, 3), (3, 177, 4), (3, 71, 5), (4, 22, 6)]),
  (2515, 1410, [(2, 53, 3), (3, 175, 4), (3, 80, 5), (4, 25, 6)]),
  (2665, 1432, [(2, 45, 3), (3, 171, 4), (3, 89, 5), (4, 28, 6)]),
  (2824, 1457, [(2, 39, 3), (3, 165, 4), (3, 97, 5), (4, 32, 6)]),
  (2993, 1480, [(2, 33, 3), (3, 157, 4), (3, 108, 5), (4, 35, 6)]),
  (3172, 1503, [(2, 29, 3), (3, 146, 4), (3, 118, 5), (4, 40, 6)]),
  (3362, 1523, [(3, 152, 4), (3, 171, 5), (4, 10, 6)]),
  (3563, 1546, [(3, 135, 4), (3, 184, 5), (4, 14, 6)]),
  (3776, 1569, [(3, 117, 4), (3, 197, 5), (4, 19, 6)])]

theorem small336 : smallOK 336 3639 certs336 = true := by decide +kernel

/-- The certificates for `t = 337`. -/
def certs337 : List Cert := [
  (335, 334, [(1, 334, 1)]),
  (355, 354, [(1, 334, 1)]),
  (376, 375, [(1, 334, 1)]),
  (398, 397, [(1, 334, 1)]),
  (421, 420, [(1, 334, 1)]),
  (446, 445, [(1, 334, 1)]),
  (472, 471, [(1, 334, 1)]),
  (500, 499, [(1, 334, 1)]),
  (530, 529, [(1, 334, 1)]),
  (561, 560, [(1, 334, 1)]),
  (594, 593, [(1, 334, 1)]),
  (629, 628, [(1, 334, 1)]),
  (666, 665, [(1, 334, 1)]),
  (705, 704, [(1, 334, 1)]),
  (747, 744, [(1, 150, 1), (2, 184, 3)]),
  (791, 788, [(1, 159, 1), (2, 175, 3)]),
  (838, 835, [(1, 168, 1), (2, 166, 3)]),
  (888, 883, [(1, 99, 1), (2, 235, 3)]),
  (941, 932, [(1, 56, 1), (2, 261, 3), (3, 14, 4), (4, 3, 5)]),
  (997, 982, [(1, 35, 1), (2, 273, 3), (3, 18, 4), (4, 5, 5), (5, 1, 6), (6, 1, 8), (7, 1, 9)]),
  (1056, 1013, [(2, 328, 3), (3, 3, 4), (3, 3, 5)]),
  (1119, 1032, [(2, 312, 3), (3, 14, 4), (3, 8, 5)]),
  (1186, 1057, [(2, 295, 3), (3, 28, 4), (3, 11, 5)]),
  (1257, 1082, [(2, 274, 3), (3, 44, 4), (3, 16, 5)]),
  (1332, 1109, [(2, 252, 3), (3, 61, 4), (3, 21, 5)]),
  (1411, 1136, [(2, 229, 3), (3, 79, 4), (3, 24, 5), (4, 2, 6)]),
  (1495, 1166, [(2, 207, 3), (3, 96, 4), (3, 28, 5), (4, 3, 6)]),
  (1584, 1195, [(2, 184, 3), (3, 113, 4), (3, 32, 5), (4, 5, 6)]),
  (1679, 1226, [(2, 162, 3), (3, 129, 4), (3, 36, 5), (4, 7, 6)]),
  (1779, 1256, [(2, 142, 3), (3, 143, 4), (3, 40, 5), (4, 9, 6)]),
  (1885, 1284, [(2, 122, 3), (3, 155, 4), (3, 46, 5), (4, 11, 6)]),
  (1998, 1311, [(2, 104, 3), (3, 165, 4), (3, 51, 5), (4, 14, 6)]),
  (2117, 1340, [(2, 89, 3), (3, 172, 4), (3, 57, 5), (4, 16, 6)]),
  (2244, 1365, [(2, 74, 3), (3, 177, 4), (3, 64, 5), (4, 19, 6)]),
  (2378, 1389, [(2, 63, 3), (3, 177, 4), (3, 72, 5), (4, 22, 6)]),
  (2520, 1413, [(2, 53, 3), (3, 176, 4), (3, 80, 5), (4, 25, 6)]),
  (2671, 1436, [(2, 45, 3), (3, 172, 4), (3, 89, 5), (4, 28, 6)]),
  (2831, 1460, [(2, 39, 3), (3, 165, 4), (3, 98, 5), (4, 32, 6)]),
  (3000, 1483, [(2, 33, 3), (3, 157, 4), (3, 108, 5), (4, 36, 6)]),
  (3180, 1507, [(2, 29, 3), (3, 147, 4), (3, 117, 5), (4, 41, 6)]),
  (3370, 1529, [(3, 153, 4), (3, 171, 5), (4, 10, 6)]),
  (3572, 1551, [(3, 136, 4), (3, 184, 5), (4, 14, 6)]),
  (3786, 1573, [(3, 117, 4), (3, 198, 5), (4, 19, 6)])]

theorem small337 : smallOK 337 3649 certs337 = true := by decide +kernel

/-- The certificates for `t = 338`. -/
def certs338 : List Cert := [
  (336, 335, [(1, 335, 1)]),
  (356, 355, [(1, 335, 1)]),
  (377, 376, [(1, 335, 1)]),
  (399, 398, [(1, 335, 1)]),
  (422, 421, [(1, 335, 1)]),
  (447, 446, [(1, 335, 1)]),
  (473, 472, [(1, 335, 1)]),
  (501, 500, [(1, 335, 1)]),
  (531, 530, [(1, 335, 1)]),
  (562, 561, [(1, 335, 1)]),
  (595, 594, [(1, 335, 1)]),
  (630, 629, [(1, 335, 1)]),
  (667, 666, [(1, 335, 1)]),
  (707, 706, [(1, 335, 1)]),
  (749, 746, [(1, 150, 1), (2, 185, 3)]),
  (793, 790, [(1, 159, 1), (2, 176, 3)]),
  (840, 837, [(1, 168, 1), (2, 167, 3)]),
  (890, 885, [(1, 99, 1), (2, 236, 3)]),
  (943, 934, [(1, 56, 1), (2, 262, 3), (3, 14, 4), (4, 3, 5)]),
  (999, 984, [(1, 35, 1), (2, 274, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8), (8, 1, 10)]),
  (1058, 1017, [(2, 330, 3), (3, 2, 4), (3, 3, 5)]),
  (1121, 1036, [(2, 314, 3), (3, 14, 4), (3, 7, 5)]),
  (1188, 1059, [(2, 295, 3), (3, 28, 4), (3, 12, 5)]),
  (1259, 1084, [(2, 274, 3), (3, 44, 4), (3, 17, 5)]),
  (1334, 1111, [(2, 252, 3), (3, 62, 4), (3, 21, 5)]),
  (1414, 1141, [(2, 231, 3), (3, 79, 4), (3, 24, 5), (4, 1, 6)]),
  (1498, 1169, [(2, 207, 3), (3, 97, 4), (3, 28, 5), (4, 3, 6)]),
  (1587, 1198, [(2, 185, 3), (3, 113, 4), (3, 32, 5), (4, 5, 6)]),
  (1682, 1229, [(2, 163, 3), (3, 129, 4), (3, 36, 5), (4, 7, 6)]),
  (1782, 1259, [(2, 142, 3), (3, 144, 4), (3, 40, 5), (4, 9, 6)]),
  (1888, 1287, [(2, 122, 3), (3, 156, 4), (3, 46, 5), (4, 11, 6)]),
  (2001, 1316, [(2, 105, 3), (3, 165, 4), (3, 51, 5), (4, 14, 6)]),
  (2121, 1342, [(2, 88, 3), (3, 173, 4), (3, 58, 5), (4, 16, 6)]),
  (2248, 1369, [(2, 75, 3), (3, 177, 4), (3, 64, 5), (4, 19, 6)]),
  (2382, 1393, [(2, 63, 3), (3, 178, 4), (3, 72, 5), (4, 22, 6)]),
  (2524, 1417, [(2, 53, 3), (3, 177, 4), (3, 80, 5), (4, 25, 6)]),
  (2675, 1440, [(2, 45, 3), (3, 173, 4), (3, 89, 5), (4, 28, 6)]),
  (2835, 1464, [(2, 39, 3), (3, 166, 4), (3, 98, 5), (4, 32, 6)]),
  (3005, 1488, [(2, 34, 3), (3, 158, 4), (3, 106, 5), (4, 37, 6)]),
  (3185, 1512, [(2, 29, 3), (3, 148, 4), (3, 118, 5), (4, 40, 6)]),
  (3376, 1533, [(3, 154, 4), (3, 171, 5), (4, 10, 6)]),
  (3578, 1555, [(3, 137, 4), (3, 184, 5), (4, 14, 6)]),
  (3792, 1577, [(3, 118, 4), (3, 198, 5), (4, 19, 6)])]

theorem small338 : smallOK 338 3661 certs338 = true := by decide +kernel

/-- The certificates for `t = 339`. -/
def certs339 : List Cert := [
  (337, 336, [(1, 336, 1)]),
  (357, 356, [(1, 336, 1)]),
  (378, 377, [(1, 336, 1)]),
  (400, 399, [(1, 336, 1)]),
  (424, 423, [(1, 336, 1)]),
  (449, 448, [(1, 336, 1)]),
  (475, 474, [(1, 336, 1)]),
  (503, 502, [(1, 336, 1)]),
  (533, 532, [(1, 336, 1)]),
  (564, 563, [(1, 336, 1)]),
  (597, 596, [(1, 336, 1)]),
  (632, 631, [(1, 336, 1)]),
  (669, 668, [(1, 336, 1)]),
  (709, 708, [(1, 336, 1)]),
  (751, 748, [(1, 151, 1), (2, 185, 3)]),
  (796, 793, [(1, 160, 1), (2, 176, 3)]),
  (843, 840, [(1, 169, 1), (2, 167, 3)]),
  (893, 888, [(1, 100, 1), (2, 236, 3)]),
  (946, 937, [(1, 56, 1), (2, 263, 3), (3, 14, 4), (4, 3, 5)]),
  (1002, 987, [(1, 35, 1), (2, 275, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8), (8, 1, 10)]),
  (1062, 1019, [(2, 330, 3), (3, 3, 4), (3, 3, 5)]),
  (1125, 1038, [(2, 314, 3), (3, 14, 4), (3, 8, 5)]),
  (1192, 1063, [(2, 296, 3), (3, 28, 4), (3, 12, 5)]),
  (1263, 1088, [(2, 275, 3), (3, 45, 4), (3, 16, 5)]),
  (1338, 1115, [(2, 254, 3), (3, 61, 4), (3, 21, 5)]),
  (1418, 1143, [(2, 231, 3), (3, 79, 4), (3, 24, 5), (4, 2, 6)]),
  (1503, 1174, [(2, 209, 3), (3, 96, 4), (3, 28, 5), (4, 3, 6)]),
  (1593, 1202, [(2, 185, 3), (3, 114, 4), (3, 32, 5), (4, 5, 6)]),
  (1688, 1233, [(2, 163, 3), (3, 130, 4), (3, 36, 5), (4, 7, 6)]),
  (1789, 1262, [(2, 142, 3), (3, 144, 4), (3, 41, 5), (4, 9, 6)]),
  (1896, 1293, [(2, 123, 3), (3, 156, 4), (3, 46, 5), (4, 11, 6)]),
  (2009, 1320, [(2, 104, 3), (3, 167, 4), (3, 51, 5), (4, 14, 6)]),
  (2129, 1348, [(2, 89, 3), (3, 173, 4), (3, 58, 5), (4, 16, 6)]),
  (2256, 1373, [(2, 75, 3), (3, 177, 4), (3, 65, 5), (4, 19, 6)]),
  (2391, 1398, [(2, 63, 3), (3, 179, 4), (3, 72, 5), (4, 22, 6)]),
  (2534, 1423, [(2, 54, 3), (3, 177, 4), (3, 80, 5), (4, 25, 6)]),
  (2686, 1447, [(2, 45, 3), (3, 174, 4), (3, 89, 5), (4, 28, 6)]),
  (2847, 1470, [(2, 39, 3), (3, 167, 4), (3, 98, 5), (4, 32, 6)]),
  (3017, 1492, [(2, 33, 3), (3, 158, 4), (3, 109, 5), (4, 36, 6)]),
  (3198, 1517, [(2, 29, 3), (3, 148, 4), (3, 118, 5), (4, 41, 6)]),
  (3389, 1538, [(3, 154, 4), (3, 172, 5), (4, 10, 6)]),
  (3592, 1559, [(3, 136, 4), (3, 185, 5), (4, 15, 6)]),
  (3807, 1582, [(3, 118, 4), (3, 198, 5), (4, 20, 6)])]

theorem small339 : smallOK 339 3673 certs339 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S340.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {340, 341, 342, 343, 344, 345, 346, 347} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 340`. -/
def certs340 : List Cert := [
  (338, 337, [(1, 337, 1)]),
  (358, 357, [(1, 337, 1)]),
  (379, 378, [(1, 337, 1)]),
  (401, 400, [(1, 337, 1)]),
  (425, 424, [(1, 337, 1)]),
  (450, 449, [(1, 337, 1)]),
  (477, 476, [(1, 337, 1)]),
  (505, 504, [(1, 337, 1)]),
  (535, 534, [(1, 337, 1)]),
  (567, 566, [(1, 337, 1)]),
  (601, 600, [(1, 337, 1)]),
  (637, 636, [(1, 337, 1)]),
  (675, 674, [(1, 337, 1)]),
  (715, 714, [(1, 337, 1)]),
  (757, 754, [(1, 152, 1), (2, 185, 3)]),
  (802, 799, [(1, 161, 1), (2, 176, 3)]),
  (850, 845, [(1, 95, 1), (2, 230, 3), (3, 10, 4), (4, 2, 5)]),
  (901, 896, [(1, 101, 1), (2, 236, 3)]),
  (955, 946, [(1, 57, 1), (2, 265, 3), (3, 14, 4), (4, 1, 5)]),
  (1012, 997, [(1, 35, 1), (2, 278, 3), (3, 18, 4), (4, 5, 5), (5, 1, 6)]),
  (1072, 1025, [(2, 330, 3), (3, 4, 4), (3, 3, 5)]),
  (1136, 1045, [(2, 314, 3), (3, 15, 4), (3, 8, 5)]),
  (1204, 1069, [(2, 295, 3), (3, 30, 4), (3, 12, 5)]),
  (1276, 1095, [(2, 274, 3), (3, 46, 4), (3, 17, 5)]),
  (1352, 1121, [(2, 250, 3), (3, 65, 4), (3, 21, 5), (4, 1, 6)]),
  (1433, 1150, [(2, 228, 3), (3, 82, 4), (3, 25, 5), (4, 2, 6)]),
  (1518, 1181, [(2, 206, 3), (3, 99, 4), (3, 29, 5), (4, 3, 6)]),
  (1609, 1210, [(2, 183, 3), (3, 116, 4), (3, 33, 5), (4, 5, 6)]),
  (1705, 1240, [(2, 161, 3), (3, 132, 4), (3, 37, 5), (4, 7, 6)]),
  (1807, 1270, [(2, 140, 3), (3, 146, 4), (3, 41, 5), (4, 10, 6)]),
  (1915, 1300, [(2, 121, 3), (3, 158, 4), (3, 46, 5), (4, 12, 6)]),
  (2029, 1328, [(2, 103, 3), (3, 168, 4), (3, 52, 5), (4, 14, 6)]),
  (2150, 1355, [(2, 87, 3), (3, 175, 4), (3, 59, 5), (4, 16, 6)]),
  (2279, 1380, [(2, 73, 3), (3, 179, 4), (3, 66, 5), (4, 19, 6)]),
  (2415, 1406, [(2, 62, 3), (3, 180, 4), (3, 73, 5), (4, 22, 6)]),
  (2559, 1430, [(2, 52, 3), (3, 178, 4), (3, 82, 5), (4, 25, 6)]),
  (2712, 1453, [(2, 45, 3), (3, 173, 4), (3, 90, 5), (4, 29, 6)]),
  (2874, 1477, [(2, 38, 3), (3, 167, 4), (3, 100, 5), (4, 32, 6)]),
  (3046, 1501, [(2, 33, 3), (3, 158, 4), (3, 109, 5), (4, 37, 6)]),
  (3228, 1523, [(2, 29, 3), (3, 147, 4), (3, 119, 5), (4, 42, 6)]),
  (3421, 1544, [(3, 152, 4), (3, 174, 5), (4, 11, 6)]),
  (3626, 1567, [(3, 135, 4), (3, 187, 5), (4, 15, 6)]),
  (3843, 1590, [(3, 117, 4), (3, 200, 5), (4, 20, 6)])]

theorem small340 : smallOK 340 3684 certs340 = true := by decide +kernel

/-- The certificates for `t = 341`. -/
def certs341 : List Cert := [
  (339, 338, [(1, 338, 1)]),
  (359, 358, [(1, 338, 1)]),
  (380, 379, [(1, 338, 1)]),
  (402, 401, [(1, 338, 1)]),
  (426, 425, [(1, 338, 1)]),
  (451, 450, [(1, 338, 1)]),
  (478, 477, [(1, 338, 1)]),
  (506, 505, [(1, 338, 1)]),
  (536, 535, [(1, 338, 1)]),
  (568, 567, [(1, 338, 1)]),
  (602, 601, [(1, 338, 1)]),
  (638, 637, [(1, 338, 1)]),
  (676, 675, [(1, 338, 1)]),
  (716, 715, [(1, 338, 1)]),
  (758, 755, [(1, 152, 1), (2, 186, 3)]),
  (803, 800, [(1, 161, 1), (2, 177, 3)]),
  (851, 846, [(1, 95, 1), (2, 230, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (902, 897, [(1, 101, 1), (2, 237, 3)]),
  (956, 947, [(1, 57, 1), (2, 265, 3), (3, 14, 4), (4, 2, 5)]),
  (1013, 998, [(1, 35, 1), (2, 279, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6)]),
  (1073, 1026, [(2, 330, 3), (3, 4, 4), (3, 4, 5)]),
  (1137, 1048, [(2, 316, 3), (3, 15, 4), (3, 7, 5)]),
  (1205, 1070, [(2, 295, 3), (3, 30, 4), (3, 13, 5)]),
  (1277, 1096, [(2, 274, 3), (3, 47, 4), (3, 17, 5)]),
  (1353, 1124, [(2, 253, 3), (3, 63, 4), (3, 22, 5)]),
  (1434, 1153, [(2, 230, 3), (3, 81, 4), (3, 25, 5), (4, 2, 6)]),
  (1520, 1183, [(2, 207, 3), (3, 99, 4), (3, 29, 5), (4, 3, 6)]),
  (1611, 1214, [(2, 185, 3), (3, 116, 4), (3, 32, 5), (4, 5, 6)]),
  (1707, 1244, [(2, 162, 3), (3, 132, 4), (3, 37, 5), (4, 7, 6)]),
  (1809, 1274, [(2, 141, 3), (3, 147, 4), (3, 41, 5), (4, 9, 6)]),
  (1917, 1302, [(2, 121, 3), (3, 159, 4), (3, 46, 5), (4, 12, 6)]),
  (2032, 1331, [(2, 103, 3), (3, 169, 4), (3, 52, 5), (4, 14, 6)]),
  (2153, 1358, [(2, 87, 3), (3, 176, 4), (3, 58, 5), (4, 17, 6)]),
  (2282, 1383, [(2, 74, 3), (3, 179, 4), (3, 65, 5), (4, 20, 6)]),
  (2418, 1409, [(2, 62, 3), (3, 180, 4), (3, 74, 5), (4, 22, 6)]),
  (2563, 1434, [(2, 53, 3), (3, 178, 4), (3, 81, 5), (4, 26, 6)]),
  (2716, 1457, [(2, 45, 3), (3, 174, 4), (3, 90, 5), (4, 29, 6)]),
  (2878, 1481, [(2, 38, 3), (3, 168, 4), (3, 100, 5), (4, 32, 6)]),
  (3050, 1503, [(2, 33, 3), (3, 158, 4), (3, 110, 5), (4, 37, 6)]),
  (3233, 1528, [(2, 29, 3), (3, 148, 4), (3, 119, 5), (4, 42, 6)]),
  (3426, 1549, [(3, 153, 4), (3, 174, 5), (4, 11, 6)]),
  (3631, 1570, [(3, 136, 4), (3, 186, 5), (4, 16, 6)]),
  (3848, 1595, [(3, 118, 4), (3, 200, 5), (4, 20, 6)])]

theorem small341 : smallOK 341 3695 certs341 = true := by decide +kernel

/-- The certificates for `t = 342`. -/
def certs342 : List Cert := [
  (340, 339, [(1, 339, 1)]),
  (360, 359, [(1, 339, 1)]),
  (381, 380, [(1, 339, 1)]),
  (403, 402, [(1, 339, 1)]),
  (427, 426, [(1, 339, 1)]),
  (452, 451, [(1, 339, 1)]),
  (479, 478, [(1, 339, 1)]),
  (507, 506, [(1, 339, 1)]),
  (537, 536, [(1, 339, 1)]),
  (569, 568, [(1, 339, 1)]),
  (603, 602, [(1, 339, 1)]),
  (639, 638, [(1, 339, 1)]),
  (677, 676, [(1, 339, 1)]),
  (717, 716, [(1, 339, 1)]),
  (760, 757, [(1, 152, 1), (2, 187, 3)]),
  (805, 802, [(1, 161, 1), (2, 178, 3)]),
  (853, 848, [(1, 95, 1), (2, 231, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (904, 899, [(1, 101, 1), (2, 238, 3)]),
  (958, 949, [(1, 57, 1), (2, 266, 3), (3, 14, 4), (4, 2, 5)]),
  (1015, 1000, [(1, 35, 1), (2, 279, 3), (3, 18, 4), (4, 5, 5), (5, 1, 6), (6, 1, 8)]),
  (1075, 1030, [(2, 333, 3), (3, 3, 4), (3, 3, 5)]),
  (1139, 1050, [(2, 316, 3), (3, 15, 4), (3, 8, 5)]),
  (1207, 1074, [(2, 298, 3), (3, 29, 4), (3, 12, 5)]),
  (1279, 1100, [(2, 277, 3), (3, 46, 4), (3, 16, 5)]),
  (1355, 1126, [(2, 253, 3), (3, 64, 4), (3, 21, 5), (4, 1, 6)]),
  (1436, 1155, [(2, 230, 3), (3, 82, 4), (3, 25, 5), (4, 2, 6)]),
  (1522, 1185, [(2, 208, 3), (3, 99, 4), (3, 28, 5), (4, 4, 6)]),
  (1613, 1216, [(2, 185, 3), (3, 116, 4), (3, 33, 5), (4, 5, 6)]),
  (1709, 1246, [(2, 163, 3), (3, 132, 4), (3, 37, 5), (4, 7, 6)]),
  (1811, 1276, [(2, 142, 3), (3, 146, 4), (3, 41, 5), (4, 10, 6)]),
  (1919, 1306, [(2, 122, 3), (3, 159, 4), (3, 46, 5), (4, 12, 6)]),
  (2034, 1335, [(2, 104, 3), (3, 169, 4), (3, 52, 5), (4, 14, 6)]),
  (2156, 1361, [(2, 88, 3), (3, 176, 4), (3, 58, 5), (4, 17, 6)]),
  (2285, 1388, [(2, 74, 3), (3, 180, 4), (3, 66, 5), (4, 19, 6)]),
  (2422, 1413, [(2, 63, 3), (3, 181, 4), (3, 73, 5), (4, 22, 6)]),
  (2567, 1436, [(2, 53, 3), (3, 179, 4), (3, 81, 5), (4, 26, 6)]),
  (2721, 1462, [(2, 45, 3), (3, 175, 4), (3, 90, 5), (4, 29, 6)]),
  (2884, 1485, [(2, 39, 3), (3, 168, 4), (3, 99, 5), (4, 33, 6)]),
  (3057, 1508, [(2, 33, 3), (3, 159, 4), (3, 110, 5), (4, 37, 6)]),
  (3240, 1533, [(2, 29, 3), (3, 149, 4), (3, 119, 5), (4, 42, 6)]),
  (3434, 1553, [(3, 154, 4), (3, 174, 5), (4, 11, 6)]),
  (3640, 1575, [(3, 136, 4), (3, 187, 5), (4, 16, 6)]),
  (3858, 1599, [(3, 118, 4), (3, 200, 5), (4, 21, 6)])]

theorem small342 : smallOK 342 3707 certs342 = true := by decide +kernel

/-- The certificates for `t = 343`. -/
def certs343 : List Cert := [
  (341, 340, [(1, 340, 1)]),
  (361, 360, [(1, 340, 1)]),
  (382, 381, [(1, 340, 1)]),
  (404, 403, [(1, 340, 1)]),
  (428, 427, [(1, 340, 1)]),
  (453, 452, [(1, 340, 1)]),
  (480, 479, [(1, 340, 1)]),
  (508, 507, [(1, 340, 1)]),
  (538, 537, [(1, 340, 1)]),
  (570, 569, [(1, 340, 1)]),
  (604, 603, [(1, 340, 1)]),
  (640, 639, [(1, 340, 1)]),
  (678, 677, [(1, 340, 1)]),
  (718, 717, [(1, 340, 1)]),
  (761, 758, [(1, 153, 1), (2, 187, 3)]),
  (806, 803, [(1, 162, 1), (2, 178, 3)]),
  (854, 851, [(1, 171, 1), (2, 169, 3)]),
  (905, 900, [(1, 101, 1), (2, 239, 3)]),
  (959, 950, [(1, 57, 1), (2, 266, 3), (3, 14, 4), (4, 3, 5)]),
  (1016, 1001, [(1, 36, 1), (2, 279, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (1076, 1031, [(2, 333, 3), (3, 3, 4), (3, 4, 5)]),
  (1140, 1051, [(2, 317, 3), (3, 15, 4), (3, 8, 5)]),
  (1208, 1075, [(2, 298, 3), (3, 29, 4), (3, 13, 5)]),
  (1280, 1101, [(2, 277, 3), (3, 46, 4), (3, 17, 5)]),
  (1356, 1129, [(2, 255, 3), (3, 63, 4), (3, 22, 5)]),
  (1437, 1158, [(2, 233, 3), (3, 81, 4), (3, 25, 5), (4, 1, 6)]),
  (1523, 1188, [(2, 209, 3), (3, 99, 4), (3, 29, 5), (4, 3, 6)]),
  (1614, 1219, [(2, 187, 3), (3, 116, 4), (3, 32, 5), (4, 5, 6)]),
  (1710, 1249, [(2, 164, 3), (3, 132, 4), (3, 37, 5), (4, 7, 6)]),
  (1812, 1279, [(2, 143, 3), (3, 147, 4), (3, 41, 5), (4, 9, 6)]),
  (1920, 1309, [(2, 123, 3), (3, 159, 4), (3, 47, 5), (4, 11, 6)]),
  (2035, 1338, [(2, 105, 3), (3, 169, 4), (3, 52, 5), (4, 14, 6)]),
  (2157, 1364, [(2, 89, 3), (3, 176, 4), (3, 58, 5), (4, 17, 6)]),
  (2286, 1391, [(2, 75, 3), (3, 180, 4), (3, 66, 5), (4, 19, 6)]),
  (2423, 1416, [(2, 63, 3), (3, 182, 4), (3, 73, 5), (4, 22, 6)]),
  (2568, 1441, [(2, 53, 3), (3, 180, 4), (3, 82, 5), (4, 25, 6)]),
  (2722, 1465, [(2, 45, 3), (3, 176, 4), (3, 90, 5), (4, 29, 6)]),
  (2885, 1488, [(2, 39, 3), (3, 169, 4), (3, 99, 5), (4, 33, 6)]),
  (3058, 1511, [(2, 33, 3), (3, 160, 4), (3, 110, 5), (4, 37, 6)]),
  (3241, 1536, [(2, 29, 3), (3, 150, 4), (3, 119, 5), (4, 42, 6)]),
  (3435, 1556, [(3, 155, 4), (3, 174, 5), (4, 11, 6)]),
  (3641, 1580, [(3, 138, 4), (3, 187, 5), (4, 15, 6)]),
  (3859, 1602, [(3, 119, 4), (3, 200, 5), (4, 21, 6)])]

theorem small343 : smallOK 343 3718 certs343 = true := by decide +kernel

/-- The certificates for `t = 344`. -/
def certs344 : List Cert := [
  (342, 341, [(1, 341, 1)]),
  (362, 361, [(1, 341, 1)]),
  (383, 382, [(1, 341, 1)]),
  (405, 404, [(1, 341, 1)]),
  (429, 428, [(1, 341, 1)]),
  (454, 453, [(1, 341, 1)]),
  (481, 480, [(1, 341, 1)]),
  (509, 508, [(1, 341, 1)]),
  (539, 538, [(1, 341, 1)]),
  (571, 570, [(1, 341, 1)]),
  (605, 604, [(1, 341, 1)]),
  (641, 640, [(1, 341, 1)]),
  (679, 678, [(1, 341, 1)]),
  (719, 718, [(1, 341, 1)]),
  (762, 759, [(1, 153, 1), (2, 188, 3)]),
  (807, 804, [(1, 162, 1), (2, 179, 3)]),
  (855, 852, [(1, 171, 1), (2, 170, 3)]),
  (906, 901, [(1, 101, 1), (2, 240, 3)]),
  (960, 951, [(1, 57, 1), (2, 267, 3), (3, 14, 4), (4, 3, 5)]),
  (1017, 1002, [(1, 36, 1), (2, 279, 3), (3, 18, 4), (4, 5, 5), (5, 1, 6), (6, 1, 8), (7, 1, 9)]),
  (1078, 1035, [(2, 335, 3), (3, 3, 4), (3, 3, 5)]),
  (1142, 1055, [(2, 319, 3), (3, 14, 4), (3, 8, 5)]),
  (1210, 1079, [(2, 300, 3), (3, 29, 4), (3, 12, 5)]),
  (1282, 1103, [(2, 278, 3), (3, 46, 4), (3, 17, 5)]),
  (1358, 1131, [(2, 256, 3), (3, 63, 4), (3, 22, 5)]),
  (1439, 1160, [(2, 233, 3), (3, 81, 4), (3, 25, 5), (4, 2, 6)]),
  (1525, 1190, [(2, 210, 3), (3, 99, 4), (3, 28, 5), (4, 4, 6)]),
  (1616, 1221, [(2, 187, 3), (3, 116, 4), (3, 33, 5), (4, 5, 6)]),
  (1712, 1251, [(2, 165, 3), (3, 132, 4), (3, 36, 5), (4, 8, 6)]),
  (1814, 1283, [(2, 144, 3), (3, 147, 4), (3, 41, 5), (4, 9, 6)]),
  (1922, 1311, [(2, 124, 3), (3, 159, 4), (3, 46, 5), (4, 12, 6)]),
  (2037, 1340, [(2, 106, 3), (3, 169, 4), (3, 52, 5), (4, 14, 6)]),
  (2159, 1368, [(2, 89, 3), (3, 177, 4), (3, 59, 5), (4, 16, 6)]),
  (2288, 1395, [(2, 76, 3), (3, 181, 4), (3, 65, 5), (4, 19, 6)]),
  (2425, 1420, [(2, 64, 3), (3, 182, 4), (3, 73, 5), (4, 22, 6)]),
  (2570, 1443, [(2, 54, 3), (3, 180, 4), (3, 81, 5), (4, 26, 6)]),
  (2724, 1467, [(2, 46, 3), (3, 176, 4), (3, 89, 5), (4, 30, 6)]),
  (2887, 1492, [(2, 39, 3), (3, 170, 4), (3, 99, 5), (4, 33, 6)]),
  (3060, 1515, [(2, 34, 3), (3, 161, 4), (3, 108, 5), (4, 38, 6)]),
  (3243, 1540, [(2, 29, 3), (3, 151, 4), (3, 120, 5), (4, 41, 6)]),
  (3437, 1560, [(3, 156, 4), (3, 174, 5), (4, 11, 6)]),
  (3643, 1582, [(3, 139, 4), (3, 186, 5), (4, 16, 6)]),
  (3861, 1606, [(3, 120, 4), (3, 200, 5), (4, 21, 6)])]

theorem small344 : smallOK 344 3729 certs344 = true := by decide +kernel

/-- The certificates for `t = 345`. -/
def certs345 : List Cert := [
  (343, 342, [(1, 342, 1)]),
  (363, 362, [(1, 342, 1)]),
  (384, 383, [(1, 342, 1)]),
  (407, 406, [(1, 342, 1)]),
  (431, 430, [(1, 342, 1)]),
  (456, 455, [(1, 342, 1)]),
  (483, 482, [(1, 342, 1)]),
  (511, 510, [(1, 342, 1)]),
  (541, 540, [(1, 342, 1)]),
  (573, 572, [(1, 342, 1)]),
  (607, 606, [(1, 342, 1)]),
  (643, 642, [(1, 342, 1)]),
  (681, 680, [(1, 342, 1)]),
  (721, 720, [(1, 342, 1)]),
  (764, 761, [(1, 153, 1), (2, 189, 3)]),
  (809, 806, [(1, 162, 1), (2, 180, 3)]),
  (857, 854, [(1, 172, 1), (2, 170, 3)]),
  (908, 903, [(1, 101, 1), (2, 241, 3)]),
  (962, 953, [(1, 57, 1), (2, 267, 3), (3, 14, 4), (4, 4, 5)]),
  (1019, 1004, [(1, 36, 1), (2, 280, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8), (8, 1, 10)]),
  (1080, 1037, [(2, 336, 3), (3, 3, 4), (3, 3, 5)]),
  (1144, 1057, [(2, 320, 3), (3, 14, 4), (3, 8, 5)]),
  (1212, 1081, [(2, 301, 3), (3, 29, 4), (3, 12, 5)]),
  (1284, 1107, [(2, 280, 3), (3, 45, 4), (3, 17, 5)]),
  (1361, 1134, [(2, 257, 3), (3, 63, 4), (3, 22, 5)]),
  (1442, 1163, [(2, 234, 3), (3, 81, 4), (3, 25, 5), (4, 2, 6)]),
  (1528, 1193, [(2, 211, 3), (3, 99, 4), (3, 28, 5), (4, 4, 6)]),
  (1619, 1224, [(2, 188, 3), (3, 116, 4), (3, 33, 5), (4, 5, 6)]),
  (1716, 1255, [(2, 166, 3), (3, 132, 4), (3, 37, 5), (4, 7, 6)]),
  (1818, 1285, [(2, 144, 3), (3, 147, 4), (3, 41, 5), (4, 10, 6)]),
  (1927, 1314, [(2, 124, 3), (3, 160, 4), (3, 46, 5), (4, 12, 6)]),
  (2042, 1343, [(2, 106, 3), (3, 170, 4), (3, 51, 5), (4, 15, 6)]),
  (2164, 1371, [(2, 89, 3), (3, 178, 4), (3, 58, 5), (4, 17, 6)]),
  (2293, 1398, [(2, 76, 3), (3, 181, 4), (3, 65, 5), (4, 20, 6)]),
  (2430, 1423, [(2, 64, 3), (3, 183, 4), (3, 72, 5), (4, 23, 6)]),
  (2575, 1448, [(2, 54, 3), (3, 181, 4), (3, 81, 5), (4, 26, 6)]),
  (2729, 1472, [(2, 46, 3), (3, 177, 4), (3, 90, 5), (4, 29, 6)]),
  (2892, 1495, [(2, 39, 3), (3, 171, 4), (3, 99, 5), (4, 33, 6)]),
  (3065, 1520, [(2, 34, 3), (3, 162, 4), (3, 109, 5), (4, 37, 6)]),
  (3248, 1543, [(2, 29, 3), (3, 152, 4), (3, 119, 5), (4, 42, 6)]),
  (3442, 1565, [(3, 157, 4), (3, 174, 5), (4, 11, 6)]),
  (3648, 1587, [(3, 140, 4), (3, 186, 5), (4, 16, 6)]),
  (3866, 1611, [(3, 122, 4), (3, 200, 5), (4, 20, 6)])]

theorem small345 : smallOK 345 3740 certs345 = true := by decide +kernel

/-- The certificates for `t = 346`. -/
def certs346 : List Cert := [
  (344, 343, [(1, 343, 1)]),
  (364, 363, [(1, 343, 1)]),
  (385, 384, [(1, 343, 1)]),
  (408, 407, [(1, 343, 1)]),
  (432, 431, [(1, 343, 1)]),
  (457, 456, [(1, 343, 1)]),
  (484, 483, [(1, 343, 1)]),
  (513, 512, [(1, 343, 1)]),
  (543, 542, [(1, 343, 1)]),
  (575, 574, [(1, 343, 1)]),
  (609, 608, [(1, 343, 1)]),
  (645, 644, [(1, 343, 1)]),
  (683, 682, [(1, 343, 1)]),
  (723, 722, [(1, 343, 1)]),
  (766, 763, [(1, 154, 1), (2, 189, 3)]),
  (811, 808, [(1, 163, 1), (2, 180, 3)]),
  (859, 856, [(1, 172, 1), (2, 171, 3)]),
  (910, 905, [(1, 102, 1), (2, 241, 3)]),
  (964, 955, [(1, 57, 1), (2, 268, 3), (3, 14, 4), (4, 3, 5), (5, 1, 6)]),
  (1021, 1006, [(1, 36, 1), (2, 280, 3), (3, 18, 4), (4, 5, 5), (5, 2, 6), (6, 1, 8), (9, 1, 12)]),
  (1082, 1041, [(2, 338, 3), (3, 2, 4), (3, 3, 5)]),
  (1146, 1061, [(2, 322, 3), (3, 14, 4), (3, 7, 5)]),
  (1214, 1083, [(2, 302, 3), (3, 29, 4), (3, 12, 5)]),
  (1286, 1109, [(2, 281, 3), (3, 45, 4), (3, 17, 5)]),
  (1363, 1138, [(2, 259, 3), (3, 63, 4), (3, 21, 5)]),
  (1444, 1167, [(2, 236, 3), (3, 81, 4), (3, 25, 5), (4, 1, 6)]),
  (1530, 1197, [(2, 213, 3), (3, 99, 4), (3, 28, 5), (4, 3, 6)]),
  (1621, 1228, [(2, 190, 3), (3, 116, 4), (3, 32, 5), (4, 5, 6)]),
  (1718, 1259, [(2, 167, 3), (3, 133, 4), (3, 36, 5), (4, 7, 6)]),
  (1821, 1288, [(2, 145, 3), (3, 147, 4), (3, 41, 5), (4, 10, 6)]),
  (1930, 1319, [(2, 125, 3), (3, 160, 4), (3, 46, 5), (4, 12, 6)]),
  (2045, 1348, [(2, 107, 3), (3, 170, 4), (3, 52, 5), (4, 14, 6)]),
  (2167, 1374, [(2, 90, 3), (3, 178, 4), (3, 58, 5), (4, 17, 6)]),
  (2297, 1402, [(2, 76, 3), (3, 182, 4), (3, 66, 5), (4, 19, 6)]),
  (2434, 1427, [(2, 64, 3), (3, 184, 4), (3, 73, 5), (4, 22, 6)]),
  (2580, 1451, [(2, 54, 3), (3, 182, 4), (3, 81, 5), (4, 26, 6)]),
  (2734, 1475, [(2, 46, 3), (3, 178, 4), (3, 89, 5), (4, 30, 6)]),
  (2898, 1499, [(2, 39, 3), (3, 171, 4), (3, 100, 5), (4, 33, 6)]),
  (3071, 1524, [(2, 34, 3), (3, 163, 4), (3, 109, 5), (4, 37, 6)]),
  (3255, 1548, [(2, 29, 3), (3, 153, 4), (3, 120, 5), (4, 41, 6)]),
  (3450, 1569, [(3, 158, 4), (3, 174, 5), (4, 11, 6)]),
  (3657, 1592, [(3, 141, 4), (3, 187, 5), (4, 15, 6)]),
  (3876, 1615, [(3, 122, 4), (3, 200, 5), (4, 21, 6)])]

theorem small346 : smallOK 346 3753 certs346 = true := by decide +kernel

/-- The certificates for `t = 347`. -/
def certs347 : List Cert := [
  (345, 344, [(1, 344, 1)]),
  (365, 364, [(1, 344, 1)]),
  (386, 385, [(1, 344, 1)]),
  (409, 408, [(1, 344, 1)]),
  (433, 432, [(1, 344, 1)]),
  (458, 457, [(1, 344, 1)]),
  (485, 484, [(1, 344, 1)]),
  (514, 513, [(1, 344, 1)]),
  (544, 543, [(1, 344, 1)]),
  (576, 575, [(1, 344, 1)]),
  (610, 609, [(1, 344, 1)]),
  (646, 645, [(1, 344, 1)]),
  (684, 683, [(1, 344, 1)]),
  (725, 724, [(1, 344, 1)]),
  (768, 765, [(1, 154, 1), (2, 190, 3)]),
  (814, 811, [(1, 163, 1), (2, 181, 3)]),
  (862, 859, [(1, 173, 1), (2, 171, 3)]),
  (913, 908, [(1, 102, 1), (2, 242, 3)]),
  (967, 958, [(1, 57, 1), (2, 269, 3), (3, 14, 4), (4, 3, 5), (5, 1, 6)]),
  (1025, 1010, [(1, 36, 1), (2, 282, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8), (8, 1, 10)]),
  (1086, 1043, [(2, 338, 3), (3, 3, 4), (3, 3, 5)]),
  (1151, 1064, [(2, 322, 3), (3, 14, 4), (3, 8, 5)]),
  (1220, 1087, [(2, 302, 3), (3, 29, 4), (3, 13, 5)]),
  (1293, 1114, [(2, 281, 3), (3, 46, 4), (3, 17, 5)]),
  (1370, 1141, [(2, 258, 3), (3, 64, 4), (3, 21, 5), (4, 1, 6)]),
  (1452, 1171, [(2, 235, 3), (3, 82, 4), (3, 25, 5), (4, 2, 6)]),
  (1539, 1202, [(2, 212, 3), (3, 100, 4), (3, 29, 5), (4, 3, 6)]),
  (1631, 1232, [(2, 188, 3), (3, 118, 4), (3, 32, 5), (4, 6, 6)]),
  (1728, 1263, [(2, 166, 3), (3, 134, 4), (3, 36, 5), (4, 8, 6)]),
  (1831, 1294, [(2, 144, 3), (3, 149, 4), (3, 41, 5), (4, 10, 6)]),
  (1940, 1323, [(2, 124, 3), (3, 161, 4), (3, 47, 5), (4, 12, 6)]),
  (2056, 1353, [(2, 106, 3), (3, 172, 4), (3, 52, 5), (4, 14, 6)]),
  (2179, 1380, [(2, 90, 3), (3, 178, 4), (3, 59, 5), (4, 17, 6)]),
  (2309, 1408, [(2, 76, 3), (3, 183, 4), (3, 66, 5), (4, 19, 6)]),
  (2447, 1432, [(2, 64, 3), (3, 184, 4), (3, 73, 5), (4, 23, 6)]),
  (2593, 1458, [(2, 54, 3), (3, 183, 4), (3, 81, 5), (4, 26, 6)]),
  (2748, 1481, [(2, 46, 3), (3, 178, 4), (3, 90, 5), (4, 30, 6)]),
  (2912, 1505, [(2, 39, 3), (3, 172, 4), (3, 100, 5), (4, 33, 6)]),
  (3086, 1529, [(2, 34, 3), (3, 163, 4), (3, 109, 5), (4, 38, 6)]),
  (3271, 1554, [(2, 29, 3), (3, 153, 4), (3, 120, 5), (4, 42, 6)]),
  (3467, 1574, [(3, 158, 4), (3, 174, 5), (4, 12, 6)]),
  (3675, 1596, [(3, 140, 4), (3, 188, 5), (4, 16, 6)]),
  (3895, 1620, [(3, 121, 4), (3, 202, 5), (4, 21, 6)])]

theorem small347 : smallOK 347 3763 certs347 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S348.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {348, 349, 350, 351, 352, 353, 354, 355} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 348`. -/
def certs348 : List Cert := [
  (346, 345, [(1, 345, 1)]),
  (366, 365, [(1, 345, 1)]),
  (387, 386, [(1, 345, 1)]),
  (410, 409, [(1, 345, 1)]),
  (434, 433, [(1, 345, 1)]),
  (460, 459, [(1, 345, 1)]),
  (487, 486, [(1, 345, 1)]),
  (516, 515, [(1, 345, 1)]),
  (546, 545, [(1, 345, 1)]),
  (578, 577, [(1, 345, 1)]),
  (612, 611, [(1, 345, 1)]),
  (648, 647, [(1, 345, 1)]),
  (686, 685, [(1, 345, 1)]),
  (727, 726, [(1, 345, 1)]),
  (770, 767, [(1, 154, 1), (2, 191, 3)]),
  (816, 813, [(1, 164, 1), (2, 181, 3)]),
  (864, 861, [(1, 173, 1), (2, 172, 3)]),
  (915, 910, [(1, 102, 1), (2, 243, 3)]),
  (969, 960, [(1, 57, 1), (2, 270, 3), (3, 14, 4), (4, 3, 5), (5, 1, 6)]),
  (1027, 1012, [(1, 36, 1), (2, 282, 3), (3, 18, 4), (4, 5, 5), (5, 2, 6), (6, 1, 8), (9, 1, 12)]),
  (1088, 1047, [(2, 340, 3), (3, 2, 4), (3, 3, 5)]),
  (1153, 1066, [(2, 323, 3), (3, 14, 4), (3, 8, 5)]),
  (1222, 1091, [(2, 304, 3), (3, 29, 4), (3, 12, 5)]),
  (1295, 1116, [(2, 282, 3), (3, 46, 4), (3, 17, 5)]),
  (1372, 1145, [(2, 260, 3), (3, 64, 4), (3, 21, 5)]),
  (1454, 1173, [(2, 236, 3), (3, 82, 4), (3, 25, 5), (4, 2, 6)]),
  (1541, 1204, [(2, 213, 3), (3, 100, 4), (3, 28, 5), (4, 4, 6)]),
  (1633, 1236, [(2, 190, 3), (3, 118, 4), (3, 32, 5), (4, 5, 6)]),
  (1730, 1267, [(2, 168, 3), (3, 134, 4), (3, 36, 5), (4, 7, 6)]),
  (1833, 1296, [(2, 145, 3), (3, 149, 4), (3, 41, 5), (4, 10, 6)]),
  (1942, 1327, [(2, 125, 3), (3, 162, 4), (3, 46, 5), (4, 12, 6)]),
  (2058, 1357, [(2, 107, 3), (3, 172, 4), (3, 52, 5), (4, 14, 6)]),
  (2181, 1384, [(2, 90, 3), (3, 180, 4), (3, 58, 5), (4, 17, 6)]),
  (2311, 1410, [(2, 76, 3), (3, 184, 4), (3, 65, 5), (4, 20, 6)]),
  (2449, 1436, [(2, 64, 3), (3, 185, 4), (3, 73, 5), (4, 23, 6)]),
  (2595, 1460, [(2, 54, 3), (3, 183, 4), (3, 82, 5), (4, 26, 6)]),
  (2750, 1485, [(2, 46, 3), (3, 179, 4), (3, 91, 5), (4, 29, 6)]),
  (2915, 1508, [(2, 39, 3), (3, 173, 4), (3, 100, 5), (4, 33, 6)]),
  (3089, 1532, [(2, 34, 3), (3, 164, 4), (3, 109, 5), (4, 38, 6)]),
  (3274, 1557, [(2, 29, 3), (3, 154, 4), (3, 120, 5), (4, 42, 6)]),
  (3470, 1579, [(3, 159, 4), (3, 175, 5), (4, 11, 6)]),
  (3678, 1601, [(3, 141, 4), (3, 188, 5), (4, 16, 6)]),
  (3898, 1625, [(3, 123, 4), (3, 201, 5), (4, 21, 6)])]

theorem small348 : smallOK 348 3775 certs348 = true := by decide +kernel

/-- The certificates for `t = 349`. -/
def certs349 : List Cert := [
  (347, 346, [(1, 346, 1)]),
  (367, 366, [(1, 346, 1)]),
  (389, 388, [(1, 346, 1)]),
  (412, 411, [(1, 346, 1)]),
  (436, 435, [(1, 346, 1)]),
  (462, 461, [(1, 346, 1)]),
  (489, 488, [(1, 346, 1)]),
  (518, 517, [(1, 346, 1)]),
  (549, 548, [(1, 346, 1)]),
  (581, 580, [(1, 346, 1)]),
  (615, 614, [(1, 346, 1)]),
  (651, 650, [(1, 346, 1)]),
  (690, 689, [(1, 346, 1)]),
  (731, 730, [(1, 346, 1)]),
  (774, 771, [(1, 155, 1), (2, 191, 3)]),
  (820, 817, [(1, 164, 1), (2, 182, 3)]),
  (869, 866, [(1, 174, 1), (2, 172, 3)]),
  (921, 916, [(1, 103, 1), (2, 243, 3)]),
  (976, 967, [(1, 58, 1), (2, 271, 3), (3, 14, 4), (4, 3, 5)]),
  (1034, 1019, [(1, 36, 1), (2, 285, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (1096, 1051, [(2, 340, 3), (3, 3, 4), (3, 3, 5)]),
  (1161, 1072, [(2, 324, 3), (3, 15, 4), (3, 7, 5)]),
  (1230, 1095, [(2, 303, 3), (3, 30, 4), (3, 13, 5)]),
  (1303, 1122, [(2, 282, 3), (3, 47, 4), (3, 17, 5)]),
  (1381, 1150, [(2, 259, 3), (3, 65, 4), (3, 22, 5)]),
  (1463, 1180, [(2, 236, 3), (3, 83, 4), (3, 26, 5), (4, 1, 6)]),
  (1550, 1209, [(2, 212, 3), (3, 101, 4), (3, 29, 5), (4, 4, 6)]),
  (1643, 1242, [(2, 190, 3), (3, 119, 4), (3, 32, 5), (4, 5, 6)]),
  (1741, 1272, [(2, 166, 3), (3, 136, 4), (3, 37, 5), (4, 7, 6)]),
  (1845, 1302, [(2, 144, 3), (3, 150, 4), (3, 42, 5), (4, 10, 6)]),
  (1955, 1332, [(2, 124, 3), (3, 163, 4), (3, 47, 5), (4, 12, 6)]),
  (2072, 1363, [(2, 106, 3), (3, 173, 4), (3, 53, 5), (4, 14, 6)]),
  (2196, 1391, [(2, 90, 3), (3, 180, 4), (3, 59, 5), (4, 17, 6)]),
  (2327, 1416, [(2, 75, 3), (3, 185, 4), (3, 66, 5), (4, 20, 6)]),
  (2466, 1441, [(2, 63, 3), (3, 186, 4), (3, 74, 5), (4, 23, 6)]),
  (2613, 1466, [(2, 54, 3), (3, 183, 4), (3, 82, 5), (4, 27, 6)]),
  (2769, 1490, [(2, 45, 3), (3, 180, 4), (3, 91, 5), (4, 30, 6)]),
  (2935, 1514, [(2, 39, 3), (3, 172, 4), (3, 101, 5), (4, 34, 6)]),
  (3111, 1538, [(2, 33, 3), (3, 164, 4), (3, 111, 5), (4, 38, 6)]),
  (3297, 1562, [(2, 29, 3), (3, 153, 4), (3, 121, 5), (4, 43, 6)]),
  (3494, 1585, [(3, 158, 4), (3, 176, 5), (4, 12, 6)]),
  (3703, 1608, [(3, 141, 4), (3, 189, 5), (4, 16, 6)]),
  (3925, 1632, [(3, 122, 4), (3, 203, 5), (4, 21, 6)])]

theorem small349 : smallOK 349 3787 certs349 = true := by decide +kernel

/-- The certificates for `t = 350`. -/
def certs350 : List Cert := [
  (348, 347, [(1, 347, 1)]),
  (368, 367, [(1, 347, 1)]),
  (390, 389, [(1, 347, 1)]),
  (413, 412, [(1, 347, 1)]),
  (437, 436, [(1, 347, 1)]),
  (463, 462, [(1, 347, 1)]),
  (490, 489, [(1, 347, 1)]),
  (519, 518, [(1, 347, 1)]),
  (550, 549, [(1, 347, 1)]),
  (583, 582, [(1, 347, 1)]),
  (617, 616, [(1, 347, 1)]),
  (654, 653, [(1, 347, 1)]),
  (693, 692, [(1, 347, 1)]),
  (734, 733, [(1, 347, 1)]),
  (778, 775, [(1, 156, 1), (2, 191, 3)]),
  (824, 821, [(1, 165, 1), (2, 182, 3)]),
  (873, 870, [(1, 175, 1), (2, 172, 3)]),
  (925, 920, [(1, 103, 1), (2, 244, 3)]),
  (980, 971, [(1, 58, 1), (2, 273, 3), (3, 14, 4), (4, 2, 5)]),
  (1038, 1023, [(1, 36, 1), (2, 286, 3), (3, 18, 4), (4, 5, 5), (5, 1, 6), (6, 1, 8)]),
  (1100, 1053, [(2, 339, 3), (3, 4, 4), (3, 4, 5)]),
  (1166, 1075, [(2, 323, 3), (3, 16, 4), (3, 8, 5)]),
  (1235, 1098, [(2, 303, 3), (3, 31, 4), (3, 13, 5)]),
  (1309, 1126, [(2, 282, 3), (3, 48, 4), (3, 17, 5)]),
  (1387, 1154, [(2, 259, 3), (3, 66, 4), (3, 22, 5)]),
  (1470, 1183, [(2, 235, 3), (3, 84, 4), (3, 26, 5), (4, 2, 6)]),
  (1558, 1215, [(2, 212, 3), (3, 103, 4), (3, 29, 5), (4, 3, 6)]),
  (1651, 1246, [(2, 189, 3), (3, 120, 4), (3, 33, 5), (4, 5, 6)]),
  (1750, 1277, [(2, 166, 3), (3, 136, 4), (3, 37, 5), (4, 8, 6)]),
  (1855, 1308, [(2, 144, 3), (3, 151, 4), (3, 42, 5), (4, 10, 6)]),
  (1966, 1339, [(2, 124, 3), (3, 164, 4), (3, 47, 5), (4, 12, 6)]),
  (2083, 1366, [(2, 105, 3), (3, 174, 4), (3, 53, 5), (4, 15, 6)]),
  (2207, 1394, [(2, 89, 3), (3, 181, 4), (3, 59, 5), (4, 18, 6)]),
  (2339, 1422, [(2, 75, 3), (3, 185, 4), (3, 67, 5), (4, 20, 6)]),
  (2479, 1448, [(2, 63, 3), (3, 187, 4), (3, 74, 5), (4, 23, 6)]),
  (2627, 1472, [(2, 53, 3), (3, 185, 4), (3, 83, 5), (4, 26, 6)]),
  (2784, 1495, [(2, 45, 3), (3, 180, 4), (3, 92, 5), (4, 30, 6)]),
  (2951, 1520, [(2, 39, 3), (3, 173, 4), (3, 100, 5), (4, 35, 6)]),
  (3128, 1545, [(2, 33, 3), (3, 164, 4), (3, 112, 5), (4, 38, 6)]),
  (3315, 1568, [(2, 29, 3), (3, 153, 4), (3, 121, 5), (4, 44, 6)]),
  (3513, 1590, [(3, 158, 4), (3, 177, 5), (4, 12, 6)]),
  (3723, 1612, [(3, 140, 4), (3, 190, 5), (4, 17, 6)]),
  (3946, 1637, [(3, 121, 4), (3, 204, 5), (4, 22, 6)])]

theorem small350 : smallOK 350 3797 certs350 = true := by decide +kernel

/-- The certificates for `t = 351`. -/
def certs351 : List Cert := [
  (349, 348, [(1, 348, 1)]),
  (369, 368, [(1, 348, 1)]),
  (391, 390, [(1, 348, 1)]),
  (414, 413, [(1, 348, 1)]),
  (438, 437, [(1, 348, 1)]),
  (464, 463, [(1, 348, 1)]),
  (491, 490, [(1, 348, 1)]),
  (520, 519, [(1, 348, 1)]),
  (551, 550, [(1, 348, 1)]),
  (584, 583, [(1, 348, 1)]),
  (619, 618, [(1, 348, 1)]),
  (656, 655, [(1, 348, 1)]),
  (695, 694, [(1, 348, 1)]),
  (736, 735, [(1, 348, 1)]),
  (780, 777, [(1, 156, 1), (2, 192, 3)]),
  (826, 823, [(1, 166, 1), (2, 182, 3)]),
  (875, 870, [(1, 98, 1), (2, 237, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (927, 922, [(1, 103, 1), (2, 245, 3)]),
  (982, 973, [(1, 58, 1), (2, 273, 3), (3, 14, 4), (4, 3, 5)]),
  (1040, 1025, [(1, 36, 1), (2, 287, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (1102, 1057, [(2, 342, 3), (3, 3, 4), (3, 3, 5)]),
  (1168, 1077, [(2, 324, 3), (3, 16, 4), (3, 8, 5)]),
  (1238, 1101, [(2, 304, 3), (3, 31, 4), (3, 13, 5)]),
  (1312, 1129, [(2, 283, 3), (3, 48, 4), (3, 17, 5)]),
  (1390, 1157, [(2, 260, 3), (3, 66, 4), (3, 22, 5)]),
  (1473, 1186, [(2, 236, 3), (3, 84, 4), (3, 26, 5), (4, 2, 6)]),
  (1561, 1218, [(2, 213, 3), (3, 103, 4), (3, 29, 5), (4, 3, 6)]),
  (1654, 1249, [(2, 190, 3), (3, 120, 4), (3, 33, 5), (4, 5, 6)]),
  (1753, 1280, [(2, 166, 3), (3, 137, 4), (3, 37, 5), (4, 8, 6)]),
  (1858, 1311, [(2, 144, 3), (3, 152, 4), (3, 42, 5), (4, 10, 6)]),
  (1969, 1342, [(2, 124, 3), (3, 165, 4), (3, 47, 5), (4, 12, 6)]),
  (2087, 1370, [(2, 105, 3), (3, 175, 4), (3, 53, 5), (4, 15, 6)]),
  (2212, 1399, [(2, 89, 3), (3, 182, 4), (3, 60, 5), (4, 17, 6)]),
  (2344, 1425, [(2, 75, 3), (3, 186, 4), (3, 67, 5), (4, 20, 6)]),
  (2484, 1451, [(2, 63, 3), (3, 187, 4), (3, 75, 5), (4, 23, 6)]),
  (2633, 1476, [(2, 53, 3), (3, 185, 4), (3, 83, 5), (4, 27, 6)]),
  (2790, 1501, [(2, 45, 3), (3, 181, 4), (3, 92, 5), (4, 30, 6)]),
  (2957, 1524, [(2, 39, 3), (3, 173, 4), (3, 101, 5), (4, 35, 6)]),
  (3134, 1549, [(2, 33, 3), (3, 165, 4), (3, 112, 5), (4, 38, 6)]),
  (3322, 1573, [(2, 29, 3), (3, 154, 4), (3, 121, 5), (4, 44, 6)]),
  (3521, 1596, [(3, 159, 4), (3, 177, 5), (4, 12, 6)]),
  (3732, 1617, [(3, 141, 4), (3, 190, 5), (4, 17, 6)]),
  (3955, 1642, [(3, 122, 4), (3, 204, 5), (4, 22, 6)])]

theorem small351 : smallOK 351 3809 certs351 = true := by decide +kernel

/-- The certificates for `t = 352`. -/
def certs352 : List Cert := [
  (350, 349, [(1, 349, 1)]),
  (371, 370, [(1, 349, 1)]),
  (393, 392, [(1, 349, 1)]),
  (416, 415, [(1, 349, 1)]),
  (440, 439, [(1, 349, 1)]),
  (466, 465, [(1, 349, 1)]),
  (493, 492, [(1, 349, 1)]),
  (522, 521, [(1, 349, 1)]),
  (553, 552, [(1, 349, 1)]),
  (586, 585, [(1, 349, 1)]),
  (621, 620, [(1, 349, 1)]),
  (658, 657, [(1, 349, 1)]),
  (697, 696, [(1, 349, 1)]),
  (738, 737, [(1, 349, 1)]),
  (782, 779, [(1, 157, 1), (2, 192, 3)]),
  (828, 825, [(1, 166, 1), (2, 183, 3)]),
  (877, 874, [(1, 176, 1), (2, 173, 3)]),
  (929, 924, [(1, 104, 1), (2, 245, 3)]),
  (984, 975, [(1, 58, 1), (2, 274, 3), (3, 14, 4), (4, 3, 5)]),
  (1043, 1028, [(1, 36, 1), (2, 288, 3), (3, 18, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (1105, 1060, [(2, 343, 3), (3, 3, 4), (3, 3, 5)]),
  (1171, 1080, [(2, 325, 3), (3, 16, 4), (3, 8, 5)]),
  (1241, 1104, [(2, 305, 3), (3, 31, 4), (3, 13, 5)]),
  (1315, 1132, [(2, 284, 3), (3, 48, 4), (3, 17, 5)]),
  (1393, 1160, [(2, 261, 3), (3, 66, 4), (3, 22, 5)]),
  (1476, 1189, [(2, 237, 3), (3, 84, 4), (3, 26, 5), (4, 2, 6)]),
  (1564, 1221, [(2, 214, 3), (3, 103, 4), (3, 29, 5), (4, 3, 6)]),
  (1657, 1252, [(2, 190, 3), (3, 121, 4), (3, 33, 5), (4, 5, 6)]),
  (1756, 1283, [(2, 167, 3), (3, 137, 4), (3, 37, 5), (4, 8, 6)]),
  (1861, 1314, [(2, 145, 3), (3, 152, 4), (3, 42, 5), (4, 10, 6)]),
  (1972, 1345, [(2, 125, 3), (3, 165, 4), (3, 47, 5), (4, 12, 6)]),
  (2090, 1373, [(2, 106, 3), (3, 175, 4), (3, 53, 5), (4, 15, 6)]),
  (2215, 1402, [(2, 90, 3), (3, 182, 4), (3, 59, 5), (4, 18, 6)]),
  (2347, 1428, [(2, 75, 3), (3, 187, 4), (3, 67, 5), (4, 20, 6)]),
  (2487, 1454, [(2, 64, 3), (3, 187, 4), (3, 74, 5), (4, 24, 6)]),
  (2636, 1479, [(2, 54, 3), (3, 185, 4), (3, 83, 5), (4, 27, 6)]),
  (2794, 1505, [(2, 46, 3), (3, 181, 4), (3, 92, 5), (4, 30, 6)]),
  (2961, 1528, [(2, 39, 3), (3, 174, 4), (3, 101, 5), (4, 35, 6)]),
  (3138, 1553, [(2, 34, 3), (3, 165, 4), (3, 111, 5), (4, 39, 6)]),
  (3326, 1577, [(2, 29, 3), (3, 155, 4), (3, 121, 5), (4, 44, 6)]),
  (3525, 1600, [(3, 160, 4), (3, 177, 5), (4, 12, 6)]),
  (3736, 1621, [(3, 142, 4), (3, 190, 5), (4, 17, 6)]),
  (3960, 1645, [(3, 123, 4), (3, 204, 5), (4, 22, 6)])]

theorem small352 : smallOK 352 3820 certs352 = true := by decide +kernel

/-- The certificates for `t = 353`. -/
def certs353 : List Cert := [
  (351, 350, [(1, 350, 1)]),
  (372, 371, [(1, 350, 1)]),
  (394, 393, [(1, 350, 1)]),
  (417, 416, [(1, 350, 1)]),
  (442, 441, [(1, 350, 1)]),
  (468, 467, [(1, 350, 1)]),
  (496, 495, [(1, 350, 1)]),
  (525, 524, [(1, 350, 1)]),
  (556, 555, [(1, 350, 1)]),
  (589, 588, [(1, 350, 1)]),
  (624, 623, [(1, 350, 1)]),
  (661, 660, [(1, 350, 1)]),
  (700, 699, [(1, 350, 1)]),
  (742, 741, [(1, 350, 1)]),
  (786, 783, [(1, 158, 1), (2, 192, 3)]),
  (833, 830, [(1, 167, 1), (2, 183, 3)]),
  (882, 877, [(1, 98, 1), (2, 239, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (934, 929, [(1, 104, 1), (2, 246, 3)]),
  (990, 981, [(1, 59, 1), (2, 275, 3), (3, 15, 4), (4, 1, 5)]),
  (1049, 1034, [(1, 37, 1), (2, 289, 3), (3, 18, 4), (4, 5, 5), (5, 1, 6)]),
  (1111, 1064, [(2, 343, 3), (3, 4, 4), (3, 3, 5)]),
  (1177, 1084, [(2, 325, 3), (3, 16, 4), (3, 9, 5)]),
  (1247, 1108, [(2, 305, 3), (3, 32, 4), (3, 13, 5)]),
  (1321, 1136, [(2, 284, 3), (3, 49, 4), (3, 17, 5)]),
  (1400, 1165, [(2, 261, 3), (3, 67, 4), (3, 22, 5)]),
  (1484, 1195, [(2, 237, 3), (3, 86, 4), (3, 25, 5), (4, 2, 6)]),
  (1573, 1226, [(2, 213, 3), (3, 104, 4), (3, 29, 5), (4, 4, 6)]),
  (1667, 1258, [(2, 190, 3), (3, 122, 4), (3, 33, 5), (4, 5, 6)]),
  (1767, 1288, [(2, 166, 3), (3, 138, 4), (3, 38, 5), (4, 8, 6)]),
  (1873, 1320, [(2, 144, 3), (3, 154, 4), (3, 42, 5), (4, 10, 6)]),
  (1985, 1350, [(2, 123, 3), (3, 167, 4), (3, 47, 5), (4, 13, 6)]),
  (2104, 1381, [(2, 106, 3), (3, 176, 4), (3, 53, 5), (4, 15, 6)]),
  (2230, 1409, [(2, 89, 3), (3, 184, 4), (3, 60, 5), (4, 17, 6)]),
  (2363, 1434, [(2, 75, 3), (3, 187, 4), (3, 67, 5), (4, 21, 6)]),
  (2504, 1461, [(2, 63, 3), (3, 188, 4), (3, 75, 5), (4, 24, 6)]),
  (2654, 1485, [(2, 53, 3), (3, 186, 4), (3, 84, 5), (4, 27, 6)]),
  (2813, 1510, [(2, 45, 3), (3, 182, 4), (3, 92, 5), (4, 31, 6)]),
  (2981, 1534, [(2, 39, 3), (3, 174, 4), (3, 102, 5), (4, 35, 6)]),
  (3159, 1558, [(2, 33, 3), (3, 165, 4), (3, 113, 5), (4, 39, 6)]),
  (3348, 1583, [(2, 29, 3), (3, 154, 4), (3, 122, 5), (4, 45, 6)]),
  (3548, 1605, [(3, 159, 4), (3, 178, 5), (4, 13, 6)]),
  (3760, 1627, [(3, 141, 4), (3, 191, 5), (4, 18, 6)]),
  (3985, 1652, [(3, 122, 4), (3, 205, 5), (4, 23, 6)])]

theorem small353 : smallOK 353 3832 certs353 = true := by decide +kernel

/-- The certificates for `t = 354`. -/
def certs354 : List Cert := [
  (352, 351, [(1, 351, 1)]),
  (373, 372, [(1, 351, 1)]),
  (395, 394, [(1, 351, 1)]),
  (418, 417, [(1, 351, 1)]),
  (443, 442, [(1, 351, 1)]),
  (469, 468, [(1, 351, 1)]),
  (497, 496, [(1, 351, 1)]),
  (526, 525, [(1, 351, 1)]),
  (557, 556, [(1, 351, 1)]),
  (590, 589, [(1, 351, 1)]),
  (625, 624, [(1, 351, 1)]),
  (662, 661, [(1, 351, 1)]),
  (701, 700, [(1, 351, 1)]),
  (743, 742, [(1, 351, 1)]),
  (787, 784, [(1, 158, 1), (2, 193, 3)]),
  (834, 831, [(1, 167, 1), (2, 184, 3)]),
  (884, 879, [(1, 99, 1), (2, 239, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (937, 932, [(1, 105, 1), (2, 246, 3)]),
  (993, 984, [(1, 59, 1), (2, 276, 3), (3, 15, 4), (4, 1, 5)]),
  (1052, 1037, [(1, 37, 1), (2, 290, 3), (3, 18, 4), (4, 5, 5), (5, 1, 6)]),
  (1115, 1066, [(2, 343, 3), (3, 4, 4), (3, 4, 5)]),
  (1181, 1088, [(2, 327, 3), (3, 16, 4), (3, 8, 5)]),
  (1251, 1112, [(2, 306, 3), (3, 32, 4), (3, 13, 5)]),
  (1326, 1139, [(2, 284, 3), (3, 49, 4), (3, 18, 5)]),
  (1405, 1168, [(2, 261, 3), (3, 67, 4), (3, 22, 5), (4, 1, 6)]),
  (1489, 1198, [(2, 237, 3), (3, 86, 4), (3, 26, 5), (4, 2, 6)]),
  (1578, 1229, [(2, 213, 3), (3, 105, 4), (3, 29, 5), (4, 4, 6)]),
  (1672, 1261, [(2, 190, 3), (3, 122, 4), (3, 33, 5), (4, 6, 6)]),
  (1772, 1293, [(2, 167, 3), (3, 139, 4), (3, 37, 5), (4, 8, 6)]),
  (1878, 1325, [(2, 145, 3), (3, 154, 4), (3, 42, 5), (4, 10, 6)]),
  (1990, 1355, [(2, 124, 3), (3, 167, 4), (3, 48, 5), (4, 12, 6)]),
  (2109, 1384, [(2, 106, 3), (3, 177, 4), (3, 53, 5), (4, 15, 6)]),
  (2235, 1412, [(2, 89, 3), (3, 184, 4), (3, 60, 5), (4, 18, 6)]),
  (2369, 1438, [(2, 75, 3), (3, 188, 4), (3, 67, 5), (4, 21, 6)]),
  (2511, 1464, [(2, 63, 3), (3, 189, 4), (3, 75, 5), (4, 24, 6)]),
  (2661, 1490, [(2, 53, 3), (3, 187, 4), (3, 84, 5), (4, 27, 6)]),
  (2820, 1515, [(2, 45, 3), (3, 183, 4), (3, 93, 5), (4, 30, 6)]),
  (2989, 1538, [(2, 39, 3), (3, 175, 4), (3, 101, 5), (4, 36, 6)]),
  (3168, 1563, [(2, 33, 3), (3, 166, 4), (3, 113, 5), (4, 39, 6)]),
  (3358, 1589, [(2, 29, 3), (3, 155, 4), (3, 123, 5), (4, 44, 6)]),
  (3559, 1610, [(3, 160, 4), (3, 178, 5), (4, 13, 6)]),
  (3772, 1633, [(3, 142, 4), (3, 191, 5), (4, 18, 6)]),
  (3998, 1657, [(3, 122, 4), (3, 206, 5), (4, 23, 6)])]

theorem small354 : smallOK 354 3843 certs354 = true := by decide +kernel

/-- The certificates for `t = 355`. -/
def certs355 : List Cert := [
  (353, 352, [(1, 352, 1)]),
  (374, 373, [(1, 352, 1)]),
  (396, 395, [(1, 352, 1)]),
  (419, 418, [(1, 352, 1)]),
  (444, 443, [(1, 352, 1)]),
  (470, 469, [(1, 352, 1)]),
  (498, 497, [(1, 352, 1)]),
  (527, 526, [(1, 352, 1)]),
  (558, 557, [(1, 352, 1)]),
  (591, 590, [(1, 352, 1)]),
  (626, 625, [(1, 352, 1)]),
  (663, 662, [(1, 352, 1)]),
  (702, 701, [(1, 352, 1)]),
  (744, 743, [(1, 352, 1)]),
  (788, 785, [(1, 158, 1), (2, 194, 3)]),
  (835, 832, [(1, 167, 1), (2, 185, 3)]),
  (885, 880, [(1, 99, 1), (2, 240, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (938, 933, [(1, 105, 1), (2, 247, 3)]),
  (994, 985, [(1, 59, 1), (2, 277, 3), (3, 14, 4), (4, 2, 5)]),
  (1053, 1038, [(1, 37, 1), (2, 290, 3), (3, 18, 4), (4, 5, 5), (5, 2, 6)]),
  (1116, 1069, [(2, 345, 3), (3, 3, 4), (3, 4, 5)]),
  (1182, 1091, [(2, 329, 3), (3, 15, 4), (3, 8, 5)]),
  (1252, 1115, [(2, 308, 3), (3, 31, 4), (3, 13, 5)]),
  (1327, 1142, [(2, 286, 3), (3, 49, 4), (3, 17, 5)]),
  (1406, 1171, [(2, 263, 3), (3, 67, 4), (3, 22, 5)]),
  (1490, 1201, [(2, 239, 3), (3, 86, 4), (3, 25, 5), (4, 2, 6)]),
  (1579, 1232, [(2, 215, 3), (3, 104, 4), (3, 29, 5), (4, 4, 6)]),
  (1673, 1264, [(2, 191, 3), (3, 122, 4), (3, 33, 5), (4, 6, 6)]),
  (1773, 1296, [(2, 168, 3), (3, 139, 4), (3, 37, 5), (4, 8, 6)]),
  (1879, 1326, [(2, 145, 3), (3, 154, 4), (3, 43, 5), (4, 10, 6)]),
  (1991, 1358, [(2, 125, 3), (3, 167, 4), (3, 48, 5), (4, 12, 6)]),
  (2110, 1387, [(2, 106, 3), (3, 178, 4), (3, 53, 5), (4, 15, 6)]),
  (2236, 1415, [(2, 90, 3), (3, 184, 4), (3, 60, 5), (4, 18, 6)]),
  (2370, 1443, [(2, 76, 3), (3, 189, 4), (3, 67, 5), (4, 20, 6)]),
  (2512, 1469, [(2, 64, 3), (3, 190, 4), (3, 74, 5), (4, 24, 6)]),
  (2662, 1493, [(2, 54, 3), (3, 187, 4), (3, 83, 5), (4, 28, 6)]),
  (2821, 1518, [(2, 46, 3), (3, 183, 4), (3, 92, 5), (4, 31, 6)]),
  (2990, 1543, [(2, 39, 3), (3, 176, 4), (3, 102, 5), (4, 35, 6)]),
  (3169, 1566, [(2, 33, 3), (3, 167, 4), (3, 113, 5), (4, 39, 6)]),
  (3359, 1592, [(2, 29, 3), (3, 156, 4), (3, 123, 5), (4, 44, 6)]),
  (3560, 1613, [(3, 161, 4), (3, 178, 5), (4, 13, 6)]),
  (3773, 1636, [(3, 143, 4), (3, 191, 5), (4, 18, 6)]),
  (3999, 1660, [(3, 123, 4), (3, 206, 5), (4, 23, 6)])]

theorem small355 : smallOK 355 3856 certs355 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S356.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {356, 357, 358, 359, 360, 361, 362, 363} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 356`. -/
def certs356 : List Cert := [
  (354, 353, [(1, 353, 1)]),
  (375, 374, [(1, 353, 1)]),
  (397, 396, [(1, 353, 1)]),
  (420, 419, [(1, 353, 1)]),
  (445, 444, [(1, 353, 1)]),
  (471, 470, [(1, 353, 1)]),
  (499, 498, [(1, 353, 1)]),
  (528, 527, [(1, 353, 1)]),
  (559, 558, [(1, 353, 1)]),
  (592, 591, [(1, 353, 1)]),
  (627, 626, [(1, 353, 1)]),
  (664, 663, [(1, 353, 1)]),
  (703, 702, [(1, 353, 1)]),
  (745, 744, [(1, 353, 1)]),
  (789, 786, [(1, 158, 1), (2, 195, 3)]),
  (836, 833, [(1, 168, 1), (2, 185, 3)]),
  (886, 883, [(1, 178, 1), (2, 175, 3)]),
  (939, 934, [(1, 105, 1), (2, 248, 3)]),
  (995, 986, [(1, 59, 1), (2, 277, 3), (3, 14, 4), (4, 3, 5)]),
  (1054, 1039, [(1, 37, 1), (2, 290, 3), (3, 19, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (1117, 1072, [(2, 347, 3), (3, 3, 4), (3, 3, 5)]),
  (1184, 1093, [(2, 329, 3), (3, 16, 4), (3, 8, 5)]),
  (1255, 1118, [(2, 309, 3), (3, 31, 4), (3, 13, 5)]),
  (1330, 1145, [(2, 287, 3), (3, 49, 4), (3, 17, 5)]),
  (1409, 1174, [(2, 264, 3), (3, 67, 4), (3, 22, 5)]),
  (1493, 1204, [(2, 240, 3), (3, 86, 4), (3, 25, 5), (4, 2, 6)]),
  (1582, 1235, [(2, 216, 3), (3, 104, 4), (3, 29, 5), (4, 4, 6)]),
  (1676, 1267, [(2, 192, 3), (3, 122, 4), (3, 33, 5), (4, 6, 6)]),
  (1776, 1299, [(2, 169, 3), (3, 139, 4), (3, 37, 5), (4, 8, 6)]),
  (1882, 1331, [(2, 147, 3), (3, 154, 4), (3, 42, 5), (4, 10, 6)]),
  (1994, 1361, [(2, 126, 3), (3, 167, 4), (3, 48, 5), (4, 12, 6)]),
  (2113, 1390, [(2, 107, 3), (3, 178, 4), (3, 53, 5), (4, 15, 6)]),
  (2239, 1418, [(2, 90, 3), (3, 185, 4), (3, 60, 5), (4, 18, 6)]),
  (2373, 1446, [(2, 76, 3), (3, 189, 4), (3, 67, 5), (4, 21, 6)]),
  (2515, 1472, [(2, 64, 3), (3, 190, 4), (3, 75, 5), (4, 24, 6)]),
  (2665, 1498, [(2, 54, 3), (3, 189, 4), (3, 83, 5), (4, 27, 6)]),
  (2824, 1521, [(2, 46, 3), (3, 184, 4), (3, 92, 5), (4, 31, 6)]),
  (2993, 1546, [(2, 39, 3), (3, 177, 4), (3, 102, 5), (4, 35, 6)]),
  (3172, 1571, [(2, 34, 3), (3, 168, 4), (3, 111, 5), (4, 40, 6)]),
  (3362, 1595, [(2, 29, 3), (3, 157, 4), (3, 123, 5), (4, 44, 6)]),
  (3563, 1618, [(3, 162, 4), (3, 178, 5), (4, 13, 6)]),
  (3776, 1641, [(3, 144, 4), (3, 191, 5), (4, 18, 6)]),
  (4002, 1665, [(3, 125, 4), (3, 205, 5), (4, 23, 6)])]

theorem small356 : smallOK 356 3867 certs356 = true := by decide +kernel

/-- The certificates for `t = 357`. -/
def certs357 : List Cert := [
  (355, 354, [(1, 354, 1)]),
  (376, 375, [(1, 354, 1)]),
  (398, 397, [(1, 354, 1)]),
  (421, 420, [(1, 354, 1)]),
  (446, 445, [(1, 354, 1)]),
  (472, 471, [(1, 354, 1)]),
  (500, 499, [(1, 354, 1)]),
  (530, 529, [(1, 354, 1)]),
  (561, 560, [(1, 354, 1)]),
  (594, 593, [(1, 354, 1)]),
  (629, 628, [(1, 354, 1)]),
  (666, 665, [(1, 354, 1)]),
  (705, 704, [(1, 354, 1)]),
  (747, 746, [(1, 354, 1)]),
  (791, 788, [(1, 159, 1), (2, 195, 3)]),
  (838, 835, [(1, 168, 1), (2, 186, 3)]),
  (888, 885, [(1, 178, 1), (2, 176, 3)]),
  (941, 936, [(1, 105, 1), (2, 249, 3)]),
  (997, 988, [(1, 59, 1), (2, 278, 3), (3, 14, 4), (4, 3, 5)]),
  (1056, 1041, [(1, 37, 1), (2, 291, 3), (3, 18, 4), (4, 5, 5), (5, 2, 6), (6, 1, 8)]),
  (1119, 1074, [(2, 347, 3), (3, 3, 4), (3, 4, 5)]),
  (1186, 1095, [(2, 330, 3), (3, 16, 4), (3, 8, 5)]),
  (1257, 1120, [(2, 310, 3), (3, 31, 4), (3, 13, 5)]),
  (1332, 1147, [(2, 288, 3), (3, 48, 4), (3, 18, 5)]),
  (1411, 1176, [(2, 265, 3), (3, 67, 4), (3, 22, 5)]),
  (1495, 1206, [(2, 240, 3), (3, 86, 4), (3, 26, 5), (4, 2, 6)]),
  (1584, 1237, [(2, 216, 3), (3, 105, 4), (3, 29, 5), (4, 4, 6)]),
  (1679, 1270, [(2, 193, 3), (3, 122, 4), (3, 33, 5), (4, 6, 6)]),
  (1779, 1302, [(2, 170, 3), (3, 139, 4), (3, 37, 5), (4, 8, 6)]),
  (1885, 1334, [(2, 148, 3), (3, 154, 4), (3, 42, 5), (4, 10, 6)]),
  (1998, 1363, [(2, 126, 3), (3, 168, 4), (3, 47, 5), (4, 13, 6)]),
  (2117, 1394, [(2, 107, 3), (3, 179, 4), (3, 53, 5), (4, 15, 6)]),
  (2244, 1423, [(2, 91, 3), (3, 186, 4), (3, 59, 5), (4, 18, 6)]),
  (2378, 1449, [(2, 76, 3), (3, 190, 4), (3, 67, 5), (4, 21, 6)]),
  (2520, 1475, [(2, 64, 3), (3, 191, 4), (3, 75, 5), (4, 24, 6)]),
  (2671, 1502, [(2, 54, 3), (3, 190, 4), (3, 83, 5), (4, 27, 6)]),
  (2831, 1526, [(2, 46, 3), (3, 185, 4), (3, 92, 5), (4, 31, 6)]),
  (3000, 1551, [(2, 39, 3), (3, 178, 4), (3, 102, 5), (4, 35, 6)]),
  (3180, 1575, [(2, 34, 3), (3, 168, 4), (3, 112, 5), (4, 40, 6)]),
  (3370, 1601, [(2, 29, 3), (3, 158, 4), (3, 123, 5), (4, 44, 6)]),
  (3572, 1621, [(3, 162, 4), (3, 179, 5), (4, 13, 6)]),
  (3786, 1645, [(3, 144, 4), (3, 192, 5), (4, 18, 6)]),
  (4013, 1670, [(3, 125, 4), (3, 206, 5), (4, 23, 6)])]

theorem small357 : smallOK 357 3878 certs357 = true := by decide +kernel

/-- The certificates for `t = 358`. -/
def certs358 : List Cert := [
  (356, 355, [(1, 355, 1)]),
  (377, 376, [(1, 355, 1)]),
  (399, 398, [(1, 355, 1)]),
  (422, 421, [(1, 355, 1)]),
  (447, 446, [(1, 355, 1)]),
  (473, 472, [(1, 355, 1)]),
  (501, 500, [(1, 355, 1)]),
  (531, 530, [(1, 355, 1)]),
  (562, 561, [(1, 355, 1)]),
  (595, 594, [(1, 355, 1)]),
  (630, 629, [(1, 355, 1)]),
  (667, 666, [(1, 355, 1)]),
  (707, 706, [(1, 355, 1)]),
  (749, 748, [(1, 355, 1)]),
  (793, 790, [(1, 159, 1), (2, 196, 3)]),
  (840, 837, [(1, 168, 1), (2, 187, 3)]),
  (890, 887, [(1, 178, 1), (2, 177, 3)]),
  (943, 938, [(1, 105, 1), (2, 250, 3)]),
  (999, 990, [(1, 59, 1), (2, 278, 3), (3, 15, 4), (4, 3, 5)]),
  (1058, 1043, [(1, 37, 1), (2, 292, 3), (3, 18, 4), (4, 5, 5), (5, 2, 6), (6, 1, 8)]),
  (1121, 1076, [(2, 348, 3), (3, 3, 4), (3, 4, 5)]),
  (1188, 1099, [(2, 333, 3), (3, 15, 4), (3, 7, 5)]),
  (1259, 1122, [(2, 311, 3), (3, 31, 4), (3, 13, 5)]),
  (1334, 1151, [(2, 290, 3), (3, 48, 4), (3, 17, 5)]),
  (1414, 1179, [(2, 266, 3), (3, 67, 4), (3, 22, 5)]),
  (1498, 1209, [(2, 241, 3), (3, 86, 4), (3, 26, 5), (4, 2, 6)]),
  (1587, 1240, [(2, 217, 3), (3, 105, 4), (3, 29, 5), (4, 4, 6)]),
  (1682, 1273, [(2, 194, 3), (3, 122, 4), (3, 33, 5), (4, 6, 6)]),
  (1782, 1305, [(2, 170, 3), (3, 140, 4), (3, 37, 5), (4, 8, 6)]),
  (1888, 1337, [(2, 148, 3), (3, 155, 4), (3, 42, 5), (4, 10, 6)]),
  (2001, 1368, [(2, 127, 3), (3, 168, 4), (3, 48, 5), (4, 12, 6)]),
  (2121, 1398, [(2, 108, 3), (3, 179, 4), (3, 53, 5), (4, 15, 6)]),
  (2248, 1425, [(2, 91, 3), (3, 186, 4), (3, 60, 5), (4, 18, 6)]),
  (2382, 1453, [(2, 77, 3), (3, 190, 4), (3, 67, 5), (4, 21, 6)]),
  (2524, 1479, [(2, 64, 3), (3, 192, 4), (3, 75, 5), (4, 24, 6)]),
  (2675, 1504, [(2, 54, 3), (3, 190, 4), (3, 84, 5), (4, 27, 6)]),
  (2835, 1530, [(2, 46, 3), (3, 186, 4), (3, 92, 5), (4, 31, 6)]),
  (3005, 1554, [(2, 39, 3), (3, 179, 4), (3, 102, 5), (4, 35, 6)]),
  (3185, 1578, [(2, 34, 3), (3, 169, 4), (3, 112, 5), (4, 40, 6)]),
  (3376, 1605, [(2, 30, 3), (3, 158, 4), (3, 122, 5), (4, 45, 6)]),
  (3578, 1625, [(3, 163, 4), (3, 179, 5), (4, 13, 6)]),
  (3792, 1649, [(3, 145, 4), (3, 192, 5), (4, 18, 6)]),
  (4019, 1674, [(3, 126, 4), (3, 206, 5), (4, 23, 6)])]

theorem small358 : smallOK 358 3889 certs358 = true := by decide +kernel

/-- The certificates for `t = 359`. -/
def certs359 : List Cert := [
  (357, 356, [(1, 356, 1)]),
  (378, 377, [(1, 356, 1)]),
  (400, 399, [(1, 356, 1)]),
  (424, 423, [(1, 356, 1)]),
  (449, 448, [(1, 356, 1)]),
  (475, 474, [(1, 356, 1)]),
  (503, 502, [(1, 356, 1)]),
  (533, 532, [(1, 356, 1)]),
  (564, 563, [(1, 356, 1)]),
  (597, 596, [(1, 356, 1)]),
  (632, 631, [(1, 356, 1)]),
  (669, 668, [(1, 356, 1)]),
  (709, 708, [(1, 356, 1)]),
  (751, 750, [(1, 356, 1)]),
  (796, 793, [(1, 160, 1), (2, 196, 3)]),
  (843, 840, [(1, 169, 1), (2, 187, 3)]),
  (893, 890, [(1, 179, 1), (2, 177, 3)]),
  (946, 941, [(1, 106, 1), (2, 250, 3)]),
  (1002, 993, [(1, 59, 1), (2, 279, 3), (3, 15, 4), (4, 3, 5)]),
  (1062, 1047, [(1, 37, 1), (2, 293, 3), (3, 18, 4), (4, 5, 5), (5, 2, 6), (6, 1, 8)]),
  (1125, 1080, [(2, 349, 3), (3, 3, 4), (3, 4, 5)]),
  (1192, 1101, [(2, 332, 3), (3, 16, 4), (3, 8, 5)]),
  (1263, 1126, [(2, 312, 3), (3, 31, 4), (3, 13, 5)]),
  (1338, 1153, [(2, 290, 3), (3, 48, 4), (3, 18, 5)]),
  (1418, 1183, [(2, 267, 3), (3, 67, 4), (3, 22, 5)]),
  (1503, 1214, [(2, 243, 3), (3, 86, 4), (3, 25, 5), (4, 2, 6)]),
  (1593, 1246, [(2, 219, 3), (3, 105, 4), (3, 29, 5), (4, 3, 6)]),
  (1688, 1277, [(2, 194, 3), (3, 123, 4), (3, 33, 5), (4, 6, 6)]),
  (1789, 1310, [(2, 170, 3), (3, 141, 4), (3, 37, 5), (4, 8, 6)]),
  (1896, 1341, [(2, 147, 3), (3, 156, 4), (3, 43, 5), (4, 10, 6)]),
  (2009, 1372, [(2, 127, 3), (3, 169, 4), (3, 47, 5), (4, 13, 6)]),
  (2129, 1402, [(2, 108, 3), (3, 179, 4), (3, 54, 5), (4, 15, 6)]),
  (2256, 1431, [(2, 91, 3), (3, 187, 4), (3, 60, 5), (4, 18, 6)]),
  (2391, 1458, [(2, 77, 3), (3, 191, 4), (3, 67, 5), (4, 21, 6)]),
  (2534, 1485, [(2, 64, 3), (3, 193, 4), (3, 75, 5), (4, 24, 6)]),
  (2686, 1511, [(2, 54, 3), (3, 191, 4), (3, 84, 5), (4, 27, 6)]),
  (2847, 1534, [(2, 46, 3), (3, 186, 4), (3, 92, 5), (4, 32, 6)]),
  (3017, 1560, [(2, 39, 3), (3, 179, 4), (3, 103, 5), (4, 35, 6)]),
  (3198, 1585, [(2, 34, 3), (3, 170, 4), (3, 112, 5), (4, 40, 6)]),
  (3389, 1610, [(2, 29, 3), (3, 159, 4), (3, 124, 5), (4, 44, 6)]),
  (3592, 1631, [(3, 163, 4), (3, 180, 5), (4, 13, 6)]),
  (3807, 1654, [(3, 145, 4), (3, 193, 5), (4, 18, 6)]),
  (4035, 1678, [(3, 126, 4), (3, 206, 5), (4, 24, 6)])]

theorem small359 : smallOK 359 3901 certs359 = true := by decide +kernel

/-- The certificates for `t = 360`. -/
def certs360 : List Cert := [
  (358, 357, [(1, 357, 1)]),
  (379, 378, [(1, 357, 1)]),
  (401, 400, [(1, 357, 1)]),
  (425, 424, [(1, 357, 1)]),
  (450, 449, [(1, 357, 1)]),
  (477, 476, [(1, 357, 1)]),
  (505, 504, [(1, 357, 1)]),
  (535, 534, [(1, 357, 1)]),
  (567, 566, [(1, 357, 1)]),
  (601, 600, [(1, 357, 1)]),
  (637, 636, [(1, 357, 1)]),
  (675, 674, [(1, 357, 1)]),
  (715, 714, [(1, 357, 1)]),
  (757, 756, [(1, 357, 1)]),
  (802, 799, [(1, 161, 1), (2, 196, 3)]),
  (850, 847, [(1, 170, 1), (2, 187, 3)]),
  (901, 896, [(1, 101, 1), (2, 244, 3), (3, 10, 4), (4, 2, 5)]),
  (955, 950, [(1, 107, 1), (2, 250, 3)]),
  (1012, 1003, [(1, 60, 1), (2, 282, 3), (3, 15, 4)]),
  (1072, 1057, [(1, 37, 1), (2, 296, 3), (3, 19, 4), (4, 4, 5), (5, 1, 6)]),
  (1136, 1085, [(2, 348, 3), (3, 5, 4), (3, 4, 5)]),
  (1204, 1107, [(2, 330, 3), (3, 18, 4), (3, 9, 5)]),
  (1276, 1133, [(2, 310, 3), (3, 34, 4), (3, 13, 5)]),
  (1352, 1161, [(2, 288, 3), (3, 51, 4), (3, 18, 5)]),
  (1433, 1190, [(2, 264, 3), (3, 70, 4), (3, 22, 5), (4, 1, 6)]),
  (1518, 1221, [(2, 240, 3), (3, 89, 4), (3, 26, 5), (4, 2, 6)]),
  (1609, 1252, [(2, 215, 3), (3, 108, 4), (3, 30, 5), (4, 4, 6)]),
  (1705, 1284, [(2, 190, 3), (3, 127, 4), (3, 34, 5), (4, 6, 6)]),
  (1807, 1318, [(2, 168, 3), (3, 143, 4), (3, 38, 5), (4, 8, 6)]),
  (1915, 1348, [(2, 145, 3), (3, 158, 4), (3, 43, 5), (4, 11, 6)]),
  (2029, 1380, [(2, 125, 3), (3, 171, 4), (3, 48, 5), (4, 13, 6)]),
  (2150, 1409, [(2, 106, 3), (3, 181, 4), (3, 54, 5), (4, 16, 6)]),
  (2279, 1438, [(2, 89, 3), (3, 188, 4), (3, 61, 5), (4, 19, 6)]),
  (2415, 1466, [(2, 75, 3), (3, 192, 4), (3, 69, 5), (4, 21, 6)]),
  (2559, 1492, [(2, 63, 3), (3, 193, 4), (3, 76, 5), (4, 25, 6)]),
  (2712, 1517, [(2, 53, 3), (3, 191, 4), (3, 85, 5), (4, 28, 6)]),
  (2874, 1541, [(2, 45, 3), (3, 186, 4), (3, 94, 5), (4, 32, 6)]),
  (3046, 1567, [(2, 39, 3), (3, 178, 4), (3, 103, 5), (4, 37, 6)]),
  (3228, 1591, [(2, 33, 3), (3, 169, 4), (3, 114, 5), (4, 41, 6)]),
  (3421, 1616, [(2, 29, 3), (3, 157, 4), (3, 125, 5), (4, 46, 6)]),
  (3626, 1639, [(3, 162, 4), (3, 181, 5), (4, 14, 6)]),
  (3843, 1662, [(3, 144, 4), (3, 194, 5), (4, 19, 6)]),
  (4073, 1686, [(3, 124, 4), (3, 208, 5), (4, 25, 6)])]

theorem small360 : smallOK 360 3911 certs360 = true := by decide +kernel

/-- The certificates for `t = 361`. -/
def certs361 : List Cert := [
  (359, 358, [(1, 358, 1)]),
  (380, 379, [(1, 358, 1)]),
  (402, 401, [(1, 358, 1)]),
  (426, 425, [(1, 358, 1)]),
  (451, 450, [(1, 358, 1)]),
  (478, 477, [(1, 358, 1)]),
  (506, 505, [(1, 358, 1)]),
  (536, 535, [(1, 358, 1)]),
  (568, 567, [(1, 358, 1)]),
  (602, 601, [(1, 358, 1)]),
  (638, 637, [(1, 358, 1)]),
  (676, 675, [(1, 358, 1)]),
  (716, 715, [(1, 358, 1)]),
  (758, 757, [(1, 358, 1)]),
  (803, 800, [(1, 161, 1), (2, 197, 3)]),
  (851, 848, [(1, 171, 1), (2, 187, 3)]),
  (902, 897, [(1, 101, 1), (2, 244, 3), (3, 10, 4), (4, 3, 5)]),
  (956, 951, [(1, 107, 1), (2, 251, 3)]),
  (1013, 1004, [(1, 60, 1), (2, 282, 3), (3, 15, 4), (4, 1, 5)]),
  (1073, 1058, [(1, 37, 1), (2, 297, 3), (3, 18, 4), (4, 5, 5), (5, 1, 6)]),
  (1137, 1088, [(2, 350, 3), (3, 4, 4), (3, 4, 5)]),
  (1205, 1110, [(2, 333, 3), (3, 17, 4), (3, 8, 5)]),
  (1277, 1136, [(2, 313, 3), (3, 32, 4), (3, 13, 5)]),
  (1353, 1164, [(2, 290, 3), (3, 51, 4), (3, 17, 5)]),
  (1434, 1193, [(2, 266, 3), (3, 69, 4), (3, 23, 5)]),
  (1520, 1223, [(2, 241, 3), (3, 89, 4), (3, 26, 5), (4, 2, 6)]),
  (1611, 1256, [(2, 217, 3), (3, 108, 4), (3, 29, 5), (4, 4, 6)]),
  (1707, 1288, [(2, 192, 3), (3, 126, 4), (3, 34, 5), (4, 6, 6)]),
  (1809, 1320, [(2, 169, 3), (3, 143, 4), (3, 38, 5), (4, 8, 6)]),
  (1917, 1352, [(2, 146, 3), (3, 159, 4), (3, 43, 5), (4, 10, 6)]),
  (2032, 1383, [(2, 125, 3), (3, 172, 4), (3, 48, 5), (4, 13, 6)]),
  (2153, 1412, [(2, 106, 3), (3, 182, 4), (3, 54, 5), (4, 16, 6)]),
  (2282, 1443, [(2, 90, 3), (3, 189, 4), (3, 61, 5), (4, 18, 6)]),
  (2418, 1469, [(2, 75, 3), (3, 193, 4), (3, 69, 5), (4, 21, 6)]),
  (2563, 1496, [(2, 63, 3), (3, 194, 4), (3, 77, 5), (4, 24, 6)]),
  (2716, 1521, [(2, 53, 3), (3, 192, 4), (3, 85, 5), (4, 28, 6)]),
  (2878, 1545, [(2, 45, 3), (3, 187, 4), (3, 94, 5), (4, 32, 6)]),
  (3050, 1571, [(2, 39, 3), (3, 179, 4), (3, 104, 5), (4, 36, 6)]),
  (3233, 1596, [(2, 33, 3), (3, 170, 4), (3, 115, 5), (4, 40, 6)]),
  (3426, 1621, [(2, 29, 3), (3, 159, 4), (3, 124, 5), (4, 46, 6)]),
  (3631, 1642, [(3, 163, 4), (3, 181, 5), (4, 14, 6)]),
  (3848, 1665, [(3, 144, 4), (3, 195, 5), (4, 19, 6)]),
  (4078, 1691, [(3, 125, 4), (3, 208, 5), (4, 25, 6)])]

theorem small361 : smallOK 361 3924 certs361 = true := by decide +kernel

/-- The certificates for `t = 362`. -/
def certs362 : List Cert := [
  (360, 359, [(1, 359, 1)]),
  (381, 380, [(1, 359, 1)]),
  (403, 402, [(1, 359, 1)]),
  (427, 426, [(1, 359, 1)]),
  (452, 451, [(1, 359, 1)]),
  (479, 478, [(1, 359, 1)]),
  (507, 506, [(1, 359, 1)]),
  (537, 536, [(1, 359, 1)]),
  (569, 568, [(1, 359, 1)]),
  (603, 602, [(1, 359, 1)]),
  (639, 638, [(1, 359, 1)]),
  (677, 676, [(1, 359, 1)]),
  (717, 716, [(1, 359, 1)]),
  (760, 759, [(1, 359, 1)]),
  (805, 802, [(1, 161, 1), (2, 198, 3)]),
  (853, 850, [(1, 171, 1), (2, 188, 3)]),
  (904, 899, [(1, 101, 1), (2, 245, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (958, 953, [(1, 107, 1), (2, 252, 3)]),
  (1015, 1006, [(1, 60, 1), (2, 283, 3), (3, 15, 4), (4, 1, 5)]),
  (1075, 1060, [(1, 38, 1), (2, 296, 3), (3, 19, 4), (4, 5, 5), (5, 1, 6)]),
  (1139, 1090, [(2, 351, 3), (3, 4, 4), (3, 4, 5)]),
  (1207, 1112, [(2, 333, 3), (3, 17, 4), (3, 9, 5)]),
  (1279, 1138, [(2, 313, 3), (3, 33, 4), (3, 13, 5)]),
  (1355, 1166, [(2, 291, 3), (3, 50, 4), (3, 18, 5)]),
  (1436, 1195, [(2, 267, 3), (3, 69, 4), (3, 22, 5), (4, 1, 6)]),
  (1522, 1227, [(2, 243, 3), (3, 88, 4), (3, 26, 5), (4, 2, 6)]),
  (1613, 1258, [(2, 217, 3), (3, 108, 4), (3, 30, 5), (4, 4, 6)]),
  (1709, 1290, [(2, 193, 3), (3, 126, 4), (3, 34, 5), (4, 6, 6)]),
  (1811, 1324, [(2, 170, 3), (3, 143, 4), (3, 38, 5), (4, 8, 6)]),
  (1919, 1354, [(2, 147, 3), (3, 158, 4), (3, 43, 5), (4, 11, 6)]),
  (2034, 1387, [(2, 126, 3), (3, 172, 4), (3, 48, 5), (4, 13, 6)]),
  (2156, 1417, [(2, 107, 3), (3, 182, 4), (3, 55, 5), (4, 15, 6)]),
  (2285, 1446, [(2, 90, 3), (3, 190, 4), (3, 61, 5), (4, 18, 6)]),
  (2422, 1473, [(2, 76, 3), (3, 193, 4), (3, 68, 5), (4, 22, 6)]),
  (2567, 1500, [(2, 64, 3), (3, 194, 4), (3, 76, 5), (4, 25, 6)]),
  (2721, 1524, [(2, 54, 3), (3, 192, 4), (3, 84, 5), (4, 29, 6)]),
  (2884, 1551, [(2, 46, 3), (3, 187, 4), (3, 94, 5), (4, 32, 6)]),
  (3057, 1574, [(2, 39, 3), (3, 180, 4), (3, 103, 5), (4, 37, 6)]),
  (3240, 1599, [(2, 33, 3), (3, 171, 4), (3, 114, 5), (4, 41, 6)]),
  (3434, 1625, [(2, 29, 3), (3, 159, 4), (3, 125, 5), (4, 46, 6)]),
  (3640, 1647, [(3, 163, 4), (3, 182, 5), (4, 14, 6)]),
  (3858, 1671, [(3, 145, 4), (3, 195, 5), (4, 19, 6)]),
  (4089, 1696, [(3, 126, 4), (3, 208, 5), (4, 25, 6)])]

theorem small362 : smallOK 362 3935 certs362 = true := by decide +kernel

/-- The certificates for `t = 363`. -/
def certs363 : List Cert := [
  (361, 360, [(1, 360, 1)]),
  (382, 381, [(1, 360, 1)]),
  (404, 403, [(1, 360, 1)]),
  (428, 427, [(1, 360, 1)]),
  (453, 452, [(1, 360, 1)]),
  (480, 479, [(1, 360, 1)]),
  (508, 507, [(1, 360, 1)]),
  (538, 537, [(1, 360, 1)]),
  (570, 569, [(1, 360, 1)]),
  (604, 603, [(1, 360, 1)]),
  (640, 639, [(1, 360, 1)]),
  (678, 677, [(1, 360, 1)]),
  (718, 717, [(1, 360, 1)]),
  (761, 760, [(1, 360, 1)]),
  (806, 803, [(1, 162, 1), (2, 198, 3)]),
  (854, 851, [(1, 171, 1), (2, 189, 3)]),
  (905, 900, [(1, 101, 1), (2, 245, 3), (3, 10, 4), (4, 3, 5), (6, 1, 7)]),
  (959, 954, [(1, 107, 1), (2, 253, 3)]),
  (1016, 1007, [(1, 60, 1), (2, 283, 3), (3, 15, 4), (4, 2, 5)]),
  (1076, 1061, [(1, 38, 1), (2, 297, 3), (3, 19, 4), (4, 4, 5), (5, 2, 6)]),
  (1140, 1093, [(2, 353, 3), (3, 3, 4), (3, 4, 5)]),
  (1208, 1115, [(2, 335, 3), (3, 17, 4), (3, 8, 5)]),
  (1280, 1141, [(2, 315, 3), (3, 32, 4), (3, 13, 5)]),
  (1356, 1167, [(2, 291, 3), (3, 51, 4), (3, 18, 5)]),
  (1437, 1198, [(2, 269, 3), (3, 69, 4), (3, 22, 5)]),
  (1523, 1228, [(2, 243, 3), (3, 89, 4), (3, 26, 5), (4, 2, 6)]),
  (1614, 1261, [(2, 219, 3), (3, 108, 4), (3, 29, 5), (4, 4, 6)]),
  (1710, 1293, [(2, 195, 3), (3, 126, 4), (3, 33, 5), (4, 6, 6)]),
  (1812, 1325, [(2, 170, 3), (3, 144, 4), (3, 38, 5), (4, 8, 6)]),
  (1920, 1357, [(2, 148, 3), (3, 159, 4), (3, 42, 5), (4, 11, 6)]),
  (2035, 1388, [(2, 127, 3), (3, 172, 4), (3, 48, 5), (4, 13, 6)]),
  (2157, 1420, [(2, 108, 3), (3, 183, 4), (3, 54, 5), (4, 15, 6)]),
  (2286, 1449, [(2, 91, 3), (3, 190, 4), (3, 61, 5), (4, 18, 6)]),
  (2423, 1476, [(2, 76, 3), (3, 194, 4), (3, 69, 5), (4, 21, 6)]),
  (2568, 1503, [(2, 64, 3), (3, 195, 4), (3, 77, 5), (4, 24, 6)]),
  (2722, 1529, [(2, 54, 3), (3, 193, 4), (3, 85, 5), (4, 28, 6)]),
  (2885, 1554, [(2, 46, 3), (3, 188, 4), (3, 94, 5), (4, 32, 6)]),
  (3058, 1579, [(2, 39, 3), (3, 181, 4), (3, 104, 5), (4, 36, 6)]),
  (3241, 1604, [(2, 34, 3), (3, 172, 4), (3, 113, 5), (4, 41, 6)]),
  (3435, 1628, [(2, 29, 3), (3, 160, 4), (3, 125, 5), (4, 46, 6)]),
  (3641, 1650, [(3, 164, 4), (3, 182, 5), (4, 14, 6)]),
  (3859, 1674, [(3, 146, 4), (3, 195, 5), (4, 19, 6)]),
  (4090, 1699, [(3, 127, 4), (3, 208, 5), (4, 25, 6)])]

theorem small363 : smallOK 363 3947 certs363 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S364.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {364, 365, 366, 367, 368, 369, 370, 371} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 364`. -/
def certs364 : List Cert := [
  (362, 361, [(1, 361, 1)]),
  (383, 382, [(1, 361, 1)]),
  (405, 404, [(1, 361, 1)]),
  (429, 428, [(1, 361, 1)]),
  (454, 453, [(1, 361, 1)]),
  (481, 480, [(1, 361, 1)]),
  (509, 508, [(1, 361, 1)]),
  (539, 538, [(1, 361, 1)]),
  (571, 570, [(1, 361, 1)]),
  (605, 604, [(1, 361, 1)]),
  (641, 640, [(1, 361, 1)]),
  (679, 678, [(1, 361, 1)]),
  (719, 718, [(1, 361, 1)]),
  (762, 761, [(1, 361, 1)]),
  (807, 804, [(1, 162, 1), (2, 199, 3)]),
  (855, 852, [(1, 171, 1), (2, 190, 3)]),
  (906, 903, [(1, 182, 1), (2, 179, 3)]),
  (960, 955, [(1, 107, 1), (2, 254, 3)]),
  (1017, 1008, [(1, 60, 1), (2, 284, 3), (3, 14, 4), (4, 3, 5)]),
  (1078, 1063, [(1, 38, 1), (2, 297, 3), (3, 19, 4), (4, 5, 5), (5, 2, 6)]),
  (1142, 1095, [(2, 353, 3), (3, 4, 4), (3, 4, 5)]),
  (1210, 1117, [(2, 336, 3), (3, 16, 4), (3, 9, 5)]),
  (1282, 1143, [(2, 316, 3), (3, 32, 4), (3, 13, 5)]),
  (1358, 1171, [(2, 294, 3), (3, 50, 4), (3, 17, 5)]),
  (1439, 1200, [(2, 269, 3), (3, 69, 4), (3, 22, 5), (4, 1, 6)]),
  (1525, 1232, [(2, 246, 3), (3, 88, 4), (3, 25, 5), (4, 2, 6)]),
  (1616, 1263, [(2, 220, 3), (3, 107, 4), (3, 30, 5), (4, 4, 6)]),
  (1712, 1295, [(2, 195, 3), (3, 126, 4), (3, 34, 5), (4, 6, 6)]),
  (1814, 1329, [(2, 172, 3), (3, 143, 4), (3, 38, 5), (4, 8, 6)]),
  (1922, 1361, [(2, 149, 3), (3, 159, 4), (3, 43, 5), (4, 10, 6)]),
  (2037, 1392, [(2, 128, 3), (3, 172, 4), (3, 48, 5), (4, 13, 6)]),
  (2159, 1422, [(2, 108, 3), (3, 183, 4), (3, 54, 5), (4, 16, 6)]),
  (2288, 1451, [(2, 91, 3), (3, 191, 4), (3, 61, 5), (4, 18, 6)]),
  (2425, 1480, [(2, 77, 3), (3, 195, 4), (3, 68, 5), (4, 21, 6)]),
  (2570, 1507, [(2, 65, 3), (3, 196, 4), (3, 76, 5), (4, 24, 6)]),
  (2724, 1531, [(2, 54, 3), (3, 194, 4), (3, 85, 5), (4, 28, 6)]),
  (2887, 1556, [(2, 46, 3), (3, 189, 4), (3, 94, 5), (4, 32, 6)]),
  (3060, 1581, [(2, 39, 3), (3, 182, 4), (3, 104, 5), (4, 36, 6)]),
  (3243, 1608, [(2, 34, 3), (3, 173, 4), (3, 113, 5), (4, 41, 6)]),
  (3437, 1632, [(2, 29, 3), (3, 161, 4), (3, 125, 5), (4, 46, 6)]),
  (3643, 1654, [(3, 166, 4), (3, 181, 5), (4, 14, 6)]),
  (3861, 1678, [(3, 147, 4), (3, 195, 5), (4, 19, 6)]),
  (4092, 1703, [(3, 128, 4), (3, 208, 5), (4, 25, 6)])]

theorem small364 : smallOK 364 3957 certs364 = true := by decide +kernel

/-- The certificates for `t = 365`. -/
def certs365 : List Cert := [
  (363, 362, [(1, 362, 1)]),
  (384, 383, [(1, 362, 1)]),
  (407, 406, [(1, 362, 1)]),
  (431, 430, [(1, 362, 1)]),
  (456, 455, [(1, 362, 1)]),
  (483, 482, [(1, 362, 1)]),
  (511, 510, [(1, 362, 1)]),
  (541, 540, [(1, 362, 1)]),
  (573, 572, [(1, 362, 1)]),
  (607, 606, [(1, 362, 1)]),
  (643, 642, [(1, 362, 1)]),
  (681, 680, [(1, 362, 1)]),
  (721, 720, [(1, 362, 1)]),
  (764, 763, [(1, 362, 1)]),
  (809, 806, [(1, 162, 1), (2, 200, 3)]),
  (857, 854, [(1, 172, 1), (2, 190, 3)]),
  (908, 905, [(1, 182, 1), (2, 180, 3)]),
  (962, 957, [(1, 107, 1), (2, 255, 3)]),
  (1019, 1010, [(1, 60, 1), (2, 284, 3), (3, 15, 4), (4, 3, 5)]),
  (1080, 1065, [(1, 38, 1), (2, 298, 3), (3, 19, 4), (4, 5, 5), (5, 1, 6), (6, 1, 8)]),
  (1144, 1099, [(2, 356, 3), (3, 3, 4), (3, 3, 5)]),
  (1212, 1121, [(2, 339, 3), (3, 15, 4), (3, 8, 5)]),
  (1284, 1145, [(2, 317, 3), (3, 32, 4), (3, 13, 5)]),
  (1361, 1174, [(2, 295, 3), (3, 50, 4), (3, 17, 5)]),
  (1442, 1203, [(2, 270, 3), (3, 69, 4), (3, 22, 5), (4, 1, 6)]),
  (1528, 1235, [(2, 246, 3), (3, 88, 4), (3, 26, 5), (4, 2, 6)]),
  (1619, 1266, [(2, 221, 3), (3, 107, 4), (3, 30, 5), (4, 4, 6)]),
  (1716, 1299, [(2, 196, 3), (3, 126, 4), (3, 34, 5), (4, 6, 6)]),
  (1818, 1331, [(2, 172, 3), (3, 144, 4), (3, 38, 5), (4, 8, 6)]),
  (1927, 1364, [(2, 149, 3), (3, 160, 4), (3, 42, 5), (4, 11, 6)]),
  (2042, 1395, [(2, 128, 3), (3, 173, 4), (3, 48, 5), (4, 13, 6)]),
  (2164, 1427, [(2, 109, 3), (3, 184, 4), (3, 54, 5), (4, 15, 6)]),
  (2293, 1456, [(2, 92, 3), (3, 191, 4), (3, 61, 5), (4, 18, 6)]),
  (2430, 1483, [(2, 77, 3), (3, 195, 4), (3, 68, 5), (4, 22, 6)]),
  (2575, 1510, [(2, 65, 3), (3, 196, 4), (3, 76, 5), (4, 25, 6)]),
  (2729, 1536, [(2, 55, 3), (3, 194, 4), (3, 85, 5), (4, 28, 6)]),
  (2892, 1561, [(2, 46, 3), (3, 190, 4), (3, 94, 5), (4, 32, 6)]),
  (3065, 1586, [(2, 40, 3), (3, 182, 4), (3, 103, 5), (4, 37, 6)]),
  (3248, 1611, [(2, 34, 3), (3, 173, 4), (3, 114, 5), (4, 41, 6)]),
  (3442, 1637, [(2, 30, 3), (3, 162, 4), (3, 123, 5), (4, 47, 6)]),
  (3648, 1659, [(3, 167, 4), (3, 181, 5), (4, 14, 6)]),
  (3866, 1683, [(3, 149, 4), (3, 194, 5), (4, 19, 6)]),
  (4097, 1708, [(3, 129, 4), (3, 208, 5), (4, 25, 6)])]

theorem small365 : smallOK 365 3970 certs365 = true := by decide +kernel

/-- The certificates for `t = 366`. -/
def certs366 : List Cert := [
  (364, 363, [(1, 363, 1)]),
  (385, 384, [(1, 363, 1)]),
  (408, 407, [(1, 363, 1)]),
  (432, 431, [(1, 363, 1)]),
  (457, 456, [(1, 363, 1)]),
  (484, 483, [(1, 363, 1)]),
  (513, 512, [(1, 363, 1)]),
  (543, 542, [(1, 363, 1)]),
  (575, 574, [(1, 363, 1)]),
  (609, 608, [(1, 363, 1)]),
  (645, 644, [(1, 363, 1)]),
  (683, 682, [(1, 363, 1)]),
  (723, 722, [(1, 363, 1)]),
  (766, 765, [(1, 363, 1)]),
  (811, 808, [(1, 163, 1), (2, 200, 3)]),
  (859, 856, [(1, 172, 1), (2, 191, 3)]),
  (910, 907, [(1, 182, 1), (2, 181, 3)]),
  (964, 959, [(1, 108, 1), (2, 255, 3)]),
  (1021, 1012, [(1, 61, 1), (2, 284, 3), (3, 15, 4), (4, 3, 5)]),
  (1082, 1067, [(1, 38, 1), (2, 299, 3), (3, 19, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (1146, 1101, [(2, 356, 3), (3, 3, 4), (3, 4, 5)]),
  (1214, 1123, [(2, 339, 3), (3, 16, 4), (3, 8, 5)]),
  (1286, 1149, [(2, 319, 3), (3, 32, 4), (3, 12, 5)]),
  (1363, 1176, [(2, 295, 3), (3, 50, 4), (3, 18, 5)]),
  (1444, 1205, [(2, 271, 3), (3, 69, 4), (3, 22, 5), (4, 1, 6)]),
  (1530, 1237, [(2, 247, 3), (3, 88, 4), (3, 26, 5), (4, 2, 6)]),
  (1621, 1270, [(2, 223, 3), (3, 107, 4), (3, 29, 5), (4, 4, 6)]),
  (1718, 1301, [(2, 197, 3), (3, 126, 4), (3, 34, 5), (4, 6, 6)]),
  (1821, 1336, [(2, 174, 3), (3, 144, 4), (3, 37, 5), (4, 8, 6)]),
  (1930, 1367, [(2, 150, 3), (3, 160, 4), (3, 42, 5), (4, 11, 6)]),
  (2045, 1400, [(2, 129, 3), (3, 173, 4), (3, 48, 5), (4, 13, 6)]),
  (2167, 1430, [(2, 110, 3), (3, 184, 4), (3, 53, 5), (4, 16, 6)]),
  (2297, 1460, [(2, 93, 3), (3, 191, 4), (3, 61, 5), (4, 18, 6)]),
  (2434, 1487, [(2, 78, 3), (3, 196, 4), (3, 67, 5), (4, 22, 6)]),
  (2580, 1513, [(2, 65, 3), (3, 197, 4), (3, 76, 5), (4, 25, 6)]),
  (2734, 1539, [(2, 55, 3), (3, 195, 4), (3, 84, 5), (4, 29, 6)]),
  (2898, 1565, [(2, 46, 3), (3, 191, 4), (3, 94, 5), (4, 32, 6)]),
  (3071, 1590, [(2, 40, 3), (3, 183, 4), (3, 103, 5), (4, 37, 6)]),
  (3255, 1616, [(2, 34, 3), (3, 174, 4), (3, 114, 5), (4, 41, 6)]),
  (3450, 1641, [(2, 30, 3), (3, 162, 4), (3, 124, 5), (4, 47, 6)]),
  (3657, 1664, [(3, 168, 4), (3, 181, 5), (4, 14, 6)]),
  (3876, 1687, [(3, 149, 4), (3, 195, 5), (4, 19, 6)]),
  (4108, 1711, [(3, 129, 4), (3, 209, 5), (4, 25, 6)])]

theorem small366 : smallOK 366 3981 certs366 = true := by decide +kernel

/-- The certificates for `t = 367`. -/
def certs367 : List Cert := [
  (365, 364, [(1, 364, 1)]),
  (386, 385, [(1, 364, 1)]),
  (409, 408, [(1, 364, 1)]),
  (433, 432, [(1, 364, 1)]),
  (458, 457, [(1, 364, 1)]),
  (485, 484, [(1, 364, 1)]),
  (514, 513, [(1, 364, 1)]),
  (544, 543, [(1, 364, 1)]),
  (576, 575, [(1, 364, 1)]),
  (610, 609, [(1, 364, 1)]),
  (646, 645, [(1, 364, 1)]),
  (684, 683, [(1, 364, 1)]),
  (725, 724, [(1, 364, 1)]),
  (768, 767, [(1, 364, 1)]),
  (814, 811, [(1, 163, 1), (2, 201, 3)]),
  (862, 859, [(1, 173, 1), (2, 191, 3)]),
  (913, 910, [(1, 183, 1), (2, 181, 3)]),
  (967, 962, [(1, 108, 1), (2, 256, 3)]),
  (1025, 1016, [(1, 61, 1), (2, 286, 3), (3, 15, 4), (4, 2, 5)]),
  (1086, 1071, [(1, 38, 1), (2, 300, 3), (3, 19, 4), (4, 5, 5), (5, 1, 6), (6, 1, 8)]),
  (1151, 1104, [(2, 356, 3), (3, 4, 4), (3, 4, 5)]),
  (1220, 1127, [(2, 339, 3), (3, 17, 4), (3, 8, 5)]),
  (1293, 1152, [(2, 318, 3), (3, 33, 4), (3, 13, 5)]),
  (1370, 1181, [(2, 296, 3), (3, 50, 4), (3, 18, 5)]),
  (1452, 1211, [(2, 271, 3), (3, 70, 4), (3, 23, 5)]),
  (1539, 1242, [(2, 246, 3), (3, 90, 4), (3, 26, 5), (4, 2, 6)]),
  (1631, 1274, [(2, 221, 3), (3, 109, 4), (3, 30, 5), (4, 4, 6)]),
  (1728, 1307, [(2, 196, 3), (3, 128, 4), (3, 34, 5), (4, 6, 6)]),
  (1831, 1340, [(2, 172, 3), (3, 145, 4), (3, 38, 5), (4, 9, 6)]),
  (1940, 1373, [(2, 150, 3), (3, 161, 4), (3, 42, 5), (4, 11, 6)]),
  (2056, 1405, [(2, 128, 3), (3, 175, 4), (3, 48, 5), (4, 13, 6)]),
  (2179, 1436, [(2, 109, 3), (3, 185, 4), (3, 54, 5), (4, 16, 6)]),
  (2309, 1464, [(2, 92, 3), (3, 192, 4), (3, 61, 5), (4, 19, 6)]),
  (2447, 1492, [(2, 77, 3), (3, 197, 4), (3, 68, 5), (4, 22, 6)]),
  (2593, 1520, [(2, 65, 3), (3, 198, 4), (3, 76, 5), (4, 25, 6)]),
  (2748, 1545, [(2, 54, 3), (3, 196, 4), (3, 86, 5), (4, 28, 6)]),
  (2912, 1571, [(2, 46, 3), (3, 191, 4), (3, 95, 5), (4, 32, 6)]),
  (3086, 1595, [(2, 39, 3), (3, 184, 4), (3, 104, 5), (4, 37, 6)]),
  (3271, 1620, [(2, 34, 3), (3, 174, 4), (3, 114, 5), (4, 42, 6)]),
  (3467, 1646, [(2, 29, 3), (3, 163, 4), (3, 126, 5), (4, 46, 6)]),
  (3675, 1668, [(3, 167, 4), (3, 182, 5), (4, 15, 6)]),
  (3895, 1692, [(3, 148, 4), (3, 196, 5), (4, 20, 6)]),
  (4128, 1717, [(3, 129, 4), (3, 209, 5), (4, 26, 6)])]

theorem small367 : smallOK 367 3991 certs367 = true := by decide +kernel

/-- The certificates for `t = 368`. -/
def certs368 : List Cert := [
  (366, 365, [(1, 365, 1)]),
  (387, 386, [(1, 365, 1)]),
  (410, 409, [(1, 365, 1)]),
  (434, 433, [(1, 365, 1)]),
  (460, 459, [(1, 365, 1)]),
  (487, 486, [(1, 365, 1)]),
  (516, 515, [(1, 365, 1)]),
  (546, 545, [(1, 365, 1)]),
  (578, 577, [(1, 365, 1)]),
  (612, 611, [(1, 365, 1)]),
  (648, 647, [(1, 365, 1)]),
  (686, 685, [(1, 365, 1)]),
  (727, 726, [(1, 365, 1)]),
  (770, 769, [(1, 365, 1)]),
  (816, 813, [(1, 164, 1), (2, 201, 3)]),
  (864, 861, [(1, 173, 1), (2, 192, 3)]),
  (915, 912, [(1, 183, 1), (2, 182, 3)]),
  (969, 964, [(1, 108, 1), (2, 257, 3)]),
  (1027, 1018, [(1, 61, 1), (2, 286, 3), (3, 15, 4), (4, 3, 5)]),
  (1088, 1073, [(1, 38, 1), (2, 301, 3), (3, 19, 4), (4, 4, 5), (5, 2, 6), (6, 1, 8)]),
  (1153, 1108, [(2, 359, 3), (3, 3, 4), (3, 3, 5)]),
  (1222, 1129, [(2, 340, 3), (3, 16, 4), (3, 9, 5)]),
  (1295, 1156, [(2, 320, 3), (3, 32, 4), (3, 13, 5)]),
  (1372, 1183, [(2, 296, 3), (3, 51, 4), (3, 18, 5)]),
  (1454, 1213, [(2, 272, 3), (3, 70, 4), (3, 22, 5), (4, 1, 6)]),
  (1541, 1246, [(2, 248, 3), (3, 89, 4), (3, 26, 5), (4, 2, 6)]),
  (1633, 1278, [(2, 223, 3), (3, 109, 4), (3, 29, 5), (4, 4, 6)]),
  (1730, 1311, [(2, 198, 3), (3, 128, 4), (3, 33, 5), (4, 6, 6)]),
  (1833, 1344, [(2, 174, 3), (3, 145, 4), (3, 38, 5), (4, 8, 6)]),
  (1942, 1375, [(2, 150, 3), (3, 161, 4), (3, 43, 5), (4, 11, 6)]),
  (2058, 1407, [(2, 129, 3), (3, 174, 4), (3, 48, 5), (4, 14, 6)]),
  (2181, 1438, [(2, 109, 3), (3, 186, 4), (3, 54, 5), (4, 16, 6)]),
  (2311, 1468, [(2, 92, 3), (3, 193, 4), (3, 61, 5), (4, 19, 6)]),
  (2449, 1496, [(2, 78, 3), (3, 197, 4), (3, 68, 5), (4, 22, 6)]),
  (2595, 1522, [(2, 65, 3), (3, 198, 4), (3, 77, 5), (4, 25, 6)]),
  (2750, 1549, [(2, 55, 3), (3, 197, 4), (3, 85, 5), (4, 28, 6)]),
  (2915, 1574, [(2, 46, 3), (3, 192, 4), (3, 95, 5), (4, 32, 6)]),
  (3089, 1600, [(2, 40, 3), (3, 185, 4), (3, 103, 5), (4, 37, 6)]),
  (3274, 1625, [(2, 34, 3), (3, 175, 4), (3, 114, 5), (4, 42, 6)]),
  (3470, 1651, [(2, 30, 3), (3, 164, 4), (3, 124, 5), (4, 47, 6)]),
  (3678, 1673, [(3, 168, 4), (3, 182, 5), (4, 15, 6)]),
  (3898, 1697, [(3, 150, 4), (3, 195, 5), (4, 20, 6)]),
  (4131, 1722, [(3, 130, 4), (3, 210, 5), (4, 25, 6)])]

theorem small368 : smallOK 368 4005 certs368 = true := by decide +kernel

/-- The certificates for `t = 369`. -/
def certs369 : List Cert := [
  (367, 366, [(1, 366, 1)]),
  (389, 388, [(1, 366, 1)]),
  (412, 411, [(1, 366, 1)]),
  (436, 435, [(1, 366, 1)]),
  (462, 461, [(1, 366, 1)]),
  (489, 488, [(1, 366, 1)]),
  (518, 517, [(1, 366, 1)]),
  (549, 548, [(1, 366, 1)]),
  (581, 580, [(1, 366, 1)]),
  (615, 614, [(1, 366, 1)]),
  (651, 650, [(1, 366, 1)]),
  (690, 689, [(1, 366, 1)]),
  (731, 730, [(1, 366, 1)]),
  (774, 773, [(1, 366, 1)]),
  (820, 817, [(1, 164, 1), (2, 202, 3)]),
  (869, 866, [(1, 174, 1), (2, 192, 3)]),
  (921, 916, [(1, 103, 1), (2, 250, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (976, 971, [(1, 109, 1), (2, 257, 3)]),
  (1034, 1025, [(1, 61, 1), (2, 289, 3), (3, 15, 4), (4, 1, 5)]),
  (1096, 1081, [(1, 38, 1), (2, 303, 3), (3, 19, 4), (4, 5, 5), (5, 1, 6)]),
  (1161, 1112, [(2, 358, 3), (3, 4, 4), (3, 4, 5)]),
  (1230, 1135, [(2, 341, 3), (3, 17, 4), (3, 8, 5)]),
  (1303, 1160, [(2, 319, 3), (3, 34, 4), (3, 13, 5)]),
  (1381, 1188, [(2, 295, 3), (3, 52, 4), (3, 19, 5)]),
  (1463, 1218, [(2, 271, 3), (3, 71, 4), (3, 23, 5), (4, 1, 6)]),
  (1550, 1251, [(2, 247, 3), (3, 91, 4), (3, 26, 5), (4, 2, 6)]),
  (1643, 1284, [(2, 222, 3), (3, 110, 4), (3, 30, 5), (4, 4, 6)]),
  (1741, 1316, [(2, 196, 3), (3, 130, 4), (3, 34, 5), (4, 6, 6)]),
  (1845, 1350, [(2, 173, 3), (3, 147, 4), (3, 38, 5), (4, 8, 6)]),
  (1955, 1382, [(2, 149, 3), (3, 163, 4), (3, 43, 5), (4, 11, 6)]),
  (2072, 1415, [(2, 128, 3), (3, 176, 4), (3, 49, 5), (4, 13, 6)]),
  (2196, 1445, [(2, 108, 3), (3, 187, 4), (3, 55, 5), (4, 16, 6)]),
  (2327, 1474, [(2, 91, 3), (3, 194, 4), (3, 62, 5), (4, 19, 6)]),
  (2466, 1503, [(2, 77, 3), (3, 198, 4), (3, 69, 5), (4, 22, 6)]),
  (2613, 1530, [(2, 65, 3), (3, 199, 4), (3, 77, 5), (4, 25, 6)]),
  (2769, 1554, [(2, 54, 3), (3, 197, 4), (3, 86, 5), (4, 29, 6)]),
  (2935, 1580, [(2, 46, 3), (3, 192, 4), (3, 95, 5), (4, 33, 6)]),
  (3111, 1606, [(2, 39, 3), (3, 185, 4), (3, 105, 5), (4, 37, 6)]),
  (3297, 1632, [(2, 34, 3), (3, 175, 4), (3, 115, 5), (4, 42, 6)]),
  (3494, 1657, [(2, 29, 3), (3, 164, 4), (3, 126, 5), (4, 47, 6)]),
  (3703, 1678, [(3, 167, 4), (3, 184, 5), (4, 15, 6)]),
  (3925, 1704, [(3, 149, 4), (3, 197, 5), (4, 20, 6)]),
  (4160, 1729, [(3, 129, 4), (3, 211, 5), (4, 26, 6)])]

theorem small369 : smallOK 369 4016 certs369 = true := by decide +kernel

/-- The certificates for `t = 370`. -/
def certs370 : List Cert := [
  (368, 367, [(1, 367, 1)]),
  (390, 389, [(1, 367, 1)]),
  (413, 412, [(1, 367, 1)]),
  (437, 436, [(1, 367, 1)]),
  (463, 462, [(1, 367, 1)]),
  (490, 489, [(1, 367, 1)]),
  (519, 518, [(1, 367, 1)]),
  (550, 549, [(1, 367, 1)]),
  (583, 582, [(1, 367, 1)]),
  (617, 616, [(1, 367, 1)]),
  (654, 653, [(1, 367, 1)]),
  (693, 692, [(1, 367, 1)]),
  (734, 733, [(1, 367, 1)]),
  (778, 777, [(1, 367, 1)]),
  (824, 821, [(1, 165, 1), (2, 202, 3)]),
  (873, 870, [(1, 175, 1), (2, 192, 3)]),
  (925, 920, [(1, 103, 1), (2, 251, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (980, 975, [(1, 109, 1), (2, 258, 3)]),
  (1038, 1029, [(1, 62, 1), (2, 289, 3), (3, 15, 4), (4, 1, 5)]),
  (1100, 1085, [(1, 38, 1), (2, 305, 3), (3, 19, 4), (4, 4, 5), (5, 1, 6)]),
  (1166, 1115, [(2, 358, 3), (3, 5, 4), (3, 4, 5)]),
  (1235, 1138, [(2, 341, 3), (3, 17, 4), (3, 9, 5)]),
  (1309, 1164, [(2, 319, 3), (3, 34, 4), (3, 14, 5)]),
  (1387, 1192, [(2, 295, 3), (3, 53, 4), (3, 19, 5)]),
  (1470, 1223, [(2, 271, 3), (3, 72, 4), (3, 23, 5), (4, 1, 6)]),
  (1558, 1255, [(2, 246, 3), (3, 92, 4), (3, 27, 5), (4, 2, 6)]),
  (1651, 1288, [(2, 221, 3), (3, 112, 4), (3, 30, 5), (4, 4, 6)]),
  (1750, 1321, [(2, 196, 3), (3, 130, 4), (3, 34, 5), (4, 7, 6)]),
  (1855, 1354, [(2, 171, 3), (3, 148, 4), (3, 39, 5), (4, 9, 6)]),
  (1966, 1387, [(2, 148, 3), (3, 164, 4), (3, 44, 5), (4, 11, 6)]),
  (2083, 1420, [(2, 127, 3), (3, 178, 4), (3, 49, 5), (4, 13, 6)]),
  (2207, 1450, [(2, 108, 3), (3, 188, 4), (3, 55, 5), (4, 16, 6)]),
  (2339, 1480, [(2, 91, 3), (3, 195, 4), (3, 62, 5), (4, 19, 6)]),
  (2479, 1508, [(2, 76, 3), (3, 199, 4), (3, 70, 5), (4, 22, 6)]),
  (2627, 1534, [(2, 64, 3), (3, 200, 4), (3, 77, 5), (4, 26, 6)]),
  (2784, 1561, [(2, 54, 3), (3, 198, 4), (3, 86, 5), (4, 29, 6)]),
  (2951, 1586, [(2, 46, 3), (3, 192, 4), (3, 95, 5), (4, 34, 6)]),
  (3128, 1611, [(2, 39, 3), (3, 185, 4), (3, 105, 5), (4, 38, 6)]),
  (3315, 1636, [(2, 33, 3), (3, 175, 4), (3, 117, 5), (4, 42, 6)]),
  (3513, 1662, [(2, 29, 3), (3, 163, 4), (3, 127, 5), (4, 48, 6)]),
  (3723, 1684, [(3, 167, 4), (3, 184, 5), (4, 16, 6)]),
  (3946, 1709, [(3, 148, 4), (3, 198, 5), (4, 21, 6)]),
  (4182, 1735, [(3, 129, 4), (3, 212, 5), (4, 26, 6)])]

theorem small370 : smallOK 370 4026 certs370 = true := by decide +kernel

/-- The certificates for `t = 371`. -/
def certs371 : List Cert := [
  (369, 368, [(1, 368, 1)]),
  (391, 390, [(1, 368, 1)]),
  (414, 413, [(1, 368, 1)]),
  (438, 437, [(1, 368, 1)]),
  (464, 463, [(1, 368, 1)]),
  (491, 490, [(1, 368, 1)]),
  (520, 519, [(1, 368, 1)]),
  (551, 550, [(1, 368, 1)]),
  (584, 583, [(1, 368, 1)]),
  (619, 618, [(1, 368, 1)]),
  (656, 655, [(1, 368, 1)]),
  (695, 694, [(1, 368, 1)]),
  (736, 735, [(1, 368, 1)]),
  (780, 779, [(1, 368, 1)]),
  (826, 823, [(1, 166, 1), (2, 202, 3)]),
  (875, 872, [(1, 175, 1), (2, 193, 3)]),
  (927, 922, [(1, 103, 1), (2, 252, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (982, 977, [(1, 110, 1), (2, 258, 3)]),
  (1040, 1031, [(1, 62, 1), (2, 290, 3), (3, 15, 4), (4, 1, 5)]),
  (1102, 1087, [(1, 38, 1), (2, 305, 3), (3, 19, 4), (4, 5, 5), (5, 1, 6)]),
  (1168, 1119, [(2, 360, 3), (3, 4, 4), (3, 4, 5)]),
  (1238, 1141, [(2, 342, 3), (3, 17, 4), (3, 9, 5)]),
  (1312, 1167, [(2, 320, 3), (3, 34, 4), (3, 14, 5)]),
  (1390, 1195, [(2, 296, 3), (3, 53, 4), (3, 19, 5)]),
  (1473, 1226, [(2, 272, 3), (3, 72, 4), (3, 23, 5), (4, 1, 6)]),
  (1561, 1258, [(2, 247, 3), (3, 92, 4), (3, 27, 5), (4, 2, 6)]),
  (1654, 1291, [(2, 222, 3), (3, 112, 4), (3, 30, 5), (4, 4, 6)]),
  (1753, 1324, [(2, 196, 3), (3, 131, 4), (3, 34, 5), (4, 7, 6)]),
  (1858, 1357, [(2, 172, 3), (3, 148, 4), (3, 39, 5), (4, 9, 6)]),
  (1969, 1390, [(2, 149, 3), (3, 164, 4), (3, 44, 5), (4, 11, 6)]),
  (2087, 1422, [(2, 127, 3), (3, 178, 4), (3, 49, 5), (4, 14, 6)]),
  (2212, 1453, [(2, 108, 3), (3, 188, 4), (3, 55, 5), (4, 17, 6)]),
  (2344, 1483, [(2, 91, 3), (3, 196, 4), (3, 62, 5), (4, 19, 6)]),
  (2484, 1511, [(2, 76, 3), (3, 200, 4), (3, 70, 5), (4, 22, 6)]),
  (2633, 1538, [(2, 64, 3), (3, 200, 4), (3, 78, 5), (4, 26, 6)]),
  (2790, 1565, [(2, 54, 3), (3, 198, 4), (3, 87, 5), (4, 29, 6)]),
  (2957, 1590, [(2, 46, 3), (3, 193, 4), (3, 95, 5), (4, 34, 6)]),
  (3134, 1615, [(2, 39, 3), (3, 185, 4), (3, 106, 5), (4, 38, 6)]),
  (3322, 1641, [(2, 34, 3), (3, 175, 4), (3, 116, 5), (4, 43, 6)]),
  (3521, 1666, [(2, 29, 3), (3, 164, 4), (3, 127, 5), (4, 48, 6)]),
  (3732, 1689, [(3, 168, 4), (3, 184, 5), (4, 16, 6)]),
  (3955, 1714, [(3, 149, 4), (3, 198, 5), (4, 21, 6)]),
  (4192, 1739, [(3, 129, 4), (3, 212, 5), (4, 27, 6)])]

theorem small371 : smallOK 371 4037 certs371 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S372.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {372, 373, 374, 375, 376, 377, 378, 379} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 372`. -/
def certs372 : List Cert := [
  (370, 369, [(1, 369, 1)]),
  (392, 391, [(1, 369, 1)]),
  (415, 414, [(1, 369, 1)]),
  (439, 438, [(1, 369, 1)]),
  (465, 464, [(1, 369, 1)]),
  (492, 491, [(1, 369, 1)]),
  (521, 520, [(1, 369, 1)]),
  (552, 551, [(1, 369, 1)]),
  (585, 584, [(1, 369, 1)]),
  (620, 619, [(1, 369, 1)]),
  (657, 656, [(1, 369, 1)]),
  (696, 695, [(1, 369, 1)]),
  (737, 736, [(1, 369, 1)]),
  (781, 780, [(1, 369, 1)]),
  (827, 824, [(1, 166, 1), (2, 203, 3)]),
  (876, 873, [(1, 176, 1), (2, 193, 3)]),
  (928, 923, [(1, 104, 1), (2, 252, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (983, 978, [(1, 110, 1), (2, 259, 3)]),
  (1041, 1032, [(1, 62, 1), (2, 290, 3), (3, 15, 4), (4, 2, 5)]),
  (1103, 1088, [(1, 39, 1), (2, 305, 3), (3, 19, 4), (4, 5, 5), (5, 1, 6)]),
  (1169, 1120, [(2, 361, 3), (3, 4, 4), (3, 4, 5)]),
  (1239, 1144, [(2, 344, 3), (3, 17, 4), (3, 8, 5)]),
  (1313, 1170, [(2, 322, 3), (3, 34, 4), (3, 13, 5)]),
  (1391, 1198, [(2, 298, 3), (3, 53, 4), (3, 18, 5)]),
  (1474, 1229, [(2, 274, 3), (3, 72, 4), (3, 23, 5)]),
  (1562, 1261, [(2, 249, 3), (3, 92, 4), (3, 26, 5), (4, 2, 6)]),
  (1655, 1294, [(2, 224, 3), (3, 111, 4), (3, 30, 5), (4, 4, 6)]),
  (1754, 1327, [(2, 198, 3), (3, 131, 4), (3, 34, 5), (4, 6, 6)]),
  (1859, 1360, [(2, 173, 3), (3, 149, 4), (3, 38, 5), (4, 9, 6)]),
  (1970, 1393, [(2, 150, 3), (3, 164, 4), (3, 44, 5), (4, 11, 6)]),
  (2088, 1425, [(2, 128, 3), (3, 178, 4), (3, 49, 5), (4, 14, 6)]),
  (2213, 1456, [(2, 109, 3), (3, 188, 4), (3, 55, 5), (4, 17, 6)]),
  (2345, 1486, [(2, 92, 3), (3, 196, 4), (3, 62, 5), (4, 19, 6)]),
  (2485, 1514, [(2, 77, 3), (3, 200, 4), (3, 69, 5), (4, 23, 6)]),
  (2634, 1543, [(2, 65, 3), (3, 201, 4), (3, 78, 5), (4, 25, 6)]),
  (2792, 1569, [(2, 54, 3), (3, 200, 4), (3, 86, 5), (4, 29, 6)]),
  (2959, 1594, [(2, 46, 3), (3, 194, 4), (3, 96, 5), (4, 33, 6)]),
  (3136, 1619, [(2, 39, 3), (3, 187, 4), (3, 105, 5), (4, 38, 6)]),
  (3324, 1645, [(2, 34, 3), (3, 177, 4), (3, 115, 5), (4, 43, 6)]),
  (3523, 1670, [(2, 29, 3), (3, 165, 4), (3, 127, 5), (4, 48, 6)]),
  (3734, 1693, [(3, 169, 4), (3, 184, 5), (4, 16, 6)]),
  (3958, 1717, [(3, 150, 4), (3, 198, 5), (4, 21, 6)]),
  (4195, 1742, [(3, 130, 4), (3, 212, 5), (4, 27, 6)])]

theorem small372 : smallOK 372 4050 certs372 = true := by decide +kernel

/-- The certificates for `t = 373`. -/
def certs373 : List Cert := [
  (371, 370, [(1, 370, 1)]),
  (393, 392, [(1, 370, 1)]),
  (416, 415, [(1, 370, 1)]),
  (440, 439, [(1, 370, 1)]),
  (466, 465, [(1, 370, 1)]),
  (493, 492, [(1, 370, 1)]),
  (522, 521, [(1, 370, 1)]),
  (553, 552, [(1, 370, 1)]),
  (586, 585, [(1, 370, 1)]),
  (621, 620, [(1, 370, 1)]),
  (658, 657, [(1, 370, 1)]),
  (697, 696, [(1, 370, 1)]),
  (738, 737, [(1, 370, 1)]),
  (782, 781, [(1, 370, 1)]),
  (828, 825, [(1, 166, 1), (2, 204, 3)]),
  (877, 874, [(1, 176, 1), (2, 194, 3)]),
  (929, 924, [(1, 104, 1), (2, 252, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 7)]),
  (984, 979, [(1, 110, 1), (2, 260, 3)]),
  (1043, 1034, [(1, 62, 1), (2, 291, 3), (3, 15, 4), (4, 2, 5)]),
  (1105, 1090, [(1, 39, 1), (2, 305, 3), (3, 19, 4), (4, 5, 5), (5, 2, 6)]),
  (1171, 1124, [(2, 363, 3), (3, 4, 4), (3, 3, 5)]),
  (1241, 1146, [(2, 344, 3), (3, 17, 4), (3, 9, 5)]),
  (1315, 1172, [(2, 323, 3), (3, 34, 4), (3, 13, 5)]),
  (1393, 1200, [(2, 299, 3), (3, 52, 4), (3, 19, 5)]),
  (1476, 1231, [(2, 275, 3), (3, 72, 4), (3, 22, 5), (4, 1, 6)]),
  (1564, 1263, [(2, 250, 3), (3, 91, 4), (3, 27, 5), (4, 2, 6)]),
  (1657, 1296, [(2, 224, 3), (3, 112, 4), (3, 30, 5), (4, 4, 6)]),
  (1756, 1329, [(2, 199, 3), (3, 130, 4), (3, 34, 5), (4, 7, 6)]),
  (1861, 1364, [(2, 175, 3), (3, 148, 4), (3, 39, 5), (4, 8, 6)]),
  (1972, 1397, [(2, 151, 3), (3, 165, 4), (3, 43, 5), (4, 11, 6)]),
  (2090, 1429, [(2, 129, 3), (3, 179, 4), (3, 49, 5), (4, 13, 6)]),
  (2215, 1460, [(2, 110, 3), (3, 189, 4), (3, 55, 5), (4, 16, 6)]),
  (2347, 1490, [(2, 93, 3), (3, 196, 4), (3, 62, 5), (4, 19, 6)]),
  (2487, 1518, [(2, 78, 3), (3, 201, 4), (3, 69, 5), (4, 22, 6)]),
  (2636, 1545, [(2, 65, 3), (3, 202, 4), (3, 77, 5), (4, 26, 6)]),
  (2794, 1571, [(2, 55, 3), (3, 199, 4), (3, 86, 5), (4, 30, 6)]),
  (2961, 1598, [(2, 46, 3), (3, 195, 4), (3, 96, 5), (4, 33, 6)]),
  (3138, 1623, [(2, 40, 3), (3, 187, 4), (3, 105, 5), (4, 38, 6)]),
  (3326, 1649, [(2, 34, 3), (3, 178, 4), (3, 115, 5), (4, 43, 6)]),
  (3525, 1674, [(2, 29, 3), (3, 166, 4), (3, 127, 5), (4, 48, 6)]),
  (3736, 1697, [(3, 170, 4), (3, 184, 5), (4, 16, 6)]),
  (3960, 1721, [(3, 151, 4), (3, 198, 5), (4, 21, 6)]),
  (4197, 1746, [(3, 131, 4), (3, 212, 5), (4, 27, 6)])]

theorem small373 : smallOK 373 4061 certs373 = true := by decide +kernel

/-- The certificates for `t = 374`. -/
def certs374 : List Cert := [
  (372, 371, [(1, 371, 1)]),
  (394, 393, [(1, 371, 1)]),
  (417, 416, [(1, 371, 1)]),
  (442, 441, [(1, 371, 1)]),
  (468, 467, [(1, 371, 1)]),
  (496, 495, [(1, 371, 1)]),
  (525, 524, [(1, 371, 1)]),
  (556, 555, [(1, 371, 1)]),
  (589, 588, [(1, 371, 1)]),
  (624, 623, [(1, 371, 1)]),
  (661, 660, [(1, 371, 1)]),
  (700, 699, [(1, 371, 1)]),
  (742, 741, [(1, 371, 1)]),
  (786, 785, [(1, 371, 1)]),
  (833, 830, [(1, 167, 1), (2, 204, 3)]),
  (882, 879, [(1, 177, 1), (2, 194, 3)]),
  (934, 929, [(1, 104, 1), (2, 254, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (990, 985, [(1, 110, 1), (2, 261, 3)]),
  (1049, 1040, [(1, 62, 1), (2, 293, 3), (3, 15, 4), (4, 1, 5)]),
  (1111, 1096, [(1, 39, 1), (2, 307, 3), (3, 19, 4), (4, 5, 5), (5, 1, 6)]),
  (1177, 1128, [(2, 363, 3), (3, 4, 4), (3, 4, 5)]),
  (1247, 1150, [(2, 345, 3), (3, 17, 4), (3, 9, 5)]),
  (1321, 1176, [(2, 323, 3), (3, 34, 4), (3, 14, 5)]),
  (1400, 1205, [(2, 299, 3), (3, 53, 4), (3, 19, 5)]),
  (1484, 1235, [(2, 274, 3), (3, 73, 4), (3, 23, 5), (4, 1, 6)]),
  (1573, 1268, [(2, 249, 3), (3, 93, 4), (3, 26, 5), (4, 3, 6)]),
  (1667, 1302, [(2, 224, 3), (3, 113, 4), (3, 30, 5), (4, 4, 6)]),
  (1767, 1336, [(2, 198, 3), (3, 132, 4), (3, 35, 5), (4, 6, 6)]),
  (1873, 1370, [(2, 174, 3), (3, 150, 4), (3, 39, 5), (4, 8, 6)]),
  (1985, 1402, [(2, 150, 3), (3, 166, 4), (3, 44, 5), (4, 11, 6)]),
  (2104, 1435, [(2, 128, 3), (3, 180, 4), (3, 49, 5), (4, 14, 6)]),
  (2230, 1467, [(2, 109, 3), (3, 190, 4), (3, 56, 5), (4, 16, 6)]),
  (2363, 1496, [(2, 91, 3), (3, 198, 4), (3, 63, 5), (4, 19, 6)]),
  (2504, 1525, [(2, 77, 3), (3, 202, 4), (3, 70, 5), (4, 22, 6)]),
  (2654, 1551, [(2, 64, 3), (3, 203, 4), (3, 78, 5), (4, 26, 6)]),
  (2813, 1578, [(2, 54, 3), (3, 200, 4), (3, 87, 5), (4, 30, 6)]),
  (2981, 1604, [(2, 46, 3), (3, 195, 4), (3, 96, 5), (4, 34, 6)]),
  (3159, 1630, [(2, 39, 3), (3, 188, 4), (3, 106, 5), (4, 38, 6)]),
  (3348, 1655, [(2, 34, 3), (3, 177, 4), (3, 116, 5), (4, 44, 6)]),
  (3548, 1681, [(2, 29, 3), (3, 166, 4), (3, 128, 5), (4, 48, 6)]),
  (3760, 1703, [(3, 169, 4), (3, 186, 5), (4, 16, 6)]),
  (3985, 1728, [(3, 151, 4), (3, 199, 5), (4, 21, 6)]),
  (4224, 1753, [(3, 130, 4), (3, 214, 5), (4, 27, 6)])]

theorem small374 : smallOK 374 4073 certs374 = true := by decide +kernel

/-- The certificates for `t = 375`. -/
def certs375 : List Cert := [
  (373, 372, [(1, 372, 1)]),
  (395, 394, [(1, 372, 1)]),
  (418, 417, [(1, 372, 1)]),
  (443, 442, [(1, 372, 1)]),
  (469, 468, [(1, 372, 1)]),
  (497, 496, [(1, 372, 1)]),
  (526, 525, [(1, 372, 1)]),
  (557, 556, [(1, 372, 1)]),
  (590, 589, [(1, 372, 1)]),
  (625, 624, [(1, 372, 1)]),
  (662, 661, [(1, 372, 1)]),
  (701, 700, [(1, 372, 1)]),
  (743, 742, [(1, 372, 1)]),
  (787, 786, [(1, 372, 1)]),
  (834, 831, [(1, 167, 1), (2, 205, 3)]),
  (884, 881, [(1, 177, 1), (2, 195, 3)]),
  (937, 932, [(1, 105, 1), (2, 254, 3), (3, 11, 4), (4, 2, 5)]),
  (993, 988, [(1, 111, 1), (2, 261, 3)]),
  (1052, 1043, [(1, 62, 1), (2, 294, 3), (3, 15, 4), (4, 1, 5)]),
  (1115, 1100, [(1, 39, 1), (2, 309, 3), (3, 19, 4), (4, 5, 5)]),
  (1181, 1130, [(2, 363, 3), (3, 5, 4), (3, 4, 5)]),
  (1251, 1154, [(2, 346, 3), (3, 18, 4), (3, 8, 5)]),
  (1326, 1179, [(2, 323, 3), (3, 35, 4), (3, 14, 5)]),
  (1405, 1208, [(2, 299, 3), (3, 54, 4), (3, 19, 5)]),
  (1489, 1240, [(2, 275, 3), (3, 73, 4), (3, 23, 5), (4, 1, 6)]),
  (1578, 1273, [(2, 250, 3), (3, 93, 4), (3, 27, 5), (4, 2, 6)]),
  (1672, 1305, [(2, 223, 3), (3, 114, 4), (3, 30, 5), (4, 5, 6)]),
  (1772, 1339, [(2, 198, 3), (3, 133, 4), (3, 34, 5), (4, 7, 6)]),
  (1878, 1373, [(2, 174, 3), (3, 150, 4), (3, 39, 5), (4, 9, 6)]),
  (1990, 1407, [(2, 151, 3), (3, 166, 4), (3, 44, 5), (4, 11, 6)]),
  (2109, 1438, [(2, 128, 3), (3, 180, 4), (3, 50, 5), (4, 14, 6)]),
  (2235, 1470, [(2, 109, 3), (3, 191, 4), (3, 55, 5), (4, 17, 6)]),
  (2369, 1500, [(2, 92, 3), (3, 198, 4), (3, 62, 5), (4, 20, 6)]),
  (2511, 1528, [(2, 77, 3), (3, 202, 4), (3, 70, 5), (4, 23, 6)]),
  (2661, 1556, [(2, 64, 3), (3, 204, 4), (3, 78, 5), (4, 26, 6)]),
  (2820, 1581, [(2, 54, 3), (3, 201, 4), (3, 87, 5), (4, 30, 6)]),
  (2989, 1608, [(2, 46, 3), (3, 196, 4), (3, 96, 5), (4, 34, 6)]),
  (3168, 1633, [(2, 39, 3), (3, 188, 4), (3, 106, 5), (4, 39, 6)]),
  (3358, 1659, [(2, 34, 3), (3, 178, 4), (3, 116, 5), (4, 44, 6)]),
  (3559, 1686, [(2, 29, 3), (3, 166, 4), (3, 128, 5), (4, 49, 6)]),
  (3772, 1709, [(3, 170, 4), (3, 186, 5), (4, 16, 6)]),
  (3998, 1733, [(3, 151, 4), (3, 200, 5), (4, 21, 6)]),
  (4237, 1758, [(3, 130, 4), (3, 214, 5), (4, 28, 6)])]

theorem small375 : smallOK 375 4084 certs375 = true := by decide +kernel

/-- The certificates for `t = 376`. -/
def certs376 : List Cert := [
  (374, 373, [(1, 373, 1)]),
  (396, 395, [(1, 373, 1)]),
  (419, 418, [(1, 373, 1)]),
  (444, 443, [(1, 373, 1)]),
  (470, 469, [(1, 373, 1)]),
  (498, 497, [(1, 373, 1)]),
  (527, 526, [(1, 373, 1)]),
  (558, 557, [(1, 373, 1)]),
  (591, 590, [(1, 373, 1)]),
  (626, 625, [(1, 373, 1)]),
  (663, 662, [(1, 373, 1)]),
  (702, 701, [(1, 373, 1)]),
  (744, 743, [(1, 373, 1)]),
  (788, 787, [(1, 373, 1)]),
  (835, 832, [(1, 167, 1), (2, 206, 3)]),
  (885, 882, [(1, 177, 1), (2, 196, 3)]),
  (938, 933, [(1, 105, 1), (2, 255, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (994, 989, [(1, 111, 1), (2, 262, 3)]),
  (1053, 1044, [(1, 62, 1), (2, 294, 3), (3, 15, 4), (4, 2, 5)]),
  (1116, 1101, [(1, 39, 1), (2, 309, 3), (3, 19, 4), (4, 5, 5), (5, 1, 6)]),
  (1182, 1133, [(2, 365, 3), (3, 4, 4), (3, 4, 5)]),
  (1252, 1155, [(2, 346, 3), (3, 18, 4), (3, 9, 5)]),
  (1327, 1182, [(2, 325, 3), (3, 34, 4), (3, 14, 5)]),
  (1406, 1211, [(2, 301, 3), (3, 53, 4), (3, 19, 5)]),
  (1490, 1243, [(2, 277, 3), (3, 73, 4), (3, 23, 5)]),
  (1579, 1274, [(2, 250, 3), (3, 94, 4), (3, 26, 5), (4, 3, 6)]),
  (1673, 1308, [(2, 225, 3), (3, 113, 4), (3, 31, 5), (4, 4, 6)]),
  (1773, 1342, [(2, 200, 3), (3, 132, 4), (3, 35, 5), (4, 6, 6)]),
  (1879, 1376, [(2, 175, 3), (3, 151, 4), (3, 38, 5), (4, 9, 6)]),
  (1991, 1408, [(2, 151, 3), (3, 167, 4), (3, 43, 5), (4, 12, 6)]),
  (2110, 1441, [(2, 129, 3), (3, 181, 4), (3, 49, 5), (4, 14, 6)]),
  (2236, 1473, [(2, 110, 3), (3, 191, 4), (3, 55, 5), (4, 17, 6)]),
  (2370, 1503, [(2, 92, 3), (3, 199, 4), (3, 62, 5), (4, 20, 6)]),
  (2512, 1531, [(2, 77, 3), (3, 203, 4), (3, 70, 5), (4, 23, 6)]),
  (2662, 1559, [(2, 65, 3), (3, 204, 4), (3, 78, 5), (4, 26, 6)]),
  (2821, 1586, [(2, 55, 3), (3, 202, 4), (3, 86, 5), (4, 30, 6)]),
  (2990, 1611, [(2, 46, 3), (3, 197, 4), (3, 96, 5), (4, 34, 6)]),
  (3169, 1638, [(2, 39, 3), (3, 190, 4), (3, 106, 5), (4, 38, 6)]),
  (3359, 1662, [(2, 34, 3), (3, 179, 4), (3, 116, 5), (4, 44, 6)]),
  (3560, 1689, [(2, 29, 3), (3, 167, 4), (3, 128, 5), (4, 49, 6)]),
  (3773, 1712, [(3, 171, 4), (3, 186, 5), (4, 16, 6)]),
  (3999, 1736, [(3, 152, 4), (3, 199, 5), (4, 22, 6)]),
  (4238, 1763, [(3, 132, 4), (3, 214, 5), (4, 27, 6)])]

theorem small376 : smallOK 376 4095 certs376 = true := by decide +kernel

/-- The certificates for `t = 377`. -/
def certs377 : List Cert := [
  (375, 374, [(1, 374, 1)]),
  (397, 396, [(1, 374, 1)]),
  (420, 419, [(1, 374, 1)]),
  (445, 444, [(1, 374, 1)]),
  (471, 470, [(1, 374, 1)]),
  (499, 498, [(1, 374, 1)]),
  (528, 527, [(1, 374, 1)]),
  (559, 558, [(1, 374, 1)]),
  (592, 591, [(1, 374, 1)]),
  (627, 626, [(1, 374, 1)]),
  (664, 663, [(1, 374, 1)]),
  (703, 702, [(1, 374, 1)]),
  (745, 744, [(1, 374, 1)]),
  (789, 788, [(1, 374, 1)]),
  (836, 833, [(1, 168, 1), (2, 206, 3)]),
  (886, 883, [(1, 178, 1), (2, 196, 3)]),
  (939, 934, [(1, 105, 1), (2, 255, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 7)]),
  (995, 990, [(1, 111, 1), (2, 263, 3)]),
  (1054, 1045, [(1, 62, 1), (2, 295, 3), (3, 15, 4), (4, 2, 5)]),
  (1117, 1102, [(1, 39, 1), (2, 309, 3), (3, 19, 4), (4, 5, 5), (5, 2, 6)]),
  (1184, 1135, [(2, 366, 3), (3, 4, 4), (3, 4, 5)]),
  (1255, 1158, [(2, 347, 3), (3, 18, 4), (3, 9, 5)]),
  (1330, 1185, [(2, 326, 3), (3, 34, 4), (3, 14, 5)]),
  (1409, 1214, [(2, 302, 3), (3, 53, 4), (3, 19, 5)]),
  (1493, 1246, [(2, 278, 3), (3, 73, 4), (3, 23, 5)]),
  (1582, 1277, [(2, 251, 3), (3, 94, 4), (3, 26, 5), (4, 3, 6)]),
  (1676, 1311, [(2, 226, 3), (3, 113, 4), (3, 31, 5), (4, 4, 6)]),
  (1776, 1345, [(2, 201, 3), (3, 132, 4), (3, 35, 5), (4, 6, 6)]),
  (1882, 1379, [(2, 176, 3), (3, 151, 4), (3, 38, 5), (4, 9, 6)]),
  (1994, 1413, [(2, 152, 3), (3, 167, 4), (3, 44, 5), (4, 11, 6)]),
  (2113, 1444, [(2, 130, 3), (3, 181, 4), (3, 49, 5), (4, 14, 6)]),
  (2239, 1476, [(2, 110, 3), (3, 192, 4), (3, 55, 5), (4, 17, 6)]),
  (2373, 1506, [(2, 93, 3), (3, 199, 4), (3, 62, 5), (4, 20, 6)]),
  (2515, 1534, [(2, 78, 3), (3, 203, 4), (3, 70, 5), (4, 23, 6)]),
  (2665, 1562, [(2, 65, 3), (3, 205, 4), (3, 78, 5), (4, 26, 6)]),
  (2824, 1589, [(2, 55, 3), (3, 202, 4), (3, 87, 5), (4, 30, 6)]),
  (2993, 1616, [(2, 47, 3), (3, 197, 4), (3, 96, 5), (4, 34, 6)]),
  (3172, 1641, [(2, 40, 3), (3, 190, 4), (3, 105, 5), (4, 39, 6)]),
  (3362, 1667, [(2, 34, 3), (3, 180, 4), (3, 117, 5), (4, 43, 6)]),
  (3563, 1692, [(3, 190, 4), (3, 173, 5), (4, 11, 6)]),
  (3776, 1715, [(3, 172, 4), (3, 186, 5), (4, 16, 6)]),
  (4002, 1739, [(3, 153, 4), (3, 199, 5), (4, 22, 6)]),
  (4242, 1767, [(3, 133, 4), (3, 214, 5), (4, 27, 6)])]

theorem small377 : smallOK 377 4106 certs377 = true := by decide +kernel

/-- The certificates for `t = 378`. -/
def certs378 : List Cert := [
  (376, 375, [(1, 375, 1)]),
  (398, 397, [(1, 375, 1)]),
  (421, 420, [(1, 375, 1)]),
  (446, 445, [(1, 375, 1)]),
  (472, 471, [(1, 375, 1)]),
  (500, 499, [(1, 375, 1)]),
  (530, 529, [(1, 375, 1)]),
  (561, 560, [(1, 375, 1)]),
  (594, 593, [(1, 375, 1)]),
  (629, 628, [(1, 375, 1)]),
  (666, 665, [(1, 375, 1)]),
  (705, 704, [(1, 375, 1)]),
  (747, 746, [(1, 375, 1)]),
  (791, 790, [(1, 375, 1)]),
  (838, 835, [(1, 168, 1), (2, 207, 3)]),
  (888, 885, [(1, 178, 1), (2, 197, 3)]),
  (941, 938, [(1, 189, 1), (2, 186, 3)]),
  (997, 992, [(1, 111, 1), (2, 264, 3)]),
  (1056, 1047, [(1, 63, 1), (2, 295, 3), (3, 15, 4), (4, 2, 5)]),
  (1119, 1104, [(1, 39, 1), (2, 310, 3), (3, 19, 4), (4, 5, 5), (5, 2, 6)]),
  (1186, 1139, [(2, 368, 3), (3, 4, 4), (3, 3, 5)]),
  (1257, 1162, [(2, 350, 3), (3, 17, 4), (3, 8, 5)]),
  (1332, 1189, [(2, 328, 3), (3, 34, 4), (3, 13, 5)]),
  (1411, 1216, [(2, 303, 3), (3, 53, 4), (3, 19, 5)]),
  (1495, 1248, [(2, 279, 3), (3, 73, 4), (3, 22, 5), (4, 1, 6)]),
  (1584, 1281, [(2, 254, 3), (3, 93, 4), (3, 26, 5), (4, 2, 6)]),
  (1679, 1314, [(2, 227, 3), (3, 113, 4), (3, 31, 5), (4, 4, 6)]),
  (1779, 1348, [(2, 201, 3), (3, 133, 4), (3, 34, 5), (4, 7, 6)]),
  (1885, 1382, [(2, 176, 3), (3, 151, 4), (3, 39, 5), (4, 9, 6)]),
  (1998, 1415, [(2, 152, 3), (3, 168, 4), (3, 43, 5), (4, 12, 6)]),
  (2117, 1448, [(2, 130, 3), (3, 182, 4), (3, 49, 5), (4, 14, 6)]),
  (2244, 1481, [(2, 111, 3), (3, 192, 4), (3, 56, 5), (4, 16, 6)]),
  (2378, 1509, [(2, 93, 3), (3, 200, 4), (3, 62, 5), (4, 20, 6)]),
  (2520, 1539, [(2, 78, 3), (3, 204, 4), (3, 70, 5), (4, 23, 6)]),
  (2671, 1566, [(2, 65, 3), (3, 205, 4), (3, 79, 5), (4, 26, 6)]),
  (2831, 1594, [(2, 55, 3), (3, 203, 4), (3, 87, 5), (4, 30, 6)]),
  (3000, 1619, [(2, 46, 3), (3, 198, 4), (3, 97, 5), (4, 34, 6)]),
  (3180, 1645, [(2, 40, 3), (3, 190, 4), (3, 106, 5), (4, 39, 6)]),
  (3370, 1671, [(2, 34, 3), (3, 181, 4), (3, 116, 5), (4, 44, 6)]),
  (3572, 1697, [(2, 30, 3), (3, 168, 4), (3, 127, 5), (4, 50, 6)]),
  (3786, 1721, [(3, 173, 4), (3, 186, 5), (4, 16, 6)]),
  (4013, 1744, [(3, 153, 4), (3, 200, 5), (4, 22, 6)]),
  (4253, 1770, [(3, 133, 4), (3, 214, 5), (4, 28, 6)])]

theorem small378 : smallOK 378 4118 certs378 = true := by decide +kernel

/-- The certificates for `t = 379`. -/
def certs379 : List Cert := [
  (377, 376, [(1, 376, 1)]),
  (399, 398, [(1, 376, 1)]),
  (422, 421, [(1, 376, 1)]),
  (447, 446, [(1, 376, 1)]),
  (473, 472, [(1, 376, 1)]),
  (501, 500, [(1, 376, 1)]),
  (531, 530, [(1, 376, 1)]),
  (562, 561, [(1, 376, 1)]),
  (595, 594, [(1, 376, 1)]),
  (630, 629, [(1, 376, 1)]),
  (667, 666, [(1, 376, 1)]),
  (707, 706, [(1, 376, 1)]),
  (749, 748, [(1, 376, 1)]),
  (793, 792, [(1, 376, 1)]),
  (840, 837, [(1, 168, 1), (2, 208, 3)]),
  (890, 887, [(1, 178, 1), (2, 198, 3)]),
  (943, 940, [(1, 189, 1), (2, 187, 3)]),
  (999, 994, [(1, 111, 1), (2, 265, 3)]),
  (1058, 1049, [(1, 63, 1), (2, 295, 3), (3, 15, 4), (4, 3, 5)]),
  (1121, 1106, [(1, 39, 1), (2, 311, 3), (3, 19, 4), (4, 5, 5), (5, 2, 6)]),
  (1188, 1141, [(2, 369, 3), (3, 3, 4), (3, 4, 5)]),
  (1259, 1164, [(2, 350, 3), (3, 17, 4), (3, 9, 5)]),
  (1334, 1191, [(2, 329, 3), (3, 34, 4), (3, 13, 5)]),
  (1414, 1219, [(2, 304, 3), (3, 53, 4), (3, 19, 5)]),
  (1498, 1251, [(2, 280, 3), (3, 73, 4), (3, 22, 5), (4, 1, 6)]),
  (1587, 1284, [(2, 254, 3), (3, 93, 4), (3, 27, 5), (4, 2, 6)]),
  (1682, 1317, [(2, 228, 3), (3, 113, 4), (3, 31, 5), (4, 4, 6)]),
  (1782, 1351, [(2, 202, 3), (3, 133, 4), (3, 34, 5), (4, 7, 6)]),
  (1888, 1385, [(2, 177, 3), (3, 151, 4), (3, 39, 5), (4, 9, 6)]),
  (2001, 1418, [(2, 153, 3), (3, 168, 4), (3, 43, 5), (4, 12, 6)]),
  (2121, 1452, [(2, 131, 3), (3, 182, 4), (3, 49, 5), (4, 14, 6)]),
  (2248, 1483, [(2, 111, 3), (3, 193, 4), (3, 55, 5), (4, 17, 6)]),
  (2382, 1513, [(2, 93, 3), (3, 201, 4), (3, 62, 5), (4, 20, 6)]),
  (2524, 1543, [(2, 78, 3), (3, 205, 4), (3, 70, 5), (4, 23, 6)]),
  (2675, 1570, [(2, 66, 3), (3, 206, 4), (3, 77, 5), (4, 27, 6)]),
  (2835, 1596, [(2, 55, 3), (3, 204, 4), (3, 87, 5), (4, 30, 6)]),
  (3005, 1624, [(2, 47, 3), (3, 199, 4), (3, 96, 5), (4, 34, 6)]),
  (3185, 1650, [(2, 40, 3), (3, 191, 4), (3, 106, 5), (4, 39, 6)]),
  (3376, 1675, [(2, 34, 3), (3, 181, 4), (3, 117, 5), (4, 44, 6)]),
  (3578, 1701, [(2, 30, 3), (3, 169, 4), (3, 127, 5), (4, 50, 6)]),
  (3792, 1725, [(3, 174, 4), (3, 186, 5), (4, 16, 6)]),
  (4019, 1748, [(3, 154, 4), (3, 200, 5), (4, 22, 6)]),
  (4260, 1775, [(3, 134, 4), (3, 214, 5), (4, 28, 6)])]

theorem small379 : smallOK 379 4129 certs379 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S380.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {380, 381, 382, 383, 384, 385, 386, 387} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 380`. -/
def certs380 : List Cert := [
  (378, 377, [(1, 377, 1)]),
  (400, 399, [(1, 377, 1)]),
  (424, 423, [(1, 377, 1)]),
  (449, 448, [(1, 377, 1)]),
  (475, 474, [(1, 377, 1)]),
  (503, 502, [(1, 377, 1)]),
  (533, 532, [(1, 377, 1)]),
  (564, 563, [(1, 377, 1)]),
  (597, 596, [(1, 377, 1)]),
  (632, 631, [(1, 377, 1)]),
  (669, 668, [(1, 377, 1)]),
  (709, 708, [(1, 377, 1)]),
  (751, 750, [(1, 377, 1)]),
  (796, 795, [(1, 377, 1)]),
  (843, 840, [(1, 169, 1), (2, 208, 3)]),
  (893, 890, [(1, 179, 1), (2, 198, 3)]),
  (946, 941, [(1, 106, 1), (2, 257, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 7)]),
  (1002, 997, [(1, 112, 1), (2, 265, 3)]),
  (1062, 1053, [(1, 63, 1), (2, 297, 3), (3, 15, 4), (4, 2, 5)]),
  (1125, 1110, [(1, 39, 1), (2, 312, 3), (3, 19, 4), (4, 5, 5), (5, 2, 6)]),
  (1192, 1145, [(2, 370, 3), (3, 4, 4), (3, 3, 5)]),
  (1263, 1168, [(2, 352, 3), (3, 17, 4), (3, 8, 5)]),
  (1338, 1195, [(2, 330, 3), (3, 34, 4), (3, 13, 5)]),
  (1418, 1223, [(2, 305, 3), (3, 53, 4), (3, 19, 5)]),
  (1503, 1254, [(2, 279, 3), (3, 74, 4), (3, 23, 5), (4, 1, 6)]),
  (1593, 1288, [(2, 254, 3), (3, 94, 4), (3, 27, 5), (4, 2, 6)]),
  (1688, 1321, [(2, 228, 3), (3, 114, 4), (3, 30, 5), (4, 5, 6)]),
  (1789, 1356, [(2, 202, 3), (3, 134, 4), (3, 35, 5), (4, 6, 6)]),
  (1896, 1389, [(2, 176, 3), (3, 153, 4), (3, 39, 5), (4, 9, 6)]),
  (2009, 1424, [(2, 153, 3), (3, 169, 4), (3, 44, 5), (4, 11, 6)]),
  (2129, 1456, [(2, 131, 3), (3, 182, 4), (3, 50, 5), (4, 14, 6)]),
  (2256, 1489, [(2, 111, 3), (3, 194, 4), (3, 55, 5), (4, 17, 6)]),
  (2391, 1518, [(2, 93, 3), (3, 201, 4), (3, 63, 5), (4, 20, 6)]),
  (2534, 1547, [(2, 78, 3), (3, 206, 4), (3, 70, 5), (4, 23, 6)]),
  (2686, 1575, [(2, 65, 3), (3, 207, 4), (3, 79, 5), (4, 26, 6)]),
  (2847, 1602, [(2, 55, 3), (3, 204, 4), (3, 88, 5), (4, 30, 6)]),
  (3017, 1628, [(2, 46, 3), (3, 200, 4), (3, 97, 5), (4, 34, 6)]),
  (3198, 1655, [(2, 40, 3), (3, 192, 4), (3, 106, 5), (4, 39, 6)]),
  (3389, 1680, [(2, 34, 3), (3, 182, 4), (3, 117, 5), (4, 44, 6)]),
  (3592, 1707, [(2, 30, 3), (3, 169, 4), (3, 128, 5), (4, 50, 6)]),
  (3807, 1730, [(3, 174, 4), (3, 186, 5), (4, 17, 6)]),
  (4035, 1754, [(3, 154, 4), (3, 201, 5), (4, 22, 6)]),
  (4277, 1780, [(3, 134, 4), (3, 215, 5), (4, 28, 6)])]

theorem small380 : smallOK 380 4141 certs380 = true := by decide +kernel

/-- The certificates for `t = 381`. -/
def certs381 : List Cert := [
  (379, 378, [(1, 378, 1)]),
  (401, 400, [(1, 378, 1)]),
  (425, 424, [(1, 378, 1)]),
  (450, 449, [(1, 378, 1)]),
  (477, 476, [(1, 378, 1)]),
  (505, 504, [(1, 378, 1)]),
  (535, 534, [(1, 378, 1)]),
  (567, 566, [(1, 378, 1)]),
  (601, 600, [(1, 378, 1)]),
  (637, 636, [(1, 378, 1)]),
  (675, 674, [(1, 378, 1)]),
  (715, 714, [(1, 378, 1)]),
  (757, 756, [(1, 378, 1)]),
  (802, 801, [(1, 378, 1)]),
  (850, 847, [(1, 170, 1), (2, 208, 3)]),
  (901, 898, [(1, 181, 1), (2, 197, 3)]),
  (955, 950, [(1, 107, 1), (2, 259, 3), (3, 11, 4), (4, 1, 5)]),
  (1012, 1007, [(1, 113, 1), (2, 265, 3)]),
  (1072, 1063, [(1, 64, 1), (2, 300, 3), (3, 14, 4)]),
  (1136, 1121, [(1, 40, 1), (2, 315, 3), (3, 19, 4), (4, 4, 5)]),
  (1204, 1151, [(2, 369, 3), (3, 5, 4), (3, 4, 5)]),
  (1276, 1173, [(2, 349, 3), (3, 19, 4), (3, 10, 5)]),
  (1352, 1201, [(2, 327, 3), (3, 37, 4), (3, 14, 5)]),
  (1433, 1230, [(2, 302, 3), (3, 56, 4), (3, 20, 5)]),
  (1518, 1263, [(2, 278, 3), (3, 76, 4), (3, 23, 5), (4, 1, 6)]),
  (1609, 1296, [(2, 252, 3), (3, 97, 4), (3, 27, 5), (4, 2, 6)]),
  (1705, 1330, [(2, 226, 3), (3, 117, 4), (3, 31, 5), (4, 4, 6)]),
  (1807, 1364, [(2, 199, 3), (3, 137, 4), (3, 35, 5), (4, 7, 6)]),
  (1915, 1398, [(2, 174, 3), (3, 155, 4), (3, 40, 5), (4, 9, 6)]),
  (2029, 1432, [(2, 151, 3), (3, 171, 4), (3, 44, 5), (4, 12, 6)]),
  (2150, 1465, [(2, 129, 3), (3, 185, 4), (3, 50, 5), (4, 14, 6)]),
  (2279, 1496, [(2, 108, 3), (3, 196, 4), (3, 57, 5), (4, 17, 6)]),
  (2415, 1526, [(2, 91, 3), (3, 203, 4), (3, 63, 5), (4, 21, 6)]),
  (2559, 1556, [(2, 77, 3), (3, 207, 4), (3, 71, 5), (4, 23, 6)]),
  (2712, 1583, [(2, 64, 3), (3, 207, 4), (3, 80, 5), (4, 27, 6)]),
  (2874, 1609, [(2, 54, 3), (3, 204, 4), (3, 89, 5), (4, 31, 6)]),
  (3046, 1635, [(2, 46, 3), (3, 199, 4), (3, 97, 5), (4, 36, 6)]),
  (3228, 1661, [(2, 39, 3), (3, 191, 4), (3, 108, 5), (4, 40, 6)]),
  (3421, 1688, [(2, 34, 3), (3, 181, 4), (3, 117, 5), (4, 46, 6)]),
  (3626, 1713, [(3, 190, 4), (3, 175, 5), (4, 13, 6)]),
  (3843, 1738, [(3, 172, 4), (3, 189, 5), (4, 17, 6)]),
  (4073, 1762, [(3, 152, 4), (3, 203, 5), (4, 23, 6)]),
  (4317, 1788, [(3, 132, 4), (3, 217, 5), (4, 29, 6)])]

theorem small381 : smallOK 381 4152 certs381 = true := by decide +kernel

/-- The certificates for `t = 382`. -/
def certs382 : List Cert := [
  (380, 379, [(1, 379, 1)]),
  (402, 401, [(1, 379, 1)]),
  (426, 425, [(1, 379, 1)]),
  (451, 450, [(1, 379, 1)]),
  (478, 477, [(1, 379, 1)]),
  (506, 505, [(1, 379, 1)]),
  (536, 535, [(1, 379, 1)]),
  (568, 567, [(1, 379, 1)]),
  (602, 601, [(1, 379, 1)]),
  (638, 637, [(1, 379, 1)]),
  (676, 675, [(1, 379, 1)]),
  (716, 715, [(1, 379, 1)]),
  (758, 757, [(1, 379, 1)]),
  (803, 802, [(1, 379, 1)]),
  (851, 848, [(1, 171, 1), (2, 208, 3)]),
  (902, 899, [(1, 181, 1), (2, 198, 3)]),
  (956, 951, [(1, 107, 1), (2, 260, 3), (3, 10, 4), (4, 2, 5)]),
  (1013, 1008, [(1, 113, 1), (2, 266, 3)]),
  (1073, 1064, [(1, 64, 1), (2, 300, 3), (3, 15, 4)]),
  (1137, 1122, [(1, 40, 1), (2, 315, 3), (3, 19, 4), (4, 5, 5)]),
  (1205, 1152, [(2, 369, 3), (3, 5, 4), (3, 5, 5)]),
  (1277, 1176, [(2, 351, 3), (3, 19, 4), (3, 9, 5)]),
  (1353, 1204, [(2, 329, 3), (3, 36, 4), (3, 14, 5)]),
  (1434, 1233, [(2, 304, 3), (3, 56, 4), (3, 19, 5)]),
  (1520, 1265, [(2, 279, 3), (3, 76, 4), (3, 23, 5), (4, 1, 6)]),
  (1611, 1298, [(2, 252, 3), (3, 97, 4), (3, 27, 5), (4, 3, 6)]),
  (1707, 1332, [(2, 226, 3), (3, 117, 4), (3, 31, 5), (4, 5, 6)]),
  (1809, 1366, [(2, 200, 3), (3, 137, 4), (3, 35, 5), (4, 7, 6)]),
  (1917, 1400, [(2, 175, 3), (3, 155, 4), (3, 39, 5), (4, 10, 6)]),
  (2032, 1435, [(2, 151, 3), (3, 172, 4), (3, 44, 5), (4, 12, 6)]),
  (2153, 1468, [(2, 129, 3), (3, 185, 4), (3, 50, 5), (4, 15, 6)]),
  (2282, 1499, [(2, 109, 3), (3, 196, 4), (3, 56, 5), (4, 18, 6)]),
  (2418, 1531, [(2, 92, 3), (3, 204, 4), (3, 63, 5), (4, 20, 6)]),
  (2563, 1558, [(2, 77, 3), (3, 207, 4), (3, 71, 5), (4, 24, 6)]),
  (2716, 1587, [(2, 64, 3), (3, 208, 4), (3, 80, 5), (4, 27, 6)]),
  (2878, 1613, [(2, 54, 3), (3, 205, 4), (3, 89, 5), (4, 31, 6)]),
  (3050, 1639, [(2, 46, 3), (3, 200, 4), (3, 97, 5), (4, 36, 6)]),
  (3233, 1666, [(2, 39, 3), (3, 192, 4), (3, 108, 5), (4, 40, 6)]),
  (3426, 1693, [(2, 34, 3), (3, 182, 4), (3, 118, 5), (4, 45, 6)]),
  (3631, 1718, [(3, 191, 4), (3, 176, 5), (4, 12, 6)]),
  (3848, 1741, [(3, 173, 4), (3, 188, 5), (4, 18, 6)]),
  (4078, 1765, [(3, 153, 4), (3, 203, 5), (4, 23, 6)]),
  (4322, 1793, [(3, 133, 4), (3, 217, 5), (4, 29, 6)])]

theorem small382 : smallOK 382 4163 certs382 = true := by decide +kernel

/-- The certificates for `t = 383`. -/
def certs383 : List Cert := [
  (381, 380, [(1, 380, 1)]),
  (403, 402, [(1, 380, 1)]),
  (427, 426, [(1, 380, 1)]),
  (452, 451, [(1, 380, 1)]),
  (479, 478, [(1, 380, 1)]),
  (507, 506, [(1, 380, 1)]),
  (537, 536, [(1, 380, 1)]),
  (569, 568, [(1, 380, 1)]),
  (603, 602, [(1, 380, 1)]),
  (639, 638, [(1, 380, 1)]),
  (677, 676, [(1, 380, 1)]),
  (717, 716, [(1, 380, 1)]),
  (760, 759, [(1, 380, 1)]),
  (805, 804, [(1, 380, 1)]),
  (853, 850, [(1, 171, 1), (2, 209, 3)]),
  (904, 901, [(1, 181, 1), (2, 199, 3)]),
  (958, 953, [(1, 107, 1), (2, 260, 3), (3, 11, 4), (4, 2, 5)]),
  (1015, 1010, [(1, 113, 1), (2, 267, 3)]),
  (1075, 1066, [(1, 64, 1), (2, 301, 3), (3, 15, 4)]),
  (1139, 1124, [(1, 40, 1), (2, 316, 3), (3, 19, 4), (4, 5, 5)]),
  (1207, 1156, [(2, 372, 3), (3, 4, 4), (3, 4, 5)]),
  (1279, 1180, [(2, 353, 3), (3, 19, 4), (3, 8, 5)]),
  (1355, 1206, [(2, 330, 3), (3, 36, 4), (3, 14, 5)]),
  (1436, 1235, [(2, 305, 3), (3, 56, 4), (3, 19, 5)]),
  (1522, 1267, [(2, 279, 3), (3, 76, 4), (3, 24, 5), (4, 1, 6)]),
  (1613, 1300, [(2, 253, 3), (3, 97, 4), (3, 27, 5), (4, 3, 6)]),
  (1709, 1334, [(2, 227, 3), (3, 117, 4), (3, 31, 5), (4, 5, 6)]),
  (1811, 1370, [(2, 202, 3), (3, 137, 4), (3, 35, 5), (4, 6, 6)]),
  (1919, 1404, [(2, 176, 3), (3, 155, 4), (3, 40, 5), (4, 9, 6)]),
  (2034, 1437, [(2, 152, 3), (3, 171, 4), (3, 45, 5), (4, 12, 6)]),
  (2156, 1471, [(2, 130, 3), (3, 185, 4), (3, 50, 5), (4, 15, 6)]),
  (2285, 1504, [(2, 110, 3), (3, 197, 4), (3, 56, 5), (4, 17, 6)]),
  (2422, 1533, [(2, 92, 3), (3, 204, 4), (3, 63, 5), (4, 21, 6)]),
  (2567, 1562, [(2, 77, 3), (3, 208, 4), (3, 71, 5), (4, 24, 6)]),
  (2721, 1590, [(2, 64, 3), (3, 209, 4), (3, 80, 5), (4, 27, 6)]),
  (2884, 1617, [(2, 54, 3), (3, 206, 4), (3, 89, 5), (4, 31, 6)]),
  (3057, 1644, [(2, 46, 3), (3, 201, 4), (3, 98, 5), (4, 35, 6)]),
  (3240, 1671, [(2, 39, 3), (3, 193, 4), (3, 108, 5), (4, 40, 6)]),
  (3434, 1697, [(2, 34, 3), (3, 182, 4), (3, 118, 5), (4, 46, 6)]),
  (3640, 1723, [(2, 29, 3), (3, 170, 4), (3, 130, 5), (4, 51, 6)]),
  (3858, 1745, [(3, 173, 4), (3, 189, 5), (4, 18, 6)]),
  (4089, 1772, [(3, 154, 4), (3, 203, 5), (4, 23, 6)]),
  (4334, 1797, [(3, 133, 4), (3, 217, 5), (4, 30, 6)])]

theorem small383 : smallOK 383 4175 certs383 = true := by decide +kernel

/-- The certificates for `t = 384`. -/
def certs384 : List Cert := [
  (382, 381, [(1, 381, 1)]),
  (404, 403, [(1, 381, 1)]),
  (428, 427, [(1, 381, 1)]),
  (453, 452, [(1, 381, 1)]),
  (480, 479, [(1, 381, 1)]),
  (508, 507, [(1, 381, 1)]),
  (538, 537, [(1, 381, 1)]),
  (570, 569, [(1, 381, 1)]),
  (604, 603, [(1, 381, 1)]),
  (640, 639, [(1, 381, 1)]),
  (678, 677, [(1, 381, 1)]),
  (718, 717, [(1, 381, 1)]),
  (761, 760, [(1, 381, 1)]),
  (806, 805, [(1, 381, 1)]),
  (854, 851, [(1, 171, 1), (2, 210, 3)]),
  (905, 902, [(1, 181, 1), (2, 200, 3)]),
  (959, 954, [(1, 107, 1), (2, 261, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6)]),
  (1016, 1011, [(1, 113, 1), (2, 268, 3)]),
  (1076, 1067, [(1, 64, 1), (2, 301, 3), (3, 15, 4), (4, 1, 5)]),
  (1140, 1125, [(1, 40, 1), (2, 316, 3), (3, 19, 4), (4, 5, 5), (5, 1, 6)]),
  (1208, 1157, [(2, 372, 3), (3, 5, 4), (3, 4, 5)]),
  (1280, 1181, [(2, 354, 3), (3, 18, 4), (3, 9, 5)]),
  (1356, 1209, [(2, 332, 3), (3, 36, 4), (3, 13, 5)]),
  (1437, 1238, [(2, 307, 3), (3, 55, 4), (3, 19, 5)]),
  (1523, 1270, [(2, 282, 3), (3, 75, 4), (3, 23, 5), (4, 1, 6)]),
  (1614, 1303, [(2, 255, 3), (3, 96, 4), (3, 27, 5), (4, 3, 6)]),
  (1710, 1337, [(2, 229, 3), (3, 117, 4), (3, 30, 5), (4, 5, 6)]),
  (1812, 1371, [(2, 202, 3), (3, 137, 4), (3, 35, 5), (4, 7, 6)]),
  (1920, 1407, [(2, 178, 3), (3, 155, 4), (3, 39, 5), (4, 9, 6)]),
  (2035, 1440, [(2, 153, 3), (3, 172, 4), (3, 44, 5), (4, 12, 6)]),
  (2157, 1474, [(2, 131, 3), (3, 186, 4), (3, 50, 5), (4, 14, 6)]),
  (2286, 1507, [(2, 111, 3), (3, 197, 4), (3, 56, 5), (4, 17, 6)]),
  (2423, 1536, [(2, 93, 3), (3, 204, 4), (3, 63, 5), (4, 21, 6)]),
  (2568, 1565, [(2, 78, 3), (3, 208, 4), (3, 71, 5), (4, 24, 6)]),
  (2722, 1595, [(2, 65, 3), (3, 210, 4), (3, 79, 5), (4, 27, 6)]),
  (2885, 1622, [(2, 55, 3), (3, 207, 4), (3, 88, 5), (4, 31, 6)]),
  (3058, 1647, [(2, 46, 3), (3, 202, 4), (3, 98, 5), (4, 35, 6)]),
  (3241, 1674, [(2, 39, 3), (3, 194, 4), (3, 109, 5), (4, 39, 6)]),
  (3435, 1700, [(2, 34, 3), (3, 183, 4), (3, 119, 5), (4, 45, 6)]),
  (3641, 1726, [(3, 193, 4), (3, 175, 5), (4, 13, 6)]),
  (3859, 1750, [(3, 175, 4), (3, 189, 5), (4, 17, 6)]),
  (4090, 1775, [(3, 155, 4), (3, 203, 5), (4, 23, 6)]),
  (4335, 1802, [(3, 135, 4), (3, 217, 5), (4, 29, 6)])]

theorem small384 : smallOK 384 4187 certs384 = true := by decide +kernel

/-- The certificates for `t = 385`. -/
def certs385 : List Cert := [
  (383, 382, [(1, 382, 1)]),
  (405, 404, [(1, 382, 1)]),
  (429, 428, [(1, 382, 1)]),
  (454, 453, [(1, 382, 1)]),
  (481, 480, [(1, 382, 1)]),
  (509, 508, [(1, 382, 1)]),
  (539, 538, [(1, 382, 1)]),
  (571, 570, [(1, 382, 1)]),
  (605, 604, [(1, 382, 1)]),
  (641, 640, [(1, 382, 1)]),
  (679, 678, [(1, 382, 1)]),
  (719, 718, [(1, 382, 1)]),
  (762, 761, [(1, 382, 1)]),
  (807, 806, [(1, 382, 1)]),
  (855, 852, [(1, 171, 1), (2, 211, 3)]),
  (906, 903, [(1, 182, 1), (2, 200, 3)]),
  (960, 955, [(1, 107, 1), (2, 261, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (1017, 1012, [(1, 113, 1), (2, 269, 3)]),
  (1078, 1069, [(1, 64, 1), (2, 302, 3), (3, 15, 4), (4, 1, 5)]),
  (1142, 1127, [(1, 40, 1), (2, 317, 3), (3, 19, 4), (4, 5, 5), (5, 1, 6)]),
  (1210, 1161, [(2, 374, 3), (3, 4, 4), (3, 4, 5)]),
  (1282, 1183, [(2, 354, 3), (3, 19, 4), (3, 9, 5)]),
  (1358, 1211, [(2, 333, 3), (3, 35, 4), (3, 14, 5)]),
  (1439, 1240, [(2, 308, 3), (3, 55, 4), (3, 19, 5)]),
  (1525, 1272, [(2, 282, 3), (3, 76, 4), (3, 23, 5), (4, 1, 6)]),
  (1616, 1305, [(2, 256, 3), (3, 96, 4), (3, 27, 5), (4, 3, 6)]),
  (1712, 1341, [(2, 231, 3), (3, 116, 4), (3, 31, 5), (4, 4, 6)]),
  (1814, 1375, [(2, 204, 3), (3, 137, 4), (3, 34, 5), (4, 7, 6)]),
  (1922, 1409, [(2, 178, 3), (3, 155, 4), (3, 40, 5), (4, 9, 6)]),
  (2037, 1444, [(2, 154, 3), (3, 172, 4), (3, 44, 5), (4, 12, 6)]),
  (2159, 1478, [(2, 132, 3), (3, 186, 4), (3, 50, 5), (4, 14, 6)]),
  (2288, 1509, [(2, 111, 3), (3, 197, 4), (3, 57, 5), (4, 17, 6)]),
  (2425, 1540, [(2, 94, 3), (3, 205, 4), (3, 63, 5), (4, 20, 6)]),
  (2570, 1569, [(2, 78, 3), (3, 209, 4), (3, 71, 5), (4, 24, 6)]),
  (2724, 1597, [(2, 65, 3), (3, 210, 4), (3, 80, 5), (4, 27, 6)]),
  (2887, 1624, [(2, 55, 3), (3, 208, 4), (3, 88, 5), (4, 31, 6)]),
  (3060, 1651, [(2, 47, 3), (3, 202, 4), (3, 97, 5), (4, 36, 6)]),
  (3243, 1678, [(2, 40, 3), (3, 195, 4), (3, 107, 5), (4, 40, 6)]),
  (3437, 1704, [(2, 34, 3), (3, 185, 4), (3, 118, 5), (4, 45, 6)]),
  (3643, 1730, [(2, 30, 3), (3, 172, 4), (3, 128, 5), (4, 52, 6)]),
  (3861, 1754, [(3, 176, 4), (3, 189, 5), (4, 17, 6)]),
  (4092, 1779, [(3, 156, 4), (3, 203, 5), (4, 23, 6)]),
  (4337, 1806, [(3, 136, 4), (3, 217, 5), (4, 29, 6)])]

theorem small385 : smallOK 385 4199 certs385 = true := by decide +kernel

/-- The certificates for `t = 386`. -/
def certs386 : List Cert := [
  (384, 383, [(1, 383, 1)]),
  (407, 406, [(1, 383, 1)]),
  (431, 430, [(1, 383, 1)]),
  (456, 455, [(1, 383, 1)]),
  (483, 482, [(1, 383, 1)]),
  (511, 510, [(1, 383, 1)]),
  (541, 540, [(1, 383, 1)]),
  (573, 572, [(1, 383, 1)]),
  (607, 606, [(1, 383, 1)]),
  (643, 642, [(1, 383, 1)]),
  (681, 680, [(1, 383, 1)]),
  (721, 720, [(1, 383, 1)]),
  (764, 763, [(1, 383, 1)]),
  (809, 808, [(1, 383, 1)]),
  (857, 854, [(1, 172, 1), (2, 211, 3)]),
  (908, 905, [(1, 182, 1), (2, 201, 3)]),
  (962, 957, [(1, 107, 1), (2, 262, 3), (3, 10, 4), (4, 2, 5), (5, 1, 6), (6, 1, 7)]),
  (1019, 1014, [(1, 114, 1), (2, 269, 3)]),
  (1080, 1071, [(1, 64, 1), (2, 302, 3), (3, 15, 4), (4, 2, 5)]),
  (1144, 1129, [(1, 40, 1), (2, 317, 3), (3, 20, 4), (4, 5, 5), (5, 1, 6)]),
  (1212, 1163, [(2, 375, 3), (3, 4, 4), (3, 4, 5)]),
  (1284, 1187, [(2, 357, 3), (3, 18, 4), (3, 8, 5)]),
  (1361, 1214, [(2, 334, 3), (3, 35, 4), (3, 14, 5)]),
  (1442, 1243, [(2, 309, 3), (3, 55, 4), (3, 19, 5)]),
  (1528, 1275, [(2, 283, 3), (3, 76, 4), (3, 23, 5), (4, 1, 6)]),
  (1619, 1308, [(2, 257, 3), (3, 96, 4), (3, 27, 5), (4, 3, 6)]),
  (1716, 1343, [(2, 230, 3), (3, 117, 4), (3, 31, 5), (4, 5, 6)]),
  (1818, 1377, [(2, 204, 3), (3, 137, 4), (3, 35, 5), (4, 7, 6)]),
  (1927, 1414, [(2, 179, 3), (3, 156, 4), (3, 39, 5), (4, 9, 6)]),
  (2042, 1447, [(2, 154, 3), (3, 173, 4), (3, 44, 5), (4, 12, 6)]),
  (2164, 1481, [(2, 132, 3), (3, 187, 4), (3, 50, 5), (4, 14, 6)]),
  (2293, 1514, [(2, 112, 3), (3, 198, 4), (3, 56, 5), (4, 17, 6)]),
  (2430, 1543, [(2, 94, 3), (3, 205, 4), (3, 63, 5), (4, 21, 6)]),
  (2575, 1574, [(2, 79, 3), (3, 210, 4), (3, 71, 5), (4, 23, 6)]),
  (2729, 1602, [(2, 66, 3), (3, 211, 4), (3, 79, 5), (4, 27, 6)]),
  (2892, 1629, [(2, 55, 3), (3, 209, 4), (3, 88, 5), (4, 31, 6)]),
  (3065, 1654, [(2, 47, 3), (3, 203, 4), (3, 97, 5), (4, 36, 6)]),
  (3248, 1681, [(2, 40, 3), (3, 195, 4), (3, 108, 5), (4, 40, 6)]),
  (3442, 1707, [(2, 34, 3), (3, 185, 4), (3, 119, 5), (4, 45, 6)]),
  (3648, 1733, [(3, 195, 4), (3, 175, 5), (4, 13, 6)]),
  (3866, 1757, [(3, 176, 4), (3, 189, 5), (4, 18, 6)]),
  (4097, 1782, [(3, 157, 4), (3, 203, 5), (4, 23, 6)]),
  (4342, 1809, [(3, 136, 4), (3, 217, 5), (4, 30, 6)])]

theorem small386 : smallOK 386 4209 certs386 = true := by decide +kernel

/-- The certificates for `t = 387`. -/
def certs387 : List Cert := [
  (385, 384, [(1, 384, 1)]),
  (408, 407, [(1, 384, 1)]),
  (432, 431, [(1, 384, 1)]),
  (457, 456, [(1, 384, 1)]),
  (484, 483, [(1, 384, 1)]),
  (513, 512, [(1, 384, 1)]),
  (543, 542, [(1, 384, 1)]),
  (575, 574, [(1, 384, 1)]),
  (609, 608, [(1, 384, 1)]),
  (645, 644, [(1, 384, 1)]),
  (683, 682, [(1, 384, 1)]),
  (723, 722, [(1, 384, 1)]),
  (766, 765, [(1, 384, 1)]),
  (811, 810, [(1, 384, 1)]),
  (859, 856, [(1, 172, 1), (2, 212, 3)]),
  (910, 907, [(1, 182, 1), (2, 202, 3)]),
  (964, 959, [(1, 108, 1), (2, 262, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (1021, 1016, [(1, 114, 1), (2, 270, 3)]),
  (1082, 1073, [(1, 64, 1), (2, 303, 3), (3, 15, 4), (4, 2, 5)]),
  (1146, 1131, [(1, 40, 1), (2, 318, 3), (3, 19, 4), (4, 5, 5), (5, 2, 6)]),
  (1214, 1165, [(2, 376, 3), (3, 4, 4), (3, 4, 5)]),
  (1286, 1189, [(2, 357, 3), (3, 18, 4), (3, 9, 5)]),
  (1363, 1216, [(2, 335, 3), (3, 35, 4), (3, 14, 5)]),
  (1444, 1247, [(2, 311, 3), (3, 55, 4), (3, 18, 5)]),
  (1530, 1279, [(2, 286, 3), (3, 75, 4), (3, 23, 5)]),
  (1621, 1312, [(2, 259, 3), (3, 96, 4), (3, 27, 5), (4, 2, 6)]),
  (1718, 1347, [(2, 232, 3), (3, 117, 4), (3, 31, 5), (4, 4, 6)]),
  (1821, 1382, [(2, 206, 3), (3, 137, 4), (3, 35, 5), (4, 6, 6)]),
  (1930, 1417, [(2, 180, 3), (3, 156, 4), (3, 39, 5), (4, 9, 6)]),
  (2045, 1450, [(2, 155, 3), (3, 173, 4), (3, 44, 5), (4, 12, 6)]),
  (2167, 1484, [(2, 132, 3), (3, 187, 4), (3, 50, 5), (4, 15, 6)]),
  (2297, 1516, [(2, 112, 3), (3, 198, 4), (3, 56, 5), (4, 18, 6)]),
  (2434, 1547, [(2, 94, 3), (3, 206, 4), (3, 63, 5), (4, 21, 6)]),
  (2580, 1577, [(2, 79, 3), (3, 210, 4), (3, 71, 5), (4, 24, 6)]),
  (2734, 1605, [(2, 66, 3), (3, 211, 4), (3, 79, 5), (4, 28, 6)]),
  (2898, 1633, [(2, 55, 3), (3, 210, 4), (3, 88, 5), (4, 31, 6)]),
  (3071, 1660, [(2, 47, 3), (3, 204, 4), (3, 98, 5), (4, 35, 6)]),
  (3255, 1686, [(2, 40, 3), (3, 196, 4), (3, 108, 5), (4, 40, 6)]),
  (3450, 1713, [(2, 34, 3), (3, 186, 4), (3, 119, 5), (4, 45, 6)]),
  (3657, 1738, [(3, 195, 4), (3, 176, 5), (4, 13, 6)]),
  (3876, 1761, [(3, 177, 4), (3, 189, 5), (4, 18, 6)]),
  (4108, 1787, [(3, 157, 4), (3, 203, 5), (4, 24, 6)]),
  (4354, 1815, [(3, 137, 4), (3, 218, 5), (4, 29, 6)])]

theorem small387 : smallOK 387 4221 certs387 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S388.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {388, 389, 390, 391, 392, 393, 394, 395} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 388`. -/
def certs388 : List Cert := [
  (386, 385, [(1, 385, 1)]),
  (409, 408, [(1, 385, 1)]),
  (433, 432, [(1, 385, 1)]),
  (458, 457, [(1, 385, 1)]),
  (485, 484, [(1, 385, 1)]),
  (514, 513, [(1, 385, 1)]),
  (544, 543, [(1, 385, 1)]),
  (576, 575, [(1, 385, 1)]),
  (610, 609, [(1, 385, 1)]),
  (646, 645, [(1, 385, 1)]),
  (684, 683, [(1, 385, 1)]),
  (725, 724, [(1, 385, 1)]),
  (768, 767, [(1, 385, 1)]),
  (814, 813, [(1, 385, 1)]),
  (862, 859, [(1, 173, 1), (2, 212, 3)]),
  (913, 910, [(1, 183, 1), (2, 202, 3)]),
  (967, 962, [(1, 108, 1), (2, 263, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (1025, 1020, [(1, 114, 1), (2, 271, 3)]),
  (1086, 1077, [(1, 64, 1), (2, 304, 3), (3, 15, 4), (4, 2, 5)]),
  (1151, 1136, [(1, 40, 1), (2, 320, 3), (3, 19, 4), (4, 5, 5), (5, 1, 6)]),
  (1220, 1169, [(2, 376, 3), (3, 5, 4), (3, 4, 5)]),
  (1293, 1194, [(2, 358, 3), (3, 18, 4), (3, 9, 5)]),
  (1370, 1221, [(2, 335, 3), (3, 36, 4), (3, 14, 5)]),
  (1452, 1251, [(2, 310, 3), (3, 56, 4), (3, 19, 5)]),
  (1539, 1284, [(2, 285, 3), (3, 76, 4), (3, 23, 5), (4, 1, 6)]),
  (1631, 1318, [(2, 258, 3), (3, 98, 4), (3, 27, 5), (4, 2, 6)]),
  (1728, 1351, [(2, 230, 3), (3, 119, 4), (3, 31, 5), (4, 5, 6)]),
  (1831, 1386, [(2, 204, 3), (3, 139, 4), (3, 35, 5), (4, 7, 6)]),
  (1940, 1421, [(2, 178, 3), (3, 158, 4), (3, 39, 5), (4, 10, 6)]),
  (2056, 1457, [(2, 155, 3), (3, 174, 4), (3, 44, 5), (4, 12, 6)]),
  (2179, 1490, [(2, 132, 3), (3, 188, 4), (3, 50, 5), (4, 15, 6)]),
  (2309, 1522, [(2, 111, 3), (3, 200, 4), (3, 56, 5), (4, 18, 6)]),
  (2447, 1554, [(2, 94, 3), (3, 207, 4), (3, 64, 5), (4, 20, 6)]),
  (2593, 1582, [(2, 78, 3), (3, 211, 4), (3, 72, 5), (4, 24, 6)]),
  (2748, 1611, [(2, 66, 3), (3, 212, 4), (3, 79, 5), (4, 28, 6)]),
  (2912, 1639, [(2, 55, 3), (3, 210, 4), (3, 89, 5), (4, 31, 6)]),
  (3086, 1665, [(2, 47, 3), (3, 204, 4), (3, 98, 5), (4, 36, 6)]),
  (3271, 1690, [(2, 40, 3), (3, 196, 4), (3, 108, 5), (4, 41, 6)]),
  (3467, 1718, [(2, 34, 3), (3, 186, 4), (3, 119, 5), (4, 46, 6)]),
  (3675, 1744, [(3, 195, 4), (3, 177, 5), (4, 13, 6)]),
  (3895, 1768, [(3, 177, 4), (3, 190, 5), (4, 18, 6)]),
  (4128, 1793, [(3, 157, 4), (3, 204, 5), (4, 24, 6)]),
  (4375, 1820, [(3, 136, 4), (3, 219, 5), (4, 30, 6)])]

theorem small388 : smallOK 388 4233 certs388 = true := by decide +kernel

/-- The certificates for `t = 389`. -/
def certs389 : List Cert := [
  (387, 386, [(1, 386, 1)]),
  (410, 409, [(1, 386, 1)]),
  (434, 433, [(1, 386, 1)]),
  (460, 459, [(1, 386, 1)]),
  (487, 486, [(1, 386, 1)]),
  (516, 515, [(1, 386, 1)]),
  (546, 545, [(1, 386, 1)]),
  (578, 577, [(1, 386, 1)]),
  (612, 611, [(1, 386, 1)]),
  (648, 647, [(1, 386, 1)]),
  (686, 685, [(1, 386, 1)]),
  (727, 726, [(1, 386, 1)]),
  (770, 769, [(1, 386, 1)]),
  (816, 815, [(1, 386, 1)]),
  (864, 861, [(1, 173, 1), (2, 213, 3)]),
  (915, 912, [(1, 183, 1), (2, 203, 3)]),
  (969, 966, [(1, 194, 1), (2, 192, 3)]),
  (1027, 1022, [(1, 115, 1), (2, 271, 3)]),
  (1088, 1079, [(1, 64, 1), (2, 305, 3), (3, 15, 4), (4, 2, 5)]),
  (1153, 1138, [(1, 40, 1), (2, 320, 3), (3, 20, 4), (4, 5, 5), (5, 1, 6)]),
  (1222, 1173, [(2, 378, 3), (3, 4, 4), (3, 4, 5)]),
  (1295, 1196, [(2, 359, 3), (3, 18, 4), (3, 9, 5)]),
  (1372, 1223, [(2, 336, 3), (3, 36, 4), (3, 14, 5)]),
  (1454, 1255, [(2, 312, 3), (3, 56, 4), (3, 18, 5)]),
  (1541, 1286, [(2, 285, 3), (3, 77, 4), (3, 23, 5), (4, 1, 6)]),
  (1633, 1320, [(2, 259, 3), (3, 97, 4), (3, 27, 5), (4, 3, 6)]),
  (1730, 1355, [(2, 232, 3), (3, 119, 4), (3, 31, 5), (4, 4, 6)]),
  (1833, 1390, [(2, 206, 3), (3, 138, 4), (3, 35, 5), (4, 7, 6)]),
  (1942, 1425, [(2, 180, 3), (3, 157, 4), (3, 40, 5), (4, 9, 6)]),
  (2058, 1459, [(2, 155, 3), (3, 174, 4), (3, 45, 5), (4, 12, 6)]),
  (2181, 1492, [(2, 132, 3), (3, 189, 4), (3, 50, 5), (4, 15, 6)]),
  (2311, 1526, [(2, 112, 3), (3, 200, 4), (3, 57, 5), (4, 17, 6)]),
  (2449, 1556, [(2, 94, 3), (3, 208, 4), (3, 63, 5), (4, 21, 6)]),
  (2595, 1586, [(2, 79, 3), (3, 212, 4), (3, 71, 5), (4, 24, 6)]),
  (2750, 1615, [(2, 66, 3), (3, 213, 4), (3, 80, 5), (4, 27, 6)]),
  (2915, 1642, [(2, 55, 3), (3, 211, 4), (3, 89, 5), (4, 31, 6)]),
  (3089, 1668, [(2, 47, 3), (3, 205, 4), (3, 98, 5), (4, 36, 6)]),
  (3274, 1695, [(2, 40, 3), (3, 197, 4), (3, 108, 5), (4, 41, 6)]),
  (3470, 1721, [(2, 34, 3), (3, 187, 4), (3, 119, 5), (4, 46, 6)]),
  (3678, 1747, [(3, 196, 4), (3, 177, 5), (4, 13, 6)]),
  (3898, 1771, [(3, 178, 4), (3, 190, 5), (4, 18, 6)]),
  (4131, 1796, [(3, 158, 4), (3, 204, 5), (4, 24, 6)]),
  (4378, 1823, [(3, 137, 4), (3, 219, 5), (4, 30, 6)])]

theorem small389 : smallOK 389 4244 certs389 = true := by decide +kernel

/-- The certificates for `t = 390`. -/
def certs390 : List Cert := [
  (388, 387, [(1, 387, 1)]),
  (411, 410, [(1, 387, 1)]),
  (435, 434, [(1, 387, 1)]),
  (461, 460, [(1, 387, 1)]),
  (488, 487, [(1, 387, 1)]),
  (517, 516, [(1, 387, 1)]),
  (548, 547, [(1, 387, 1)]),
  (580, 579, [(1, 387, 1)]),
  (614, 613, [(1, 387, 1)]),
  (650, 649, [(1, 387, 1)]),
  (689, 688, [(1, 387, 1)]),
  (730, 729, [(1, 387, 1)]),
  (773, 772, [(1, 387, 1)]),
  (819, 818, [(1, 387, 1)]),
  (868, 865, [(1, 174, 1), (2, 213, 3)]),
  (920, 917, [(1, 184, 1), (2, 203, 3)]),
  (975, 970, [(1, 109, 1), (2, 265, 3), (3, 11, 4), (4, 2, 5)]),
  (1033, 1028, [(1, 115, 1), (2, 272, 3)]),
  (1094, 1085, [(1, 65, 1), (2, 306, 3), (3, 15, 4), (4, 1, 5)]),
  (1159, 1144, [(1, 40, 1), (2, 322, 3), (3, 20, 4), (4, 5, 5)]),
  (1228, 1177, [(2, 379, 3), (3, 4, 4), (3, 4, 5)]),
  (1301, 1200, [(2, 359, 3), (3, 19, 4), (3, 9, 5)]),
  (1379, 1228, [(2, 336, 3), (3, 37, 4), (3, 14, 5)]),
  (1461, 1258, [(2, 311, 3), (3, 57, 4), (3, 19, 5)]),
  (1548, 1291, [(2, 285, 3), (3, 78, 4), (3, 23, 5), (4, 1, 6)]),
  (1640, 1325, [(2, 259, 3), (3, 98, 4), (3, 27, 5), (4, 3, 6)]),
  (1738, 1359, [(2, 231, 3), (3, 120, 4), (3, 31, 5), (4, 5, 6)]),
  (1842, 1395, [(2, 205, 3), (3, 140, 4), (3, 35, 5), (4, 7, 6)]),
  (1952, 1431, [(2, 180, 3), (3, 158, 4), (3, 40, 5), (4, 9, 6)]),
  (2069, 1464, [(2, 154, 3), (3, 176, 4), (3, 45, 5), (4, 12, 6)]),
  (2193, 1498, [(2, 131, 3), (3, 190, 4), (3, 51, 5), (4, 15, 6)]),
  (2324, 1531, [(2, 111, 3), (3, 201, 4), (3, 57, 5), (4, 18, 6)]),
  (2463, 1562, [(2, 93, 3), (3, 209, 4), (3, 64, 5), (4, 21, 6)]),
  (2610, 1591, [(2, 78, 3), (3, 213, 4), (3, 71, 5), (4, 25, 6)]),
  (2766, 1621, [(2, 66, 3), (3, 213, 4), (3, 80, 5), (4, 28, 6)]),
  (2931, 1648, [(2, 55, 3), (3, 211, 4), (3, 89, 5), (4, 32, 6)]),
  (3106, 1675, [(2, 47, 3), (3, 205, 4), (3, 99, 5), (4, 36, 6)]),
  (3292, 1701, [(2, 40, 3), (3, 197, 4), (3, 109, 5), (4, 41, 6)]),
  (3489, 1728, [(2, 34, 3), (3, 187, 4), (3, 120, 5), (4, 46, 6)]),
  (3698, 1753, [(3, 196, 4), (3, 177, 5), (4, 14, 6)]),
  (3919, 1778, [(3, 178, 4), (3, 191, 5), (4, 18, 6)]),
  (4154, 1803, [(3, 158, 4), (3, 205, 5), (4, 24, 6)]),
  (4403, 1830, [(3, 137, 4), (3, 219, 5), (4, 31, 6)])]

theorem small390 : smallOK 390 4256 certs390 = true := by decide +kernel

/-- The certificates for `t = 391`. -/
def certs391 : List Cert := [
  (389, 388, [(1, 388, 1)]),
  (412, 411, [(1, 388, 1)]),
  (436, 435, [(1, 388, 1)]),
  (462, 461, [(1, 388, 1)]),
  (489, 488, [(1, 388, 1)]),
  (518, 517, [(1, 388, 1)]),
  (549, 548, [(1, 388, 1)]),
  (581, 580, [(1, 388, 1)]),
  (615, 614, [(1, 388, 1)]),
  (651, 650, [(1, 388, 1)]),
  (690, 689, [(1, 388, 1)]),
  (731, 730, [(1, 388, 1)]),
  (774, 773, [(1, 388, 1)]),
  (820, 819, [(1, 388, 1)]),
  (869, 866, [(1, 174, 1), (2, 214, 3)]),
  (921, 918, [(1, 185, 1), (2, 203, 3)]),
  (976, 971, [(1, 109, 1), (2, 265, 3), (3, 11, 4), (4, 2, 5), (5, 1, 6)]),
  (1034, 1029, [(1, 115, 1), (2, 273, 3)]),
  (1096, 1087, [(1, 65, 1), (2, 307, 3), (3, 15, 4), (4, 1, 5)]),
  (1161, 1146, [(1, 41, 1), (2, 322, 3), (3, 20, 4), (4, 5, 5)]),
  (1230, 1179, [(2, 379, 3), (3, 5, 4), (3, 4, 5)]),
  (1303, 1204, [(2, 361, 3), (3, 19, 4), (3, 8, 5)]),
  (1381, 1232, [(2, 338, 3), (3, 37, 4), (3, 13, 5)]),
  (1463, 1262, [(2, 313, 3), (3, 56, 4), (3, 19, 5)]),
  (1550, 1293, [(2, 286, 3), (3, 77, 4), (3, 24, 5), (4, 1, 6)]),
  (1643, 1328, [(2, 260, 3), (3, 98, 4), (3, 27, 5), (4, 3, 6)]),
  (1741, 1362, [(2, 232, 3), (3, 120, 4), (3, 31, 5), (4, 5, 6)]),
  (1845, 1398, [(2, 206, 3), (3, 140, 4), (3, 35, 5), (4, 7, 6)]),
  (1955, 1434, [(2, 180, 3), (3, 159, 4), (3, 40, 5), (4, 9, 6)]),
  (2072, 1467, [(2, 155, 3), (3, 176, 4), (3, 44, 5), (4, 13, 6)]),
  (2196, 1501, [(2, 132, 3), (3, 190, 4), (3, 51, 5), (4, 15, 6)]),
  (2327, 1534, [(2, 112, 3), (3, 201, 4), (3, 57, 5), (4, 18, 6)]),
  (2466, 1565, [(2, 94, 3), (3, 209, 4), (3, 64, 5), (4, 21, 6)]),
  (2613, 1596, [(2, 79, 3), (3, 213, 4), (3, 72, 5), (4, 24, 6)]),
  (2769, 1624, [(2, 66, 3), (3, 214, 4), (3, 80, 5), (4, 28, 6)]),
  (2935, 1652, [(2, 55, 3), (3, 212, 4), (3, 90, 5), (4, 31, 6)]),
  (3111, 1678, [(2, 47, 3), (3, 206, 4), (3, 98, 5), (4, 37, 6)]),
  (3297, 1704, [(2, 40, 3), (3, 198, 4), (3, 108, 5), (4, 42, 6)]),
  (3494, 1731, [(2, 34, 3), (3, 188, 4), (3, 120, 5), (4, 46, 6)]),
  (3703, 1758, [(2, 30, 3), (3, 175, 4), (3, 130, 5), (4, 53, 6)]),
  (3925, 1782, [(3, 178, 4), (3, 191, 5), (4, 19, 6)]),
  (4160, 1807, [(3, 158, 4), (3, 205, 5), (4, 25, 6)]),
  (4409, 1834, [(3, 137, 4), (3, 220, 5), (4, 31, 6)])]

theorem small391 : smallOK 391 4267 certs391 = true := by decide +kernel

/-- The certificates for `t = 392`. -/
def certs392 : List Cert := [
  (390, 389, [(1, 389, 1)]),
  (413, 412, [(1, 389, 1)]),
  (437, 436, [(1, 389, 1)]),
  (463, 462, [(1, 389, 1)]),
  (490, 489, [(1, 389, 1)]),
  (519, 518, [(1, 389, 1)]),
  (550, 549, [(1, 389, 1)]),
  (583, 582, [(1, 389, 1)]),
  (617, 616, [(1, 389, 1)]),
  (654, 653, [(1, 389, 1)]),
  (693, 692, [(1, 389, 1)]),
  (734, 733, [(1, 389, 1)]),
  (778, 777, [(1, 389, 1)]),
  (824, 823, [(1, 389, 1)]),
  (873, 870, [(1, 175, 1), (2, 214, 3)]),
  (925, 922, [(1, 185, 1), (2, 204, 3)]),
  (980, 975, [(1, 109, 1), (2, 267, 3), (3, 10, 4), (4, 3, 5)]),
  (1038, 1033, [(1, 116, 1), (2, 273, 3)]),
  (1100, 1091, [(1, 65, 1), (2, 308, 3), (3, 15, 4), (4, 1, 5)]),
  (1166, 1151, [(1, 41, 1), (2, 324, 3), (3, 20, 4), (4, 4, 5)]),
  (1235, 1182, [(2, 379, 3), (3, 5, 4), (3, 5, 5)]),
  (1309, 1208, [(2, 361, 3), (3, 19, 4), (3, 9, 5)]),
  (1387, 1236, [(2, 338, 3), (3, 37, 4), (3, 14, 5)]),
  (1470, 1265, [(2, 312, 3), (3, 57, 4), (3, 20, 5)]),
  (1558, 1299, [(2, 286, 3), (3, 79, 4), (3, 23, 5), (4, 1, 6)]),
  (1651, 1332, [(2, 259, 3), (3, 100, 4), (3, 27, 5), (4, 3, 6)]),
  (1750, 1367, [(2, 231, 3), (3, 121, 4), (3, 32, 5), (4, 5, 6)]),
  (1855, 1404, [(2, 205, 3), (3, 142, 4), (3, 35, 5), (4, 7, 6)]),
  (1966, 1439, [(2, 179, 3), (3, 160, 4), (3, 40, 5), (4, 10, 6)]),
  (2083, 1474, [(2, 154, 3), (3, 178, 4), (3, 45, 5), (4, 12, 6)]),
  (2207, 1508, [(2, 132, 3), (3, 191, 4), (3, 51, 5), (4, 15, 6)]),
  (2339, 1540, [(2, 111, 3), (3, 203, 4), (3, 57, 5), (4, 18, 6)]),
  (2479, 1572, [(2, 93, 3), (3, 211, 4), (3, 64, 5), (4, 21, 6)]),
  (2627, 1600, [(2, 78, 3), (3, 214, 4), (3, 72, 5), (4, 25, 6)]),
  (2784, 1629, [(2, 65, 3), (3, 215, 4), (3, 81, 5), (4, 28, 6)]),
  (2951, 1656, [(2, 55, 3), (3, 212, 4), (3, 89, 5), (4, 33, 6)]),
  (3128, 1685, [(2, 46, 3), (3, 207, 4), (3, 100, 5), (4, 36, 6)]),
  (3315, 1710, [(2, 39, 3), (3, 198, 4), (3, 111, 5), (4, 41, 6)]),
  (3513, 1738, [(2, 34, 3), (3, 188, 4), (3, 120, 5), (4, 47, 6)]),
  (3723, 1764, [(3, 197, 4), (3, 178, 5), (4, 14, 6)]),
  (3946, 1787, [(3, 178, 4), (3, 192, 5), (4, 19, 6)]),
  (4182, 1813, [(3, 158, 4), (3, 206, 5), (4, 25, 6)]),
  (4432, 1841, [(3, 137, 4), (3, 221, 5), (4, 31, 6)])]

theorem small392 : smallOK 392 4279 certs392 = true := by decide +kernel

/-- The certificates for `t = 393`. -/
def certs393 : List Cert := [
  (391, 390, [(1, 390, 1)]),
  (414, 413, [(1, 390, 1)]),
  (438, 437, [(1, 390, 1)]),
  (464, 463, [(1, 390, 1)]),
  (491, 490, [(1, 390, 1)]),
  (520, 519, [(1, 390, 1)]),
  (551, 550, [(1, 390, 1)]),
  (584, 583, [(1, 390, 1)]),
  (619, 618, [(1, 390, 1)]),
  (656, 655, [(1, 390, 1)]),
  (695, 694, [(1, 390, 1)]),
  (736, 735, [(1, 390, 1)]),
  (780, 779, [(1, 390, 1)]),
  (826, 825, [(1, 390, 1)]),
  (875, 872, [(1, 175, 1), (2, 215, 3)]),
  (927, 924, [(1, 186, 1), (2, 204, 3)]),
  (982, 977, [(1, 110, 1), (2, 267, 3), (3, 11, 4), (4, 2, 5)]),
  (1040, 1035, [(1, 116, 1), (2, 274, 3)]),
  (1102, 1093, [(1, 65, 1), (2, 309, 3), (3, 15, 4), (4, 1, 5)]),
  (1168, 1153, [(1, 41, 1), (2, 324, 3), (3, 20, 4), (4, 5, 5)]),
  (1238, 1185, [(2, 380, 3), (3, 5, 4), (3, 5, 5)]),
  (1312, 1211, [(2, 362, 3), (3, 19, 4), (3, 9, 5)]),
  (1390, 1239, [(2, 339, 3), (3, 37, 4), (3, 14, 5)]),
  (1473, 1268, [(2, 313, 3), (3, 57, 4), (3, 20, 5)]),
  (1561, 1302, [(2, 287, 3), (3, 79, 4), (3, 23, 5), (4, 1, 6)]),
  (1654, 1335, [(2, 259, 3), (3, 100, 4), (3, 28, 5), (4, 3, 6)]),
  (1753, 1370, [(2, 232, 3), (3, 121, 4), (3, 32, 5), (4, 5, 6)]),
  (1858, 1407, [(2, 206, 3), (3, 142, 4), (3, 35, 5), (4, 7, 6)]),
  (1969, 1442, [(2, 180, 3), (3, 160, 4), (3, 40, 5), (4, 10, 6)]),
  (2087, 1478, [(2, 155, 3), (3, 178, 4), (3, 45, 5), (4, 12, 6)]),
  (2212, 1511, [(2, 132, 3), (3, 192, 4), (3, 51, 5), (4, 15, 6)]),
  (2344, 1545, [(2, 112, 3), (3, 203, 4), (3, 57, 5), (4, 18, 6)]),
  (2484, 1575, [(2, 93, 3), (3, 211, 4), (3, 65, 5), (4, 21, 6)]),
  (2633, 1604, [(2, 78, 3), (3, 215, 4), (3, 72, 5), (4, 25, 6)]),
  (2790, 1633, [(2, 65, 3), (3, 216, 4), (3, 81, 5), (4, 28, 6)]),
  (2957, 1662, [(2, 55, 3), (3, 213, 4), (3, 90, 5), (4, 32, 6)]),
  (3134, 1689, [(2, 46, 3), (3, 208, 4), (3, 100, 5), (4, 36, 6)]),
  (3322, 1715, [(2, 39, 3), (3, 199, 4), (3, 111, 5), (4, 41, 6)]),
  (3521, 1742, [(2, 34, 3), (3, 188, 4), (3, 121, 5), (4, 47, 6)]),
  (3732, 1767, [(3, 197, 4), (3, 179, 5), (4, 14, 6)]),
  (3955, 1792, [(3, 178, 4), (3, 193, 5), (4, 19, 6)]),
  (4192, 1817, [(3, 158, 4), (3, 207, 5), (4, 25, 6)]),
  (4443, 1846, [(3, 138, 4), (3, 221, 5), (4, 31, 6)])]

theorem small393 : smallOK 393 4290 certs393 = true := by decide +kernel

/-- The certificates for `t = 394`. -/
def certs394 : List Cert := [
  (392, 391, [(1, 391, 1)]),
  (415, 414, [(1, 391, 1)]),
  (439, 438, [(1, 391, 1)]),
  (465, 464, [(1, 391, 1)]),
  (492, 491, [(1, 391, 1)]),
  (521, 520, [(1, 391, 1)]),
  (552, 551, [(1, 391, 1)]),
  (585, 584, [(1, 391, 1)]),
  (620, 619, [(1, 391, 1)]),
  (657, 656, [(1, 391, 1)]),
  (696, 695, [(1, 391, 1)]),
  (737, 736, [(1, 391, 1)]),
  (781, 780, [(1, 391, 1)]),
  (827, 826, [(1, 391, 1)]),
  (876, 873, [(1, 176, 1), (2, 215, 3)]),
  (928, 925, [(1, 186, 1), (2, 205, 3)]),
  (983, 978, [(1, 110, 1), (2, 267, 3), (3, 11, 4), (4, 2, 5), (5, 1, 6)]),
  (1041, 1036, [(1, 116, 1), (2, 275, 3)]),
  (1103, 1094, [(1, 65, 1), (2, 309, 3), (3, 15, 4), (4, 2, 5)]),
  (1169, 1154, [(1, 41, 1), (2, 325, 3), (3, 20, 4), (4, 5, 5)]),
  (1239, 1188, [(2, 382, 3), (3, 5, 4), (3, 4, 5)]),
  (1313, 1212, [(2, 363, 3), (3, 19, 4), (3, 9, 5)]),
  (1391, 1240, [(2, 340, 3), (3, 37, 4), (3, 14, 5)]),
  (1474, 1271, [(2, 315, 3), (3, 57, 4), (3, 19, 5)]),
  (1562, 1303, [(2, 288, 3), (3, 78, 4), (3, 24, 5), (4, 1, 6)]),
  (1655, 1338, [(2, 261, 3), (3, 100, 4), (3, 27, 5), (4, 3, 6)]),
  (1754, 1373, [(2, 234, 3), (3, 121, 4), (3, 31, 5), (4, 5, 6)]),
  (1859, 1410, [(2, 208, 3), (3, 141, 4), (3, 35, 5), (4, 7, 6)]),
  (1970, 1445, [(2, 181, 3), (3, 161, 4), (3, 40, 5), (4, 9, 6)]),
  (2088, 1481, [(2, 157, 3), (3, 177, 4), (3, 45, 5), (4, 12, 6)]),
  (2213, 1514, [(2, 133, 3), (3, 192, 4), (3, 51, 5), (4, 15, 6)]),
  (2345, 1548, [(2, 113, 3), (3, 203, 4), (3, 57, 5), (4, 18, 6)]),
  (2485, 1578, [(2, 94, 3), (3, 211, 4), (3, 65, 5), (4, 21, 6)]),
  (2634, 1609, [(2, 79, 3), (3, 216, 4), (3, 72, 5), (4, 24, 6)]),
  (2792, 1637, [(2, 66, 3), (3, 216, 4), (3, 81, 5), (4, 28, 6)]),
  (2959, 1664, [(2, 55, 3), (3, 214, 4), (3, 90, 5), (4, 32, 6)]),
  (3136, 1691, [(2, 47, 3), (3, 208, 4), (3, 99, 5), (4, 37, 6)]),
  (3324, 1719, [(2, 40, 3), (3, 200, 4), (3, 109, 5), (4, 42, 6)]),
  (3523, 1746, [(2, 34, 3), (3, 190, 4), (3, 120, 5), (4, 47, 6)]),
  (3734, 1771, [(3, 198, 4), (3, 179, 5), (4, 14, 6)]),
  (3958, 1797, [(3, 180, 4), (3, 192, 5), (4, 19, 6)]),
  (4195, 1822, [(3, 160, 4), (3, 206, 5), (4, 25, 6)]),
  (4446, 1849, [(3, 138, 4), (3, 221, 5), (4, 32, 6)])]

theorem small394 : smallOK 394 4302 certs394 = true := by decide +kernel

/-- The certificates for `t = 395`. -/
def certs395 : List Cert := [
  (393, 392, [(1, 392, 1)]),
  (416, 415, [(1, 392, 1)]),
  (440, 439, [(1, 392, 1)]),
  (466, 465, [(1, 392, 1)]),
  (493, 492, [(1, 392, 1)]),
  (522, 521, [(1, 392, 1)]),
  (553, 552, [(1, 392, 1)]),
  (586, 585, [(1, 392, 1)]),
  (621, 620, [(1, 392, 1)]),
  (658, 657, [(1, 392, 1)]),
  (697, 696, [(1, 392, 1)]),
  (738, 737, [(1, 392, 1)]),
  (782, 781, [(1, 392, 1)]),
  (828, 827, [(1, 392, 1)]),
  (877, 874, [(1, 176, 1), (2, 216, 3)]),
  (929, 926, [(1, 186, 1), (2, 206, 3)]),
  (984, 979, [(1, 110, 1), (2, 268, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (1043, 1038, [(1, 116, 1), (2, 276, 3)]),
  (1105, 1096, [(1, 65, 1), (2, 310, 3), (3, 15, 4), (4, 2, 5)]),
  (1171, 1156, [(1, 41, 1), (2, 325, 3), (3, 20, 4), (4, 5, 5), (5, 1, 6)]),
  (1241, 1190, [(2, 383, 3), (3, 5, 4), (3, 4, 5)]),
  (1315, 1216, [(2, 365, 3), (3, 19, 4), (3, 8, 5)]),
  (1393, 1244, [(2, 342, 3), (3, 37, 4), (3, 13, 5)]),
  (1476, 1273, [(2, 315, 3), (3, 57, 4), (3, 20, 5)]),
  (1564, 1307, [(2, 290, 3), (3, 78, 4), (3, 23, 5), (4, 1, 6)]),
  (1657, 1340, [(2, 262, 3), (3, 100, 4), (3, 27, 5), (4, 3, 6)]),
  (1756, 1377, [(2, 236, 3), (3, 121, 4), (3, 31, 5), (4, 4, 6)]),
  (1861, 1412, [(2, 208, 3), (3, 142, 4), (3, 35, 5), (4, 7, 6)]),
  (1972, 1447, [(2, 181, 3), (3, 161, 4), (3, 40, 5), (4, 10, 6)]),
  (2090, 1483, [(2, 157, 3), (3, 178, 4), (3, 45, 5), (4, 12, 6)]),
  (2215, 1516, [(2, 133, 3), (3, 193, 4), (3, 51, 5), (4, 15, 6)]),
  (2347, 1550, [(2, 113, 3), (3, 204, 4), (3, 57, 5), (4, 18, 6)]),
  (2487, 1582, [(2, 95, 3), (3, 212, 4), (3, 64, 5), (4, 21, 6)]),
  (2636, 1611, [(2, 79, 3), (3, 216, 4), (3, 72, 5), (4, 25, 6)]),
  (2794, 1641, [(2, 66, 3), (3, 217, 4), (3, 81, 5), (4, 28, 6)]),
  (2961, 1668, [(2, 56, 3), (3, 214, 4), (3, 89, 5), (4, 33, 6)]),
  (3138, 1695, [(2, 47, 3), (3, 209, 4), (3, 99, 5), (4, 37, 6)]),
  (3326, 1723, [(2, 40, 3), (3, 201, 4), (3, 110, 5), (4, 41, 6)]),
  (3525, 1750, [(2, 34, 3), (3, 191, 4), (3, 121, 5), (4, 46, 6)]),
  (3736, 1775, [(3, 199, 4), (3, 179, 5), (4, 14, 6)]),
  (3960, 1801, [(3, 181, 4), (3, 192, 5), (4, 19, 6)]),
  (4197, 1826, [(3, 161, 4), (3, 206, 5), (4, 25, 6)]),
  (4448, 1853, [(3, 140, 4), (3, 221, 5), (4, 31, 6)])]

theorem small395 : smallOK 395 4314 certs395 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallData/S396.lean <==
import KtMinor45.SmallPhi

/-! Certificates for t in {396, 397, 398, 399, 400} (generated by scripts/gen_small.py). -/

namespace KtMinor45

/-- The certificates for `t = 396`. -/
def certs396 : List Cert := [
  (394, 393, [(1, 393, 1)]),
  (417, 416, [(1, 393, 1)]),
  (442, 441, [(1, 393, 1)]),
  (468, 467, [(1, 393, 1)]),
  (496, 495, [(1, 393, 1)]),
  (525, 524, [(1, 393, 1)]),
  (556, 555, [(1, 393, 1)]),
  (589, 588, [(1, 393, 1)]),
  (624, 623, [(1, 393, 1)]),
  (661, 660, [(1, 393, 1)]),
  (700, 699, [(1, 393, 1)]),
  (742, 741, [(1, 393, 1)]),
  (786, 785, [(1, 393, 1)]),
  (833, 832, [(1, 393, 1)]),
  (882, 879, [(1, 177, 1), (2, 216, 3)]),
  (934, 931, [(1, 187, 1), (2, 206, 3)]),
  (990, 985, [(1, 110, 1), (2, 270, 3), (3, 10, 4), (4, 3, 5)]),
  (1049, 1044, [(1, 117, 1), (2, 276, 3)]),
  (1111, 1102, [(1, 66, 1), (2, 311, 3), (3, 16, 4)]),
  (1177, 1162, [(1, 41, 1), (2, 327, 3), (3, 20, 4), (4, 5, 5)]),
  (1247, 1194, [(2, 383, 3), (3, 5, 4), (3, 5, 5)]),
  (1321, 1220, [(2, 365, 3), (3, 19, 4), (3, 9, 5)]),
  (1400, 1247, [(2, 341, 3), (3, 38, 4), (3, 14, 5)]),
  (1484, 1279, [(2, 316, 3), (3, 58, 4), (3, 19, 5)]),
  (1573, 1312, [(2, 289, 3), (3, 79, 4), (3, 24, 5), (4, 1, 6)]),
  (1667, 1346, [(2, 261, 3), (3, 101, 4), (3, 28, 5), (4, 3, 6)]),
  (1767, 1382, [(2, 234, 3), (3, 123, 4), (3, 31, 5), (4, 5, 6)]),
  (1873, 1418, [(2, 207, 3), (3, 143, 4), (3, 36, 5), (4, 7, 6)]),
  (1985, 1454, [(2, 180, 3), (3, 163, 4), (3, 40, 5), (4, 10, 6)]),
  (2104, 1489, [(2, 155, 3), (3, 180, 4), (3, 45, 5), (4, 13, 6)]),
  (2230, 1523, [(2, 132, 3), (3, 194, 4), (3, 51, 5), (4, 16, 6)]),
  (2363, 1556, [(2, 112, 3), (3, 205, 4), (3, 57, 5), (4, 19, 6)]),
  (2504, 1589, [(2, 94, 3), (3, 213, 4), (3, 65, 5), (4, 21, 6)]),
  (2654, 1617, [(2, 78, 3), (3, 217, 4), (3, 73, 5), (4, 25, 6)]),
  (2813, 1646, [(2, 65, 3), (3, 218, 4), (3, 81, 5), (4, 29, 6)]),
  (2981, 1674, [(2, 55, 3), (3, 215, 4), (3, 90, 5), (4, 33, 6)]),
  (3159, 1702, [(2, 46, 3), (3, 210, 4), (3, 100, 5), (4, 37, 6)]),
  (3348, 1729, [(2, 40, 3), (3, 201, 4), (3, 110, 5), (4, 42, 6)]),
  (3548, 1755, [(2, 34, 3), (3, 190, 4), (3, 121, 5), (4, 48, 6)]),
  (3760, 1781, [(3, 199, 4), (3, 179, 5), (4, 15, 6)]),
  (3985, 1806, [(3, 180, 4), (3, 193, 5), (4, 20, 6)]),
  (4224, 1833, [(3, 160, 4), (3, 208, 5), (4, 25, 6)]),
  (4477, 1860, [(3, 139, 4), (3, 222, 5), (4, 32, 6)])]

theorem small396 : smallOK 396 4324 certs396 = true := by decide +kernel

/-- The certificates for `t = 397`. -/
def certs397 : List Cert := [
  (395, 394, [(1, 394, 1)]),
  (418, 417, [(1, 394, 1)]),
  (443, 442, [(1, 394, 1)]),
  (469, 468, [(1, 394, 1)]),
  (497, 496, [(1, 394, 1)]),
  (526, 525, [(1, 394, 1)]),
  (557, 556, [(1, 394, 1)]),
  (590, 589, [(1, 394, 1)]),
  (625, 624, [(1, 394, 1)]),
  (662, 661, [(1, 394, 1)]),
  (701, 700, [(1, 394, 1)]),
  (743, 742, [(1, 394, 1)]),
  (787, 786, [(1, 394, 1)]),
  (834, 833, [(1, 394, 1)]),
  (884, 881, [(1, 177, 1), (2, 217, 3)]),
  (937, 934, [(1, 188, 1), (2, 206, 3)]),
  (993, 988, [(1, 111, 1), (2, 270, 3), (3, 11, 4), (4, 2, 5)]),
  (1052, 1047, [(1, 117, 1), (2, 277, 3)]),
  (1115, 1106, [(1, 66, 1), (2, 313, 3), (3, 15, 4)]),
  (1181, 1166, [(1, 41, 1), (2, 329, 3), (3, 20, 4), (4, 4, 5)]),
  (1251, 1198, [(2, 385, 3), (3, 5, 4), (3, 4, 5)]),
  (1326, 1223, [(2, 365, 3), (3, 20, 4), (3, 9, 5)]),
  (1405, 1252, [(2, 342, 3), (3, 38, 4), (3, 14, 5)]),
  (1489, 1282, [(2, 316, 3), (3, 58, 4), (3, 20, 5)]),
  (1578, 1315, [(2, 289, 3), (3, 80, 4), (3, 24, 5), (4, 1, 6)]),
  (1672, 1349, [(2, 261, 3), (3, 102, 4), (3, 28, 5), (4, 3, 6)]),
  (1772, 1385, [(2, 234, 3), (3, 123, 4), (3, 32, 5), (4, 5, 6)]),
  (1878, 1423, [(2, 208, 3), (3, 144, 4), (3, 35, 5), (4, 7, 6)]),
  (1990, 1457, [(2, 180, 3), (3, 163, 4), (3, 41, 5), (4, 10, 6)]),
  (2109, 1494, [(2, 156, 3), (3, 180, 4), (3, 46, 5), (4, 12, 6)]),
  (2235, 1528, [(2, 133, 3), (3, 195, 4), (3, 51, 5), (4, 15, 6)]),
  (2369, 1560, [(2, 112, 3), (3, 206, 4), (3, 57, 5), (4, 19, 6)]),
  (2511, 1592, [(2, 94, 3), (3, 213, 4), (3, 65, 5), (4, 22, 6)]),
  (2661, 1622, [(2, 78, 3), (3, 218, 4), (3, 73, 5), (4, 25, 6)]),
  (2820, 1651, [(2, 65, 3), (3, 219, 4), (3, 81, 5), (4, 29, 6)]),
  (2989, 1678, [(2, 55, 3), (3, 215, 4), (3, 91, 5), (4, 33, 6)]),
  (3168, 1707, [(2, 46, 3), (3, 210, 4), (3, 101, 5), (4, 37, 6)]),
  (3358, 1733, [(2, 39, 3), (3, 202, 4), (3, 111, 5), (4, 42, 6)]),
  (3559, 1760, [(2, 34, 3), (3, 190, 4), (3, 122, 5), (4, 48, 6)]),
  (3772, 1787, [(3, 199, 4), (3, 180, 5), (4, 15, 6)]),
  (3998, 1811, [(3, 180, 4), (3, 194, 5), (4, 20, 6)]),
  (4237, 1836, [(3, 160, 4), (3, 208, 5), (4, 26, 6)]),
  (4491, 1866, [(3, 139, 4), (3, 223, 5), (4, 32, 6)])]

theorem small397 : smallOK 397 4336 certs397 = true := by decide +kernel

/-- The certificates for `t = 398`. -/
def certs398 : List Cert := [
  (396, 395, [(1, 395, 1)]),
  (419, 418, [(1, 395, 1)]),
  (444, 443, [(1, 395, 1)]),
  (470, 469, [(1, 395, 1)]),
  (498, 497, [(1, 395, 1)]),
  (527, 526, [(1, 395, 1)]),
  (558, 557, [(1, 395, 1)]),
  (591, 590, [(1, 395, 1)]),
  (626, 625, [(1, 395, 1)]),
  (663, 662, [(1, 395, 1)]),
  (702, 701, [(1, 395, 1)]),
  (744, 743, [(1, 395, 1)]),
  (788, 787, [(1, 395, 1)]),
  (835, 834, [(1, 395, 1)]),
  (885, 882, [(1, 177, 1), (2, 218, 3)]),
  (938, 935, [(1, 188, 1), (2, 207, 3)]),
  (994, 989, [(1, 111, 1), (2, 271, 3), (3, 10, 4), (4, 3, 5)]),
  (1053, 1048, [(1, 117, 1), (2, 278, 3)]),
  (1116, 1107, [(1, 66, 1), (2, 313, 3), (3, 15, 4), (4, 1, 5)]),
  (1182, 1167, [(1, 41, 1), (2, 329, 3), (3, 20, 4), (4, 5, 5)]),
  (1252, 1201, [(2, 387, 3), (3, 4, 4), (3, 4, 5)]),
  (1327, 1226, [(2, 367, 3), (3, 19, 4), (3, 9, 5)]),
  (1406, 1253, [(2, 343, 3), (3, 38, 4), (3, 14, 5)]),
  (1490, 1285, [(2, 318, 3), (3, 58, 4), (3, 19, 5)]),
  (1579, 1318, [(2, 291, 3), (3, 79, 4), (3, 24, 5), (4, 1, 6)]),
  (1673, 1352, [(2, 263, 3), (3, 101, 4), (3, 28, 5), (4, 3, 6)]),
  (1773, 1388, [(2, 236, 3), (3, 123, 4), (3, 31, 5), (4, 5, 6)]),
  (1879, 1424, [(2, 208, 3), (3, 144, 4), (3, 36, 5), (4, 7, 6)]),
  (1991, 1460, [(2, 182, 3), (3, 163, 4), (3, 40, 5), (4, 10, 6)]),
  (2110, 1495, [(2, 156, 3), (3, 181, 4), (3, 45, 5), (4, 13, 6)]),
  (2236, 1531, [(2, 134, 3), (3, 195, 4), (3, 51, 5), (4, 15, 6)]),
  (2370, 1563, [(2, 113, 3), (3, 206, 4), (3, 57, 5), (4, 19, 6)]),
  (2512, 1595, [(2, 94, 3), (3, 214, 4), (3, 65, 5), (4, 22, 6)]),
  (2662, 1625, [(2, 79, 3), (3, 218, 4), (3, 73, 5), (4, 25, 6)]),
  (2821, 1654, [(2, 66, 3), (3, 219, 4), (3, 81, 5), (4, 29, 6)]),
  (2990, 1683, [(2, 55, 3), (3, 217, 4), (3, 91, 5), (4, 32, 6)]),
  (3169, 1710, [(2, 47, 3), (3, 211, 4), (3, 100, 5), (4, 37, 6)]),
  (3359, 1736, [(2, 40, 3), (3, 202, 4), (3, 110, 5), (4, 43, 6)]),
  (3560, 1765, [(2, 34, 3), (3, 192, 4), (3, 122, 5), (4, 47, 6)]),
  (3773, 1790, [(3, 200, 4), (3, 180, 5), (4, 15, 6)]),
  (3999, 1814, [(3, 181, 4), (3, 194, 5), (4, 20, 6)]),
  (4238, 1841, [(3, 161, 4), (3, 208, 5), (4, 26, 6)]),
  (4492, 1869, [(3, 140, 4), (3, 223, 5), (4, 32, 6)])]

theorem small398 : smallOK 398 4347 certs398 = true := by decide +kernel

/-- The certificates for `t = 399`. -/
def certs399 : List Cert := [
  (397, 396, [(1, 396, 1)]),
  (420, 419, [(1, 396, 1)]),
  (445, 444, [(1, 396, 1)]),
  (471, 470, [(1, 396, 1)]),
  (499, 498, [(1, 396, 1)]),
  (528, 527, [(1, 396, 1)]),
  (559, 558, [(1, 396, 1)]),
  (592, 591, [(1, 396, 1)]),
  (627, 626, [(1, 396, 1)]),
  (664, 663, [(1, 396, 1)]),
  (703, 702, [(1, 396, 1)]),
  (745, 744, [(1, 396, 1)]),
  (789, 788, [(1, 396, 1)]),
  (836, 835, [(1, 396, 1)]),
  (886, 883, [(1, 178, 1), (2, 218, 3)]),
  (939, 936, [(1, 188, 1), (2, 208, 3)]),
  (995, 990, [(1, 111, 1), (2, 271, 3), (3, 11, 4), (4, 2, 5), (5, 1, 6)]),
  (1054, 1049, [(1, 118, 1), (2, 278, 3)]),
  (1117, 1108, [(1, 66, 1), (2, 313, 3), (3, 16, 4), (4, 1, 5)]),
  (1184, 1169, [(1, 41, 1), (2, 330, 3), (3, 20, 4), (4, 5, 5)]),
  (1255, 1204, [(2, 388, 3), (3, 4, 4), (3, 4, 5)]),
  (1330, 1229, [(2, 368, 3), (3, 19, 4), (3, 9, 5)]),
  (1409, 1256, [(2, 344, 3), (3, 38, 4), (3, 14, 5)]),
  (1493, 1288, [(2, 319, 3), (3, 58, 4), (3, 19, 5)]),
  (1582, 1321, [(2, 292, 3), (3, 79, 4), (3, 24, 5), (4, 1, 6)]),
  (1676, 1355, [(2, 264, 3), (3, 101, 4), (3, 28, 5), (4, 3, 6)]),
  (1776, 1391, [(2, 236, 3), (3, 123, 4), (3, 32, 5), (4, 5, 6)]),
  (1882, 1427, [(2, 209, 3), (3, 144, 4), (3, 36, 5), (4, 7, 6)]),
  (1994, 1463, [(2, 182, 3), (3, 164, 4), (3, 40, 5), (4, 10, 6)]),
  (2113, 1498, [(2, 157, 3), (3, 181, 4), (3, 45, 5), (4, 13, 6)]),
  (2239, 1534, [(2, 134, 3), (3, 196, 4), (3, 51, 5), (4, 15, 6)]),
  (2373, 1566, [(2, 113, 3), (3, 207, 4), (3, 57, 5), (4, 19, 6)]),
  (2515, 1598, [(2, 95, 3), (3, 214, 4), (3, 65, 5), (4, 22, 6)]),
  (2665, 1628, [(2, 79, 3), (3, 219, 4), (3, 73, 5), (4, 25, 6)]),
  (2824, 1657, [(2, 66, 3), (3, 220, 4), (3, 81, 5), (4, 29, 6)]),
  (2993, 1686, [(2, 56, 3), (3, 217, 4), (3, 90, 5), (4, 33, 6)]),
  (3172, 1713, [(2, 47, 3), (3, 211, 4), (3, 100, 5), (4, 38, 6)]),
  (3362, 1741, [(2, 40, 3), (3, 203, 4), (3, 111, 5), (4, 42, 6)]),
  (3563, 1768, [(2, 34, 3), (3, 193, 4), (3, 122, 5), (4, 47, 6)]),
  (3776, 1795, [(3, 202, 4), (3, 180, 5), (4, 14, 6)]),
  (4002, 1819, [(3, 183, 4), (3, 193, 5), (4, 20, 6)]),
  (4242, 1845, [(3, 162, 4), (3, 208, 5), (4, 26, 6)]),
  (4496, 1873, [(3, 141, 4), (3, 223, 5), (4, 32, 6)])]

theorem small399 : smallOK 399 4358 certs399 = true := by decide +kernel

/-- The certificates for `t = 400`. -/
def certs400 : List Cert := [
  (398, 397, [(1, 397, 1)]),
  (421, 420, [(1, 397, 1)]),
  (446, 445, [(1, 397, 1)]),
  (472, 471, [(1, 397, 1)]),
  (500, 499, [(1, 397, 1)]),
  (530, 529, [(1, 397, 1)]),
  (561, 560, [(1, 397, 1)]),
  (594, 593, [(1, 397, 1)]),
  (629, 628, [(1, 397, 1)]),
  (666, 665, [(1, 397, 1)]),
  (705, 704, [(1, 397, 1)]),
  (747, 746, [(1, 397, 1)]),
  (791, 790, [(1, 397, 1)]),
  (838, 837, [(1, 397, 1)]),
  (888, 885, [(1, 178, 1), (2, 219, 3)]),
  (941, 938, [(1, 189, 1), (2, 208, 3)]),
  (997, 992, [(1, 111, 1), (2, 272, 3), (3, 10, 4), (4, 3, 5), (5, 1, 6)]),
  (1056, 1051, [(1, 118, 1), (2, 279, 3)]),
  (1119, 1110, [(1, 66, 1), (2, 314, 3), (3, 15, 4), (4, 2, 5)]),
  (1186, 1171, [(1, 41, 1), (2, 330, 3), (3, 20, 4), (4, 5, 5), (5, 1, 6)]),
  (1257, 1206, [(2, 388, 3), (3, 5, 4), (3, 4, 5)]),
  (1332, 1231, [(2, 369, 3), (3, 19, 4), (3, 9, 5)]),
  (1411, 1260, [(2, 346, 3), (3, 37, 4), (3, 14, 5)]),
  (1495, 1290, [(2, 319, 3), (3, 58, 4), (3, 20, 5)]),
  (1584, 1323, [(2, 292, 3), (3, 80, 4), (3, 24, 5), (4, 1, 6)]),
  (1679, 1358, [(2, 265, 3), (3, 101, 4), (3, 28, 5), (4, 3, 6)]),
  (1779, 1394, [(2, 237, 3), (3, 123, 4), (3, 32, 5), (4, 5, 6)]),
  (1885, 1430, [(2, 210, 3), (3, 144, 4), (3, 35, 5), (4, 8, 6)]),
  (1998, 1467, [(2, 183, 3), (3, 164, 4), (3, 40, 5), (4, 10, 6)]),
  (2117, 1502, [(2, 158, 3), (3, 181, 4), (3, 45, 5), (4, 13, 6)]),
  (2244, 1537, [(2, 134, 3), (3, 196, 4), (3, 51, 5), (4, 16, 6)]),
  (2378, 1571, [(2, 114, 3), (3, 207, 4), (3, 58, 5), (4, 18, 6)]),
  (2520, 1603, [(2, 95, 3), (3, 216, 4), (3, 65, 5), (4, 21, 6)]),
  (2671, 1632, [(2, 79, 3), (3, 220, 4), (3, 73, 5), (4, 25, 6)]),
  (2831, 1662, [(2, 66, 3), (3, 221, 4), (3, 81, 5), (4, 29, 6)]),
  (3000, 1691, [(2, 56, 3), (3, 218, 4), (3, 90, 5), (4, 33, 6)]),
  (3180, 1717, [(2, 47, 3), (3, 212, 4), (3, 100, 5), (4, 38, 6)]),
  (3370, 1745, [(2, 40, 3), (3, 204, 4), (3, 110, 5), (4, 43, 6)]),
  (3572, 1773, [(2, 34, 3), (3, 194, 4), (3, 122, 5), (4, 47, 6)]),
  (3786, 1799, [(3, 202, 4), (3, 180, 5), (4, 15, 6)]),
  (4013, 1824, [(3, 183, 4), (3, 194, 5), (4, 20, 6)]),
  (4253, 1850, [(3, 163, 4), (3, 208, 5), (4, 26, 6)]),
  (4508, 1877, [(3, 141, 4), (3, 223, 5), (4, 33, 6)])]

theorem small400 : smallOK 400 4370 certs400 = true := by decide +kernel

end KtMinor45


==> anc/lean/KtMinor45/SmallPhi.lean <==
import KtMinor45.SmallCert
import KtMinor45.LogBounds

/-!
# The range `4 ≤ t ≤ 400` (Lemma 9): the density function and the per-`t` check

For each `t`, the data are an integer `f` and a list of certificates `(V_c, R_c, runs)`, sorted by
`V_c`; each certificate is checked by `certOK` (so it is admissible for `t` with respect to `V_c` and
`R_c`).  The density function `Φ` (for `c = f`, `n₀ = t - 2`, `N = 2f`) is computed by the
following algorithm, which keeps a cursor in the list of certificates: `Φ(t-2) = C(t-2, 2) + 1`,
and `Φ(n) = Φ(n-1) + D`, where `D` is increased from `0` until `X := Φ(n-1) + D` satisfies
`X > C(n, 2)`, or `D ≥ V := ⌊2X/n⌋`, or the first certificate (from the cursor) with `V_c ≥ V`
has `R_c ≤ 2D - V + 1`.  The proof relies only on the final check `accept`, not on how `D` was
found.
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45

open Finset

/-- A certificate `(V_c, R_c, runs)`. -/
abbrev Cert := ℕ × ℕ × List Run

/-- `C(n, 2)`, computed as `n (n - 1) / 2`. -/
def ch2 (n : ℕ) : ℕ := n * (n - 1) / 2

lemma ch2_eq (n : ℕ) : ch2 n = n.choose 2 := by rw [ch2, Nat.choose_two_right]

/-- The search for `Φ(n)` given `P = Φ(n - 1)` (with `fuel` steps; `cap = C(n,2) + 1 - P`). -/
def stepAux (n P cap : ℕ) : ℕ → ℕ → List Cert → ℕ × List Cert
  | 0, D, cur => (P + D, cur)
  | fuel + 1, D, cur =>
    if ch2 n < P + D ∨ 2 * (P + D) / n ≤ D then (P + D, cur)
    else
      match cur.dropWhile (fun c => decide (c.1 < 2 * (P + D) / n)) with
      | [] => stepAux n P cap fuel (max (D + 1) (min (2 * (P + D) / n) cap)) []
      | c :: cs =>
        if c.2.1 + 2 * (P + D) / n ≤ 2 * D + 1 then (P + D, c :: cs)
        else stepAux n P cap fuel (max (D + 1) (min ((c.2.1 + 2 * (P + D) / n) / 2) cap)) (c :: cs)

/-- `Φ(n)` and the cursor, from `P = Φ(n-1)` and the cursor. -/
def stepPhi (n P : ℕ) (cur : List Cert) : ℕ × List Cert :=
  stepAux n P (ch2 n + 1 - P) 100000 0 cur

/-- The acceptance test for `X = Φ(n)` with `P = Φ(n-1)` and cursor `cur`. -/
def accept (n P X : ℕ) (cur : List Cert) : Bool :=
  decide (ch2 n < X) || decide (2 * X / n ≤ X - P) ||
    match cur with
    | [] => false
    | c :: _ => decide (2 * X / n ≤ c.1) && decide (c.2.1 + 2 * X / n ≤ 2 * (X - P) + 1)

/-- The density function and the cursor at `n`. -/
def phiS (t : ℕ) (cs : List Cert) : ℕ → ℕ × List Cert
  | 0 => (ch2 (t - 2) + 1, cs)
  | n + 1 =>
    if n + 1 ≤ t - 2 then (ch2 (t - 2) + 1, cs)
    else stepPhi (n + 1) (phiS t cs n).1 (phiS t cs n).2

/-- The density function `Φ`. -/
def phiF (t : ℕ) (cs : List Cert) (n : ℕ) : ℕ := (phiS t cs n).1

/-- The loop over `n = n₁, n₁ + 1, …` (`cnt` values), checking `accept` and condition (1). -/
def loopOK (f : ℕ) : ℕ → ℕ → ℕ → List Cert → Bool
  | 0, _, _, _ => true
  | cnt + 1, n, P, cur =>
    let r := stepPhi n P cur
    accept n P r.1 r.2 && (decide (n ≤ f) || decide (r.1 ≤ (n * f + 1) / 2)) &&
      loopOK f cnt (n + 1) r.1 r.2

/-- `f ≤ 4.5 t √(log t)`, via a rational lower bound for `log t`. -/
def fBoundOK (t f : ℕ) : Bool := decide (((f : ℚ) / (9 * t / 2)) ^ 2 ≤ logLo t)

/-- The check for one `t`. -/
def smallOK (t f : ℕ) (cs : List Cert) : Bool :=
  decide (4 ≤ t) && decide (t - 2 ≤ f) && cs.all (fun c => certOK (t - 3) c.1 c.2.1 c.2.2) &&
    loopOK f (2 * f - (t - 2)) (t - 1) (ch2 (t - 2) + 1) cs && fBoundOK t f

/-! ## Soundness -/

lemma stepAux_ge (n P cap : ℕ) : ∀ fuel D cur, P ≤ (stepAux n P cap fuel D cur).1
  | 0, D, cur => by simp [stepAux]
  | fuel + 1, D, cur => by
    unfold stepAux
    split_ifs
    · simp
    · split
      · exact stepAux_ge n P cap fuel _ _
      · split_ifs
        · simp
        · exact stepAux_ge n P cap fuel _ _

lemma stepAux_suffix (n P cap : ℕ) : ∀ fuel D cur, (stepAux n P cap fuel D cur).2 <:+ cur
  | 0, D, cur => by simp [stepAux]
  | fuel + 1, D, cur => by
    unfold stepAux
    split_ifs
    · simp
    · split
      next h =>
        exact (stepAux_suffix n P cap fuel _ _).trans (h ▸ List.dropWhile_suffix _)
      next c cs h =>
        split_ifs
        · simp only; rw [← h]; exact List.dropWhile_suffix _
        · exact (stepAux_suffix n P cap fuel _ _).trans (h ▸ List.dropWhile_suffix _)

lemma phiS_suffix (t : ℕ) (cs : List Cert) : ∀ n, (phiS t cs n).2 <:+ cs
  | 0 => by simp [phiS]
  | n + 1 => by
    unfold phiS
    split_ifs
    · simp
    · exact (stepAux_suffix _ _ _ _ _ _).trans (phiS_suffix t cs n)

/-- The loop invariant: the state at `n` is `phiS (n - 1)`. -/
lemma loopOK_sound (t f : ℕ) (cs : List Cert) (ht : 3 ≤ t) :
    ∀ cnt n, t - 1 ≤ n → loopOK f cnt n (phiS t cs (n - 1)).1 (phiS t cs (n - 1)).2 = true →
    ∀ n', n ≤ n' → n' < n + cnt →
      accept n' (phiF t cs (n' - 1)) (phiF t cs n') (phiS t cs n').2 = true ∧
      (n' ≤ f ∨ phiF t cs n' ≤ (n' * f + 1) / 2)
  | 0, n, _, _, n', h1, h2 => by omega
  | cnt + 1, n, hn, h, n', h1, h2 => by
    simp only [loopOK, Bool.and_eq_true, Bool.or_eq_true, decide_eq_true_eq] at h
    obtain ⟨⟨hacc, hup⟩, hrest⟩ := h
    have hS : phiS t cs n = stepPhi n (phiS t cs (n - 1)).1 (phiS t cs (n - 1)).2 := by
      obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
      simp only [phiS, Nat.add_sub_cancel]
      rw [if_neg (by omega)]
    by_cases hn' : n' = n
    · subst hn'
      unfold phiF
      rw [hS]
      exact ⟨hacc, hup⟩
    · have := loopOK_sound t f cs ht cnt (n + 1) (by omega)
        (by rw [Nat.add_sub_cancel, hS]; exact hrest) n' (by omega) (by omega)
      exact this

/-- `Φ` is non-decreasing from `t - 2` on. -/
lemma phiF_mono (t : ℕ) (cs : List Cert) (n : ℕ) (hn : t - 2 ≤ n) :
    phiF t cs n ≤ phiF t cs (n + 1) := by
  unfold phiF
  simp only [phiS]
  rw [if_neg (by omega)]
  exact stepAux_ge _ _ _ _ _ _

lemma phiS_le (t : ℕ) (cs : List Cert) : ∀ n, n ≤ t - 2 → phiS t cs n = (ch2 (t - 2) + 1, cs)
  | 0, _ => rfl
  | n + 1, h => by simp only [phiS]; rw [if_pos h]

lemma phiF_start (t : ℕ) (cs : List Cert) : phiF t cs (t - 2) = ch2 (t - 2) + 1 := by
  unfold phiF; rw [phiS_le t cs (t - 2) le_rfl]

/-- Monotonicity of admissibility: decreasing `V` and increasing `R` keeps a sequence with charged
costs admissible. -/
lemma Admissible.mono {m : ℕ} {V R V' R' : ℤ} {k L : ℕ → ℕ} (h : Admissible m V R k L)
    (hV : V' ≤ V) (hR : R ≤ R') (hRV' : R' < V') : Admissible m V' R' k L := by
  obtain ⟨hk, hL1, hcost, hRV, hell, hc2⟩ := h
  have hpi : ∀ i, i ≤ m → 0 ≤ pi V' R' L i ∧ pi V' R' L i ≤ pi V R L i := by
    intro i hi
    have hS : (S L (i - 1) : ℤ) ≤ R := le_trans (by exact_mod_cast S_mono L (by omega)) hcost
    have hS' : (S L (i - 1) : ℝ) ≤ R := by exact_mod_cast hS
    have hRR : (R : ℝ) ≤ R' := by exact_mod_cast hR
    have hVV : (V' : ℝ) ≤ V := by exact_mod_cast hV
    have hRV1 : (R' : ℝ) + 1 ≤ V' := by exact_mod_cast hRV'
    unfold pi
    have hp1 : 0 < 2 * ((V' : ℝ) - S L (i - 1)) := by linarith
    have hp2 : 0 < 2 * ((V : ℝ) - S L (i - 1)) := by linarith
    refine ⟨div_nonneg (by linarith) hp1.le, ?_⟩
    rw [div_le_div_iff₀ hp1 hp2]
    nlinarith
  refine ⟨hk, hL1, le_trans hcost hR, hRV', ?_, ?_⟩
  · intro i h1 h2
    exact le_trans (ellPi_mono _ (hpi i (by omega)).2) (hell i h1 h2)
  · intro i h1 h2
    refine lt_of_le_of_lt ?_ (hc2 i h1 h2)
    apply sum_le_sum
    intro a ha
    rw [mem_Ico] at ha
    have hw : 0 ≤ w V' R' k L a ∧ w V' R' k L a ≤ w V R k L a := by
      unfold w
      obtain ⟨h0, hle⟩ := hpi a (by omega)
      exact ⟨by positivity, mul_le_mul_of_nonneg_left (pow_le_pow_left₀ h0 hle _) (by positivity)⟩
    obtain ⟨hp0, hple⟩ := hpi i (by omega)
    exact pow_le_pow_left₀ (mul_nonneg hw.1 hp0) (mul_le_mul hw.2 hple hp0 (le_trans hw.1 hw.2)) _

/-- From `accept` to certification. -/
lemma certified_of_accept (t : ℕ) (cs : List Cert)
    (hcs : ∀ c ∈ cs, certOK (t - 3) c.1 c.2.1 c.2.2 = true) (ht : 4 ≤ t)
    (n P X : ℕ) (cur : List Cert) (hsuf : cur <:+ cs) (hn : 1 ≤ n) (hPX : P ≤ X)
    (hacc : accept n P X cur = true) (hX : X ≤ n.choose 2) :
    Certified t ((2 * X / n : ℕ) : ℤ) ((X - P : ℕ) : ℤ) := by
  unfold accept at hacc
  simp only [Bool.or_eq_true, decide_eq_true_eq] at hacc
  rw [ch2_eq] at hacc
  rcases hacc with (h | h) | h
  · omega
  · left; exact_mod_cast h
  · cases cur with
    | nil => simp at h
    | cons c rest =>
      simp only [Bool.and_eq_true, decide_eq_true_eq] at h
      obtain ⟨hV, hR⟩ := h
      by_cases hDV : 2 * X / n ≤ X - P
      · left; exact_mod_cast hDV
      right
      have hc : c ∈ cs := hsuf.subset (List.mem_cons_self ..)
      have hadm := certOK_sound (t - 3) c.1 c.2.1 c.2.2 (hcs c hc)
      rw [show t - 3 + 1 = t - 2 by omega] at hadm
      -- `R' ∈ {R_c, R_c + 1}` with the parity of `V + 1`
      set V := 2 * X / n
      set D := X - P
      set R' : ℕ := if (c.2.1 + V) % 2 = 1 then c.2.1 else c.2.1 + 1
      have hR'1 : c.2.1 ≤ R' := by simp only [R']; split_ifs <;> omega
      have hR'2 : R' + V ≤ 2 * D + 1 := by simp only [R']; split_ifs <;> omega
      have hR'3 : (R' + V) % 2 = 1 := by simp only [R']; split_ifs <;> omega
      refine ⟨((R' + V - 1) / 2 : ℕ), by push_cast; omega, seqK c.2.2, seqL c.2.2, ?_⟩
      have heq : 2 * (((R' + V - 1) / 2 : ℕ) : ℤ) - V + 1 = (R' : ℤ) := by omega
      rw [heq]
      exact hadm.mono (by exact_mod_cast hV) (by exact_mod_cast hR'1) (by omega)

/-- **Soundness of the check for one `t`.** -/
theorem smallOK_sound (t f : ℕ) (cs : List Cert) (h : smallOK t f cs = true)
    {X : Type u} [Fintype X] (G : SimpleGraph X)
    (hd : (4.5 : ℝ) * t * √(Real.log t) ≤ density G) : HasKMinor G t := by
  simp only [smallOK, Bool.and_eq_true, decide_eq_true_eq, List.all_eq_true] at h
  obtain ⟨⟨⟨⟨ht, htf⟩, hcs⟩, hloop⟩, hfb⟩ := h
  -- `d(G) ≥ f`
  have hf : (f : ℝ) ≤ (4.5 : ℝ) * t * √(Real.log t) := by
    unfold fBoundOK at hfb
    rw [decide_eq_true_eq] at hfb
    have hlog0 := (log_sound (t : ℚ) (by exact_mod_cast (by omega : 1 ≤ t))).1
    have hlog : ((logLo (t : ℚ) : ℚ) : ℝ) ≤ Real.log t := by simpa using hlog0
    have htR : (0 : ℝ) < t := by exact_mod_cast (by omega : 0 < t)
    have hq : (((f : ℚ) / (9 * t / 2)) ^ 2 : ℝ) ≤ Real.log t := by
      have := (Rat.cast_le (K := ℝ)).mpr hfb
      push_cast at this ⊢
      linarith
    have hsq : (f : ℝ) / (9 * t / 2) ≤ √(Real.log t) :=
      Real.le_sqrt_of_sq_le (by push_cast at hq; exact hq)
    rw [div_le_iff₀ (by positivity)] at hsq
    linarith
  have hfpos : (0 : ℝ) < f := by exact_mod_cast (by omega : 0 < f)
  have hdG : (f : ℝ) ≤ density G := le_trans hf hd
  -- the density function
  have hloop' := loopOK_sound t f cs (by omega) (2 * f - (t - 2)) (t - 1) le_rfl
    (by
      rw [show t - 1 - 1 = t - 2 by omega]
      rw [phiS_le t cs (t - 2) le_rfl]; exact hloop)
  have hΦ : DensityFn (f : ℝ) (t - 2) (2 * f) (phiF t cs) := by
    refine ⟨by omega, by rw [Nat.floor_natCast]; exact htf, ⟨by push_cast; linarith, by push_cast; linarith⟩,
      fun n hn _ => phiF_mono t cs n hn, ?_, ?_⟩
    · rw [phiF_start, ch2_eq]; omega
    · intro n hn1 hn2
      rw [Nat.floor_natCast] at hn1
      obtain ⟨-, hup⟩ := hloop' n (by omega) (by omega)
      rw [Nat.floor_natCast]
      rcases hup with h | h
      · omega
      · exact h
  refine lemma_assembly t ht (f : ℝ) hfpos (t - 2) (2 * f) (phiF t cs) hΦ ?_ G hdG
  intro n hn1 hn2 hch
  obtain ⟨hacc, -⟩ := hloop' n (by omega) (by omega)
  have hmono := phiF_mono t cs (n - 1) (by omega)
  rw [show n - 1 + 1 = n by omega] at hmono
  have := certified_of_accept t cs hcs ht n (phiF t cs (n - 1)) (phiF t cs n) (phiS t cs n).2
    (phiS_suffix t cs n) (by omega) hmono hacc hch
  unfold Vn Dn
  exact this

end KtMinor45


==> anc/lean/KtMinor45/Theorem.lean <==
import KtMinor45.TwoThree
import KtMinor45.Small
import KtMinor45.Middle
import KtMinor45.Large

/-!
# Theorem 1

For every integer `t ≥ 2`, every graph `G` with `d(G) ≥ 4.5 t √(log t)` has a `K_t` minor.

Section 4 of the paper: `t = 2` and `t = 3` directly; `4 ≤ t ≤ 400` by Lemma 9
(`lemma_small`); `401 ≤ t ≤ 10^35` by Lemma 12 (`lemma_middle`); `t > 10^35`, where
`log t > 80`, by Lemma 13 (`lemma_large`).
-/

namespace KtMinor45

open Real

universe u

/-- `e^80 < 10^35`. -/
lemma exp80_lt : Real.exp 80 < 10 ^ 35 := by
  have h := Real.exp_one_lt_d9
  have h0 : 0 < Real.exp 1 := Real.exp_pos 1
  calc Real.exp 80 = Real.exp 1 ^ 80 := by rw [← Real.exp_nat_mul]; norm_num
    _ < 2.7182818286 ^ 80 := pow_lt_pow_left₀ h h0.le (by norm_num)
    _ < 10 ^ 35 := by norm_num

/-- **Theorem 1.** For every integer `t ≥ 2`, every graph `G` with `d(G) ≥ 4.5 t √(log t)` has a
`K_t` minor. -/
theorem theorem_Kt (t : ℕ) (ht : 2 ≤ t) {V : Type u} [Fintype V] (G : SimpleGraph V)
    (hd : (4.5 : ℝ) * t * √(Real.log t) ≤ density G) : HasKMinor G t := by
  have hl2 := Real.log_two_gt_d9
  rcases (show t = 2 ∨ t = 3 ∨ (4 ≤ t ∧ t ≤ 400) ∨ (401 ≤ t ∧ t ≤ 10 ^ 35) ∨ 10 ^ 35 < t by omega)
    with rfl | rfl | ⟨h1, h2⟩ | ⟨h1, h2⟩ | h1
  · apply theorem_t2
    have : 0 < (4.5 : ℝ) * ((2 : ℕ) : ℝ) * √(Real.log ((2 : ℕ) : ℝ)) := by
      push_cast
      have : 0 < √(Real.log 2) := Real.sqrt_pos.mpr (by linarith)
      positivity
    linarith
  · apply theorem_t3
    have hl3 : Real.log 2 ≤ Real.log 3 := Real.log_le_log (by norm_num) (by norm_num)
    have hs : (1 / 4 : ℝ) ≤ √(Real.log 3) := by
      apply Real.le_sqrt_of_sq_le; nlinarith
    have : (1 : ℝ) < (4.5 : ℝ) * ((3 : ℕ) : ℝ) * √(Real.log ((3 : ℕ) : ℝ)) := by
      push_cast; nlinarith
    linarith
  · exact lemma_small t h1 h2 G hd
  · exact lemma_middle t h1 h2 G hd
  · apply lemma_large t _ G hd
    have ht0 : (0 : ℝ) < t := by positivity
    have : Real.exp 80 < t := by
      have : ((10 ^ 35 : ℕ) : ℝ) < t := by exact_mod_cast h1
      push_cast at this
      linarith [exp80_lt]
    have := Real.log_lt_log (Real.exp_pos 80) this
    rw [Real.log_exp] at this
    linarith

/-- **Theorem 1**, with the density hypothesis written as `v(G) ≥ 1` and
`e(G) ≥ 4.5 t √(log t) v(G)`. -/
theorem kt_minor_45 : ∀ (t : ℕ), 2 ≤ t → ∀ (V : Type u) [Fintype V] (G : SimpleGraph V)
    [DecidableRel G.Adj], 1 ≤ Fintype.card V →
    (4.5 : ℝ) * t * √(Real.log t) * Fintype.card V ≤ G.edgeFinset.card → HasKMinor G t := by
  classical
  intro t ht V _ G _ hV he
  apply theorem_Kt t ht G
  unfold density densOf
  rw [if_neg (by omega), eC_eq_card, le_div_iff₀ (by exact_mod_cast hV)]
  exact he

end KtMinor45


==> anc/lean/KtMinor45/Threshold.lean <==
import KtMinor45.Core
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic

/-!
# Threshold data and Lemma 11 (threshold sequences)

Section 4 of the paper.  For integers `V` and `R ≥ 1` with `h := (V - R - 1)/2 > 0`,
`π_lo = h/V` and `π_hi = h/(V - R)`.  Threshold data: integers `2 ≤ κ₁ < ⋯ < κ_P` and reals
`π_lo = b₀ < b₁ < ⋯ < b_P = π_hi` (here `κ p` and `b p`).  The phase `p(π)` of
`π ∈ [π_lo, π_hi]` is the least `p ∈ {1, …, P}` with `π ≤ b_p`, and
`μ(π) = κ_{p(π)} + 1 + ⌊κ_{p(π)} π⌋`.  `M_p = κ_p + 1 + ⌊κ_p b_{p-1}⌋`, `η_{qp} = (κ_q - 1) κ_p`,
`A_p` is as in the paper, and `𝒩 = h ∫_{π_lo}^{π_hi} dπ / (π² μ(π))`.
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45

open Finset

universe u

/-- `h = (V - R - 1)/2`. -/
noncomputable def thH (V R : ℤ) : ℝ := ((V : ℝ) - R - 1) / 2

/-- `π_lo = h / V`. -/
noncomputable def piLo (V R : ℤ) : ℝ := thH V R / V

/-- `π_hi = h / (V - R)`. -/
noncomputable def piHi (V R : ℤ) : ℝ := thH V R / ((V : ℝ) - R)

/-- Threshold data for `V` and `R`. -/
structure ThreshData (V R : ℤ) (P : ℕ) (κ : ℕ → ℕ) (b : ℕ → ℝ) : Prop where
  hR : 1 ≤ R
  hVR : R + 2 ≤ V
  hP : 1 ≤ P
  hκ1 : 2 ≤ κ 1
  hκ : ∀ p, 1 ≤ p → p < P → κ p < κ (p + 1)
  hb0 : b 0 = piLo V R
  hbP : b P = piHi V R
  hb : ∀ p, p < P → b p < b (p + 1)

open Classical in
/-- The phase `p(π)`: the least `p ∈ {1, …, P}` with `π ≤ b_p` (and `P` if there is none). -/
noncomputable def phase (P : ℕ) (b : ℕ → ℝ) (π : ℝ) : ℕ :=
  if h : ∃ p, 1 ≤ p ∧ p ≤ P ∧ π ≤ b p then Nat.find h else P

/-- `μ(π) = κ_{p(π)} + 1 + ⌊κ_{p(π)} π⌋`. -/
noncomputable def mu (P : ℕ) (κ : ℕ → ℕ) (b : ℕ → ℝ) (π : ℝ) : ℕ :=
  κ (phase P b π) + 1 + ⌊(κ (phase P b π) : ℝ) * π⌋₊

/-- `M_q = κ_q + 1 + ⌊κ_q b_{q-1}⌋`. -/
noncomputable def thM (κ : ℕ → ℕ) (b : ℕ → ℝ) (q : ℕ) : ℕ := κ q + 1 + ⌊(κ q : ℝ) * b (q - 1)⌋₊

/-- `η_{qp} = (κ_q - 1) κ_p`. -/
def thEta (κ : ℕ → ℕ) (q p : ℕ) : ℕ := (κ q - 1) * κ p

/-- `A_p`. -/
noncomputable def thA (V R : ℤ) (κ : ℕ → ℕ) (b : ℕ → ℝ) (p : ℕ) : ℝ :=
  b p ^ κ p *
    (∑ q ∈ Icc 1 p, (1 + 1 / (κ q : ℝ)) ^ κ p *
        (thH V R * (b q ^ (thEta κ q p - 1) - b (q - 1) ^ (thEta κ q p - 1)) /
          (((thEta κ q p - 1 : ℕ) : ℝ) * thM κ b q)) +
      ∑ q ∈ Ico 1 p, (1 + 1 / (κ q : ℝ)) ^ κ p * b q ^ thEta κ q p)

/-- `𝒩 = h ∫_{π_lo}^{π_hi} dπ / (π² μ(π))`. -/
noncomputable def thN (V R : ℤ) (P : ℕ) (κ : ℕ → ℕ) (b : ℕ → ℝ) : ℝ :=
  thH V R * ∫ π in piLo V R..piHi V R, 1 / (π ^ 2 * (mu P κ b π : ℝ))

/-! ## Basic facts on threshold data -/

section Basic

variable {V R : ℤ} {P : ℕ} {κ : ℕ → ℕ} {b : ℕ → ℝ}

lemma ThreshData.RV (hT : ThreshData V R P κ b) : (R : ℝ) + 2 ≤ V := by exact_mod_cast hT.hVR

lemma ThreshData.R1 (hT : ThreshData V R P κ b) : (1 : ℝ) ≤ R := by exact_mod_cast hT.hR

lemma ThreshData.h_pos (hT : ThreshData V R P κ b) : 0 < thH V R := by
  have := hT.RV; unfold thH; linarith

lemma ThreshData.V_pos (hT : ThreshData V R P κ b) : (0 : ℝ) < V := by
  have := hT.RV; have := hT.R1; linarith

lemma ThreshData.VR_pos (hT : ThreshData V R P κ b) : (0 : ℝ) < (V : ℝ) - R := by
  have := hT.RV; linarith

lemma ThreshData.piLo_pos (hT : ThreshData V R P κ b) : 0 < piLo V R :=
  div_pos hT.h_pos hT.V_pos

lemma ThreshData.b_mono (hT : ThreshData V R P κ b) {p q : ℕ} (hpq : p ≤ q) (hq : q ≤ P) :
    b p ≤ b q := by
  induction q with
  | zero => rw [Nat.le_zero.mp hpq]
  | succ q ih =>
    rcases Nat.lt_or_ge p (q + 1) with h | h
    · exact le_trans (ih (by omega) (by omega)) (hT.hb q (by omega)).le
    · rw [show p = q + 1 by omega]

lemma ThreshData.κ_mono (hT : ThreshData V R P κ b) {p q : ℕ} (hp : 1 ≤ p) (hpq : p ≤ q)
    (hq : q ≤ P) : κ p ≤ κ q := by
  induction q with
  | zero => omega
  | succ q ih =>
    rcases Nat.lt_or_ge p (q + 1) with h | h
    · exact le_trans (ih (by omega) (by omega)) (hT.hκ q (by omega) (by omega)).le
    · rw [show p = q + 1 by omega]

lemma ThreshData.phase_eq (hT : ThreshData V R P κ b) {π : ℝ}
    (hex : ∃ p, 1 ≤ p ∧ p ≤ P ∧ π ≤ b p) : phase P b π = Nat.find hex := by
  unfold phase; rw [dif_pos hex]

lemma ThreshData.phase_spec (hT : ThreshData V R P κ b) {π : ℝ} (h1 : piLo V R ≤ π)
    (h2 : π ≤ piHi V R) :
    1 ≤ phase P b π ∧ phase P b π ≤ P ∧ π ≤ b (phase P b π) ∧ b (phase P b π - 1) ≤ π := by
  have hex : ∃ p, 1 ≤ p ∧ p ≤ P ∧ π ≤ b p := ⟨P, hT.hP, le_rfl, by rw [hT.hbP]; exact h2⟩
  rw [hT.phase_eq hex]
  obtain ⟨s1, s2, s3⟩ := Nat.find_spec hex
  refine ⟨s1, s2, s3, ?_⟩
  by_cases h : Nat.find hex = 1
  · rw [h, Nat.sub_self, hT.hb0]; exact h1
  · have hlt := Nat.find_min hex (show Nat.find hex - 1 < Nat.find hex by omega)
    simp only [not_and, not_le] at hlt
    exact (hlt (by omega) (by omega)).le

lemma ThreshData.phase_mono (hT : ThreshData V R P κ b) {π π' : ℝ} (h1 : piLo V R ≤ π)
    (hle : π ≤ π') (h2 : π' ≤ piHi V R) : phase P b π ≤ phase P b π' := by
  obtain ⟨a1, a2, a3, -⟩ := hT.phase_spec (le_trans h1 hle) h2
  have hex : ∃ p, 1 ≤ p ∧ p ≤ P ∧ π ≤ b p := ⟨_, a1, a2, le_trans hle a3⟩
  rw [hT.phase_eq hex]
  exact Nat.find_min' hex ⟨a1, a2, le_trans hle a3⟩

lemma one_le_mu (P : ℕ) (κ : ℕ → ℕ) (b : ℕ → ℝ) (π : ℝ) : 1 ≤ mu P κ b π := by
  unfold mu; omega

lemma mu_pos' (P : ℕ) (κ : ℕ → ℕ) (b : ℕ → ℝ) (π : ℝ) : (0 : ℝ) < mu P κ b π := by
  have := one_le_mu P κ b π
  exact_mod_cast (by omega : 0 < mu P κ b π)

end Basic

/-- `μ` is non-decreasing on `[π_lo, π_hi]`. -/
lemma mu_monotoneOn {V R : ℤ} {P : ℕ} {κ : ℕ → ℕ} {b : ℕ → ℝ} (hT : ThreshData V R P κ b) :
    MonotoneOn (mu P κ b) (Set.Icc (piLo V R) (piHi V R)) := by
  intro π hπ π' hπ' hle
  obtain ⟨p1, p2, -, -⟩ := hT.phase_spec hπ.1 hπ.2
  obtain ⟨q1, q2, -, -⟩ := hT.phase_spec hπ'.1 hπ'.2
  have hp := hT.phase_mono hπ.1 hle hπ'.2
  have hk := hT.κ_mono p1 hp q2
  have h0 : 0 ≤ π := le_trans hT.piLo_pos.le hπ.1
  have hfl : ⌊(κ (phase P b π) : ℝ) * π⌋₊ ≤ ⌊(κ (phase P b π') : ℝ) * π'⌋₊ :=
    Nat.floor_le_floor (mul_le_mul (by exact_mod_cast hk) hle h0 (Nat.cast_nonneg _))
  unfold mu; omega

lemma integrand_antitoneOn {V R : ℤ} {P : ℕ} {κ : ℕ → ℕ} {b : ℕ → ℝ}
    (hT : ThreshData V R P κ b) :
    AntitoneOn (fun π => 1 / (π ^ 2 * (mu P κ b π : ℝ))) (Set.Icc (piLo V R) (piHi V R)) := by
  intro π hπ π' hπ' hle
  have h0 : 0 < π := lt_of_lt_of_le hT.piLo_pos hπ.1
  have hm : (mu P κ b π : ℝ) ≤ mu P κ b π' := by exact_mod_cast mu_monotoneOn hT hπ hπ' hle
  have hm0 := mu_pos' P κ b π
  apply one_div_le_one_div_of_le (by positivity)
  exact mul_le_mul (pow_le_pow_left₀ h0.le hle 2) hm hm0.le (by positivity)

/-- The integrand of `𝒩` is interval integrable on subintervals of `[π_lo, π_hi]`. -/
lemma integrand_intervalIntegrable {V R : ℤ} {P : ℕ} {κ : ℕ → ℕ} {b : ℕ → ℝ}
    (hT : ThreshData V R P κ b) {x y : ℝ} (hx : piLo V R ≤ x) (hxy : x ≤ y)
    (hy : y ≤ piHi V R) :
    IntervalIntegrable (fun π => 1 / (π ^ 2 * (mu P κ b π : ℝ))) MeasureTheory.volume x y := by
  apply AntitoneOn.intervalIntegrable
  rw [Set.uIcc_of_le hxy]
  exact (integrand_antitoneOn hT).mono (Set.Icc_subset_Icc hx hy)

/-- `∫_a^y dπ / (π² c) = (1/a - 1/y)/c`. -/
lemma integral_one_div_sq_mul {a y c : ℝ} (ha : 0 < a) (hay : a ≤ y) (hc : 0 < c) :
    ∫ π in a..y, 1 / (π ^ 2 * c) = (1 / a - 1 / y) / c := by
  have hfun : (fun π : ℝ => 1 / (π ^ 2 * c)) = fun π => -(-(π ^ 2)⁻¹) / c := by
    funext π; rw [one_div, mul_inv]; ring
  rw [hfun]
  have hd : ∀ π ∈ Set.uIcc a y, HasDerivAt (fun π : ℝ => -π⁻¹ / c) (-(-(π ^ 2)⁻¹) / c) π := by
    intro π hπ
    rw [Set.uIcc_of_le hay] at hπ
    have hπ0 : π ≠ 0 := (lt_of_lt_of_le ha hπ.1).ne'
    exact ((hasDerivAt_inv hπ0).neg).div_const c
  rw [intervalIntegral.integral_eq_sub_of_hasDerivAt hd]
  · ring
  · apply ContinuousOn.intervalIntegrable
    rw [Set.uIcc_of_le hay]
    apply ContinuousOn.div_const
    apply ContinuousOn.neg
    apply ContinuousOn.neg
    apply ContinuousOn.inv₀ (continuous_pow 2).continuousOn
    intro π hπ; exact pow_ne_zero 2 (lt_of_lt_of_le ha hπ.1).ne'

/-! ## The threshold sequence -/

/-- `x(S) = h / (V - S)`, so that `π_i = x(S_{i-1})`. -/
noncomputable def thX (V R : ℤ) (S : ℕ) : ℝ := thH V R / ((V : ℝ) - S)

/-- The threshold sequence: `S_0 = 0` and `S_{j+1} = S_j + μ(x(S_j))`. -/
noncomputable def thS (V R : ℤ) (P : ℕ) (κ : ℕ → ℕ) (b : ℕ → ℝ) : ℕ → ℕ
  | 0 => 0
  | j + 1 => thS V R P κ b j + mu P κ b (thX V R (thS V R P κ b j))

/-- `π_i = x(S_{i-1})`. -/
noncomputable def thPi (V R : ℤ) (P : ℕ) (κ : ℕ → ℕ) (b : ℕ → ℝ) (i : ℕ) : ℝ :=
  thX V R (thS V R P κ b (i - 1))

section Seq

variable {V R : ℤ} {P : ℕ} {κ : ℕ → ℕ} {b : ℕ → ℝ}

lemma thS_succ (j : ℕ) :
    thS V R P κ b (j + 1) = thS V R P κ b j + mu P κ b (thX V R (thS V R P κ b j)) := rfl

lemma thS_mono {i j : ℕ} (h : i ≤ j) : thS V R P κ b i ≤ thS V R P κ b j := by
  induction j with
  | zero => rw [Nat.le_zero.mp h]
  | succ j ih =>
    rcases Nat.lt_or_ge i (j + 1) with h' | h'
    · exact le_trans (ih (by omega)) (by rw [thS_succ]; omega)
    · rw [show i = j + 1 by omega]

lemma thX_zero : thX V R 0 = piLo V R := by unfold thX piLo; simp

lemma thX_bounds (hT : ThreshData V R P κ b) {S : ℕ} (hS : (S : ℤ) ≤ R) :
    piLo V R ≤ thX V R S ∧ thX V R S ≤ piHi V R := by
  have hS' : (S : ℝ) ≤ R := by exact_mod_cast hS
  have hS0 : (0 : ℝ) ≤ S := Nat.cast_nonneg S
  have hVR := hT.VR_pos
  unfold thX piLo piHi
  constructor
  · exact div_le_div_of_nonneg_left hT.h_pos.le (by linarith) (by linarith)
  · exact div_le_div_of_nonneg_left hT.h_pos.le hVR (by linarith)

lemma thX_mono (hT : ThreshData V R P κ b) {S S' : ℕ} (h : S ≤ S') (hS' : (S' : ℤ) ≤ R) :
    thX V R S ≤ thX V R S' := by
  have hS' : (S' : ℝ) ≤ R := by exact_mod_cast hS'
  have h' : (S : ℝ) ≤ S' := by exact_mod_cast h
  have hVR := hT.VR_pos
  unfold thX
  exact div_le_div_of_nonneg_left hT.h_pos.le (by linarith) (by linarith)

lemma thX_diff (hT : ThreshData V R P κ b) (S S' : ℕ) :
    thH V R * (1 / thX V R S - 1 / thX V R S') = (S' : ℝ) - S := by
  have hh := hT.h_pos.ne'
  unfold thX
  rw [one_div_div, one_div_div]
  field_simp
  ring

lemma thX_diff_hi (hT : ThreshData V R P κ b) (S : ℕ) :
    thH V R * (1 / thX V R S - 1 / piHi V R) = (R : ℝ) - S := by
  have hh := hT.h_pos.ne'
  unfold thX piHi
  rw [one_div_div, one_div_div]
  field_simp
  ring

/-- One step: `h ∫_{x(S)}^y dπ/(π² μ) ≤ h (1/x(S) - 1/y) / μ(x(S))`. -/
lemma step_bound (hT : ThreshData V R P κ b) {S : ℕ} (hS : (S : ℤ) ≤ R) {y : ℝ}
    (hxy : thX V R S ≤ y) (hy : y ≤ piHi V R) :
    thH V R * ∫ π in thX V R S..y, 1 / (π ^ 2 * (mu P κ b π : ℝ)) ≤
      thH V R * (1 / thX V R S - 1 / y) / (mu P κ b (thX V R S) : ℝ) := by
  obtain ⟨hl, hu⟩ := thX_bounds hT hS
  set a := thX V R S with hadef
  have ha : 0 < a := lt_of_lt_of_le hT.piLo_pos hl
  have hm0 := mu_pos' P κ b a
  have hint1 := integrand_intervalIntegrable hT hl hxy hy
  have hint2 : IntervalIntegrable (fun π => 1 / (π ^ 2 * (mu P κ b a : ℝ)))
      MeasureTheory.volume a y := by
    apply ContinuousOn.intervalIntegrable
    rw [Set.uIcc_of_le hxy]
    apply ContinuousOn.div continuousOn_const
      ((continuous_pow 2).continuousOn.mul continuousOn_const)
    intro π hπ
    have : 0 < π := lt_of_lt_of_le ha hπ.1
    exact (mul_pos (by positivity) hm0).ne'
  have hle : (∫ π in a..y, 1 / (π ^ 2 * (mu P κ b π : ℝ))) ≤
      ∫ π in a..y, 1 / (π ^ 2 * (mu P κ b a : ℝ)) := by
    apply intervalIntegral.integral_mono_on hxy hint1 hint2
    intro π hπ
    have hπ0 : 0 < π := lt_of_lt_of_le ha hπ.1
    have hmono : (mu P κ b a : ℝ) ≤ mu P κ b π := by
      exact_mod_cast mu_monotoneOn hT ⟨hl, hu⟩ ⟨le_trans hl hπ.1, le_trans hπ.2 hy⟩ hπ.1
    apply one_div_le_one_div_of_le (by positivity)
    exact mul_le_mul_of_nonneg_left hmono (by positivity)
  rw [integral_one_div_sq_mul ha hxy hm0] at hle
  calc thH V R * ∫ π in a..y, 1 / (π ^ 2 * (mu P κ b π : ℝ))
      ≤ thH V R * ((1 / a - 1 / y) / (mu P κ b a : ℝ)) :=
        mul_le_mul_of_nonneg_left hle hT.h_pos.le
    _ = _ := by ring

lemma claimA (hT : ThreshData V R P κ b) : ∀ j, (thS V R P κ b j : ℤ) ≤ R →
    thH V R * ∫ π in piLo V R..thX V R (thS V R P κ b j),
      1 / (π ^ 2 * (mu P κ b π : ℝ)) ≤ j := by
  intro j
  induction j with
  | zero => intro _; simp [thS, thX_zero]
  | succ j ih =>
    intro hS1
    have hle : thS V R P κ b j ≤ thS V R P κ b (j + 1) := thS_mono (by omega)
    have hSj : (thS V R P κ b j : ℤ) ≤ R := le_trans (by exact_mod_cast hle) hS1
    obtain ⟨l1, u1⟩ := thX_bounds hT hSj
    obtain ⟨l2, u2⟩ := thX_bounds hT hS1
    have hx12 := thX_mono hT hle hS1
    rw [← intervalIntegral.integral_add_adjacent_intervals
      (integrand_intervalIntegrable hT le_rfl l1 u1)
      (integrand_intervalIntegrable hT l1 hx12 u2), mul_add]
    have h1 := ih hSj
    have h2 := step_bound hT hSj hx12 u2
    rw [thX_diff hT] at h2
    have hm0 := mu_pos' P κ b (thX V R (thS V R P κ b j))
    have hd : (thS V R P κ b (j + 1) : ℝ) - thS V R P κ b j =
        mu P κ b (thX V R (thS V R P κ b j)) := by rw [thS_succ]; push_cast; ring
    rw [hd, div_self hm0.ne'] at h2
    push_cast
    linarith

lemma claimB (hT : ThreshData V R P κ b) (j : ℕ) (hSj : (thS V R P κ b j : ℤ) ≤ R)
    (hlt : R < (thS V R P κ b (j + 1) : ℤ)) :
    thH V R * ∫ π in thX V R (thS V R P κ b j)..piHi V R,
      1 / (π ^ 2 * (mu P κ b π : ℝ)) ≤ 1 := by
  obtain ⟨l1, u1⟩ := thX_bounds hT hSj
  have h2 := step_bound (P := P) (κ := κ) (b := b) hT hSj u1 le_rfl
  rw [thX_diff_hi hT] at h2
  have hm0 := mu_pos' P κ b (thX V R (thS V R P κ b j))
  rw [thS_succ] at hlt
  have hlt' : (R : ℝ) - thS V R P κ b j < mu P κ b (thX V R (thS V R P κ b j)) := by
    have : (R : ℝ) < ((thS V R P κ b j + mu P κ b (thX V R (thS V R P κ b j)) : ℕ) : ℝ) := by
      exact_mod_cast hlt
    push_cast at this; linarith
  have : ((R : ℝ) - thS V R P κ b j) / (mu P κ b (thX V R (thS V R P κ b j)) : ℝ) ≤ 1 := by
    rw [div_le_one hm0]; exact hlt'.le
  linarith

/-- Part 1 of the proof of Lemma 11: if `𝒩 > m`, then positions `1, …, m` are defined and
`S_m ≤ R`. -/
lemma thS_le_of_thN (hT : ThreshData V R P κ b) (m : ℕ) (hN : (m : ℝ) < thN V R P κ b) :
    (thS V R P κ b m : ℤ) ≤ R := by
  classical
  by_contra hlt
  push Not at hlt
  have hex : ∃ i, R < (thS V R P κ b i : ℤ) := ⟨m, hlt⟩
  have him : Nat.find hex ≤ m := Nat.find_min' hex hlt
  have hi0 : Nat.find hex ≠ 0 := by
    intro h0
    have := Nat.find_spec hex
    rw [h0] at this
    simp [thS] at this
    have := hT.hR; omega
  set j := Nat.find hex - 1 with hj
  have hSj : (thS V R P κ b j : ℤ) ≤ R := not_lt.mp (Nat.find_min hex (by omega))
  have hlt' : R < (thS V R P κ b (j + 1) : ℤ) := by
    rw [show j + 1 = Nat.find hex by omega]; exact Nat.find_spec hex
  obtain ⟨l1, u1⟩ := thX_bounds hT hSj
  have hA := claimA hT j hSj
  have hB := claimB hT j hSj hlt'
  have hsplit : thN V R P κ b =
      (thH V R * ∫ π in piLo V R..thX V R (thS V R P κ b j), 1 / (π ^ 2 * (mu P κ b π : ℝ))) +
      (thH V R * ∫ π in thX V R (thS V R P κ b j)..piHi V R, 1 / (π ^ 2 * (mu P κ b π : ℝ))) := by
    unfold thN
    rw [← mul_add, intervalIntegral.integral_add_adjacent_intervals
      (integrand_intervalIntegrable hT le_rfl l1 u1)
      (integrand_intervalIntegrable hT l1 u1 le_rfl)]
  have hjm : (j : ℝ) + 1 ≤ m := by
    have : j + 1 ≤ m := by omega
    exact_mod_cast this
  linarith

end Seq

/-! ## Part 2: condition (2) -/

/-- `x^{n+1} (1/x - 1/y) ≤ (y^n - x^n)/n` for `0 < x ≤ y` and `n ≥ 1`. -/
lemma key_ineq {x y : ℝ} (hx : 0 < x) (hxy : x ≤ y) (n : ℕ) (hn : 1 ≤ n) :
    x ^ (n + 1) * (1 / x - 1 / y) ≤ (y ^ n - x ^ n) / n := by
  have hy : 0 < y := lt_of_lt_of_le hx hxy
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  -- `y^n - x^n ≥ n x^{n-1} (y - x)`
  have hgeom := geom_sum₂_mul y x n
  have hterm : ∀ i ∈ Finset.range n, x ^ (n - 1) ≤ y ^ i * x ^ (n - 1 - i) := by
    intro i hi
    rw [Finset.mem_range] at hi
    calc x ^ (n - 1) = x ^ i * x ^ (n - 1 - i) := by rw [← pow_add]; congr 1; omega
      _ ≤ y ^ i * x ^ (n - 1 - i) :=
        mul_le_mul_of_nonneg_right (pow_le_pow_left₀ hx.le hxy i) (by positivity)
  have hsum : (n : ℝ) * x ^ (n - 1) ≤ ∑ i ∈ Finset.range n, y ^ i * x ^ (n - 1 - i) := by
    have := Finset.sum_le_sum hterm
    rwa [Finset.sum_const, Finset.card_range, nsmul_eq_mul] at this
  have h1 : (n : ℝ) * x ^ (n - 1) * (y - x) ≤ y ^ n - x ^ n := by
    rw [← hgeom]; exact mul_le_mul_of_nonneg_right hsum (by linarith)
  -- `x^{n+1}(1/x - 1/y) = x^n (y - x)/y ≤ x^{n-1}(y - x)`
  have hxn : x ^ n = x ^ (n - 1) * x := by rw [← pow_succ]; congr 1; omega
  have h2 : x ^ (n + 1) * (1 / x - 1 / y) ≤ x ^ (n - 1) * (y - x) := by
    have e : x ^ (n + 1) * (1 / x - 1 / y) = x ^ (n - 1) * (y - x) * (x / y) := by
      rw [pow_succ, hxn]; field_simp
    rw [e]
    have : x / y ≤ 1 := by rw [div_le_one hy]; exact hxy
    have : 0 ≤ x ^ (n - 1) * (y - x) := by
      have : 0 ≤ y - x := by linarith
      positivity
    nlinarith
  rw [le_div_iff₀ hnR]
  nlinarith

section Part2

variable {V R : ℤ} {P : ℕ} {κ : ℕ → ℕ} {b : ℕ → ℝ}

/-- The sum over `1 ≤ a < i` of `F(a+1) - F(a)` telescopes. -/
lemma sum_Ico_telescope (F : ℕ → ℝ) (i : ℕ) (hi : 1 ≤ i) :
    ∑ a ∈ Finset.Ico 1 i, (F (a + 1) - F a) = F i - F 1 := by
  induction i with
  | zero => omega
  | succ i ih =>
    rcases Nat.lt_or_ge 1 (i + 1) with h | h
    · rw [Finset.sum_Ico_succ_top (by omega), ih (by omega)]; ring
    · rw [show i + 1 = 1 by omega]; simp

/-- The bound for the positions of one phase `q` (proof of Lemma 11). -/
lemma inner_bound (hT : ThreshData V R P κ b) (i : ℕ) (hi1 : 1 ≤ i)
    (hiR : (thS V R P κ b (i - 1) : ℤ) ≤ R) (q : ℕ) (hq1 : 1 ≤ q)
    (hqp : q ≤ phase P b (thPi V R P κ b i)) :
    ∑ a ∈ (Finset.Ico 1 i).filter (fun a => phase P b (thPi V R P κ b a) = q),
        thPi V R P κ b a ^ thEta κ q (phase P b (thPi V R P κ b i)) ≤
      thH V R * (b q ^ (thEta κ q (phase P b (thPi V R P κ b i)) - 1) -
          b (q - 1) ^ (thEta κ q (phase P b (thPi V R P κ b i)) - 1)) /
        (((thEta κ q (phase P b (thPi V R P κ b i)) - 1 : ℕ) : ℝ) * thM κ b q) +
      (if q < phase P b (thPi V R P κ b i) then
        b q ^ thEta κ q (phase P b (thPi V R P κ b i)) else 0) := by
  classical
  set πp := thPi V R P κ b with hπp
  set p := phase P b (πp i) with hp
  set η := thEta κ q p with hη
  set h := thH V R with hh
  have hpos : ∀ a, 1 ≤ a → a ≤ i → (thS V R P κ b (a - 1) : ℤ) ≤ R :=
    fun a _ ha => le_trans (by exact_mod_cast thS_mono (by omega)) hiR
  have hbd : ∀ a, 1 ≤ a → a ≤ i → piLo V R ≤ πp a ∧ πp a ≤ piHi V R :=
    fun a h1 h2 => thX_bounds hT (hpos a h1 h2)
  have hmono : ∀ a a', 1 ≤ a → a ≤ a' → a' ≤ i → πp a ≤ πp a' :=
    fun a a' h1 h2 h3 => thX_mono hT (thS_mono (by omega)) (hpos a' (by omega) h3)
  obtain ⟨pi1, piP, piib, -⟩ := hT.phase_spec (hbd i hi1 le_rfl).1 (hbd i hi1 le_rfl).2
  have hqP : q ≤ P := le_trans hqp piP
  have hκq : 2 ≤ κ q := le_trans hT.hκ1 (hT.κ_mono le_rfl hq1 hqP)
  have hκp : 2 ≤ κ p := le_trans hT.hκ1 (hT.κ_mono le_rfl pi1 piP)
  have hη2 : 2 ≤ η := by
    rw [hη]; unfold thEta
    have : 1 ≤ κ q - 1 := by omega
    nlinarith
  set n := η - 1 with hn
  have hn1 : 1 ≤ n := by omega
  have hηn : η = n + 1 := by omega
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn1
  -- `b_{q-1} ≤ b_q`, both positive
  have hbq1pos : 0 < b (q - 1) := by
    have := hT.b_mono (Nat.zero_le (q - 1)) (by omega)
    rw [hT.hb0] at this; exact lt_of_lt_of_le hT.piLo_pos this
  have hbqq : b (q - 1) ≤ b q := hT.b_mono (by omega) hqP
  have hMpos : (0 : ℝ) < thM κ b q := by
    have : 1 ≤ thM κ b q := by unfold thM; omega
    exact_mod_cast (by omega : 0 < thM κ b q)
  -- `G(y) = y^n / n` and the clamp `c(y)` into `[b_{q-1}, b_q]`
  let G : ℝ → ℝ := fun y => y ^ n / n
  let c : ℝ → ℝ := fun y => max (b (q - 1)) (min y (b q))
  have hGmono : ∀ u v, 0 ≤ u → u ≤ v → G u ≤ G v := by
    intro u v hu huv
    exact div_le_div_of_nonneg_right (pow_le_pow_left₀ hu huv n) hnR.le
  have hcmono : ∀ u v, u ≤ v → c u ≤ c v := by
    intro u v huv
    exact max_le_max le_rfl (min_le_min huv le_rfl)
  have hcrange : ∀ u, b (q - 1) ≤ c u ∧ c u ≤ b q := by
    intro u
    exact ⟨le_max_left _ _, max_le hbqq (min_le_right _ _)⟩
  set D : ℕ → ℝ := fun a => G (c (πp (a + 1))) - G (c (πp a)) with hD
  have hDnn : ∀ a ∈ Finset.Ico 1 i, 0 ≤ D a := by
    intro a ha
    rw [Finset.mem_Ico] at ha
    have := hGmono _ _ (le_trans hbq1pos.le (hcrange _).1)
      (hcmono _ _ (hmono a (a + 1) ha.1 (by omega) (by omega)))
    simp only [hD]; linarith
  -- the bound for one term
  have hterm : ∀ a ∈ (Finset.Ico 1 i).filter (fun a => phase P b (πp a) = q),
      πp a ^ η ≤ h / thM κ b q * D a + (if b q < πp (a + 1) then b q ^ η else 0) := by
    intro a ha
    rw [Finset.mem_filter, Finset.mem_Ico] at ha
    obtain ⟨⟨ha1, hai⟩, hph⟩ := ha
    obtain ⟨xl, xu⟩ := hbd a ha1 (by omega)
    obtain ⟨-, -, sx, sx'⟩ := hT.phase_spec xl xu
    rw [hph] at sx sx'
    set x := πp a with hx
    set y := πp (a + 1) with hy
    have hxy : x ≤ y := hmono a (a + 1) ha1 (by omega) (by omega)
    have hx0 : 0 < x := lt_of_lt_of_le hT.piLo_pos xl
    have hcx : c x = x := by
      show max (b (q - 1)) (min x (b q)) = x
      rw [min_eq_left sx, max_eq_right sx']
    have hDa : D a = G (c y) - G x := by rw [← hcx]
    by_cases hyb : b q < y
    · rw [if_pos hyb]
      have hcy : c y = b q := by
        show max (b (q - 1)) (min y (b q)) = b q
        rw [min_eq_right hyb.le, max_eq_right hbqq]
      have h1 : 0 ≤ D a := by
        rw [hDa, hcy]; linarith [hGmono x (b q) hx0.le sx]
      have h2 : x ^ η ≤ b q ^ η := pow_le_pow_left₀ hx0.le sx η
      have h3 : 0 ≤ h / thM κ b q * D a := mul_nonneg (div_nonneg hT.h_pos.le hMpos.le) h1
      linarith
    · rw [if_neg hyb]
      push Not at hyb
      have hcy : c y = y := by
        show max (b (q - 1)) (min y (b q)) = y
        rw [min_eq_left hyb, max_eq_right (le_trans sx' hxy)]
      -- `h (1/x - 1/y) = μ(x) ≥ M_q`
      have hdiff : h * (1 / x - 1 / y) = mu P κ b x := by
        obtain ⟨a', rfl⟩ : ∃ a', a = a' + 1 := ⟨a - 1, by omega⟩
        have := thX_diff hT (thS V R P κ b a') (thS V R P κ b (a' + 1))
        show thH V R * (1 / thX V R (thS V R P κ b a') - 1 / thX V R (thS V R P κ b (a' + 1))) =
          mu P κ b (thX V R (thS V R P κ b a'))
        rw [this, thS_succ]; push_cast; ring
      have hMmu : (thM κ b q : ℝ) ≤ mu P κ b x := by
        have : thM κ b q ≤ mu P κ b x := by
          unfold thM mu
          rw [hph]
          have := Nat.floor_le_floor (mul_le_mul_of_nonneg_left sx' (Nat.cast_nonneg (κ q)))
          omega
        exact_mod_cast this
      have hkey := key_ineq hx0 hxy n hn1
      rw [← hηn] at hkey
      have hxη : 0 ≤ x ^ η := by positivity
      -- `x^η ≤ x^η μ(x)/M = x^η h (1/x - 1/y)/M ≤ (h/M)(G y - G x)`
      have e1 : x ^ η ≤ x ^ η * (h * (1 / x - 1 / y)) / thM κ b q := by
        rw [hdiff, le_div_iff₀ hMpos]
        exact mul_le_mul_of_nonneg_left hMmu hxη
      have hG : x ^ η * (1 / x - 1 / y) ≤ G y - G x := by
        show _ ≤ y ^ n / n - x ^ n / n
        rw [← sub_div]; exact hkey
      have e2 : x ^ η * (h * (1 / x - 1 / y)) / thM κ b q ≤ h / thM κ b q * (G y - G x) := by
        calc x ^ η * (h * (1 / x - 1 / y)) / thM κ b q =
            h / thM κ b q * (x ^ η * (1 / x - 1 / y)) := by ring
          _ ≤ h / thM κ b q * (G y - G x) :=
            mul_le_mul_of_nonneg_left hG (div_nonneg hT.h_pos.le hMpos.le)
      rw [hDa, hcy]
      linarith
  -- sum the term bounds
  have hsum1 := Finset.sum_le_sum hterm
  rw [Finset.sum_add_distrib, ← Finset.mul_sum] at hsum1
  -- the telescoping part
  have htel : ∑ a ∈ (Finset.Ico 1 i).filter (fun a => phase P b (πp a) = q), D a ≤
      G (b q) - G (b (q - 1)) := by
    calc _ ≤ ∑ a ∈ Finset.Ico 1 i, D a :=
          Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
            (fun a ha _ => hDnn a ha)
      _ = G (c (πp i)) - G (c (πp 1)) := sum_Ico_telescope (fun a => G (c (πp a))) i hi1
      _ ≤ G (b q) - G (b (q - 1)) := by
          have := hGmono _ _ (le_trans hbq1pos.le (hcrange (πp i)).1) (hcrange (πp i)).2
          have := hGmono _ _ hbq1pos.le (hcrange (πp 1)).1
          linarith
  -- the extra terms: at most one, and none if `q = p`
  have hextra : ∑ a ∈ (Finset.Ico 1 i).filter (fun a => phase P b (πp a) = q),
      (if b q < πp (a + 1) then b q ^ η else 0) ≤ if q < p then b q ^ η else 0 := by
    rw [← Finset.sum_filter, Finset.sum_const, nsmul_eq_mul]
    set s2 := ((Finset.Ico 1 i).filter (fun a => phase P b (πp a) = q)).filter
      (fun a => b q < πp (a + 1)) with hs2
    have hbqη : 0 ≤ b q ^ η := pow_nonneg (le_trans hbq1pos.le hbqq) η
    have hmem : ∀ a ∈ s2, 1 ≤ a ∧ a < i ∧ phase P b (πp a) = q ∧ b q < πp (a + 1) := by
      intro a ha
      simp only [hs2, Finset.mem_filter, Finset.mem_Ico] at ha
      exact ⟨ha.1.1.1, ha.1.1.2, ha.1.2, ha.2⟩
    have hcard : s2.card ≤ 1 := by
      rw [Finset.card_le_one]
      intro a ha a' ha'
      obtain ⟨a1, ai, aq, ab⟩ := hmem a ha
      obtain ⟨a1', ai', aq', ab'⟩ := hmem a' ha'
      by_contra hne
      have key : ∀ u v, 1 ≤ u → u < v → v < i → phase P b (πp v) = q → b q < πp (u + 1) →
          False := by
        intro u v hu huv hv hpv hbu
        obtain ⟨vl, vu⟩ := hbd v (by omega) (by omega)
        obtain ⟨-, -, sv, -⟩ := hT.phase_spec vl vu
        rw [hpv] at sv
        have := hmono (u + 1) v (by omega) (by omega) (by omega)
        linarith
      rcases Nat.lt_or_gt_of_ne hne with h' | h'
      · exact key a a' a1 h' ai' aq' ab
      · exact key a' a a1' h' ai aq ab'
    split_ifs with hqlt
    · have : (s2.card : ℝ) ≤ 1 := by exact_mod_cast hcard
      nlinarith
    · -- `q = p`: every `a < i` has `π_{a+1} ≤ π_i ≤ b_p = b_q`
      have hqeq : q = p := by omega
      have hempty : s2 = ∅ := by
        rw [Finset.eq_empty_iff_forall_notMem]
        intro a ha
        obtain ⟨a1, ai, -, ab⟩ := hmem a ha
        have := hmono (a + 1) i (by omega) (by omega) le_rfl
        have hib : πp i ≤ b q := by rw [hqeq]; exact piib
        linarith
      rw [hempty]; simp
  have hGdiff : h / thM κ b q * (G (b q) - G (b (q - 1))) =
      h * (b q ^ n - b (q - 1) ^ n) / ((n : ℝ) * thM κ b q) := by
    simp only [G]; field_simp
  have hfinal : h / thM κ b q * ∑ a ∈ (Finset.Ico 1 i).filter (fun a => phase P b (πp a) = q),
      D a ≤ h / thM κ b q * (G (b q) - G (b (q - 1))) :=
    mul_le_mul_of_nonneg_left htel (div_nonneg hT.h_pos.le hMpos.le)
  rw [hGdiff] at hfinal
  linarith

/-- Condition (2) at position `i` (proof of Lemma 11). -/
lemma cond_at (hT : ThreshData V R P κ b)
    (hA : ∀ p, 1 ≤ p → p ≤ P → thA V R κ b p < 1 / ((κ p : ℝ) + 1))
    (i : ℕ) (hi1 : 1 ≤ i) (hiR : (thS V R P κ b (i - 1) : ℤ) ≤ R) :
    ∑ a ∈ Finset.Ico 1 i, ((1 + 1 / (κ (phase P b (thPi V R P κ b a)) : ℝ)) *
        thPi V R P κ b a ^ (κ (phase P b (thPi V R P κ b a)) - 1) * thPi V R P κ b i) ^
          κ (phase P b (thPi V R P κ b i)) <
      1 / ((κ (phase P b (thPi V R P κ b i)) : ℝ) + 1) := by
  classical
  set πp := thPi V R P κ b with hπp
  set ph : ℕ → ℕ := fun a => phase P b (πp a) with hph
  set p := ph i with hp
  set k := κ p with hk
  have hpos : ∀ a, 1 ≤ a → a ≤ i → (thS V R P κ b (a - 1) : ℤ) ≤ R :=
    fun a _ ha => le_trans (by exact_mod_cast thS_mono (by omega)) hiR
  have hbd : ∀ a, 1 ≤ a → a ≤ i → piLo V R ≤ πp a ∧ πp a ≤ piHi V R :=
    fun a h1 h2 => thX_bounds hT (hpos a h1 h2)
  have hmono : ∀ a a', 1 ≤ a → a ≤ a' → a' ≤ i → πp a ≤ πp a' :=
    fun a a' h1 h2 h3 => thX_mono hT (thS_mono (by omega)) (hpos a' (by omega) h3)
  obtain ⟨pi1, piP, piib, -⟩ := hT.phase_spec (hbd i hi1 le_rfl).1 (hbd i hi1 le_rfl).2
  have hπi0 : 0 ≤ πp i := le_trans hT.piLo_pos.le (hbd i hi1 le_rfl).1
  -- each term is at most `b_p^k (1 + 1/κ_q)^k π_a^{η_{qp}}`
  have hterm : ∀ a ∈ Finset.Ico 1 i,
      ((1 + 1 / (κ (ph a) : ℝ)) * πp a ^ (κ (ph a) - 1) * πp i) ^ k ≤
        b p ^ k * ((1 + 1 / (κ (ph a) : ℝ)) ^ k * πp a ^ thEta κ (ph a) p) := by
    intro a ha
    rw [Finset.mem_Ico] at ha
    have hπa0 : 0 ≤ πp a := le_trans hT.piLo_pos.le (hbd a ha.1 (by omega)).1
    rw [mul_pow, mul_pow, ← pow_mul]
    have hpk : πp i ^ k ≤ b p ^ k := pow_le_pow_left₀ hπi0 piib k
    unfold thEta
    have : 0 ≤ (1 + 1 / (κ (ph a) : ℝ)) ^ k * πp a ^ ((κ (ph a) - 1) * k) := by positivity
    nlinarith
  have hsum := Finset.sum_le_sum hterm
  rw [← Finset.mul_sum] at hsum
  -- group the positions by phase
  have hmaps : ∀ a ∈ Finset.Ico 1 i, ph a ∈ Finset.Icc 1 p := by
    intro a ha
    rw [Finset.mem_Ico] at ha
    obtain ⟨al, au⟩ := hbd a ha.1 (by omega)
    obtain ⟨q1, -, -, -⟩ := hT.phase_spec al au
    exact Finset.mem_Icc.mpr ⟨q1, hT.phase_mono al (hmono a i ha.1 (by omega) le_rfl)
      (hbd i hi1 le_rfl).2⟩
  rw [← Finset.sum_fiberwise_of_maps_to hmaps
    (f := fun a => (1 + 1 / (κ (ph a) : ℝ)) ^ k * πp a ^ thEta κ (ph a) p)] at hsum
  have hgroup : ∀ q ∈ Finset.Icc 1 p,
      ∑ a ∈ (Finset.Ico 1 i).filter (fun a => ph a = q),
          (1 + 1 / (κ (ph a) : ℝ)) ^ k * πp a ^ thEta κ (ph a) p ≤
        (1 + 1 / (κ q : ℝ)) ^ k *
          (thH V R * (b q ^ (thEta κ q p - 1) - b (q - 1) ^ (thEta κ q p - 1)) /
            (((thEta κ q p - 1 : ℕ) : ℝ) * thM κ b q) +
          (if q < p then b q ^ thEta κ q p else 0)) := by
    intro q hq
    rw [Finset.mem_Icc] at hq
    have hcongr : ∑ a ∈ (Finset.Ico 1 i).filter (fun a => ph a = q),
        (1 + 1 / (κ (ph a) : ℝ)) ^ k * πp a ^ thEta κ (ph a) p =
        (1 + 1 / (κ q : ℝ)) ^ k * ∑ a ∈ (Finset.Ico 1 i).filter (fun a => ph a = q),
          πp a ^ thEta κ q p := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro a ha
      rw [(Finset.mem_filter.mp ha).2]
    rw [hcongr]
    exact mul_le_mul_of_nonneg_left (inner_bound hT i hi1 hiR q hq.1 hq.2) (by positivity)
  have hsum2 := Finset.sum_le_sum hgroup
  have hA' : b p ^ k * ∑ q ∈ Finset.Icc 1 p, (1 + 1 / (κ q : ℝ)) ^ k *
        (thH V R * (b q ^ (thEta κ q p - 1) - b (q - 1) ^ (thEta κ q p - 1)) /
          (((thEta κ q p - 1 : ℕ) : ℝ) * thM κ b q) +
        (if q < p then b q ^ thEta κ q p else 0)) = thA V R κ b p := by
    unfold thA
    congr 1
    rw [Finset.sum_congr rfl (fun q _ => mul_add _ _ _), Finset.sum_add_distrib]
    congr 1
    have hite : ∀ q ∈ Finset.Icc 1 p, (1 + 1 / (κ q : ℝ)) ^ k *
        (if q < p then b q ^ thEta κ q p else 0) =
        if q < p then (1 + 1 / (κ q : ℝ)) ^ κ p * b q ^ thEta κ q p else 0 := by
      intro q _; split_ifs <;> simp [hk]
    rw [Finset.sum_congr rfl hite, ← Finset.sum_filter]
    apply Finset.sum_congr _ (fun _ _ => rfl)
    ext q; simp only [Finset.mem_filter, Finset.mem_Icc, Finset.mem_Ico]; omega
  have hbp : 0 ≤ b p ^ k := pow_nonneg (le_trans hπi0 piib) k
  have := hA p pi1 piP
  calc _ ≤ b p ^ k * ∑ q ∈ Finset.Icc 1 p, ∑ a ∈ (Finset.Ico 1 i).filter (fun a => ph a = q),
          (1 + 1 / (κ (ph a) : ℝ)) ^ k * πp a ^ thEta κ (ph a) p := hsum
    _ ≤ b p ^ k * ∑ q ∈ Finset.Icc 1 p, (1 + 1 / (κ q : ℝ)) ^ k *
          (thH V R * (b q ^ (thEta κ q p - 1) - b (q - 1) ^ (thEta κ q p - 1)) /
            (((thEta κ q p - 1 : ℕ) : ℝ) * thM κ b q) +
          (if q < p then b q ^ thEta κ q p else 0)) := mul_le_mul_of_nonneg_left hsum2 hbp
    _ = thA V R κ b p := hA'
    _ < _ := this

end Part2

/-- **Lemma 11.** For all integers `V` and `R ≥ 1` with `V - R ≥ 2`, every integer `m ≥ 1` and
all threshold data for `V` and `R` such that `A_p < 1/(κ_p + 1)` for `1 ≤ p ≤ P` and `𝒩 > m`,
every non-null graph `G₀` with `v(G₀) ≤ V` and `2δ(G₀) - v(G₀) ≥ R - 1` has a `K_{m+1}` minor. -/
theorem lemma_threshold (V R : ℤ) (m : ℕ) (hm : 1 ≤ m) (P : ℕ) (κ : ℕ → ℕ) (b : ℕ → ℝ)
    (hT : ThreshData V R P κ b)
    (hA : ∀ p, 1 ≤ p → p ≤ P → thA V R κ b p < 1 / ((κ p : ℝ) + 1))
    (hN : (m : ℝ) < thN V R P κ b)
    {W : Type u} [Fintype W] [DecidableEq W] (G₀ : SimpleGraph W) [DecidableRel G₀.Adj]
    (hne : 0 < Fintype.card W) (hV : (Fintype.card W : ℤ) ≤ V)
    (hδ : ∀ x, R - 1 ≤ 2 * (G₀.degree x : ℤ) - Fintype.card W) :
    HasKMinor G₀ (m + 1) := by
  classical
  -- Part 1: positions `1, …, m` are defined and `S_m ≤ R`
  have hSm := thS_le_of_thN hT m hN
  set πp := thPi V R P κ b with hπp
  set L : ℕ → ℕ := fun a => mu P κ b (πp a) with hLdef
  set kk : ℕ → ℕ := fun a => κ (phase P b (πp a)) with hkdef
  have hSL : ∀ j, S L j = thS V R P κ b j := by
    intro j
    induction j with
    | zero => rfl
    | succ j ih =>
      rw [S, ih, thS_succ]
      simp only [hLdef, hπp, thPi, Nat.add_sub_cancel]
  have hpi : ∀ a, pi V R L a = πp a := by
    intro a
    simp only [pi, hSL, hπp, thPi, thX, thH]
    rw [div_div]
  have hpos : ∀ a, 1 ≤ a → a ≤ m + 1 → (thS V R P κ b (a - 1) : ℤ) ≤ R :=
    fun a _ ha => le_trans (by exact_mod_cast thS_mono (by omega)) hSm
  have hk2 : ∀ a, 1 ≤ a → a ≤ m + 1 → 2 ≤ kk a := by
    intro a h1 h2
    obtain ⟨l, u⟩ := thX_bounds hT (hpos a h1 h2)
    obtain ⟨p1, p2, -, -⟩ := hT.phase_spec l u
    exact le_trans hT.hκ1 (hT.κ_mono le_rfl p1 p2)
  have hadm : Admissible (m + 1) V R kk L := by
    refine ⟨?_, ?_, ?_, ?_, ?_, ?_⟩
    · intro i h1 h2; have := hk2 i h1 (by omega); omega
    · intro i _ _; exact one_le_mu P κ b _
    · rw [show m + 1 - 1 = m by omega, hSL]; exact hSm
    · have := hT.hVR; omega
    · intro i h1 h2
      rw [hpi]
      have := hk2 i h1 (by omega)
      unfold ellPi
      rw [if_neg (by omega)]
      simp only [hLdef, hkdef, mu, le_refl]
    · intro i h1 h2
      have := cond_at hT hA i h1 (hpos i h1 (by omega))
      simp only [w, hpi, hkdef]
      exact this
  exact lemma_core (m + 1) (by omega) R V kk L hadm G₀ hne hV hδ

/-- A lower bound for `𝒩` by a finite sum: if `π_lo = x₀ < x₁ < ⋯ < x_n = π_hi` and
`μ ≤ μ_i` on `[x_i, x_{i+1})`, then `𝒩 ≥ h ∑_i (1/x_i - 1/x_{i+1}) / μ_i`. -/
theorem thN_ge_pieces {V R : ℤ} {P : ℕ} {κ : ℕ → ℕ} {b : ℕ → ℝ} (hT : ThreshData V R P κ b)
    (n : ℕ) (x : ℕ → ℝ) (μ₀ : ℕ → ℕ) (hx0 : x 0 = piLo V R) (hxn : x n = piHi V R)
    (hinc : ∀ i, i < n → x i < x (i + 1)) (hμpos : ∀ i, i < n → 1 ≤ μ₀ i)
    (hμ : ∀ i, i < n → ∀ π, x i ≤ π → π < x (i + 1) → mu P κ b π ≤ μ₀ i) :
    thH V R * ∑ i ∈ range n, (1 / x i - 1 / x (i + 1)) / (μ₀ i : ℝ) ≤ thN V R P κ b := by
  have hxmono : ∀ i j, i ≤ j → j ≤ n → x i ≤ x j := by
    intro i j hij hj
    induction j with
    | zero => rw [Nat.le_zero.mp hij]
    | succ j ih =>
      rcases Nat.lt_or_ge i (j + 1) with h | h
      · exact le_trans (ih (by omega) (by omega)) (hinc j (by omega)).le
      · rw [show i = j + 1 by omega]
  have hbd : ∀ i, i ≤ n → piLo V R ≤ x i ∧ x i ≤ piHi V R := by
    intro i hi
    rw [← hx0, ← hxn]
    exact ⟨hxmono 0 i (by omega) hi, hxmono i n hi le_rfl⟩
  have hint : ∀ i, i < n → IntervalIntegrable (fun π => 1 / (π ^ 2 * (mu P κ b π : ℝ)))
      MeasureTheory.volume (x i) (x (i + 1)) := fun i hi =>
    integrand_intervalIntegrable hT (hbd i hi.le).1 (hinc i hi).le (hbd (i + 1) hi).2
  have hpiece : ∀ i, i < n → (1 / x i - 1 / x (i + 1)) / (μ₀ i : ℝ) ≤
      ∫ π in x i..x (i + 1), 1 / (π ^ 2 * (mu P κ b π : ℝ)) := by
    intro i hi
    have hxi : 0 < x i := lt_of_lt_of_le hT.piLo_pos (hbd i hi.le).1
    have hμ0 : (0 : ℝ) < μ₀ i := by exact_mod_cast (by have := hμpos i hi; omega : 0 < μ₀ i)
    rw [← integral_one_div_sq_mul hxi (hinc i hi).le hμ0]
    apply intervalIntegral.integral_mono_on_of_le_Ioo (hinc i hi).le
    · apply ContinuousOn.intervalIntegrable
      rw [Set.uIcc_of_le (hinc i hi).le]
      apply ContinuousOn.div continuousOn_const
        ((continuous_pow 2).continuousOn.mul continuousOn_const)
      intro π hπ
      have : 0 < π := lt_of_lt_of_le hxi hπ.1
      exact (mul_pos (by positivity) hμ0).ne'
    · exact hint i hi
    · intro π hπ
      have hπ0 : 0 < π := lt_trans hxi hπ.1
      have hm : (mu P κ b π : ℝ) ≤ μ₀ i := by
        exact_mod_cast hμ i hi π hπ.1.le hπ.2
      have hm0 := mu_pos' P κ b π
      apply one_div_le_one_div_of_le (by positivity)
      exact mul_le_mul_of_nonneg_left hm (by positivity)
  have hsum : ∑ i ∈ range n, (1 / x i - 1 / x (i + 1)) / (μ₀ i : ℝ) ≤
      ∫ π in piLo V R..piHi V R, 1 / (π ^ 2 * (mu P κ b π : ℝ)) := by
    rw [← hx0, ← hxn, ← intervalIntegral.sum_integral_adjacent_intervals hint]
    exact Finset.sum_le_sum (fun i hi => hpiece i (Finset.mem_range.mp hi))
  unfold thN
  exact mul_le_mul_of_nonneg_left hsum hT.h_pos.le

end KtMinor45


==> anc/lean/KtMinor45/TwoThree.lean <==
import KtMinor45.Red1

/-!
# The cases `t = 2` and `t = 3` of Theorem A.1

Appendix A.3 of the paper: if `d(G) > 0` then `G` has an edge, so a `K_2` minor; if `d(G) > 1`
then `G` is not a forest, so it contains a cycle, and a cycle gives a `K_3` minor.
-/

set_option linter.unusedVariables false
set_option linter.unusedSectionVars false

namespace KtMinor45

open Finset

universe u

variable {V : Type u} [Fintype V] (G : SimpleGraph V)

/-- An edge gives a `K_2` minor. -/
lemma hasK2_of_adj {x y : V} (h : G.Adj x y) : HasKMinor G 2 := by
  refine ⟨![{x}, {y}], ⟨?_, ?_, ?_, ?_⟩⟩
  · intro i; fin_cases i <;> simp
  · intro i j hij
    fin_cases i <;> fin_cases j <;> simp_all [G.ne_of_adj h, (G.ne_of_adj h).symm]
  · intro i
    rw [connected_induce_iff]
    fin_cases i <;> exact ⟨Set.singleton_nonempty _, connIn_singleton _⟩
  · intro i j hij
    fin_cases i <;> fin_cases j <;> simp_all [h, h.symm]

/-- The vertex set of a walk induces a connected subgraph. -/
lemma connIn_support {x y : V} (q : G.Walk x y) : ConnIn G {v | v ∈ q.support} := by
  induction q with
  | nil => simpa using connIn_singleton _
  | @cons a b c hab q ih =>
    have : {v | v ∈ (SimpleGraph.Walk.cons hab q).support} = {a} ∪ {v | v ∈ q.support} := by
      ext v; simp
    rw [this]
    exact connIn_union (connIn_singleton a) ih ⟨a, rfl, b, q.start_mem_support, hab⟩

/-- A cycle gives a `K_3` minor: if the cycle is `a b w … a`, take the branch sets `{a}`, `{b}`
and the set of the remaining vertices of the cycle. -/
lemma hasK3_of_cycle {v : V} (c : G.Walk v v) (hc : c.IsCycle) : HasKMinor G 3 := by
  cases c with
  | nil => exact absurd hc (SimpleGraph.Walk.IsCycle.not_of_nil)
  | @cons _ b _ hab p =>
    -- `p : Walk b v` is v path not using the edge `ab`
    rw [SimpleGraph.Walk.cons_isCycle_iff] at hc
    obtain ⟨hp, hedge⟩ := hc
    cases p with
    | nil => exact absurd hab (G.loopless.irrefl _)
    | @cons _ w _ hbw p' =>
      rw [SimpleGraph.Walk.cons_isPath_iff] at hp
      obtain ⟨hp', hb⟩ := hp
      -- `p' : Walk w v`, v path not containing `b`; `w ≠ v`
      have hwa : w ≠ v := by
        intro hwa
        subst hwa
        apply hedge
        rw [SimpleGraph.Walk.edges_cons, Sym2.eq_swap]
        exact List.mem_cons_self
      set P := p'.reverse with hP
      have hPpath : P.IsPath := hp'.reverse
      have hPnil : ¬ P.Nil := SimpleGraph.Walk.not_nil_of_ne hwa.symm
      set Z : Set V := {x | x ∈ P.tail.support} with hZ
      have hZsub : ∀ x ∈ Z, x ∈ p'.support := by
        intro x hx
        simp only [hZ, Set.mem_setOf_eq, SimpleGraph.Walk.support_tail_of_not_nil _ hPnil] at hx
        have := List.mem_of_mem_tail hx
        rwa [hP, SimpleGraph.Walk.support_reverse, List.mem_reverse] at this
      have haZ : v ∉ Z := by
        intro hx
        simp only [hZ, Set.mem_setOf_eq, SimpleGraph.Walk.support_tail_of_not_nil _ hPnil] at hx
        have hnd := hPpath.support_nodup
        rw [← SimpleGraph.Walk.cons_tail_support] at hnd
        exact (List.nodup_cons.mp hnd).1 hx
      have hbZ : b ∉ Z := fun hx => hb (hZsub b hx)
      have hsndZ : P.snd ∈ Z := by
        simp only [hZ, Set.mem_setOf_eq]; exact P.tail.start_mem_support
      have hwZ : w ∈ Z := by
        simp only [hZ, Set.mem_setOf_eq]; exact P.tail.end_mem_support
      have haP : G.Adj v P.snd := SimpleGraph.Walk.adj_snd hPnil
      refine ⟨![{v}, {b}, Z], ⟨?_, ?_, ?_, ?_⟩⟩
      · intro i; fin_cases i
        · exact Set.singleton_nonempty _
        · exact Set.singleton_nonempty _
        · exact ⟨_, hsndZ⟩
      · intro i j hij
        fin_cases i <;> fin_cases j <;>
          simp_all [Set.disjoint_singleton_left, Set.disjoint_singleton_right, G.ne_of_adj hab,
            (G.ne_of_adj hab).symm]
      · intro i
        rw [connected_induce_iff]
        fin_cases i
        · exact ⟨Set.singleton_nonempty _, connIn_singleton _⟩
        · exact ⟨Set.singleton_nonempty _, connIn_singleton _⟩
        · exact ⟨⟨_, hsndZ⟩, connIn_support G _⟩
      · intro i j hij
        fin_cases i <;> fin_cases j <;> simp at hij
        · exact ⟨v, rfl, b, rfl, hab⟩
        · exact ⟨v, rfl, P.snd, hsndZ, haP⟩
        · exact ⟨b, rfl, v, rfl, hab.symm⟩
        · exact ⟨b, rfl, w, hwZ, hbw⟩
        · exact ⟨P.snd, hsndZ, v, rfl, haP.symm⟩
        · exact ⟨w, hwZ, b, rfl, hbw.symm⟩

/-- A forest on `n ≥ 1` vertices has at most `n - 1` edges. -/
lemma IsAcyclic.eC_lt (hG : G.IsAcyclic) (hV : 0 < Fintype.card V) :
    eC G < Fintype.card V := by
  classical
  haveI : Nonempty V := Fintype.card_pos_iff.mp hV
  obtain ⟨F, hGF, -, hF⟩ :=
    (SimpleGraph.connected_top (V := V)).exists_isTree_le_of_le_of_isAcyclic le_top hG
  have h1 := hF.card_edgeFinset
  have h2 : G.edgeFinset.card ≤ F.edgeFinset.card :=
    card_le_card (SimpleGraph.edgeFinset_mono hGF)
  rw [eC_eq_card]
  omega

/-- **Theorem A.1 for `t = 2`**: if `d(G) > 0`, then `G` has an edge, so a `K_2` minor. -/
theorem theorem_t2 (hd : 0 < density G) : HasKMinor G 2 := by
  classical
  have he : 0 < eC G := by
    unfold density densOf at hd
    by_contra h0
    have : eC G = 0 := by omega
    rw [this] at hd
    split_ifs at hd <;> simp at hd
  obtain ⟨e, he⟩ : G.edgeFinset.Nonempty := by rw [← card_pos, ← eC_eq_card]; exact he
  induction e using Sym2.ind with
  | h x y => exact hasK2_of_adj G (by simpa using he)

/-- **Theorem A.1 for `t = 3`**: if `d(G) > 1`, then `G` is not a forest, so it contains a cycle,
and so it has a `K_3` minor. -/
theorem theorem_t3 (hd : 1 < density G) : HasKMinor G 3 := by
  classical
  obtain ⟨hV, he⟩ := (le_densOf_iff one_pos).mp hd.le
  have hgt : (Fintype.card V : ℝ) < eC G := by
    unfold density densOf at hd
    rw [if_neg (by omega)] at hd
    have hpos : (0 : ℝ) < Fintype.card V := by exact_mod_cast hV
    rwa [lt_div_iff₀ hpos, one_mul] at hd
  have hnf : ¬ G.IsAcyclic := by
    intro hac
    have := IsAcyclic.eC_lt G hac hV
    have : (eC G : ℝ) < Fintype.card V := by exact_mod_cast this
    linarith
  unfold SimpleGraph.IsAcyclic at hnf
  push Not at hnf
  obtain ⟨v, c, hc⟩ := hnf
  exact hasK3_of_cycle G c hc

end KtMinor45


==> anc/lean/README.md <==
# Lean formalisation of Theorem 1 (constant 4.5)

Lean 4 + Mathlib formalisation of Theorem 1 of D. R. Wood, *An explicit bound on the extremal
function for complete graph minors*:

> For every integer `t ≥ 2`, every graph `G` with `d(G) ≥ 4.5 t √(log t)` has a `K_t` minor.

```lean
theorem KtMinor45.kt_minor_45 : ∀ (t : ℕ), 2 ≤ t → ∀ (V : Type u) [Fintype V] (G : SimpleGraph V)
    [DecidableRel G.Adj], 1 ≤ Fintype.card V →
    (4.5 : ℝ) * t * √(Real.log t) * Fintype.card V ≤ G.edgeFinset.card → HasKMinor G t
```

`HasKMinor G t` says that `G` has a model of `K_t` (pairwise disjoint non-empty connected branch
sets, pairwise joined by edges), as in Section 1 of the paper.

## Building

Lean `v4.32.1` and Mathlib `v4.32.1`. Run `./build.sh`. It downloads the compiled Mathlib, builds
the data files `KtMinor45/SmallData/*` and `KtMinor45/MiddleData/*` one at a time, builds the rest
of the library, and prints

```
'KtMinor45.kt_minor_45' depends on axioms: [propext, Classical.choice, Quot.sound]
'KtMinor45.theorem_Kt' depends on axioms: [propext, Classical.choice, Quot.sound]
```

A plain `lake build` also works, but it compiles the data files in parallel, and each needs several
GB of memory. On a 24 GB laptop this caused heavy swapping.

No `sorry`, no `axiom`, no `native_decide`. All computations are checked by the kernel
(`decide +kernel`).

## Files and the paper

| File | Contents |
|---|---|
| `Basic`, `Ops` | models, minors, Lemma 2 (`lemma_apex`), deletion and contraction counts |
| `Red1` | Lemma 3 (`lemma_red1`) |
| `Red2Base` | condition (1) and logarithm inequalities used for Lemma 4 |
| `Dense` | Lemma 5 (`lemma_dense_a`, `lemma_dense_b`) |
| `Sample` | choosing the sets `S_j` |
| `Integral`, `LogBounds` | sums bounded by integrals; rational bounds for logarithms |
| `TwoThree` | the cases `t = 2, 3` |
| `Defs` | `ℓ_k(π)`, `S_j`, `π_i`, `w_a`, `ψ`, condition (2), admissible sequences |
| `Connect` | Lemma 6 |
| `Core` | Lemma 7 (`lemma_core`, charged costs) |
| `Red2` | density functions, `V(n)`, `D(n)`, Lemma 4 (`lemma_red2`) |
| `Assembly` | certified pairs, Lemma 8 (`lemma_assembly`) |
| `SmallCert`, `SmallPhi`, `SmallData/*`, `Small` | Lemma 9 (`lemma_small`, `4 ≤ t ≤ 400`) |
| `Slopes` | slope data, Lemma 10 |
| `Threshold` | threshold data, Lemma 11 |
| `MiddleDefs`, `MiddleThr`, `MiddleCell`, `MiddleData/*`, `Middle` | cells, Lemma 12 (`lemma_middle`) |
| `LargeV`, `LargeGam`, `LargeCount`, `LargeNum`, `LargeCanon`, `Large` | canonical threshold data, (H1)–(H6), Lemma 13 (`lemma_large`) |
| `Theorem` | Theorem 1 (`theorem_Kt`, `kt_minor_45`) |
| `AxCheck` | prints the axioms |

The differences between these checks and the paper's scripts are described in the paragraph
*Formal verification* of the paper's appendix. The generators in `scripts/` produce the data files;
they are not trusted.


==> anc/lean/build.sh <==
#!/bin/bash
# Build the library with the memory-heavy data files compiled one at a time
# (each needs several GB; compiled in parallel they can exhaust memory), then
# build the rest and print the axioms of the main theorems.
cd "$(dirname "$0")" || exit 1
lake exe cache get
for f in KtMinor45/SmallData/*.lean KtMinor45/MiddleData/*.lean; do
  m=${f%.lean}; m=${m//\//.}
  echo "$(date +%H:%M) $m"
  lake build "$m" 2>&1 | grep -E "error|sorry"
done
lake build KtMinor45
lake env lean KtMinor45/AxCheck.lean


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "520045ab14e26149ee970e2e617ca04b09bde5d6",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.32.1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e12c1910fe855cbfc38803cd4e55543906d5fa62",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "7e9612bf0b9ee66db3cb5b9988a35afc706f5a12",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6e311e2a844da9b2cc3971187df2fe0066947b93",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a7dbf0c63b694e47f425f3dcddbc0e178bb432d3",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "38d591e778f100aec9762bb582f9c7f55f50e9dc",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "023ce7d62a0531e22a5331e20b587817a80d49ff",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "88679d088c9720c27ebdf2ba4dafe17341747f94",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.32.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "KtMinor45",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "KtMinor45"
version = "0.1.0"
defaultTargets = ["KtMinor45"]

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.32.1"

[[lean_lib]]
name = "KtMinor45"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.32.1


==> anc/lean/scripts/gen_small.py <==
"""Generate the certificates for the range 4 <= t <= 400 (Lemma 9) in the form checked by Lean.

Not trusted: the Lean kernel re-checks everything. This script mirrors the Lean checker exactly
(KtMinor45/SmallCert.lean `certOK`, KtMinor45/SmallPhi.lean `stepPhi`) in exact arithmetic.

For each t: certificates (V_c, R_c, runs) at a geometric grid of V_c (relative step delta), with
R_c the frontier value found by the floating-point search of exact_recheck.py; the density function
is computed by the cursor algorithm `stepPhi`; f is the least integer >= t-2 with condition (1).
Usage: python3 gen_small.py TMIN TMAX OUT.json
"""
import sys, os, json, math, time
from fractions import Fraction as Fr
from math import comb
sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..'))
import exact_recheck as E

# ------------------------------------------------------------- exact replica of the Lean checker

def piQ(V, R, S):
    return Fr(V - R - 1, 2 * (V - S))

def ellQ(k, pi):
    return 1 if k == 1 else k + 1 + math.floor(k * pi)

def LB(V, R, k, l, kp, S0, N):
    if N == 0:
        return Fr(0)
    if k == 1:
        return Fr(N) * 2 ** kp
    e = (k - 1) * kp
    return (Fr(k + 1, k) ** kp * Fr(V - R - 1, 2) ** e *
            (Fr(1) / Fr(V - S0 - N * l) ** (e - 1) - Fr(1) / Fr(V - S0) ** (e - 1)) / (e - 1) / l)

def chk(V, R, runs):
    S0 = 0
    H = {}
    for (k, n, l) in runs:
        pl = piQ(V, R, S0 + (n - 1) * l)
        if not ellQ(k, pl) <= l:
            return False
        if not (H.get(k, Fr(0)) + LB(V, R, k, l, k, S0, n - 1)) * pl ** k < Fr(1, k + 1):
            return False
        Hn = {}
        for kp in set(list(H.keys()) + [kk for kk, _, _ in runs]):
            Hn[kp] = H.get(kp, Fr(0)) + LB(V, R, k, l, kp, S0, n) if k <= kp else H.get(kp, Fr(0))
        H = Hn
        S0 += n * l
    return True

def shapeOK(runs):
    kprev = 0
    for (k, n, l) in runs:
        if not (kprev <= k and k >= 1 and n >= 1 and l >= 1):
            return False
        kprev = k
    return True

def certOK(length, V, R, runs):
    return (shapeOK(runs) and length <= sum(n for _, n, _ in runs)
            and sum(n * l for _, n, l in runs) <= R and R < V and chk(V, R, runs))

# ------------------------------------------------------------- the density function (mirror of Lean)

FUEL = 100000

def stepPhi(n, P, cur, certs):
    """cur: index into certs (cursor). Returns (X, cur')."""
    D = 0
    cap = comb(n, 2) + 1 - P
    for _ in range(FUEL):
        X = P + D
        V = 2 * X // n
        if comb(n, 2) < X or V <= D:
            return X, cur
        while cur < len(certs) and certs[cur][0] < V:
            cur += 1
        if cur == len(certs):
            target = V
        else:
            Rc = certs[cur][1]
            if Rc + V <= 2 * D + 1:
                return X, cur
            target = (Rc + V) // 2
        D = max(D + 1, min(target, cap))
    return P + D, cur

def accept(n, P, X, cur, certs):
    D = X - P
    V = 2 * X // n
    if comb(n, 2) < X or V <= D:
        return True
    return cur < len(certs) and V <= certs[cur][0] and certs[cur][1] + V <= 2 * D + 1

def run_phi(t, certs, Nmax):
    n0 = t - 2
    P = comb(n0, 2) + 1
    Phi = {n0: P}
    cur = 0
    for n in range(n0 + 1, Nmax + 1):
        X, cur = stepPhi(n, P, cur, certs)
        if not accept(n, P, X, cur, certs):
            return None
        Phi[n] = X
        P = X
    return Phi

def least_f(t, Phi, fmax):
    for f in range(t - 2, fmax + 1):
        if all(Phi[n] <= (n * f + 1) // 2 for n in range(f + 1, 2 * f + 1)):
            return f
    return None

# ------------------------------------------------------------- certificates

def make_cert(t, G, Vc):
    D = G.Dbar(Vc)
    for bump in range(0, 6):
        R = 2 * D - Vc + 1 + bump
        if R >= Vc:
            break
        if D == Vc - 1 and bump == 0:
            runs = [(1, t - 3, 1)]
        else:
            lv = E.search_seq(t, Vc, R)
            if lv is None:
                continue
            runs = [(k, n, L) for (k, n, L) in lv]
        if certOK(t - 3, Vc, R, runs):
            return (Vc, R, runs)
    return None

def gen_t(t, deltas=(0.06, 0.04, 0.03, 0.02, 0.015, 0.01, 0.007, 0.005)):
    G = E.DGrid(t)
    unit = t * math.sqrt(math.log(t))
    bound = 4.5 * unit
    fhi = int(5.0 * unit) + 1
    G.extend(fhi + 5)
    best = None
    cache = {}
    for d in deltas:
        grid, V = [], t - 2
        while V <= fhi + 5:
            grid.append(V)
            V = max(V + 1, int(V * (1 + d)))
        certs = []
        ok = True
        for Vc in grid:
            if Vc not in cache:
                cache[Vc] = make_cert(t, G, Vc)
            c = cache[Vc]
            if c is not None:
                certs.append(c)
        Phi = run_phi(t, [(c[0], c[1]) for c in certs], 2 * fhi + 2)
        if Phi is None:
            continue
        f = least_f(t, Phi, fhi)
        if f is None or f > bound * (1 - 1e-12):
            continue
        # keep only certificates actually used
        best = (d, f, certs)
        break
    return best

def used_certs(t, f, certs):
    """trim to the certificates whose cursor position is reached (prefix up to max cursor)"""
    n0 = t - 2
    P = comb(n0, 2) + 1
    cur = 0
    cs = [(c[0], c[1]) for c in certs]
    mx = 0
    for n in range(n0 + 1, 2 * f + 1):
        X, cur = stepPhi(n, P, cur, cs)
        mx = max(mx, cur)
        P = X
    return certs[:mx + 1]

if __name__ == '__main__':
    tmin, tmax, out = int(sys.argv[1]), int(sys.argv[2]), sys.argv[3]
    res = {}
    for t in range(tmin, tmax + 1):
        t0 = time.time()
        b = gen_t(t)
        if b is None:
            print(f"t={t} FAILED", flush=True)
            continue
        d, f, certs = b
        certs = used_certs(t, f, certs)
        nruns = sum(len(c[2]) for c in certs)
        res[t] = {"f": f, "certs": [[c[0], c[1], [list(r) for r in c[2]]] for c in certs]}
        print(f"t={t} delta={d} f={f} C={f/(t*math.sqrt(math.log(t))):.5f} certs={len(certs)} runs={nruns} {time.time()-t0:.1f}s", flush=True)
    json.dump(res, open(out, 'w'))


==> anc/lean/scripts/large_consts.json <==
{"Llo": ["231918557/500000000", "310786831/500000000", "397589953/500000000"], "Lhi": ["92767423/200000000", "621573663/1000000000", "795179907/1000000000"], "alpha": ["3536757/50000000", "3920533/25000000", "29248381/100000000"], "pm": ["15843193/100000000", "23594833/100000000", "3753767/12500000"], "pp": ["3960799/25000000", "5898709/25000000", "30030139/100000000"], "ss": {"0": ["187352749/250000000", "75364807/100000000", "378935549/500000000", "381040613/500000000", "191569887/250000000", "77046711/100000000", "774644913/1000000000", "4867587/6250000", "782975053/1000000000", "1967823/2500000", "24727413/31250000", "31816797/40000000", "799558123/1000000000", "401846291/500000000", "403912023/500000000", "811953237/1000000000", "408040429/500000000", "820207589/1000000000", "164866819/200000000", "41423051/50000000", "208147249/250000000", "167343727/200000000", "840850541/1000000000", "844985301/1000000000", "84912349/100000000", "34130627/40000000", "107176551/125000000", "215391059/250000000", "173144339/200000000", "869885311/1000000000", "174811121/200000000", "87823309/100000000", "27575571/31250000", "443305827/500000000", "890813729/1000000000", "223756247/250000000", "449622959/500000000", "903477001/1000000000", "226929679/250000000", "911971537/1000000000", "916235939/1000000000", "115064049/125000000", "184960273/200000000", "232275831/250000000", "933418737/1000000000", "937748069/1000000000", "117761473/125000000", "946450347/1000000000", "475412111/500000000", "238803469/250000000", "959619773/1000000000", "482021191/500000000", "96848217/100000000", "972939607/1000000000", "488707583/500000000", "981909321/1000000000", "246605637/250000000", "990955327/1000000000", "49775407/50000000", "1000081473/1000000000", "125584477/125000000", "1009291663/1000000000", "1013929509/1000000000", "1018589859/1000000000", "1023273217/1000000000", "16062189/15625000", "1032711013/1000000000", "103746649/100000000", "208449411/200000000", "1047053243/1000000000", "525942797/500000000", "66046541/62500000", "1061630983/1000000000", "533272569/500000000", "1071487689/1000000000", "1076459213/1000000000", "1081460297/1000000000", "217298307/200000000", "136444191/125000000", "109664689/100000000", "1101772243/1000000000", "553465109/500000000", "1112121457/1000000000", "1117346613/1000000000", "1122606349/1000000000", "1127901341/1000000000", "1133232277/1000000000", "227719971/200000000", "572002393/500000000", "574723899/500000000", "1154929627/1000000000", "290112757/250000000", "583006383/500000000", "374917/320000", "588630201/500000000", "1182947911/1000000000", "594339491/500000000", "1194454463/1000000000", "1200275219/1000000000", "603071067/500000000"], "1": ["842809673/1000000000", "846006701/1000000000", "849205863/1000000000", "852407419/1000000000", "6844893/8000000", "171763747/200000000", "862028997/1000000000", "43262133/50000000", "434229983/500000000", "217920289/250000000", "874906469/1000000000", "878136141/1000000000", "440685203/500000000", "176921899/200000000", "443926819/500000000", "891103063/1000000000", "223589499/250000000", "897618661/1000000000", "450442641/500000000", "904158081/1000000000", "453718639/500000000", "910723093/1000000000", "182803149/200000000", "229328863/250000000", "92062243/100000000", "184787379/200000000", "185451813/200000000", "465294577/500000000", "466963689/500000000", "18745479/20000000", "940629087/1000000000", "471996501/500000000", "94736591/100000000", "475374013/500000000", "190827913/200000000", "478770371/500000000", "240237943/250000000", "964372871/1000000000", "30243883/31250000", "15175721/15625000", "974698753/1000000000", "978162301/1000000000", "981637007/1000000000", "246280773/250000000", "988620777/1000000000", "248032571/250000000", "995651837/1000000000", "49959283/50000000", "1002731979/1000000000", "503145511/500000000", "1009863017/1000000000", "506724097/500000000", "508523393/500000000", "40826361/40000000", "256071287/250000000", "1027925391/1000000000", "128947499/125000000", "517624597/500000000", "1038933239/1000000000", "260658093/250000000", "1046346841/1000000000", "210015379/200000000", "1053822787/1000000000", "105758477/100000000", "530681551/500000000", "532579021/500000000", "1068969853/1000000000", "2681997/2500000", "33645161/31250000", "540254589/500000000", "542195577/500000000", "272072839/250000000", "68263129/62500000", "274036891/250000000", "1100104141/1000000000", "1104080087/1000000000", "1108075697/1000000000", "1112091267/1000000000", "1116127101/1000000000", "224036701/200000000", "1124260787/1000000000", "35261227/31250000", "283119813/250000000", "568310537/500000000", "1140785059/1000000000", "572485769/500000000", "71823803/62500000", "115341333/100000000", "1157669331/1000000000", "580974601/500000000", "583126651/500000000", "1170581991/1000000000", "587467819/500000000", "1179314617/1000000000", "1183719307/1000000000", "594075047/500000000", "1192607369/1000000000", "119709153/100000000", "1201602981/1000000000", "603071067/500000000"], "2": ["921075427/1000000000", "14430967/15625000", "463046371/500000000", "928608081/1000000000", "465563999/500000000", "933652587/1000000000", "46809097/50000000", "18774323/20000000", "941255309/1000000000", "117974939/125000000", "18926977/20000000", "118612927/125000000", "118932913/125000000", "190805721/200000000", "478299707/500000000", "959175823/1000000000", "480878963/500000000", "120543227/125000000", "483469793/500000000", "242384833/250000000", "194429029/200000000", "487378561/500000000", "244343839/250000000", "979999943/1000000000", "15353609/15625000", "985268553/1000000000", "987912767/1000000000", "990563717/1000000000", "993221497/1000000000", "199177241/200000000", "499278969/500000000", "500618397/500000000", "100392287/100000000", "503308133/500000000", "25232927/25000000", "1012025413/1000000000", "1014741363/1000000000", "1017465031/1000000000", "25504913/25000000", "102293593/100000000", "256420841/250000000", "257109731/250000000", "206240543/200000000", "25849371/25000000", "259188851/250000000", "1039544513/1000000000", "521171137/500000000", "1045148793/1000000000", "1047964177/1000000000", "131348567/125000000", "1053621979/1000000000", "132058077/125000000", "1059316557/1000000000", "212435583/200000000", "1065048803/1000000000", "1067929333/1000000000", "1070819621/1000000000", "1073719781/1000000000", "1076629931/1000000000", "539775093/500000000", "1082480667/1000000000", "271355373/250000000", "1088372781/1000000000", "1091334657/1000000000", "1094307241/1000000000", "1097290657/1000000000", "1100285031/1000000000", "137911311/125000000", "221261431/200000000", "1109335161/1000000000", "222474927/200000000", "1115425709/1000000000", "559244257/500000000", "70097699/62500000", "562324927/500000000", "1127748661/1000000000", "1130859741/1000000000", "566991617/500000000", "14213991/12500000", "570134011/500000000", "1143429603/1000000000", "143325521/125000000", "143723983/125000000", "1152992839/1000000000", "1156207243/1000000000", "1159435227/1000000000", "232535389/200000000", "145741569/125000000", "233840441/200000000", "586243031/500000000", "293946071/250000000", "1179097033/1000000000", "1182424473/1000000000", "1185766771/1000000000", "237824819/200000000", "238499323/200000000", "1195884503/1000000000", "599643967/500000000", "240541417/200000000", "603071067/500000000"]}}

==> anc/lean/scripts/large_consts.py <==
"""Constants for Lemma 13 (Lean data); exact rational replica of the Lean checks."""
from fractions import Fraction as F
import math
def atanh_sum(u,n):
    s=F(0)
    for i in range(n): s+=u**(2*i+1)/(2*i+1)
    return s
def logZLo(n,z): return 2*atanh_sum((z-1)/(z+1),n)
def logZHi(n,z):
    u=(z-1)/(z+1); return 2*(atanh_sum(u,n)+u**(2*n+1)/(1-u*u))
def expo(y):
    e=0
    while F(2)**(e+1)<=y: e+=1
    return e
N=40
L2lo=logZLo(N,F(2)); L2hi=logZHi(N,F(2))
def logLo(y): e=expo(y); return e*L2lo+logZLo(N,y/F(2)**e)
def logHi(y): e=expo(y); return e*L2hi+logZHi(N,y/F(2)**e)
rho=[F(61,200),F(351,1000),F(389,1000)]; sig=[F(97,200),F(903,1000)]
ratios=[sig[0]/rho[0], sig[1]/sig[0], 2/sig[1]]
D=10**9
Llo=[F(math.floor(logLo(q)*D),D) for q in ratios]
Lhi=[F(math.ceil(logHi(q)*D),D) for q in ratios]
for q,a,b in zip(ratios,Llo,Lhi): assert a<=logLo(q) and logHi(q)<=b
Ap=[rho[0]*(1+Llo[0])]; A=[rho[0]*(1+Lhi[0])]
Ap.append(Ap[0]+rho[1]*Llo[1]); A.append(A[0]+rho[1]*Lhi[1])
Ap.append(Ap[1]+rho[2]*Llo[2]); A.append(A[1]+rho[2]*Lhi[2])
print('A3',float(A[2]))
E=8
alpha=[F(math.floor(((Ap[j]-rho[j])/2)*10**E)-1,10**E) for j in range(3)]
pm=[F(math.floor((F(1,2)-rho[j]/(2*Ap[j]))*10**E)-1,10**E) for j in range(3)]
pp=[F(math.ceil((F(1,2)-rho[j]/(2*A[j]))*10**E)+1,10**E) for j in range(3)]
ks=[7,8,9]
s80=F(1118034,10**7); assert s80**2>=F(1,80)
b=F(4999,10000); n=100
out={}
for j in range(3):
    a=pp[j]; xs=[a+(b-a)*i/n for i in range(n+1)]
    ss=[]; G=F(0)
    for i in range(n):
        x=xs[i+1]; l=logZLo(25,1/x); assert l>0
        val=1/l+F(1,80)
        s=F(math.isqrt(math.ceil(val*10**18))+1,10**9); assert s*s>=val
        ss.append(s)
        g=(1+x)*s+(2+x)*s80
        G+=(1/xs[i]-1/xs[i+1])/g
    al=alpha[j]
    C_lo=1-logHi(1/(9*al)); assert C_lo>0
    rhs=1+(logHi(F(80))/2+1-logLo(1/(9*al)))/80
    lhs=(F(9,2)*al*G)**2
    k=ks[j]
    beta=(1+F(1,k))*(1+F(1,k+1))/2; th=F(2,3)*F(1,2)**(k-1)
    K2=F(1,2)**(k+1)*beta/((1-beta)*pm[j])+(k+1)*(k+2)*th**(k+1)
    K1=((k-1)**2-1)*logHi(1/pm[j])+logHi(F((k-1)**2-k))
    print(j+1,'alpha',al,'pm',pm[j],'pp',pp[j],'H4 ratio',float(lhs/rhs),'K1',float(K1),'K2',float(K2),
          '4.5a sqrt80',float((F(9,2)*al)**2*80))
    out[j]=dict(ss=ss)
import json
json.dump({'Llo':[str(x) for x in Llo],'Lhi':[str(x) for x in Lhi],'alpha':[str(x) for x in alpha],
           'pm':[str(x) for x in pm],'pp':[str(x) for x in pp],
           'ss':{j:[str(x) for x in out[j]['ss']] for j in range(3)}},open('large_consts.json','w'))


==> anc/lean/scripts/middle_gen.py <==
"""Generate the Lean data files for Lemma 12 (the cells) from tail_cells_45.txt.

Not trusted: every check is redone by the Lean kernel.  This script contains an exact replica of
the Lean checker in KtMinor45/MiddleDefs.lean and pre-checks every cell with it.

Usage: python3 middle_gen.py [CELLS_PER_FILE] [MAXCELLS]
"""
import json, math, os, sys
from fractions import Fraction as Fr

CELLS = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', 'tail_cells_45.txt')
OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'KtMinor45', 'MiddleData')

# ---------------- replica of the Lean definitions

def nfloor(x):           # Nat.floor
    return max(0, math.floor(x))

def ceil(x):
    return math.ceil(x)

def atanhSum(u, n):
    s = Fr(0)
    for i in range(n):
        s += u ** (2 * i + 1) / (2 * i + 1)
    return s

def logZLo(n, z):
    u = (z - 1) / (z + 1)
    return 2 * atanhSum(u, n)

def logZHi(n, z):
    u = (z - 1) / (z + 1)
    return 2 * (atanhSum(u, n) + u ** (2 * n + 1) / (1 - u ** 2))

def expo(y):
    e = 0
    for _ in range(300):
        if Fr(2) ** (e + 1) <= y:
            e += 1
        else:
            break
    return e

def logLoN(n, y):
    e = expo(y)
    return e * logZLo(n, Fr(2)) + logZLo(n, y / Fr(2) ** e)

def roundUp(K, x):
    return Fr(ceil(x * 2 ** K), 2 ** K)

def sumTo(n, g):
    return sum((g(i + 1) for i in range(n)), Fr(0))

class Thr:
    def __init__(self, V, R, ks, bs):
        self.V, self.R, self.ks, self.bs = V, R, ks, bs
        self.h = Fr(V - R - 1, 2)
    def kAt(self, p):
        return self.ks[p - 1] if 1 <= p <= len(self.ks) else 0
    def bAt(self, p):
        if p == 0:
            return self.h / self.V
        if p == len(self.ks):
            return self.h / (self.V - self.R)
        return Fr(self.bs[p - 1] if 1 <= p <= len(self.bs) else 0, 2 ** 50)
    def MQ(self, q):
        return self.kAt(q) + 1 + nfloor(self.kAt(q) * self.bAt(q - 1))
    def eta(self, q, p):
        return max(self.kAt(q) - 1, 0) * self.kAt(p)
    def AQ(self, p):
        kp = self.kAt(p)
        def t1(q):
            e = max(self.eta(q, p) - 1, 0)
            return (1 + Fr(1, self.kAt(q))) ** kp * (self.h * (self.bAt(q) ** e - self.bAt(q - 1) ** e)) / (e * self.MQ(q))
        def t2(q):
            return (1 + Fr(1, self.kAt(q))) ** kp * self.bAt(q) ** self.eta(q, p)
        return self.bAt(p) ** kp * (sumTo(p, t1) + sumTo(p - 1, t2))
    def piecesPhase(self, fuel, p, k, x, e):
        out = []
        while fuel > 0 and x < e:
            j = nfloor(k * x)
            y = min(e, Fr(j + 1, k))
            out.append((x, y, p, j))
            x = y
            fuel -= 1
        return out
    def pieces(self):
        out = []
        for i in range(len(self.ks)):
            out += self.piecesPhase(200, i + 1, self.kAt(i + 1), self.bAt(i), self.bAt(i + 1))
        return out
    def chainOK(self, x0, L, e):
        for (x, y, p, j) in L:
            if not (x == x0 and x < y and 1 <= p <= len(self.ks) and y <= self.bAt(p)
                    and self.kAt(p) * y <= j + 1):
                return False
            x0 = y
        return x0 == e
    def countQ(self, L):
        return self.h * sum(((1 / x - 1 / y) / (self.kAt(p) + 1 + j) for (x, y, p, j) in L), Fr(0))
    def ok(self, T):
        ks = self.ks
        P = len(ks)
        if not (1 <= self.R and self.R + 2 <= self.V and 1 <= P and len(self.bs) + 1 == P and 2 <= self.kAt(1)):
            return False, 'basic'
        if not all(self.kAt(i + 1) < self.kAt(i + 2) for i in range(P - 1)):
            return False, 'kappa'
        if not all(self.bAt(i) < self.bAt(i + 1) for i in range(P)):
            return False, 'b'
        for i in range(P):
            if not ((self.kAt(i + 1) + 1) * self.AQ(i + 1) < 1):
                return False, 'A'
        pc = self.pieces()
        if not self.chainOK(self.bAt(0), pc, self.bAt(P)):
            return False, 'chain'
        N = self.countQ(pc)
        if not (T <= N):
            return False, 'N'
        return True, float(N - T)

def cell_check(c, verbose=False):
    ta, tb, f, Rs, Ys, lv = c['ta'], c['tb'], c['f'], c['R'], c['Y'], c['lv']
    nu = len(Rs)
    Rj = lambda j: Rs[j - 1] if 1 <= j <= nu else 0
    Yj = lambda j: Ys[j - 1] if 1 <= j <= len(Ys) else 0
    rQ = lambda j: Rj(j) + Fr(1, 2)
    def YQ(j):
        if j == 0: return rQ(1)
        if j == nu: return 2 * Fr(f) + 1
        return Fr(Yj(j))
    YpQ = lambda j: Fr(Rj(1) + 1) if j == 0 else Fr(Yj(j))
    if not (401 <= ta <= tb and 1 <= f): return False, 'basic'
    if not (Fr(f) ** 2 <= Fr(81, 4) * Fr(ta) ** 2 * logLoN(80, Fr(ta))): return False, 'f bound'
    if not (1 <= nu and len(Ys) + 1 == nu and len(lv) == nu and all(R >= 1 for R in Rs)): return False, 'shape'
    if not all(Yj(i + 1) < Yj(i + 2) for i in range(nu - 2)): return False, 'Y'
    if not (rQ(1) < 2 * f + 1): return False, 'r1'
    if not (nu < 2 or (rQ(1) < Yj(1) and Yj(nu - 1) < 2 * f + 1)): return False, 'r1Y'
    ub = rQ(1)
    margins = []
    for j in range(1, nu + 1):
        L = lv[j - 1]
        q = YQ(j) / YQ(j - 1)
        ub = roundUp(64, ub + rQ(j) * logZHi(L['n'], roundUp(256, q)))
        if not (1 <= q): return False, 'q'
        if not (ub + Fr(2, 3) <= L['V'] + 1): return False, 'V+ at j=%d' % j
        margins.append(float(L['V'] + 1 - ub - Fr(2, 3)))
        if not (L['R'] <= rQ(j) * (1 - 1 / (2 * YpQ(j - 1)))): return False, 'R~'
        ok, why = Thr(L['V'], L['R'], L['ks'], L['bs']).ok(tb - 2)
        if not ok: return False, 'thr j=%d %s' % (j, why)
    if not (ub <= f): return False, 'v_nu'
    return True, min(margins)

# ---------------- conversion from the cell file

def choose_n(r, q):
    """least n with 2 u^(2n+1)/(1-u^2) r < 2^-80 for u = (q'-1)/(q'+1)"""
    u = float((q - 1) / (q + 1))
    if u == 0:
        return 1
    n = 1
    while 2 * u ** (2 * n + 1) / (1 - u * u) * float(r) >= 2 ** -80:
        n += 1
    return n

def convert(c):
    f, Rs, Ys = c['f'], c['R'], c['Y']
    nu = len(Rs)
    Yr = [Fr(2 * Rs[0] + 1, 2)] + [Fr(y) for y in Ys] + [Fr(2 * f + 1)]
    lv = []
    for j in range(1, nu + 1):
        L = c['levels'][j - 1]
        q = roundUp(256, Yr[j] / Yr[j - 1])
        bs = []
        for num, den in L['b']:
            assert (2 ** 50) % den == 0
            bs.append(num * (2 ** 50 // den))
        lv.append({'V': L['V'], 'R': L['R'], 'ks': L['k'], 'bs': bs, 'n': choose_n(Fr(2 * Rs[j - 1] + 1, 2), q)})
    return {'ta': c['ta'], 'tb': c['tb'], 'f': f, 'R': Rs, 'Y': Ys, 'lv': lv}

def lean_cell(c):
    lvs = ',\n      '.join('⟨%d, %d, %s, %s, %d⟩' % (L['V'], L['R'], L['ks'], L['bs'], L['n']) for L in c['lv'])
    return '  ⟨%d, %d, %d,\n    %s,\n    %s,\n    [%s]⟩' % (c['ta'], c['tb'], c['f'], c['R'], c['Y'], lvs)

def main():
    per = int(sys.argv[1]) if len(sys.argv) > 1 else 400
    maxc = int(sys.argv[2]) if len(sys.argv) > 2 else 10 ** 9
    cells = [convert(json.loads(l)) for l in open(CELLS)][:maxc]
    os.makedirs(OUT, exist_ok=True)
    allok = True
    worst = None
    for c in cells:
        ok, info = cell_check(c)
        if not ok:
            print('FAIL cell', c['ta'], c['tb'], info); allok = False
        elif worst is None or info < worst[0]:
            worst = (info, c['ta'])
    print('cells', len(cells), 'all ok' if allok else 'FAILURES', 'least V+ margin', worst)
    files = []
    chunks, cur, n = [], [], 0
    for c in cells:
        cur.append(c); n += len(c['lv'])
        if n >= per:
            chunks.append(cur); cur, n = [], 0
    if cur:
        chunks.append(cur)
    i = 0
    for idx, chunk in enumerate(chunks):
        name = 'Cells%02d' % idx
        a, b = chunk[0]['ta'], chunk[-1]['tb']
        body = ',\n'.join(lean_cell(c) for c in chunk)
        src = ('import KtMinor45.MiddleDefs\n\n/-! Cells %d to %d of the cells for Lemma 12 (generated by scripts/middle_gen.py). -/\n\n'
               'set_option maxRecDepth 100000\n\nnamespace KtMinor45\n\n/-- Cells covering `%d ≤ t ≤ %d`. -/\ndef cells%02d : List Cell := [\n%s]\n\n'
               'theorem cellsOK%02d : cellsOK %d cells%02d %d = true := by decide +kernel\n\nend KtMinor45\n'
               % (i, i + len(chunk) - 1, a, b, idx, body, idx, a, idx, b))
        open(os.path.join(OUT, name + '.lean'), 'w').write(src)
        files.append((name, idx, a, b))
        i += len(chunk)
    json.dump(files, open(os.path.join(OUT, 'files.json'), 'w'))
    print('wrote', len(files), 'files')

if __name__ == '__main__' and not (len(sys.argv) > 1 and sys.argv[1] == 'middle'):
    main()


def write_middle():
    """write KtMinor45/Middle.lean from MiddleData/files.json"""
    files = json.load(open(os.path.join(OUT, 'files.json')))
    imps = '\n'.join('import KtMinor45.MiddleData.%s' % n for n, _, _, _ in files)
    cases = []
    for (n, idx, a, b) in files[:-1]:
        cases.append('  by_cases h%02d : t ≤ %d\n  · exact cellsOK_sound cells%02d %d %d cellsOK%02d t (by omega) h%02d X G hd'
                     % (idx, b, idx, a, b, idx, idx))
    n, idx, a, b = files[-1]
    cases.append('  exact cellsOK_sound cells%02d %d %d cellsOK%02d t (by omega) (by omega) X G hd' % (idx, a, b, idx))
    assert files[0][2] == 401 and files[-1][3] >= 10 ** 35
    for (f1, f2) in zip(files, files[1:]):
        assert f2[2] == f1[3] + 1
    src = ('import KtMinor45.MiddleCell\n%s\n\n/-!\n# Lemma 12 (the range `401 ≤ t ≤ 10^35`)\n\n'
           'Section 5.5 of the paper.  The cells of `MiddleData/` (generated by `scripts/middle_gen.py` from the\n'
           'paper\'s certificate `tail_cells_45.txt`) are consecutive and cover `401 ≤ t ≤ %d`; each data file\n'
           'is checked by the kernel (`decide +kernel`).\n-/\n\nnamespace KtMinor45\n\nuniverse u\n\n'
           '/-- **Lemma 12.** For every integer `t` with `401 ≤ t ≤ 10^35`, every graph `G` with\n'
           '`d(G) ≥ 4.5 t √(log t)` has a `K_t` minor. -/\n'
           'theorem lemma_middle (t : ℕ) (h1 : 401 ≤ t) (h2 : t ≤ 10 ^ 35) {X : Type u} [Fintype X]\n'
           '    (G : SimpleGraph X) (hd : (4.5 : ℝ) * t * √(Real.log t) ≤ density G) : HasKMinor G t := by\n'
           '  have h2\' : t ≤ %d := by norm_num at h2 ⊢; omega\n%s\n\nend KtMinor45\n'
           % (imps, files[-1][3], files[-1][3], '\n'.join(cases)))
    open(os.path.join(OUT, '..', 'Middle.lean'), 'w').write(src)
    print('wrote Middle.lean')

if __name__ == '__main__' and len(sys.argv) > 1 and sys.argv[1] == 'middle':
    write_middle()


==> anc/lean/scripts/mk_small_all.py <==
"""Write KtMinor45/Small.lean (Lemma 9) from the data files in KtMinor45/SmallData."""
import os, re, sys
d = os.path.join(os.path.dirname(__file__), '..', 'KtMinor45', 'SmallData')
files = sorted(f[:-5] for f in os.listdir(d) if f.endswith('.lean'))
ts = []
for f in files:
    ts += [int(x) for x in re.findall(r'theorem small(\d+) ', open(os.path.join(d, f + '.lean')).read())]
ts.sort()
assert ts == list(range(4, 401)), "missing t: %s" % sorted(set(range(4, 401)) - set(ts))
L = [*("import KtMinor45.SmallData.%s" % f for f in files), "", "/-!",
     "# Lemma 9 (the range `4 ≤ t ≤ 400`)", "",
     "Every `t` with `4 ≤ t ≤ 400` has data `f`, `certs` with `smallOK t f certs = true`",
     "(checked by the kernel in `SmallData/*.lean`), and `smallOK_sound` gives the lemma.", "-/", "",
     "namespace KtMinor45", "", "universe u", "",
     "theorem small_all (t : ℕ) (h1 : 4 ≤ t) (h2 : t ≤ 400) :",
     "    ∃ f cs, smallOK t f cs = true := by",
     "  interval_cases t"]
for t in ts:
    L.append("  · exact ⟨_, _, small%d⟩" % t)
L += ["", "/-- **Lemma 9.** For every integer `t` with `4 ≤ t ≤ 400`, every graph `G` with",
      "`d(G) ≥ 4.5 t √(log t)` has a `K_t` minor. -/",
      "theorem lemma_small (t : ℕ) (h1 : 4 ≤ t) (h2 : t ≤ 400) {X : Type u} [Fintype X]",
      "    (G : SimpleGraph X) (hd : (4.5 : ℝ) * t * √(Real.log t) ≤ density G) : HasKMinor G t := by",
      "  obtain ⟨f, cs, h⟩ := small_all t h1 h2",
      "  exact smallOK_sound t f cs h G hd", "", "end KtMinor45", ""]
open(os.path.join(d, '..', 'Small.lean'), 'w').write("\n".join(L))
print(len(files), "data files,", len(ts), "values of t")


==> anc/lean/scripts/write_small_lean.py <==
"""Write Lean data files for Lemma 9 from the JSON produced by gen_small.py.
Usage: python3 write_small_lean.py IN.json OUTDIR GROUPSIZE"""
import sys, json, os
data = json.load(open(sys.argv[1]))
outdir = sys.argv[2]
ts = sorted(int(t) for t in data)

def cert_str(c):
    V, R, runs = c
    return "(%d, %d, [%s])" % (V, R, ", ".join("(%d, %d, %d)" % tuple(r) for r in runs))

def write(name, tlist):
    lines = ["import KtMinor45.SmallPhi", "", "/-! Certificates for t in %s (generated by scripts/gen_small.py). -/" % (
        "{%s}" % ", ".join(map(str, tlist))), "", "namespace KtMinor45", ""]
    for t in tlist:
        d = data[str(t)]
        lines.append("/-- The certificates for `t = %d`. -/" % t)
        lines.append("def certs%d : List Cert := [" % t)
        cs = d["certs"]
        for i, c in enumerate(cs):
            lines.append("  " + cert_str(c) + ("," if i < len(cs) - 1 else "]"))
        lines.append("")
        lines.append("theorem small%d : smallOK %d %d certs%d = true := by decide +kernel" % (t, t, d["f"], t))
        lines.append("")
    lines.append("end KtMinor45")
    open(os.path.join(outdir, name + ".lean"), "w").write("\n".join(lines) + "\n")

if __name__ == '__main__':
    g = int(sys.argv[3])
    for i in range(0, len(ts), g):
        grp = ts[i:i + g]
        write("S%03d" % grp[0], grp)


==> anc/tail_cells.py <==
"""Computer check for the range 401 <= t <= 10^35 of Theorem 1 (the constant 4.5; Lemma 12).

Usage:
  python3 tail_cells.py check CELLFILE [C]               check the cells in CELLFILE (C defaults to 4.5)
  python3 tail_cells.py gen T_START T_END OUTFILE [C]    generate cells covering T_START <= t <= T_END
The certificate used in the paper is checked by
  python3 tail_cells.py check tail_cells_45.txt 4.5
The check mode exits with status 0 if and only if every check passes.

Numbering of results as in the paper:
  Lemma 3       the first reduction
  Lemma 10      the reduction with several slopes (slope data, v_j, V_j, tilde R_j)
  Lemma 11      the threshold-sequence lemma (threshold data, A_p, N); see tail_core.py
  Lemma 12      the range 401 <= t <= 10^35 (cells, verified cells)

A cell (one line of JSON in CELLFILE) consists of integers t_a <= t_b ("ta", "tb") and f >= 1 ("f"),
slope data for f (R_1, ..., R_nu in "R" and Y_1 < ... < Y_{nu-1} in "Y"), and, for each j, the integers
V_j^+ ("V") and tilde R_j ("R") and threshold data for V_j^+ and tilde R_j ("k" = kappa_1, ..., kappa_P,
and "b" = b_1, ..., b_{P-1} as [numerator, denominator]; b_P = pi_hi is implicit).

The check mode checks, independently of how the cells were found:
 * the first cell has t_a = 401, the last cell has t_b >= 10^35, and every other cell has t_a equal to
   t_b + 1 for the previous cell;
 * f <= C t_a sqrt(log t_a), in interval arithmetic with 200 bits of precision (mpmath);
 * f >= 1, R_j >= 1 for every j, Y_1 < ... < Y_{nu-1}, r_1 < Y_1 and Y_{nu-1} < 2f+1 (for nu >= 2),
   r_1 < 2f+1, and v_nu <= f, where r_j = R_j + 1/2 and each v_j is evaluated in interval arithmetic;
   V_j^+ = ceil(x) - 1 for the upper end x of the interval computed for v_j + 2/3, so V_j^+ >= V_j, and
   tilde R_j = floor(r_j (1 - 1/(2 Y'_{j-1}))) is computed exactly; both must equal the stored values;
 * for each j, that the stored phases are threshold data for V_j^+ and tilde R_j (in particular
   V_j^+ - tilde R_j >= 2), and that (kappa_p + 1) A_p < 1 for every p and N >= t_b - 2, in exact rational
   arithmetic (fractions module).
Then Lemmas 3, 10 and 11 give Lemma 12.
Every check is an explicit test (no assert statements), so the checks also run under python3 -O.

The gen mode chooses the slope data and the breakpoints by floating-point searches, rounds the
breakpoints b_p with p < P down to integer multiples of 2^-50, and keeps a cell only if it passes the
exact checks. The proof does not rely on these searches.
"""
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))

import math, json, time  # noqa: E402,E401
from fractions import Fraction as Fr  # noqa: E402
from mpmath import iv  # noqa: E402
import tail_core as T  # noqa: E402
from tail_core import CheckError, require, is_int  # noqa: E402

iv.prec = 200
C_DEFAULT = Fr(9, 2)


def c_lower_int(t, C):
    """largest integer f with f <= C t sqrt(log t), certified by interval arithmetic"""
    x = iv.mpf(C.numerator) / C.denominator * t * iv.sqrt(iv.log(t))
    return math.floor(lower_frac(x))


def mpf_frac(raw):
    """exact Fraction of a raw mpf tuple (sign, man, exp, bc)"""
    sign, man, exp, bc = raw
    require(man != 0 or raw == (0, 0, 0, 0), "non-finite interval endpoint")
    v = Fr(man) * (Fr(2) ** exp)
    return -v if sign else v


def lower_frac(x):
    return mpf_frac(x._mpi_[0])


def upper_frac(x):
    return mpf_frac(x._mpi_[1])


# ---------------------------------------------------------------- Lemma 10 (exact / interval)

def levels_from_params(f, Rs, Ys):
    """Lemma 10 with c = f (an integer). Rs: R_1..R_nu, Ys: Y_1..Y_{nu-1}.
    Checks that these are slope data for f with v_nu <= f, and returns the list of (V_j^+, tilde R_j),
    where V_j^+ >= V_j. Raises CheckError if a hypothesis fails."""
    J = len(Rs)
    require(is_int(f) and all(is_int(R) for R in Rs) and all(is_int(Y) for Y in Ys),
            "f, R_j and Y_j must be integers")
    require(J >= 1 and len(Ys) == J - 1, "need nu >= 1 values R_j and nu - 1 values Y_j")
    require(f >= 1 and all(R >= 1 for R in Rs), "need f >= 1 and R_j >= 1")
    rs = [Fr(2 * R + 1, 2) for R in Rs]
    require(all(Ys[i] < Ys[i + 1] for i in range(J - 2)), "need Y_1 < ... < Y_{nu-1}")
    require(rs[0] < 2 * f + 1, "need r_1 < 2f+1")
    if J >= 2:
        require(rs[0] < Ys[0] and Ys[-1] < 2 * f + 1, "need r_1 < Y_1 and Y_{nu-1} < 2f+1")
    v = iv.mpf(rs[0].numerator) / rs[0].denominator
    prevY = iv.mpf(rs[0].numerator) / rs[0].denominator
    out = []
    Y0 = Rs[0] + 1  # Y'_0 = R_1 + 1
    for j in range(J):
        Yj = Ys[j] if j < J - 1 else 2 * f + 1
        r = iv.mpf(rs[j].numerator) / rs[j].denominator
        v = v + r * iv.log(iv.mpf(Yj) / prevY)
        prevY = iv.mpf(Yj)
        Vj = math.ceil(upper_frac(v + iv.mpf(2) / 3)) - 1  # V_j^+ >= V_j = ceil(v_j + 2/3) - 1
        Yprev = Y0 if j == 0 else Ys[j - 1]
        Rt = math.floor(rs[j] * (1 - Fr(1, 2 * Yprev)))
        out.append((Vj, Rt))
    require(upper_frac(v) <= f, "need v_nu <= f")
    return out


# ---------------------------------------------------------------- float search for a cell

def dp_levels(f, m, Jmax=8, ngrid=36):
    """float: choose (R_j, target v_j) by DP; returns (slack, Rs, vs)"""
    lo_v = m + 3
    grid = sorted(set([max(lo_v, int(f * math.exp(-4.5 * i / ngrid))) for i in range(ngrid)] + [f]))
    rr = {}
    for v in grid:
        R = T.Rstar(v, m)
        if R is not None:
            rr[v] = R + 1  # integer R_j; slope r_j = R_j + 1/2 = R* + 3/2
    vs = sorted(rr)
    if f not in rr:
        return -1e9, None, None
    best = {}
    for v in vs:
        r = rr[v] + 0.5
        if v > r:
            best[(v, 1)] = ((v - r) / r - math.log((2 * f + 1) / r), [v])
    for j in range(2, Jmax + 1):
        for v in vs:
            r = rr[v] + 0.5
            cand = None
            for u in vs:
                if u >= v or (u, j - 1) not in best:
                    continue
                val = best[(u, j - 1)][0] + (v - u) / r
                if cand is None or val > cand[0]:
                    cand = (val, best[(u, j - 1)][1] + [v])
            if cand:
                best[(v, j)] = cand
    opts = [best[(f, j)] for j in range(1, Jmax + 1) if (f, j) in best]
    if not opts:
        return -1e9, None, None
    val, path = max(opts)
    return val, [rr[v] for v in path], path


def build_cell(f, tb):
    """float search (several DP settings) then exact check; returns cell dict or None"""
    if tb < 1200:
        settings = [(120, 700), (40, 250), (16, 90), (8, 36)]
    elif tb < 30000:
        settings = [(24, 120), (8, 36), (40, 250)]
    else:
        settings = [(8, 36), (16, 90)]
    for (Jm, ng) in settings:
        cell = build_cell_dp(f, tb, Jm, ng)
        if cell is not None:
            return cell
    return None


def build_cell_dp(f, tb, Jm, ng):
    m = tb - 3
    val, Rs, vs = dp_levels(f, m, Jmax=Jm, ngrid=ng)
    if Rs is None or val < 0:
        return None
    # Y_j from target v_j: h(Y_j) <= v_j
    Ys = []
    prevY = Rs[0] + 0.5
    prevv = Rs[0] + 0.5
    for j in range(len(Rs) - 1):
        Y = math.floor(prevY * math.exp((vs[j] - prevv) / (Rs[j] + 0.5)))
        if Ys and Y <= Ys[-1]:
            return None
        Ys.append(Y)
        prevY, prevv = Y, vs[j]
    try:
        lev = levels_from_params(f, Rs, Ys)
    except CheckError:
        return None
    cell = {"f": f, "tb": tb, "R": Rs, "Y": Ys, "levels": []}
    for (V, Rt) in lev:
        if not (m - 1 < Rt < V - 1):
            return None
        ph = T.phases_float(V, Rt)
        if ph is None:
            return None
        ex = T.to_exact_phases(V, Rt, ph)
        try:
            if not T.threshold_ok(V, Rt, m, ex):
                return None
        except CheckError:
            return None
        cell["levels"].append({"V": V, "R": Rt, "k": [k for k, _ in ex],
                               "b": [[b.numerator, b.denominator] for _, b in ex[:-1]]})
    return cell


def gen(ta, tend, out, C=C_DEFAULT):
    w = 0.02
    cells = []
    t0 = time.time()
    with open(out, "w") as fo:
        while ta <= tend:
            f = c_lower_int(ta, C)
            ok = None
            while ok is None:
                tb = min(tend, max(ta, math.floor(ta * math.exp(w))))
                ok = build_cell(f, tb)
                if ok is None:
                    if tb == ta:
                        print("FAIL at t_a =", ta, flush=True)
                        return False
                    w /= 2
            ok["ta"] = ta
            fo.write(json.dumps(ok) + "\n")
            fo.flush()
            cells.append((ta, tb))
            if len(cells) % 20 == 0:
                print(len(cells), "cells, log t_b = %.3f, w = %.4f, %.0f s" % (math.log(tb), w, time.time() - t0), flush=True)
            ta = tb + 1
            w *= 1.25
    print("done", len(cells), "cells", flush=True)
    return True


# ---------------------------------------------------------------- independent check

def check_cell(cell, C=C_DEFAULT):
    """exact: the cell is verified (raises CheckError otherwise)"""
    ta, tb, f = cell["ta"], cell["tb"], cell["f"]
    require(is_int(ta) and is_int(tb) and is_int(f), "t_a, t_b and f must be integers")
    require(4 <= ta <= tb, "need 4 <= t_a <= t_b")
    # f <= C t_a sqrt(log t_a) <= C t sqrt(log t) for t >= t_a
    require(f <= c_lower_int(ta, C), "need f <= C t_a sqrt(log t_a)")
    lev = levels_from_params(f, cell["R"], cell["Y"])
    require(len(lev) == len(cell["levels"]), "wrong number of levels j")
    m = tb - 3
    for (V, Rt), L in zip(lev, cell["levels"]):
        require((V, Rt) == (L["V"], L["R"]), "stored (V_j^+, tilde R_j) differs from the computed values")
        require(all(isinstance(x, list) and len(x) == 2 and is_int(x[0]) and is_int(x[1]) and x[1] > 0
                    for x in L["b"]), "breakpoints must be [numerator, denominator] with integers")
        require(len(L["b"]) == len(L["k"]) - 1, "need P - 1 stored breakpoints")
        h = Fr(V - Rt - 1, 2)
        pi_hi = h / (V - Rt)
        bs = [Fr(n, d) for n, d in L["b"]] + [pi_hi]
        ph = list(zip(L["k"], bs))
        require(T.threshold_ok(V, Rt, m, ph), "need (kappa_p+1) A_p < 1 for every p and N >= t_b - 2")
    return True


def check(fn, C=C_DEFAULT):
    prev = None
    n = 0
    first = None
    with open(fn) as fi:
        for line in fi:
            cell = json.loads(line)
            if prev is not None:
                require(cell["ta"] == prev + 1, "gap after t = %d" % prev)
            else:
                first = cell["ta"]
            try:
                check_cell(cell, C)
            except CheckError as e:
                raise CheckError("cell %d (t_a = %s): %s" % (n + 1, cell.get("ta"), e))
            prev = cell["tb"]
            n += 1
    require(first == 401, "the cells must start at t = 401")
    require(prev is not None and prev >= 10 ** 35, "the cells must reach t = 10^35")
    print("checked %d cells covering %d <= t <= %d; every check passes" % (n, first, prev))
    return first, prev


if __name__ == "__main__":
    if len(sys.argv) >= 3 and sys.argv[1] == "check":
        C = Fr(sys.argv[3]) if len(sys.argv) > 3 else C_DEFAULT
        try:
            check(sys.argv[2], C)
        except CheckError as e:
            print("CHECK FAILED: %s" % e)
            sys.exit(1)
        sys.exit(0)
    elif len(sys.argv) >= 5 and sys.argv[1] == "gen":
        C = Fr(sys.argv[5]) if len(sys.argv) > 5 else C_DEFAULT
        sys.exit(0 if gen(int(sys.argv[2]), int(sys.argv[3]), sys.argv[4], C) else 1)
    else:
        sys.exit(__doc__)


==> anc/tail_core.py <==
"""Shared code for tail_cells.py: the threshold-sequence lemma (Lemma 11).

Numbering of results and displays as in the paper:
  Lemma 11      the threshold-sequence lemma
  Lemma 7       the core lemma with charged costs

Threshold data for integers V and R >= 1 with h = (V-R-1)/2 > 0: integers 2 <= kappa_1 < ... < kappa_P and
breakpoints pi_lo = b_0 < b_1 < ... < b_P = pi_hi, where pi_lo = h/V and pi_hi = h/(V-R). With
M_p = kappa_p + 1 + floor(kappa_p b_{p-1}) and eta_qp = (kappa_q - 1) kappa_p, the quantities A_p and
the count N = h int_{pi_lo}^{pi_hi} dpi / (pi^2 mu(pi)) are as defined before Lemma 11. That lemma
says that if A_p < 1/(kappa_p+1) for every p and N > m, then every non-null graph G_0 with v(G_0) <= V
and 2 delta(G_0) - v(G_0) >= R - 1 has a K_{m+1} minor.

The exact checks (threshold_quantities, threshold_ok) use integer and fractions.Fraction arithmetic only.
Every failed hypothesis raises CheckError (no assert statements, so the checks also run under python3 -O).
The floating-point code below is used only to find breakpoints in the gen mode of tail_cells.py; the
proof does not rely on it.
"""
import math
from fractions import Fraction as Fr


class CheckError(Exception):
    """a check required by the proof failed"""


def require(cond, msg):
    if not cond:
        raise CheckError(msg)


def is_int(x):
    return isinstance(x, int) and not isinstance(x, bool)


# ---------------------------------------------------------------- exact checks (Lemma 11)

def threshold_quantities(V, R, phases):
    """phases: list of (kappa_p, b_p) for p = 1..P, with b_p Fractions.
    Checks that these are threshold data for V and R (V - R >= 2, integers 2 <= kappa_1 < ... < kappa_P,
    rational breakpoints pi_lo < b_1 < ... < b_P = pi_hi), and returns (h, [(kappa_p+1) A_p], N),
    all exact Fractions."""
    require(is_int(V) and is_int(R), "V and R must be integers")
    h = Fr(V - R - 1, 2)
    require(h > 0 and R < V, "need V - R >= 2")
    pi_lo = h / V
    pi_hi = h / (V - R)
    ks = [k for k, _ in phases]
    require(len(ks) >= 1, "need P >= 1")
    require(all(isinstance(b, Fr) for _, b in phases), "breakpoints must be rational")
    bs = [pi_lo] + [b for _, b in phases]
    require(bs[-1] == pi_hi, "the last breakpoint must be pi_hi")
    require(all(is_int(k) and k >= 2 for k in ks) and all(ks[i] < ks[i + 1] for i in range(len(ks) - 1)),
            "need integers 2 <= kappa_1 < ... < kappa_P")
    require(all(bs[i] < bs[i + 1] for i in range(len(bs) - 1)), "need pi_lo = b_0 < b_1 < ... < b_P")
    P = len(ks)
    M = [ks[p] + 1 + math.floor(ks[p] * bs[p]) for p in range(P)]  # bs[p] = b_{p-1}, start of phase p+1
    Avals = []
    for p in range(P):
        k = ks[p]
        tot = Fr(0)
        for q in range(p + 1):
            kq = ks[q]
            e = (kq - 1) * k                                            # eta_qp
            integ = h * (bs[q + 1] ** (e - 1) - bs[q] ** (e - 1)) / ((e - 1) * M[q])
            term = integ + (bs[q + 1] ** e if q < p else 0)
            tot += Fr(kq + 1, kq) ** k * term
        A = bs[p + 1] ** k * tot
        Avals.append(A * (k + 1))
    # N = h * int dpi / (pi^2 mu(pi)), mu(pi) = k + 1 + floor(k pi) on the phase of k (a step function)
    N = Fr(0)
    for p in range(P):
        k = ks[p]
        x = bs[p]
        while x < bs[p + 1]:
            j = math.floor(k * x)
            y = min(bs[p + 1], Fr(j + 1, k))
            N += h * (1 / x - 1 / y) / (k + 1 + j)
            x = y
    return h, Avals, N


def threshold_ok(V, R, m, phases):
    """exact: (kappa_p+1) A_p < 1 for every p, and N >= m + 1 (so N > m); raises CheckError if the
    phases are not threshold data for V and R"""
    h, Avals, N = threshold_quantities(V, R, phases)
    return all(a < 1 for a in Avals) and N >= m + 1


# ---------------------------------------------------------------- float search for breakpoints

def _lpow(x, e):
    return math.exp(e * math.log(x)) if x > 0 else 0.0


def phases_float(V, R, shrink=1e-9):
    """optimal breakpoints (float): b_p = largest b with A_p < 1/(k+1), phases k = 2, 3, ...
    (values with an empty range are skipped). Returns list of (k, b_float)."""
    h = (V - R - 1) / 2
    p0 = h / V
    pend = h / (V - R)
    ph = []
    a = p0
    k = 2
    while a < pend and k < 1000:
        Lmin = k + 1 + math.floor(k * a)
        eta = (k - 1) * k
        crossc = 0.0
        prev = p0
        for (kq, bq, Lq, aq) in ph:
            e = (kq - 1) * k
            crossc += (1 + 1 / kq) ** k * (h * (_lpow(bq, e - 1) - _lpow(aq, e - 1)) / ((e - 1) * Lq) + _lpow(bq, e))
        ck = (1 + 1 / k) ** k * h / ((eta - 1) * Lmin)

        def tot(b):
            return _lpow(b, k) * (crossc + ck * (_lpow(b, eta - 1) - _lpow(a, eta - 1))) - 1 / (k + 1)
        if tot(a * (1 + 1e-12)) >= 0:
            k += 1
            continue
        if tot(pend) < 0:
            b = pend
        else:
            lo, hi = a, pend
            for _ in range(80):
                mid = (lo + hi) / 2
                if tot(mid) < 0:
                    lo = mid
                else:
                    hi = mid
            b = lo * (1 - shrink)
            if b <= a:
                k += 1
                continue
        ph.append((k, b, Lmin, a))
        a = b
        k += 1
    if not ph or ph[-1][1] < pend:
        return None
    return [(k, b) for (k, b, _, _) in ph]


def count_float(V, R, ph=None):
    """float value of N for the float breakpoints"""
    h = (V - R - 1) / 2
    if h <= 0:
        return -1.0
    if ph is None:
        ph = phases_float(V, R)
    if ph is None:
        return -1.0
    n = 0.0
    x = h / V
    for (k, b) in ph:
        while x < b:
            j = math.floor(k * x)
            y = min(b, (j + 1) / k)
            n += h * (1 / x - 1 / y) / (k + 1 + j)
            x = y
    return n


def to_exact_phases(V, R, ph, bits=50):
    """round float breakpoints down to multiples of 2^-bits; the last one is pistar exactly"""
    h = Fr(V - R - 1, 2)
    pistar = h / (V - R)
    out = []
    for i, (k, b) in enumerate(ph):
        if i == len(ph) - 1:
            out.append((k, pistar))
        else:
            out.append((k, Fr(math.floor(b * 2 ** bits), 2 ** bits)))
    return out


def Rstar(V, m, margin=1e-7):
    """least R (float search) with count_float >= (m+1)(1+margin)+2"""
    target = (m + 1) * (1 + margin) + 2
    lo, hi = m - 1, V - 2
    if hi <= lo or count_float(V, hi) < target:
        return None
    while hi - lo > 1:
        mid = (lo + hi) // 2
        if count_float(V, mid) >= target:
            hi = mid
        else:
            lo = mid
    return hi


==> anc/tail_hand.py <==
"""Numerical facts (H1)-(H6) for the range log t >= 80 of Theorem 1 (the constant 4.5; Lemma 13).

Usage: python3 tail_hand.py
The exit status is 0 if and only if every fact holds.

Numbering of results as in the paper:
  Lemma 10      the reduction with several slopes (slope data, v_j, V_j)
  Lemma 11      the threshold-sequence lemma (pi_lo, pi_hi)
  Lemma 13      the range log t >= 80

Notation as in the paper: c = 4.5 t sqrt(log t) with log t >= 80, R_j = ceil(rho_j c) and r_j = R_j + 1/2
(j = 1, 2, 3), Y_j = ceil(sigma_j c) (j = 1, 2), with (rho_j) = (0.305, 0.351, 0.389) and
(sigma_j) = (0.485, 0.903); u = 1/c lies in [0, u_max], u_max = 1/(4.5 e^80 sqrt(80)).
Everything is evaluated in interval arithmetic (mpmath.iv, 120 bits), with u ranging over [0, u_max]:
  r_j/c in rho_j + [u/2, 3u/2],  R_j/c in rho_j + [-u/2, 3u/2] (contains [rho_j, rho_j + u]),
  Y_j/c in sigma_j + [0, u],     V_j/c in v_j/c + [-0.34u, 0.67u] (contains [v_j/c - u/3, v_j/c + 2u/3]),
  v_j/c from r_j/c, Y_j/c and (2c+1)/c = 2 + u,  h/c = (V_j/c - R_j/c - u)/2,  pi_lo = (h/c)/(V_j/c).
alpha_j is the lower end of the interval for h/c, and p_j^-, p_j^+ are the ends of the interval for pi_lo.
gamma(pi) = (1+pi) sqrt(1/log(1/pi) + 1/80) + (2+pi)/sqrt(80), and Gamma_j = int_{p_j^+}^{0.4999}
dpi / (pi^2 gamma(pi)) is bounded below by a right-endpoint Riemann sum with 4000 steps (the integrand is
decreasing in pi). k*_j is the largest integer for which (H5) holds, and
beta_j = (1/2)(1 + 1/k*_j)(1 + 1/(k*_j + 1)). The facts checked are:
  (H1) r_1 < Y_1 < Y_2 < 2c, Y_1 >= r_2 and Y_2 >= r_3;
  (H2) v_3 <= c - 2;
  (H3) 4.5 alpha_j sqrt(80) >= 1 and 9 e alpha_j > 1;
  (H4) 4.5 alpha_j Gamma_j > sqrt(1 + ((1/2) log 80 + log(9 e alpha_j))/80);
  (H5) ((k*_j - 1)^2 - 1) log(1/p_j^-) + log((k*_j - 1)^2 - k*_j) <= 80;
  (H6) 2^(-k*_j - 1) beta_j / ((1 - beta_j) p_j^-) + (k*_j + 2)^2 2^(-(k*_j + 1)(k*_j - 1/2)) <= 1/2;
for j = 1, 2, 3 in (H3)-(H6). Also u_max < 10^-36 is checked.
Every check is an explicit test (no assert statements), so the checks also run under python3 -O.
"""
import sys
from fractions import Fraction as Fr
from mpmath import iv, mpf

iv.prec = 120

C = Fr(9, 2)
LAM1 = 80
THETA = Fr(1, 2)
RHO = [Fr(305, 1000), Fr(351, 1000), Fr(389, 1000)]      # R_j = ceil(rho_j c)
SIGMA = [Fr(485, 1000), Fr(903, 1000)]                    # Y_j = ceil(sigma_j c)
PEND = Fr(4999, 10000)                                    # upper limit of the integral Gamma_j
NSTEP = 4000                                              # Riemann steps for Gamma_j


def I(x):
    x = Fr(x)
    return iv.mpf(x.numerator) / x.denominator


ok = True


def fact(name, cond):
    global ok
    print(("PASS " if cond else "FAIL ") + name)
    ok = ok and bool(cond)


E = iv.e
Cv, TH = I(C), I(THETA)
# c >= 4.5 e^80 sqrt(80); u = 1/c lies in U = [0, umax], where umax >= 1/(4.5 e^80 sqrt(80))
cmin = Cv * iv.exp(LAM1) * iv.sqrt(LAM1)
umax = (1 / iv.mpf(cmin.a)).b
fact("u_max < 10^-36", umax < (iv.mpf(10) ** -36).a)
U = iv.mpf([0, umax])
J = len(RHO)
r = [I(RHO[j]) + U * iv.mpf([0.5, 1.5]) for j in range(J)]      # r_j / c
Y = [I(SIGMA[j]) + U * iv.mpf([0, 1]) for j in range(J - 1)]    # Y_j / c
# (H1): r_1 < Y_1 < Y_2 < 2c, Y_1 >= r_2 and Y_2 >= r_3 (all divided by c)
fact("(H1) r_1 < Y_1", r[0].b < Y[0].a)
fact("(H1) Y_1 < Y_2 < 2c", Y[0].b < Y[1].a and Y[1].b < 2)
fact("(H1) Y_1 >= r_2 and Y_2 >= r_3", Y[0].a >= r[1].b and Y[1].a >= r[2].b)
# v_j / c
x = []
v = r[0] * (1 + iv.log(Y[0] / r[0])); x.append(v)
v = v + r[1] * iv.log(Y[1] / Y[0]); x.append(v)
v = v + r[2] * iv.log((2 + U) / Y[1]); x.append(v)
# (H2): v_3 <= c - 2, that is, v_3/c + 2u <= 1
fact("(H2) v_3 <= c - 2  [v_3/c in %s]" % x[2], (x[2] + 2 * U).b <= 1)
L1 = I(LAM1)
for j in range(J):
    Vc = x[j] + U * iv.mpf([-0.34, 0.67])          # V_j / c, V_j = ceil(v_j + 2/3) - 1
    Rc = r[j] - U * 0.5                             # R_j / c
    hc = (Vc - Rc - U) / 2                          # h / c
    pi0 = hc / Vc                                   # pi_lo
    alpha = hc.a                                    # alpha_j: h >= alpha_j c
    p_plus, p_minus = pi0.b, pi0.a                  # p_j^+ and p_j^-

    # Gamma_j: integrand decreasing in pi, so a right-endpoint Riemann sum is a lower bound
    def integrand(p):
        L = iv.log(1 / p)
        g = (1 + p) * iv.sqrt(1 / L + 1 / L1) + (2 + p) / iv.sqrt(L1)
        return 1 / (p * p * g)
    a0, b0 = iv.mpf(p_plus), I(PEND)
    step = (b0 - a0) / NSTEP
    G = iv.mpf(0)
    for i in range(1, NSTEP + 1):
        G += integrand(a0 + step * i) * step
    Gam = G.a
    print("j=%d: alpha_j = %s, p_j^- = %s, p_j^+ = %s, Gamma_j >= %s"
          % (j + 1, mpf(alpha), mpf(p_minus), mpf(p_plus), mpf(Gam)))
    # (H3)
    fact("(H3) j=%d: 4.5 alpha_j sqrt(80) >= 1 and 9 e alpha_j > 1" % (j + 1),
         (Cv * alpha * iv.sqrt(L1)).a >= 1 and (E * Cv * alpha / TH).a > 1)
    # (H4)
    lhs = Cv * alpha * Gam
    rhs = iv.sqrt(1 + (iv.log(L1) / 2 + iv.log(E * Cv * alpha / TH)) / L1)
    fact("(H4) j=%d: 4.5 alpha_j Gamma_j = %s > %s" % (j + 1, lhs, rhs), lhs.a > rhs.b)
    # k*_j = largest K for which (H5) holds; (H5) at K+1 reads (K^2-1) log(1/p_j^-) + log(K^2-K-1) <= 80
    K = 3
    while ((K ** 2 - 1) * iv.log(1 / iv.mpf(p_minus)) + iv.log(K * K - K - 1)).b <= L1:
        K += 1
    # now K = k*_j if (H5) holds at K, which is checked explicitly
    if K < 4:
        fact("(H5) j=%d: k*_j >= 4" % (j + 1), False)
        continue
    h5 = (((K - 1) ** 2 - 1) * iv.log(1 / iv.mpf(p_minus)) + iv.log((K - 1) ** 2 - K)).b <= L1
    fact("(H5) j=%d: k*_j = %d" % (j + 1, K), h5)
    # (H6), with theta 2^-K = 2^(-K-1)
    beta = (1 + iv.mpf(1) / K) * (1 + iv.mpf(1) / (K + 1)) / 2
    cross = TH * iv.mpf(2) ** (-K) * beta / ((1 - beta) * p_minus) \
        + iv.mpf(K + 2) ** 2 * iv.mpf(2) ** (-(K + 1) * (K - iv.mpf(1) / 2))
    fact("(H6) j=%d: left-hand side %s <= 1/2" % (j + 1, cross), K >= 3 and cross.b <= 1 - TH)
print("ALL PASS" if ok else "SOME FAIL")
sys.exit(0 if ok else 1)

